Thermal and optical conductivity in the Holstein model at half filling and at finite temperature in the Luttinger-liquid and charge-density-wave regime

Electron-phonon interactions play a key role in many branches of solid-state physics. Here, our focus is on the transport properties of one-dimensional systems, and we apply efficient real-time matrix-product state methods to compute the optical and thermal conductivities of Holstein chains at finite temperatures and filling. We validate our approach by comparison with analytical results applicable to single polarons valid in the small polaron limit. Our work provides a systematic study of contributions to the thermal conductivity at finite frequencies and elucidates differences in the spectrum compared to the optical conductivity, covering both the Luttinger-liquid and charge-density-wave regimes. Finally, we demonstrate that our approach is capable of extracting the DC conductivities as well. Beyond this first application, several future extensions seem feasible, such as, the inclusion of dispersive phonons, different types of local electron-phonon coupling, and a systematic study of drag effects in this electron-phonon coupled system.

==> anc/fig1/fig_a.csv <==
omega/t_0,T=0.1,T=0.2,T=0.4
0.000000,1.499070,0.847744,0.382477
0.033071,1.678168,0.928749,0.397367
0.066142,1.823011,1.030264,0.423348
0.099213,1.900997,1.130516,0.456681
0.132285,1.895015,1.209130,0.492922
0.165356,1.803702,1.250857,0.527655
0.198427,1.639091,1.247849,0.557147
0.231498,1.422537,1.200191,0.578789
0.264569,1.179870,1.114822,0.591278
0.297640,0.936669,1.003302,0.594536
0.330711,0.714375,0.879060,0.589433
0.363783,0.527745,0.754758,0.577405
0.396854,0.383869,0.640308,0.560066
0.429925,0.282646,0.541817,0.538895
0.462996,0.218404,0.461487,0.515058
0.496067,0.182173,0.398318,0.489355
0.529138,0.164051,0.349261,0.462289
0.562209,0.155200,0.310488,0.434199
0.595280,0.149145,0.278471,0.405406
0.628352,0.142253,0.250661,0.376330
0.661423,0.133492,0.225737,0.347549
0.694494,0.123676,0.203459,0.319791
0.727565,0.114506,0.184286,0.293871
0.760636,0.107696,0.168917,0.270592
0.793707,0.104354,0.157887,0.250642
0.826778,0.104731,0.151333,0.234495
0.859850,0.108288,0.148914,0.222355
0.892921,0.113977,0.149894,0.214130
0.925992,0.120598,0.153298,0.209445
0.959063,0.127093,0.158086,0.207697
0.992134,0.132727,0.163299,0.208126
1.025205,0.137108,0.168142,0.209903
1.058276,0.140116,0.172017,0.212224
1.091348,0.141782,0.174523,0.214392
1.124419,0.142178,0.175439,0.215877
1.157490,0.141375,0.174715,0.216358
1.190561,0.139452,0.172460,0.215728
1.223632,0.136541,0.168934,0.214067
1.256703,0.132871,0.164524,0.211597
1.289774,0.128780,0.159693,0.208609
1.322845,0.124679,0.154910,0.205403
1.355917,0.120967,0.150570,0.202219
1.388988,0.117941,0.146924,0.199209
1.422059,0.115727,0.144040,0.196415
1.455130,0.114256,0.141808,0.193785
1.488201,0.113299,0.139985,0.191206
1.521272,0.112554,0.138277,0.188539
1.554343,0.111748,0.136422,0.185661
1.587415,0.110718,0.134260,0.182489
1.620486,0.109460,0.131766,0.178995
1.653557,0.108105,0.129036,0.175197
1.686628,0.106860,0.126246,0.171146
1.719699,0.105912,0.123572,0.166902
1.752770,0.105348,0.121138,0.162516
1.785841,0.105108,0.118964,0.158021
1.818913,0.104990,0.116964,0.153427
1.851984,0.104705,0.114977,0.148733
1.885055,0.103958,0.112816,0.143937
1.918126,0.102541,0.110330,0.139052
1.951197,0.100390,0.107456,0.134109
1.984268,0.097606,0.104232,0.129167
2.017339,0.094424,0.100798,0.124302
2.050410,0.091155,0.097355,0.119602
2.083482,0.088106,0.094120,0.115151
2.116553,0.085511,0.091278,0.111024
2.149624,0.083492,0.088946,0.107275
2.182695,0.082056,0.087161,0.103937
2.215766,0.081113,0.085883,0.101018
2.248837,0.080527,0.085017,0.098507
2.281908,0.080155,0.084439,0.096370
2.314980,0.079880,0.084022,0.094561
2.348051,0.079621,0.083652,0.093015
2.381122,0.079331,0.083234,0.091658
2.414193,0.078976,0.082699,0.090408
2.447264,0.078521,0.081995,0.089185
2.480335,0.077922,0.081089,0.087914
2.513406,0.077129,0.079965,0.086534
2.546478,0.076097,0.078628,0.085010
2.579549,0.074808,0.077104,0.083329
2.612620,0.073281,0.075438,0.081502
2.645691,0.071571,0.073691,0.079559
2.678762,0.069764,0.071927,0.077544
2.711833,0.067951,0.070203,0.075501
2.744904,0.066215,0.068556,0.073469
2.777976,0.064605,0.067001,0.071479
2.811047,0.063138,0.065527,0.069545
2.844118,0.061800,0.064109,0.067673
2.877189,0.060560,0.062714,0.065859
2.910260,0.059383,0.061314,0.064093
2.943331,0.058242,0.059891,0.062364
2.976402,0.057124,0.058440,0.060661
3.009473,0.056019,0.056961,0.058975
3.042545,0.054915,0.055458,0.057295
3.075616,0.053785,0.053927,0.055616
3.108687,0.052583,0.052356,0.053931
3.141758,0.051253,0.050728,0.052239
3.174829,0.049738,0.049022,0.050541
3.207900,0.047998,0.047229,0.048847
3.240971,0.046028,0.045351,0.047171
3.274043,0.043861,0.043413,0.045532
3.307114,0.041569,0.041452,0.043951
3.340185,0.039246,0.039519,0.042445
3.373256,0.036990,0.037661,0.041028
3.406327,0.034883,0.035918,0.039707
3.439398,0.032974,0.034315,0.038478
3.472469,0.031278,0.032859,0.037333
3.505541,0.029779,0.031545,0.036262
3.538612,0.028447,0.030360,0.035253
3.571683,0.027248,0.029294,0.034297
3.604754,0.026160,0.028337,0.033389
3.637825,0.025176,0.027485,0.032526
3.670896,0.024302,0.026732,0.031709
3.703967,0.023544,0.026070,0.030937
3.737038,0.022902,0.025480,0.030205
3.770110,0.022357,0.024934,0.029509
3.803181,0.021875,0.024397,0.028838
3.836252,0.021408,0.023831,0.028181
3.869323,0.020908,0.023206,0.027530
3.902394,0.020335,0.022506,0.026876
3.935465,0.019673,0.021731,0.026215
3.968536,0.018927,0.020895,0.025544
4.001608,0.018121,0.020026,0.024863
4.034679,0.017289,0.019153,0.024171
4.067750,0.016466,0.018301,0.023467
4.100821,0.015677,0.017485,0.022748
4.133892,0.014934,0.016711,0.022014
4.166963,0.014238,0.015975,0.021262
4.200034,0.013581,0.015272,0.020495
4.233106,0.012959,0.014598,0.019720
4.266177,0.012369,0.013955,0.018948
4.299248,0.011821,0.013349,0.018191
4.332319,0.011324,0.012791,0.017464
4.365390,0.010891,0.012288,0.016778
4.398461,0.010524,0.011844,0.016141
4.431532,0.010220,0.011455,0.015557
4.464603,0.009961,0.011108,0.015024
4.497675,0.009728,0.010789,0.014537
4.530746,0.009499,0.010485,0.014090
4.563817,0.009263,0.010188,0.013677
4.596888,0.009019,0.009899,0.013294
4.629959,0.008777,0.009626,0.012939
4.663030,0.008554,0.009380,0.012610
4.696101,0.008368,0.009174,0.012308
4.729173,0.008228,0.009014,0.012032
4.762244,0.008135,0.008896,0.011779
4.795315,0.008079,0.008811,0.011548
4.828386,0.008040,0.008744,0.011334
4.861457,0.008002,0.008680,0.011133
4.894528,0.007952,0.008608,0.010944
4.927599,0.007886,0.008524,0.010765
4.960671,0.007811,0.008431,0.010595
4.993742,0.007739,0.008337,0.010434
5.026813,0.007681,0.008249,0.010280
5.059884,0.007644,0.008172,0.010130
5.092955,0.007625,0.008106,0.009980
5.126026,0.007611,0.008042,0.009825
5.159097,0.007585,0.007971,0.009660
5.192168,0.007532,0.007881,0.009481
5.225240,0.007443,0.007766,0.009289
5.258311,0.007319,0.007624,0.009086
5.291382,0.007168,0.007462,0.008875
5.324453,0.007008,0.007289,0.008661
5.357524,0.006855,0.007115,0.008448
5.390595,0.006716,0.006948,0.008241
5.423666,0.006594,0.006788,0.008039
5.456738,0.006478,0.006635,0.007842
5.489809,0.006356,0.006481,0.007648
5.522880,0.006215,0.006322,0.007455
5.555951,0.006046,0.006155,0.007264
5.589022,0.005853,0.005981,0.007076
5.622093,0.005647,0.005808,0.006892
5.655164,0.005445,0.005644,0.006717
5.688236,0.005265,0.005497,0.006553
5.721307,0.005117,0.005371,0.006401
5.754378,0.005002,0.005264,0.006261
5.787449,0.004912,0.005168,0.006131
5.820520,0.004830,0.005073,0.006006
5.853591,0.004739,0.004969,0.005884
5.886662,0.004626,0.004849,0.005763
5.919734,0.004487,0.004710,0.005639
5.952805,0.004325,0.004558,0.005515
5.985876,0.004151,0.004400,0.005389
6.018947,0.003979,0.004244,0.005263
6.052018,0.003819,0.004096,0.005137
6.085089,0.003675,0.003957,0.005010
6.118160,0.003542,0.003825,0.004882
6.151231,0.003413,0.003694,0.004749
6.184303,0.003278,0.003558,0.004612
6.217374,0.003130,0.003412,0.004470
6.250445,0.002968,0.003258,0.004324
6.283516,0.002798,0.003099,0.004177
6.316587,0.002631,0.002942,0.004032
6.349658,0.002478,0.002794,0.003890
6.382729,0.002345,0.002660,0.003752
6.415801,0.002235,0.002539,0.003618
6.448872,0.002141,0.002429,0.003487
6.481943,0.002053,0.002321,0.003357
6.515014,0.001962,0.002211,0.003225
6.548085,0.001857,0.002094,0.003092
6.581156,0.001740,0.001970,0.002956
6.614227,0.001613,0.001842,0.002822
6.647299,0.001486,0.001716,0.002689
6.680370,0.001370,0.001599,0.002561
6.713441,0.001271,0.001495,0.002439
6.746512,0.001192,0.001405,0.002323
6.779583,0.001127,0.001324,0.002213
6.812654,0.001068,0.001249,0.002106
6.845725,0.001007,0.001174,0.002003
6.878796,0.000937,0.001095,0.001902
6.911868,0.000858,0.001013,0.001803
6.944939,0.000774,0.000932,0.001708
6.978010,0.000694,0.000856,0.001618
7.011081,0.000628,0.000791,0.001534
7.044152,0.000581,0.000742,0.001456
7.077223,0.000554,0.000706,0.001386
7.110294,0.000543,0.000680,0.001320
7.143366,0.000539,0.000659,0.001257
7.176437,0.000531,0.000636,0.001196
7.209508,0.000513,0.000606,0.001136
7.242579,0.000482,0.000570,0.001077
7.275650,0.000443,0.000528,0.001018
7.308721,0.000401,0.000486,0.000963
7.341792,0.000366,0.000450,0.000911
7.374864,0.000342,0.000421,0.000864
7.407935,0.000331,0.000402,0.000820
7.441006,0.000330,0.000389,0.000780
7.474077,0.000331,0.000379,0.000740
7.507148,0.000327,0.000365,0.000701
7.540219,0.000314,0.000346,0.000662
7.573290,0.000289,0.000322,0.000623
7.606361,0.000257,0.000294,0.000585
7.639433,0.000226,0.000267,0.000550
7.672504,0.000202,0.000247,0.000518
7.705575,0.000190,0.000235,0.000491
7.738646,0.000193,0.000232,0.000467
7.771717,0.000204,0.000236,0.000446
7.804788,0.000219,0.000240,0.000427
7.837859,0.000228,0.000241,0.000409
7.870931,0.000226,0.000236,0.000389
7.904002,0.000213,0.000224,0.000370
7.937073,0.000191,0.000207,0.000350
7.970144,0.000168,0.000190,0.000333
8.003215,0.000150,0.000176,0.000317
8.036286,0.000141,0.000169,0.000304
8.069357,0.000144,0.000170,0.000295
8.102429,0.000155,0.000175,0.000286
8.135500,0.000168,0.000180,0.000279
8.168571,0.000176,0.000182,0.000270
8.201642,0.000174,0.000178,0.000260
8.234713,0.000161,0.000167,0.000249
8.267784,0.000141,0.000153,0.000238
8.300855,0.000120,0.000137,0.000227
8.333927,0.000103,0.000126,0.000217
8.366998,0.000096,0.000120,0.000210
8.400069,0.000100,0.000121,0.000204
8.433140,0.000110,0.000127,0.000200
8.466211,0.000122,0.000132,0.000195
8.499282,0.000130,0.000134,0.000189
8.532353,0.000128,0.000130,0.000182
8.565424,0.000115,0.000120,0.000173
8.598496,0.000096,0.000105,0.000164
8.631567,0.000074,0.000090,0.000154
8.664638,0.000058,0.000078,0.000146
8.697709,0.000050,0.000071,0.000140
8.730780,0.000051,0.000070,0.000136
8.763851,0.000060,0.000074,0.000132
8.796922,0.000070,0.000078,0.000128
8.829994,0.000075,0.000079,0.000124
8.863065,0.000073,0.000075,0.000118
8.896136,0.000062,0.000066,0.000111
8.929207,0.000045,0.000053,0.000104
8.962278,0.000027,0.000041,0.000096
8.995349,0.000014,0.000031,0.000090
9.028420,0.000009,0.000028,0.000086
9.061492,0.000014,0.000030,0.000083
9.094563,0.000025,0.000036,0.000081
9.127634,0.000037,0.000042,0.000080
9.160705,0.000046,0.000046,0.000077
9.193776,0.000047,0.000045,0.000073
9.226847,0.000039,0.000038,0.000068
9.259918,0.000025,0.000028,0.000062
9.292989,0.000009,0.000018,0.000057
9.326061,-0.000002,0.000010,0.000052
9.359132,-0.000006,0.000007,0.000049
9.392203,-0.000001,0.000010,0.000048
9.425274,0.000009,0.000016,0.000047
9.458345,0.000022,0.000023,0.000047
9.491416,0.000030,0.000027,0.000045
9.524487,0.000031,0.000027,0.000043
9.557559,0.000025,0.000022,0.000039
9.590630,0.000012,0.000013,0.000034
9.623701,-0.000001,0.000004,0.000030
9.656772,-0.000011,-0.000002,0.000027
9.689843,-0.000014,-0.000003,0.000025
9.722914,-0.000008,-0.000000,0.000024
9.755985,0.000002,0.000007,0.000025
9.789057,0.000014,0.000014,0.000025
9.822128,0.000023,0.000018,0.000024
9.855199,0.000025,0.000019,0.000023
9.888270,0.000019,0.000014,0.000020
9.921341,0.000008,0.000007,0.000017
9.954412,-0.000004,-0.000001,0.000014
9.987483,-0.000013,-0.000006,0.000012
10.020554,-0.000015,-0.000007,0.000011
10.053626,-0.000010,-0.000003,0.000012
10.086697,0.000000,0.000003,0.000013
10.119768,0.000012,0.000010,0.000014
10.152839,0.000020,0.000015,0.000014
10.185910,0.000022,0.000016,0.000013
10.218981,0.000017,0.000012,0.000012
10.252052,0.000007,0.000005,0.000009
10.285124,-0.000005,-0.000002,0.000007
10.318195,-0.000013,-0.000007,0.000005
10.351266,-0.000015,-0.000008,0.000005
10.384337,-0.000010,-0.000004,0.000006
10.417408,-0.000000,0.000002,0.000008
10.450479,0.000011,0.000009,0.000009
10.483550,0.000018,0.000013,0.000009
10.516622,0.000020,0.000014,0.000009
10.549693,0.000015,0.000010,0.000007
10.582764,0.000006,0.000004,0.000005
10.615835,-0.000005,-0.000003,0.000003
10.648906,-0.000013,-0.000007,0.000002
10.681977,-0.000015,-0.000008,0.000002
10.715048,-0.000010,-0.000005,0.000003
10.748120,-0.000001,0.000001,0.000005
10.781191,0.000009,0.000007,0.000006
10.814262,0.000016,0.000011,0.000007
10.847333,0.000018,0.000012,0.000006
10.880404,0.000013,0.000009,0.000005
10.913475,0.000004,0.000003,0.000003
10.946546,-0.000006,-0.000004,0.000001
10.979617,-0.000013,-0.000008,0.000000
11.012689,-0.000015,-0.000009,0.000000
11.045760,-0.000011,-0.000005,0.000001
11.078831,-0.000002,0.000000,0.000003
11.111902,0.000008,0.000006,0.000004
11.144973,0.000015,0.000010,0.000005
11.178044,0.000016,0.000011,0.000005
11.211115,0.000012,0.000007,0.000004
11.244187,0.000003,0.000002,0.000002
11.277258,-0.000006,-0.000004,0.000000
11.310329,-0.000013,-0.000008,-0.000001
11.343400,-0.000015,-0.000009,-0.000001
11.376471,-0.000010,-0.000006,0.000000
11.409542,-0.000002,-0.000001,0.000002
11.442613,0.000007,0.000005,0.000003
11.475685,0.000013,0.000009,0.000004
11.508756,0.000015,0.000009,0.000004
11.541827,0.000011,0.000007,0.000003
11.574898,0.000003,0.000001,0.000001
11.607969,-0.000006,-0.000004,-0.000000
11.641040,-0.000012,-0.000008,-0.000001
11.674111,-0.000014,-0.000009,-0.000001
11.707182,-0.000010,-0.000006,-0.000000
11.740254,-0.000003,-0.000001,0.000001
11.773325,0.000006,0.000005,0.000002
11.806396,0.000012,0.000008,0.000003
11.839467,0.000014,0.000009,0.000003
11.872538,0.000010,0.000006,0.000002
11.905609,0.000003,0.000001,0.000000
11.938680,-0.000006,-0.000004,-0.000001
11.971752,-0.000012,-0.000008,-0.000002
12.004823,-0.000013,-0.000008,-0.000002
12.037894,-0.000010,-0.000006,-0.000001
12.070965,-0.000002,-0.000001,0.000001
12.104036,0.000006,0.000004,0.000002
12.137107,0.000012,0.000008,0.000002
12.170178,0.000013,0.000008,0.000002
12.203250,0.000010,0.000006,0.000001
12.236321,0.000002,0.000001,0.000000
12.269392,-0.000005,-0.000004,-0.000001
12.302463,-0.000011,-0.000007,-0.000002
12.335534,-0.000013,-0.000008,-0.000002
12.368605,-0.000009,-0.000005,-0.000001
12.401676,-0.000002,-0.000001,0.000000
12.434747,0.000005,0.000004,0.000002
12.467819,0.000011,0.000007,0.000002
12.500890,0.000012,0.000008,0.000002
12.533961,0.000009,0.000005,0.000001
12.567032,0.000002,0.000001,-0.000000
12.600103,-0.000005,-0.000004,-0.000001
12.633174,-0.000011,-0.000007,-0.000002
12.666245,-0.000012,-0.000007,-0.000002
12.699317,-0.000009,-0.000005,-0.000001
12.732388,-0.000002,-0.000001,0.000000
12.765459,0.000005,0.000004,0.000001
12.798530,0.000010,0.000007,0.000002
12.831601,0.000012,0.000007,0.000002
12.864672,0.000009,0.000005,0.000001
12.897743,0.000002,0.000001,-0.000000
12.930815,-0.000005,-0.000004,-0.000001
12.963886,-0.000010,-0.000007,-0.000002
12.996957,-0.000011,-0.000007,-0.000002
13.030028,-0.000008,-0.000005,-0.000001
13.063099,-0.000002,-0.000001,0.000000
13.096170,0.000005,0.000003,0.000001
13.129241,0.000010,0.000006,0.000002
13.162313,0.000011,0.000007,0.000002
13.195384,0.000008,0.000005,0.000001
13.228455,0.000002,0.000001,-0.000000
13.261526,-0.000005,-0.000003,-0.000001
13.294597,-0.000010,-0.000006,-0.000002
13.327668,-0.000011,-0.000007,-0.000002
13.360739,-0.000008,-0.000005,-0.000001
13.393810,-0.000002,-0.000001,0.000000
13.426882,0.000005,0.000003,0.000001
13.459953,0.000009,0.000006,0.000002
13.493024,0.000011,0.000007,0.000002
13.526095,0.000008,0.000005,0.000001
13.559166,0.000002,0.000001,-0.000000
13.592237,-0.000004,-0.000003,-0.000001
13.625308,-0.000009,-0.000006,-0.000002
13.658380,-0.000010,-0.000006,-0.000002
13.691451,-0.000008,-0.000004,-0.000001
13.724522,-0.000002,-0.000001,0.000000
13.757593,0.000004,0.000003,0.000001
13.790664,0.000009,0.000006,0.000002
13.823735,0.000010,0.000006,0.000002
13.856806,0.000007,0.000004,0.000001
13.889878,0.000002,0.000001,-0.000000
13.922949,-0.000004,-0.000003,-0.000001
13.956020,-0.000009,-0.000006,-0.000002
13.989091,-0.000010,-0.000006,-0.000002
14.022162,-0.000007,-0.000004,-0.000001
14.055233,-0.000002,-0.000001,0.000000
14.088304,0.000004,0.000003,0.000001
14.121375,0.000009,0.000006,0.000002
14.154447,0.000010,0.000006,0.000001
14.187518,0.000007,0.000004,0.000001
14.220589,0.000002,0.000001,-0.000000
14.253660,-0.000004,-0.000003,-0.000001
14.286731,-0.000008,-0.000005,-0.000002
14.319802,-0.000009,-0.000006,-0.000001
14.352873,-0.000007,-0.000004,-0.000001
14.385945,-0.000002,-0.000001,0.000000
14.419016,0.000004,0.000003,0.000001
14.452087,0.000008,0.000005,0.000001
14.485158,0.000009,0.000006,0.000001
14.518229,0.000007,0.000004,0.000001
14.551300,0.000002,0.000001,-0.000000
14.584371,-0.000004,-0.000003,-0.000001
14.617443,-0.000008,-0.000005,-0.000001
14.650514,-0.000009,-0.000006,-0.000001
14.683585,-0.000007,-0.000004,-0.000001
14.716656,-0.000002,-0.000001,0.000000
14.749727,0.000004,0.000003,0.000001
14.782798,0.000008,0.000005,0.000001
14.815869,0.000009,0.000005,0.000001
14.848940,0.000007,0.000004,0.000001
14.882012,0.000002,0.000001,-0.000000
14.915083,-0.000004,-0.000003,-0.000001
14.948154,-0.000008,-0.000005,-0.000001
14.981225,-0.000009,-0.000005,-0.000001
15.014296,-0.000006,-0.000004,-0.000001
15.047367,-0.000002,-0.000001,0.000000
15.080438,0.000004,0.000003,0.000001
15.113510,0.000007,0.000005,0.000001
15.146581,0.000008,0.000005,0.000001
15.179652,0.000006,0.000004,0.000001
15.212723,0.000002,0.000001,-0.000000
15.245794,-0.000004,-0.000003,-0.000001
15.278865,-0.000007,-0.000005,-0.000001
15.311936,-0.000008,-0.000005,-0.000001
15.345008,-0.000006,-0.000004,-0.000001
15.378079,-0.000002,-0.000001,0.000000
15.411150,0.000003,0.000002,0.000001
15.444221,0.000007,0.000005,0.000001
15.477292,0.000008,0.000005,0.000001
15.510363,0.000006,0.000004,0.000001
15.543434,0.000002,0.000001,-0.000000
15.576505,-0.000003,-0.000002,-0.000001
15.609577,-0.000007,-0.000005,-0.000001
15.642648,-0.000008,-0.000005,-0.000001
15.675719,-0.000006,-0.000003,-0.000001
15.708790,-0.000002,-0.000001,0.000000
15.741861,0.000003,0.000002,0.000001
15.774932,0.000007,0.000004,0.000001
15.808003,0.000008,0.000005,0.000001
15.841075,0.000006,0.000003,0.000001
15.874146,0.000002,0.000001,-0.000000
15.907217,-0.000003,-0.000002,-0.000001
15.940288,-0.000007,-0.000004,-0.000001
15.973359,-0.000008,-0.000005,-0.000001
16.006430,-0.000006,-0.000003,-0.000001
16.039501,-0.000002,-0.000001,0.000000
16.072573,0.000003,0.000002,0.000001
16.105644,0.000007,0.000004,0.000001
16.138715,0.000007,0.000005,0.000001
16.171786,0.000006,0.000003,0.000001
16.204857,0.000001,0.000001,-0.000000
16.237928,-0.000003,-0.000002,-0.000001
16.270999,-0.000006,-0.000004,-0.000001
16.304071,-0.000007,-0.000005,-0.000001
16.337142,-0.000005,-0.000003,-0.000001
16.370213,-0.000001,-0.000001,0.000000
16.403284,0.000003,0.000002,0.000001
16.436355,0.000006,0.000004,0.000001
16.469426,0.000007,0.000004,0.000001
16.502497,0.000005,0.000003,0.000001
16.535568,0.000001,0.000001,-0.000000
16.568640,-0.000003,-0.000002,-0.000001
16.601711,-0.000006,-0.000004,-0.000001
16.634782,-0.000007,-0.000004,-0.000001
16.667853,-0.000005,-0.000003,-0.000001
16.700924,-0.000001,-0.000001,0.000000
16.733995,0.000003,0.000002,0.000001
16.767066,0.000006,0.000004,0.000001
16.800138,0.000007,0.000004,0.000001
16.833209,0.000005,0.000003,0.000001
16.866280,0.000001,0.000001,-0.000000
16.899351,-0.000003,-0.000002,-0.000001
16.932422,-0.000006,-0.000004,-0.000001
16.965493,-0.000007,-0.000004,-0.000001
16.998564,-0.000005,-0.000003,-0.000001
17.031636,-0.000001,-0.000001,0.000000
17.064707,0.000003,0.000002,0.000001
17.097778,0.000006,0.000004,0.000001
17.130849,0.000007,0.000004,0.000001
17.163920,0.000005,0.000003,0.000001
17.196991,0.000001,0.000001,-0.000000
17.230062,-0.000003,-0.000002,-0.000001
17.263133,-0.000006,-0.000004,-0.000001
17.296205,-0.000007,-0.000004,-0.000001
17.329276,-0.000005,-0.000003,-0.000001
17.362347,-0.000001,-0.000001,0.000000
17.395418,0.000003,0.000002,0.000001
17.428489,0.000006,0.000004,0.000001
17.461560,0.000006,0.000004,0.000001
17.494631,0.000005,0.000003,0.000001
17.527703,0.000001,0.000001,-0.000000
17.560774,-0.000003,-0.000002,-0.000001
17.593845,-0.000006,-0.000004,-0.000001
17.626916,-0.000006,-0.000004,-0.000001
17.659987,-0.000005,-0.000003,-0.000001
17.693058,-0.000001,-0.000001,0.000000
17.726129,0.000003,0.000002,0.000001
17.759201,0.000005,0.000004,0.000001
17.792272,0.000006,0.000004,0.000001
17.825343,0.000005,0.000003,0.000001
17.858414,0.000001,0.000001,-0.000000
17.891485,-0.000003,-0.000002,-0.000001
17.924556,-0.000005,-0.000003,-0.000001
17.957627,-0.000006,-0.000004,-0.000001
17.990698,-0.000005,-0.000003,-0.000001
18.023770,-0.000001,-0.000001,0.000000
18.056841,0.000002,0.000002,0.000001
18.089912,0.000005,0.000003,0.000001
18.122983,0.000006,0.000004,0.000001
18.156054,0.000004,0.000003,0.000001
18.189125,0.000001,0.000001,-0.000000
18.222196,-0.000002,-0.000002,-0.000001
18.255268,-0.000005,-0.000003,-0.000001
18.288339,-0.000006,-0.000004,-0.000001
18.321410,-0.000004,-0.000003,-0.000001
18.354481,-0.000001,-0.000001,0.000000
18.387552,0.000002,0.000002,0.000001
18.420623,0.000005,0.000003,0.000001
18.453694,0.000006,0.000004,0.000001
18.486766,0.000004,0.000003,0.000001
18.519837,0.000001,0.000001,-0.000000
18.552908,-0.000002,-0.000002,-0.000001
18.585979,-0.000005,-0.000003,-0.000001
18.619050,-0.000006,-0.000003,-0.000001
18.652121,-0.000004,-0.000002,-0.000001
18.685192,-0.000001,-0.000001,0.000000
18.718264,0.000002,0.000002,0.000001
18.751335,0.000005,0.000003,0.000001
18.784406,0.000006,0.000003,0.000001
18.817477,0.000004,0.000002,0.000000
18.850548,0.000001,0.000000,-0.000000
18.883619,-0.000002,-0.000002,-0.000001
18.916690,-0.000005,-0.000003,-0.000001
18.949761,-0.000005,-0.000003,-0.000001
18.982833,-0.000004,-0.000002,-0.000000
19.015904,-0.000001,-0.000000,0.000000
19.048975,0.000002,0.000002,0.000001
19.082046,0.000005,0.000003,0.000001
19.115117,0.000005,0.000003,0.000001
19.148188,0.000004,0.000002,0.000000
19.181259,0.000001,0.000000,-0.000000
19.214331,-0.000002,-0.000002,-0.000001
19.247402,-0.000005,-0.000003,-0.000001
19.280473,-0.000005,-0.000003,-0.000001
19.313544,-0.000004,-0.000002,-0.000000
19.346615,-0.000001,-0.000000,0.000000
19.379686,0.000002,0.000002,0.000001
19.412757,0.000005,0.000003,0.000001
19.445829,0.000005,0.000003,0.000001
19.478900,0.000004,0.000002,0.000000
19.511971,0.000001,0.000000,-0.000000
19.545042,-0.000002,-0.000001,-0.000001
19.578113,-0.000004,-0.000003,-0.000001
19.611184,-0.000005,-0.000003,-0.000001
19.644255,-0.000004,-0.000002,-0.000000
19.677326,-0.000001,-0.000000,0.000000
19.710398,0.000002,0.000001,0.000001
19.743469,0.000004,0.000003,0.000001
19.776540,0.000005,0.000003,0.000001
19.809611,0.000004,0.000002,0.000000
19.842682,0.000001,0.000000,-0.000000
19.875753,-0.000002,-0.000001,-0.000001
19.908824,-0.000004,-0.000003,-0.000001
19.941896,-0.000005,-0.000003,-0.000001
19.974967,-0.000004,-0.000002,-0.000000
20.008038,-0.000001,-0.000000,0.000000
20.041109,0.000002,0.000001,0.000001
20.074180,0.000004,0.000003,0.000001
20.107251,0.000005,0.000003,0.000001
20.140322,0.000004,0.000002,0.000000
20.173394,0.000001,0.000000,-0.000000
20.206465,-0.000002,-0.000001,-0.000000
20.239536,-0.000004,-0.000003,-0.000001
20.272607,-0.000005,-0.000003,-0.000001
20.305678,-0.000004,-0.000002,-0.000000
20.338749,-0.000001,-0.000000,0.000000
20.371820,0.000002,0.000001,0.000000
20.404891,0.000004,0.000003,0.000001
20.437963,0.000005,0.000003,0.000001
20.471034,0.000004,0.000002,0.000000
20.504105,0.000001,0.000000,-0.000000
20.537176,-0.000002,-0.000001,-0.000000
20.570247,-0.000004,-0.000003,-0.000001
20.603318,-0.000005,-0.000003,-0.000001
20.636389,-0.000003,-0.000002,-0.000000
20.669461,-0.000001,-0.000000,0.000000
20.702532,0.000002,0.000001,0.000000
20.735603,0.000004,0.000003,0.000001
20.768674,0.000005,0.000003,0.000001
20.801745,0.000003,0.000002,0.000000
20.834816,0.000001,0.000000,-0.000000
20.867887,-0.000002,-0.000001,-0.000000
20.900959,-0.000004,-0.000003,-0.000001
20.934030,-0.000004,-0.000003,-0.000001
20.967101,-0.000003,-0.000002,-0.000000
21.000172,-0.000001,-0.000000,0.000000
21.033243,0.000002,0.000001,0.000000
21.066314,0.000004,0.000002,0.000001
21.099385,0.000004,0.000003,0.000001
21.132457,0.000003,0.000002,0.000000
21.165528,0.000001,0.000000,-0.000000
21.198599,-0.000002,-0.000001,-0.000000
21.231670,-0.000004,-0.000002,-0.000001
21.264741,-0.000004,-0.000003,-0.000001
21.297812,-0.000003,-0.000002,-0.000000
21.330883,-0.000001,-0.000000,0.000000
21.363954,0.000002,0.000001,0.000000
21.397026,0.000004,0.000002,0.000001
21.430097,0.000004,0.000003,0.000001
21.463168,0.000003,0.000002,0.000000
21.496239,0.000001,0.000000,-0.000000
21.529310,-0.000002,-0.000001,-0.000000
21.562381,-0.000004,-0.000002,-0.000001
21.595452,-0.000004,-0.000003,-0.000001
21.628524,-0.000003,-0.000002,-0.000000
21.661595,-0.000001,-0.000000,0.000000
21.694666,0.000002,0.000001,0.000000
21.727737,0.000004,0.000002,0.000001
21.760808,0.000004,0.000003,0.000001
21.793879,0.000003,0.000002,0.000000
21.826950,0.000001,0.000000,-0.000000
21.860022,-0.000002,-0.000001,-0.000000
21.893093,-0.000004,-0.000002,-0.000001
21.926164,-0.000004,-0.000003,-0.000001
21.959235,-0.000003,-0.000002,-0.000000
21.992306,-0.000001,-0.000000,0.000000
22.025377,0.000002,0.000001,0.000000
22.058448,0.000003,0.000002,0.000001
22.091519,0.000004,0.000002,0.000001
22.124591,0.000003,0.000002,0.000000
22.157662,0.000001,0.000000,-0.000000
22.190733,-0.000002,-0.000001,-0.000000
22.223804,-0.000003,-0.000002,-0.000001
22.256875,-0.000004,-0.000002,-0.000001
22.289946,-0.000003,-0.000002,-0.000000
22.323017,-0.000001,-0.000000,0.000000
22.356089,0.000002,0.000001,0.000000
22.389160,0.000003,0.000002,0.000001
22.422231,0.000004,0.000002,0.000001
22.455302,0.000003,0.000002,0.000000
22.488373,0.000001,0.000000,-0.000000
22.521444,-0.000002,-0.000001,-0.000000
22.554515,-0.000003,-0.000002,-0.000001
22.587587,-0.000004,-0.000002,-0.000001
22.620658,-0.000003,-0.000002,-0.000000
22.653729,-0.000001,-0.000000,0.000000
22.686800,0.000002,0.000001,0.000000
22.719871,0.000003,0.000002,0.000001
22.752942,0.000004,0.000002,0.000001
22.786013,0.000003,0.000002,0.000000
22.819084,0.000001,0.000000,-0.000000
22.852156,-0.000001,-0.000001,-0.000000
22.885227,-0.000003,-0.000002,-0.000001
22.918298,-0.000004,-0.000002,-0.000001
22.951369,-0.000003,-0.000002,-0.000000
22.984440,-0.000001,-0.000000,0.000000
23.017511,0.000001,0.000001,0.000000
23.050582,0.000003,0.000002,0.000001
23.083654,0.000004,0.000002,0.000001
23.116725,0.000003,0.000002,0.000000
23.149796,0.000001,0.000000,-0.000000
23.182867,-0.000001,-0.000001,-0.000000
23.215938,-0.000003,-0.000002,-0.000001
23.249009,-0.000004,-0.000002,-0.000001
23.282080,-0.000003,-0.000002,-0.000000
23.315152,-0.000001,-0.000000,0.000000
23.348223,0.000001,0.000001,0.000000
23.381294,0.000003,0.000002,0.000001
23.414365,0.000004,0.000002,0.000001
23.447436,0.000003,0.000002,0.000000
23.480507,0.000001,0.000000,-0.000000
23.513578,-0.000001,-0.000001,-0.000000
23.546650,-0.000003,-0.000002,-0.000001
23.579721,-0.000004,-0.000002,-0.000001
23.612792,-0.000003,-0.000002,-0.000000
23.645863,-0.000001,-0.000000,0.000000
23.678934,0.000001,0.000001,0.000000
23.712005,0.000003,0.000002,0.000001
23.745076,0.000003,0.000002,0.000001
23.778147,0.000003,0.000002,0.000000
23.811219,0.000001,0.000000,-0.000000
23.844290,-0.000001,-0.000001,-0.000000
23.877361,-0.000003,-0.000002,-0.000001
23.910432,-0.000003,-0.000002,-0.000001
23.943503,-0.000003,-0.000002,-0.000000
23.976574,-0.000001,-0.000000,0.000000
24.009645,0.000001,0.000001,0.000000
24.042717,0.000003,0.000002,0.000001
24.075788,0.000003,0.000002,0.000001
24.108859,0.000003,0.000002,0.000000
24.141930,0.000001,0.000000,-0.000000
24.175001,-0.000001,-0.000001,-0.000000
24.208072,-0.000003,-0.000002,-0.000001
24.241143,-0.000003,-0.000002,-0.000001
24.274215,-0.000003,-0.000001,-0.000000
24.307286,-0.000001,-0.000000,0.000000
24.340357,0.000001,0.000001,0.000000
24.373428,0.000003,0.000002,0.000001
24.406499,0.000003,0.000002,0.000001
24.439570,0.000003,0.000001,0.000000
24.472641,0.000001,0.000000,-0.000000
24.505712,-0.000001,-0.000001,-0.000000
24.538784,-0.000003,-0.000002,-0.000001
24.571855,-0.000003,-0.000002,-0.000001
24.604926,-0.000002,-0.000001,-0.000000
24.637997,-0.000001,-0.000000,0.000000
24.671068,0.000001,0.000001,0.000000
24.704139,0.000003,0.000002,0.000001
24.737210,0.000003,0.000002,0.000000
24.770282,0.000002,0.000001,0.000000
24.803353,0.000001,0.000000,-0.000000
24.836424,-0.000001,-0.000001,-0.000000
24.869495,-0.000003,-0.000002,-0.000000
24.902566,-0.000003,-0.000002,-0.000000
24.935637,-0.000002,-0.000001,-0.000000
24.968708,-0.000001,-0.000000,0.000000
25.001780,0.000001,0.000001,0.000000
25.034851,0.000003,0.000002,0.000000
25.067922,0.000003,0.000002,0.000000
25.100993,0.000002,0.000001,0.000000
25.134064,0.000001,0.000000,-0.000000
25.167135,-0.000001,-0.000001,-0.000000
25.200206,-0.000003,-0.000002,-0.000000
25.233277,-0.000003,-0.000002,-0.000000
25.266349,-0.000002,-0.000001,-0.000000
25.299420,-0.000001,-0.000000,0.000000
25.332491,0.000001,0.000001,0.000000
25.365562,0.000003,0.000002,0.000000
25.398633,0.000003,0.000002,0.000000
25.431704,0.000002,0.000001,0.000000
25.464775,0.000001,0.000000,-0.000000
25.497847,-0.000001,-0.000001,-0.000000
25.530918,-0.000003,-0.000002,-0.000000
25.563989,-0.000003,-0.000002,-0.000000
25.597060,-0.000002,-0.000001,-0.000000
25.630131,-0.000001,-0.000000,0.000000
25.663202,0.000001,0.000001,0.000000
25.696273,0.000003,0.000002,0.000000
25.729345,0.000003,0.000002,0.000000
25.762416,0.000002,0.000001,0.000000
25.795487,0.000001,0.000000,-0.000000
25.828558,-0.000001,-0.000001,-0.000000
25.861629,-0.000003,-0.000002,-0.000000
25.894700,-0.000003,-0.000002,-0.000000
25.927771,-0.000002,-0.000001,-0.000000
25.960842,-0.000001,-0.000000,0.000000
25.993914,0.000001,0.000001,0.000000
26.026985,0.000002,0.000002,0.000000
26.060056,0.000003,0.000002,0.000000
26.093127,0.000002,0.000001,0.000000
26.126198,0.000001,0.000000,-0.000000
26.159269,-0.000001,-0.000001,-0.000000
26.192340,-0.000002,-0.000002,-0.000000
26.225412,-0.000003,-0.000002,-0.000000
26.258483,-0.000002,-0.000001,-0.000000
26.291554,-0.000001,-0.000000,0.000000
26.324625,0.000001,0.000001,0.000000
26.357696,0.000002,0.000002,0.000000
26.390767,0.000003,0.000002,0.000000
26.423838,0.000002,0.000001,0.000000
26.456910,0.000001,0.000000,-0.000000
26.489981,-0.000001,-0.000001,-0.000000
26.523052,-0.000002,-0.000002,-0.000000
26.556123,-0.000003,-0.000002,-0.000000
26.589194,-0.000002,-0.000001,-0.000000
26.622265,-0.000001,-0.000000,0.000000
26.655336,0.000001,0.000001,0.000000
26.688408,0.000002,0.000002,0.000000
26.721479,0.000003,0.000002,0.000000
26.754550,0.000002,0.000001,0.000000
26.787621,0.000001,0.000000,-0.000000
26.820692,-0.000001,-0.000001,-0.000000
26.853763,-0.000002,-0.000002,-0.000000
26.886834,-0.000003,-0.000002,-0.000000
26.919905,-0.000002,-0.000001,-0.000000
26.952977,-0.000001,-0.000000,0.000000
26.986048,0.000001,0.000001,0.000000
27.019119,0.000002,0.000001,0.000000
27.052190,0.000003,0.000002,0.000000
27.085261,0.000002,0.000001,0.000000
27.118332,0.000001,0.000000,-0.000000
27.151403,-0.000001,-0.000001,-0.000000
27.184475,-0.000002,-0.000001,-0.000000
27.217546,-0.000003,-0.000002,-0.000000
27.250617,-0.000002,-0.000001,-0.000000
27.283688,-0.000001,-0.000000,0.000000
27.316759,0.000001,0.000001,0.000000
27.349830,0.000002,0.000001,0.000000
27.382901,0.000003,0.000002,0.000000
27.415973,0.000002,0.000001,0.000000
27.449044,0.000001,0.000000,-0.000000
27.482115,-0.000001,-0.000001,-0.000000
27.515186,-0.000002,-0.000001,-0.000000
27.548257,-0.000003,-0.000002,-0.000000
27.581328,-0.000002,-0.000001,-0.000000
27.614399,-0.000001,-0.000000,0.000000
27.647470,0.000001,0.000001,0.000000
27.680542,0.000002,0.000001,0.000000
27.713613,0.000003,0.000002,0.000000
27.746684,0.000002,0.000001,0.000000
27.779755,0.000001,0.000000,-0.000000
27.812826,-0.000001,-0.000001,-0.000000
27.845897,-0.000002,-0.000001,-0.000000
27.878968,-0.000003,-0.000002,-0.000000
27.912040,-0.000002,-0.000001,-0.000000
27.945111,-0.000001,-0.000000,0.000000
27.978182,0.000001,0.000001,0.000000
28.011253,0.000002,0.000001,0.000000
28.044324,0.000003,0.000002,0.000000
28.077395,0.000002,0.000001,0.000000
28.110466,0.000001,0.000000,-0.000000
28.143538,-0.000001,-0.000001,-0.000000
28.176609,-0.000002,-0.000001,-0.000000
28.209680,-0.000002,-0.000002,-0.000000
28.242751,-0.000002,-0.000001,-0.000000
28.275822,-0.000001,-0.000000,0.000000
28.308893,0.000001,0.000001,0.000000
28.341964,0.000002,0.000001,0.000000
28.375035,0.000002,0.000002,0.000000
28.408107,0.000002,0.000001,0.000000
28.441178,0.000001,0.000000,-0.000000
28.474249,-0.000001,-0.000001,-0.000000
28.507320,-0.000002,-0.000001,-0.000000
28.540391,-0.000002,-0.000002,-0.000000
28.573462,-0.000002,-0.000001,-0.000000
28.606533,-0.000001,-0.000000,0.000000
28.639605,0.000001,0.000001,0.000000
28.672676,0.000002,0.000001,0.000000
28.705747,0.000002,0.000001,0.000000
28.738818,0.000002,0.000001,0.000000
28.771889,0.000001,0.000000,-0.000000
28.804960,-0.000001,-0.000001,-0.000000
28.838031,-0.000002,-0.000001,-0.000000
28.871103,-0.000002,-0.000001,-0.000000
28.904174,-0.000002,-0.000001,-0.000000
28.937245,-0.000001,-0.000000,0.000000
28.970316,0.000001,0.000001,0.000000
29.003387,0.000002,0.000001,0.000000
29.036458,0.000002,0.000001,0.000000
29.069529,0.000002,0.000001,0.000000
29.102601,0.000001,0.000000,-0.000000
29.135672,-0.000001,-0.000001,-0.000000
29.168743,-0.000002,-0.000001,-0.000000
29.201814,-0.000002,-0.000001,-0.000000
29.234885,-0.000002,-0.000001,-0.000000
29.267956,-0.000001,-0.000000,0.000000
29.301027,0.000001,0.000001,0.000000
29.334098,0.000002,0.000001,0.000000
29.367170,0.000002,0.000001,0.000000
29.400241,0.000002,0.000001,0.000000
29.433312,0.000001,0.000000,-0.000000
29.466383,-0.000001,-0.000001,-0.000000
29.499454,-0.000002,-0.000001,-0.000000
29.532525,-0.000002,-0.000001,-0.000000
29.565596,-0.000002,-0.000001,-0.000000
29.598668,-0.000001,-0.000000,0.000000
29.631739,0.000001,0.000001,0.000000
29.664810,0.000002,0.000001,0.000000
29.697881,0.000002,0.000001,0.000000
29.730952,0.000002,0.000001,0.000000
29.764023,0.000001,0.000000,-0.000000
29.797094,-0.000001,-0.000001,-0.000000
29.830166,-0.000002,-0.000001,-0.000000
29.863237,-0.000002,-0.000001,-0.000000
29.896308,-0.000002,-0.000001,-0.000000
29.929379,-0.000001,-0.000000,0.000000
29.962450,0.000001,0.000001,0.000000
29.995521,0.000002,0.000001,0.000000
30.028592,0.000002,0.000001,0.000000
30.061663,0.000002,0.000001,0.000000
30.094735,0.000001,0.000000,-0.000000
30.127806,-0.000001,-0.000001,-0.000000
30.160877,-0.000002,-0.000001,-0.000000
30.193948,-0.000002,-0.000001,-0.000000
30.227019,-0.000002,-0.000001,-0.000000
30.260090,-0.000001,-0.000000,0.000000
30.293161,0.000001,0.000001,0.000000
30.326233,0.000002,0.000001,0.000000
30.359304,0.000002,0.000001,0.000000
30.392375,0.000002,0.000001,0.000000
30.425446,0.000001,0.000000,-0.000000
30.458517,-0.000001,-0.000001,-0.000000
30.491588,-0.000002,-0.000001,-0.000000
30.524659,-0.000002,-0.000001,-0.000000
30.557731,-0.000002,-0.000001,-0.000000
30.590802,-0.000001,-0.000000,0.000000
30.623873,0.000001,0.000001,0.000000
30.656944,0.000002,0.000001,0.000000
30.690015,0.000002,0.000001,0.000000
30.723086,0.000002,0.000001,0.000000
30.756157,0.000001,0.000000,-0.000000
30.789228,-0.000001,-0.000001,-0.000000
30.822300,-0.000002,-0.000001,-0.000000
30.855371,-0.000002,-0.000001,-0.000000
30.888442,-0.000002,-0.000001,-0.000000
30.921513,-0.000001,-0.000000,0.000000
30.954584,0.000001,0.000001,0.000000
30.987655,0.000002,0.000001,0.000000
31.020726,0.000002,0.000001,0.000000
31.053798,0.000002,0.000001,0.000000
31.086869,0.000001,0.000000,-0.000000
31.119940,-0.000001,-0.000001,-0.000000
31.153011,-0.000002,-0.000001,-0.000000
31.186082,-0.000002,-0.000001,-0.000000
31.219153,-0.000002,-0.000001,-0.000000
31.252224,-0.000001,-0.000000,0.000000
31.285296,0.000001,0.000001,0.000000
31.318367,0.000002,0.000001,0.000000
31.351438,0.000002,0.000001,0.000000
31.384509,0.000002,0.000001,0.000000
31.417580,0.000001,0.000000,-0.000000
31.450651,-0.000001,-0.000001,-0.000000
31.483722,-0.000002,-0.000001,-0.000000
31.516794,-0.000002,-0.000001,-0.000000
31.549865,-0.000002,-0.000001,-0.000000
31.582936,-0.000001,-0.000000,0.000000
31.616007,0.000001,0.000001,0.000000
31.649078,0.000002,0.000001,0.000000
31.682149,0.000002,0.000001,0.000000
31.715220,0.000002,0.000001,0.000000
31.748291,0.000001,0.000000,-0.000000
31.781363,-0.000001,-0.000001,-0.000000
31.814434,-0.000002,-0.000001,-0.000000
31.847505,-0.000002,-0.000001,-0.000000
31.880576,-0.000002,-0.000001,-0.000000
31.913647,-0.000001,-0.000000,0.000000
31.946718,0.000001,0.000001,0.000000
31.979789,0.000002,0.000001,0.000000
32.012861,0.000002,0.000001,0.000000
32.045932,0.000001,0.000001,0.000000
32.079003,0.000000,0.000000,-0.000000
32.112074,-0.000001,-0.000001,-0.000000
32.145145,-0.000002,-0.000001,-0.000000
32.178216,-0.000002,-0.000001,-0.000000
32.211287,-0.000001,-0.000001,-0.000000
32.244359,-0.000000,-0.000000,0.000000
32.277430,0.000001,0.000000,0.000000
32.310501,0.000002,0.000001,0.000000
32.343572,0.000002,0.000001,0.000000
32.376643,0.000001,0.000001,0.000000
32.409714,0.000000,0.000000,-0.000000
32.442785,-0.000001,-0.000000,-0.000000
32.475856,-0.000002,-0.000001,-0.000000
32.508928,-0.000002,-0.000001,-0.000000
32.541999,-0.000001,-0.000001,-0.000000
32.575070,-0.000000,-0.000000,-0.000000
32.608141,0.000001,0.000000,0.000000
32.641212,0.000002,0.000001,0.000000
32.674283,0.000002,0.000001,0.000000
32.707354,0.000001,0.000001,0.000000
32.740426,0.000000,0.000000,0.000000
32.773497,-0.000001,-0.000000,-0.000000
32.806568,-0.000002,-0.000001,-0.000000
32.839639,-0.000002,-0.000001,-0.000000
32.872710,-0.000001,-0.000001,-0.000000
32.905781,-0.000000,-0.000000,-0.000000
32.938852,0.000001,0.000000,0.000000
32.971924,0.000002,0.000001,0.000000
33.004995,0.000002,0.000001,0.000000
33.038066,0.000001,0.000001,0.000000
33.071137,0.000000,0.000000,0.000000
33.104208,-0.000001,-0.000000,-0.000000
33.137279,-0.000002,-0.000001,-0.000000
33.170350,-0.000002,-0.000001,-0.000000
33.203421,-0.000001,-0.000001,-0.000000
33.236493,-0.000000,-0.000000,-0.000000
33.269564,0.000001,0.000000,0.000000
33.302635,0.000001,0.000001,0.000000
33.335706,0.000002,0.000001,0.000000
33.368777,0.000001,0.000001,0.000000
33.401848,0.000000,0.000000,0.000000
33.434919,-0.000001,-0.000000,-0.000000
33.467991,-0.000001,-0.000001,-0.000000
33.501062,-0.000002,-0.000001,-0.000000
33.534133,-0.000001,-0.000001,-0.000000
33.567204,-0.000000,-0.000000,-0.000000
33.600275,0.000001,0.000000,0.000000
33.633346,0.000001,0.000001,0.000000
33.666417,0.000002,0.000001,0.000000
33.699489,0.000001,0.000001,0.000000
33.732560,0.000000,0.000000,0.000000
33.765631,-0.000001,-0.000000,-0.000000
33.798702,-0.000001,-0.000001,-0.000000
33.831773,-0.000002,-0.000001,-0.000000
33.864844,-0.000001,-0.000001,-0.000000
33.897915,-0.000000,-0.000000,-0.000000
33.930987,0.000001,0.000000,0.000000
33.964058,0.000001,0.000001,0.000000
33.997129,0.000002,0.000001,0.000000
34.030200,0.000001,0.000001,0.000000
34.063271,0.000000,0.000000,0.000000
34.096342,-0.000001,-0.000000,-0.000000
34.129413,-0.000001,-0.000001,-0.000000
34.162484,-0.000002,-0.000001,-0.000000
34.195556,-0.000001,-0.000001,-0.000000
34.228627,-0.000000,-0.000000,-0.000000
34.261698,0.000001,0.000000,0.000000
34.294769,0.000001,0.000001,0.000000
34.327840,0.000002,0.000001,0.000000
34.360911,0.000001,0.000001,0.000000
34.393982,0.000000,0.000000,0.000000
34.427054,-0.000001,-0.000000,-0.000000
34.460125,-0.000001,-0.000001,-0.000000
34.493196,-0.000002,-0.000001,-0.000000
34.526267,-0.000001,-0.000001,-0.000000
34.559338,-0.000000,-0.000000,-0.000000
34.592409,0.000001,0.000000,0.000000
34.625480,0.000001,0.000001,0.000000
34.658552,0.000002,0.000001,0.000000
34.691623,0.000001,0.000001,0.000000
34.724694,0.000000,0.000000,0.000000
34.757765,-0.000001,-0.000000,-0.000000
34.790836,-0.000001,-0.000001,-0.000000
34.823907,-0.000002,-0.000001,-0.000000
34.856978,-0.000001,-0.000001,-0.000000
34.890049,-0.000000,-0.000000,-0.000000
34.923121,0.000001,0.000000,0.000000
34.956192,0.000001,0.000001,0.000000
34.989263,0.000002,0.000001,0.000000
35.022334,0.000001,0.000001,0.000000
35.055405,0.000000,0.000000,0.000000
35.088476,-0.000001,-0.000000,-0.000000
35.121547,-0.000001,-0.000001,-0.000000
35.154619,-0.000002,-0.000001,-0.000000
35.187690,-0.000001,-0.000001,-0.000000
35.220761,-0.000000,-0.000000,-0.000000
35.253832,0.000001,0.000000,0.000000
35.286903,0.000001,0.000001,0.000000
35.319974,0.000002,0.000001,0.000000
35.353045,0.000001,0.000001,0.000000
35.386117,0.000000,0.000000,0.000000
35.419188,-0.000001,-0.000000,-0.000000
35.452259,-0.000001,-0.000001,-0.000000
35.485330,-0.000002,-0.000001,-0.000000
35.518401,-0.000001,-0.000001,-0.000000
35.551472,-0.000000,-0.000000,-0.000000
35.584543,0.000001,0.000000,0.000000
35.617614,0.000001,0.000001,0.000000
35.650686,0.000002,0.000001,0.000000
35.683757,0.000001,0.000001,0.000000
35.716828,0.000000,0.000000,0.000000
35.749899,-0.000001,-0.000000,-0.000000
35.782970,-0.000001,-0.000001,-0.000000
35.816041,-0.000002,-0.000001,-0.000000
35.849112,-0.000001,-0.000001,-0.000000
35.882184,-0.000000,-0.000000,-0.000000
35.915255,0.000001,0.000000,0.000000
35.948326,0.000001,0.000001,0.000000
35.981397,0.000002,0.000001,0.000000
36.014468,0.000001,0.000001,0.000000
36.047539,0.000000,0.000000,0.000000
36.080610,-0.000001,-0.000000,-0.000000
36.113682,-0.000001,-0.000001,-0.000000
36.146753,-0.000002,-0.000001,-0.000000
36.179824,-0.000001,-0.000001,-0.000000
36.212895,-0.000000,-0.000000,-0.000000
36.245966,0.000001,0.000000,0.000000
36.279037,0.000001,0.000001,0.000000
36.312108,0.000002,0.000001,0.000000
36.345179,0.000001,0.000001,0.000000
36.378251,0.000000,0.000000,0.000000
36.411322,-0.000001,-0.000000,-0.000000
36.444393,-0.000001,-0.000001,-0.000000
36.477464,-0.000001,-0.000001,-0.000000
36.510535,-0.000001,-0.000001,-0.000000
36.543606,-0.000000,-0.000000,-0.000000
36.576677,0.000001,0.000000,0.000000
36.609749,0.000001,0.000001,0.000000
36.642820,0.000001,0.000001,0.000000
36.675891,0.000001,0.000001,0.000000
36.708962,0.000000,0.000000,0.000000
36.742033,-0.000001,-0.000000,-0.000000
36.775104,-0.000001,-0.000001,-0.000000
36.808175,-0.000001,-0.000001,-0.000000
36.841247,-0.000001,-0.000001,-0.000000
36.874318,-0.000000,-0.000000,-0.000000
36.907389,0.000000,0.000000,0.000000
36.940460,0.000001,0.000001,0.000000
36.973531,0.000001,0.000001,0.000000
37.006602,0.000001,0.000001,0.000000
37.039673,0.000000,0.000000,0.000000
37.072745,-0.000000,-0.000000,-0.000000
37.105816,-0.000001,-0.000001,-0.000000
37.138887,-0.000001,-0.000001,-0.000000
37.171958,-0.000001,-0.000001,-0.000000
37.205029,-0.000000,-0.000000,-0.000000
37.238100,0.000000,0.000000,0.000000
37.271171,0.000001,0.000001,0.000000
37.304242,0.000001,0.000001,0.000000
37.337314,0.000001,0.000001,0.000000
37.370385,0.000000,0.000000,0.000000
37.403456,-0.000000,-0.000000,-0.000000
37.436527,-0.000001,-0.000001,-0.000000
37.469598,-0.000001,-0.000001,-0.000000
37.502669,-0.000001,-0.000001,-0.000000
37.535740,-0.000000,-0.000000,-0.000000
37.568812,0.000000,0.000000,0.000000
37.601883,0.000001,0.000001,0.000000
37.634954,0.000001,0.000001,0.000000
37.668025,0.000001,0.000001,0.000000
37.701096,0.000000,0.000000,0.000000
37.734167,-0.000000,-0.000000,-0.000000
37.767238,-0.000001,-0.000001,-0.000000
37.800310,-0.000001,-0.000001,-0.000000
37.833381,-0.000001,-0.000001,-0.000000
37.866452,-0.000000,-0.000000,-0.000000
37.899523,0.000000,0.000000,0.000000
37.932594,0.000001,0.000001,0.000000
37.965665,0.000001,0.000001,0.000000
37.998736,0.000001,0.000001,0.000000
38.031807,0.000000,0.000000,0.000000
38.064879,-0.000000,-0.000000,-0.000000
38.097950,-0.000001,-0.000001,-0.000000
38.131021,-0.000001,-0.000001,-0.000000
38.164092,-0.000001,-0.000001,-0.000000
38.197163,-0.000000,-0.000000,-0.000000
38.230234,0.000000,0.000000,0.000000
38.263305,0.000001,0.000001,0.000000
38.296377,0.000001,0.000001,0.000000
38.329448,0.000001,0.000001,0.000000
38.362519,0.000000,0.000000,0.000000
38.395590,-0.000000,-0.000000,-0.000000
38.428661,-0.000001,-0.000001,-0.000000
38.461732,-0.000001,-0.000001,-0.000000
38.494803,-0.000001,-0.000001,-0.000000
38.527875,-0.000000,-0.000000,-0.000000
38.560946,0.000000,0.000000,0.000000
38.594017,0.000001,0.000001,0.000000
38.627088,0.000001,0.000001,0.000000
38.660159,0.000001,0.000001,0.000000
38.693230,0.000000,0.000000,0.000000
38.726301,-0.000000,-0.000000,-0.000000
38.759372,-0.000001,-0.000001,-0.000000
38.792444,-0.000001,-0.000001,-0.000000
38.825515,-0.000001,-0.000001,-0.000000
38.858586,-0.000000,-0.000000,-0.000000
38.891657,0.000000,0.000000,0.000000
38.924728,0.000001,0.000001,0.000000
38.957799,0.000001,0.000001,0.000000
38.990870,0.000001,0.000001,0.000000
39.023942,0.000000,0.000000,0.000000
39.057013,-0.000000,-0.000000,-0.000000
39.090084,-0.000001,-0.000001,-0.000000
39.123155,-0.000001,-0.000001,-0.000000
39.156226,-0.000001,-0.000001,-0.000000
39.189297,-0.000000,-0.000000,-0.000000
39.222368,0.000000,0.000000,0.000000
39.255440,0.000001,0.000001,0.000000
39.288511,0.000001,0.000001,0.000000
39.321582,0.000001,0.000001,0.000000
39.354653,0.000000,0.000000,0.000000
39.387724,-0.000000,-0.000000,-0.000000
39.420795,-0.000001,-0.000001,-0.000000
39.453866,-0.000001,-0.000001,-0.000000
39.486938,-0.000001,-0.000001,-0.000000
39.520009,-0.000000,-0.000000,-0.000000
39.553080,0.000000,0.000000,0.000000
39.586151,0.000001,0.000001,0.000000
39.619222,0.000001,0.000001,0.000000
39.652293,0.000001,0.000001,0.000000
39.685364,0.000000,0.000000,0.000000
39.718435,-0.000000,-0.000000,-0.000000
39.751507,-0.000001,-0.000001,-0.000000
39.784578,-0.000001,-0.000001,-0.000000
39.817649,-0.000001,-0.000001,-0.000000
39.850720,-0.000000,-0.000000,-0.000000
39.883791,0.000000,0.000000,0.000000
39.916862,0.000001,0.000001,0.000000
39.949933,0.000001,0.000001,0.000000
39.983005,0.000001,0.000001,0.000000
40.016076,0.000000,0.000000,0.000000
40.049147,-0.000000,-0.000000,-0.000000
40.082218,-0.000001,-0.000001,-0.000000
40.115289,-0.000001,-0.000001,-0.000000
40.148360,-0.000001,-0.000001,-0.000000
40.181431,-0.000000,-0.000000,-0.000000
40.214503,0.000000,0.000000,0.000000
40.247574,0.000001,0.000001,0.000000
40.280645,0.000001,0.000001,0.000000
40.313716,0.000001,0.000001,0.000000
40.346787,0.000000,0.000000,0.000000
40.379858,-0.000000,-0.000000,-0.000000
40.412929,-0.000001,-0.000001,-0.000000
40.446000,-0.000001,-0.000001,-0.000000
40.479072,-0.000001,-0.000001,-0.000000
40.512143,-0.000000,-0.000000,-0.000000
40.545214,0.000000,0.000000,0.000000
40.578285,0.000001,0.000001,0.000000
40.611356,0.000001,0.000001,0.000000
40.644427,0.000001,0.000001,0.000000
40.677498,0.000000,0.000000,0.000000
40.710570,-0.000000,-0.000000,-0.000000
40.743641,-0.000001,-0.000001,-0.000000
40.776712,-0.000001,-0.000001,-0.000000
40.809783,-0.000001,-0.000001,-0.000000
40.842854,-0.000000,-0.000000,-0.000000
40.875925,0.000000,0.000000,0.000000
40.908996,0.000001,0.000001,0.000000
40.942068,0.000001,0.000001,0.000000
40.975139,0.000001,0.000001,0.000000
41.008210,0.000000,0.000000,0.000000
41.041281,-0.000000,-0.000000,-0.000000
41.074352,-0.000001,-0.000001,-0.000000
41.107423,-0.000001,-0.000001,-0.000000
41.140494,-0.000001,-0.000001,-0.000000
41.173565,-0.000000,-0.000000,-0.000000
41.206637,0.000000,0.000000,0.000000
41.239708,0.000001,0.000001,0.000000
41.272779,0.000001,0.000001,0.000000
41.305850,0.000001,0.000001,0.000000
41.338921,0.000000,0.000000,0.000000
41.371992,-0.000000,-0.000000,-0.000000
41.405063,-0.000001,-0.000001,-0.000000
41.438135,-0.000001,-0.000001,-0.000000
41.471206,-0.000001,-0.000001,-0.000000
41.504277,-0.000000,-0.000000,-0.000000
41.537348,0.000000,0.000000,0.000000
41.570419,0.000001,0.000001,0.000000
41.603490,0.000001,0.000001,0.000000
41.636561,0.000001,0.000001,0.000000
41.669633,0.000000,0.000000,0.000000
41.702704,-0.000000,-0.000000,-0.000000
41.735775,-0.000001,-0.000001,-0.000000
41.768846,-0.000001,-0.000001,-0.000000
41.801917,-0.000001,-0.000001,-0.000000
41.834988,-0.000000,-0.000000,-0.000000
41.868059,0.000000,0.000000,0.000000
41.901131,0.000001,0.000001,0.000000
41.934202,0.000001,0.000001,0.000000
41.967273,0.000001,0.000001,0.000000
42.000344,0.000000,0.000000,0.000000
42.033415,-0.000000,-0.000000,-0.000000
42.066486,-0.000001,-0.000001,-0.000000
42.099557,-0.000001,-0.000001,-0.000000
42.132628,-0.000001,-0.000001,-0.000000
42.165700,-0.000000,-0.000000,-0.000000
42.198771,0.000000,0.000000,0.000000
42.231842,0.000001,0.000001,0.000000
42.264913,0.000001,0.000001,0.000000
42.297984,0.000001,0.000001,0.000000
42.331055,0.000000,0.000000,0.000000
42.364126,-0.000000,-0.000000,-0.000000
42.397198,-0.000001,-0.000001,-0.000000
42.430269,-0.000001,-0.000001,-0.000000
42.463340,-0.000001,-0.000001,-0.000000
42.496411,-0.000000,-0.000000,-0.000000
42.529482,0.000000,0.000000,0.000000
42.562553,0.000001,0.000001,0.000000
42.595624,0.000001,0.000001,0.000000
42.628696,0.000001,0.000001,0.000000
42.661767,0.000000,0.000000,0.000000
42.694838,-0.000000,-0.000000,-0.000000
42.727909,-0.000001,-0.000001,-0.000000
42.760980,-0.000001,-0.000001,-0.000000
42.794051,-0.000001,-0.000001,-0.000000
42.827122,-0.000000,-0.000000,-0.000000
42.860193,0.000000,0.000000,0.000000
42.893265,0.000001,0.000001,0.000000
42.926336,0.000001,0.000001,0.000000
42.959407,0.000001,0.000001,0.000000
42.992478,0.000000,0.000000,0.000000
43.025549,-0.000000,-0.000000,-0.000000
43.058620,-0.000001,-0.000001,-0.000000
43.091691,-0.000001,-0.000001,-0.000000
43.124763,-0.000001,-0.000001,-0.000000
43.157834,-0.000000,-0.000000,-0.000000
43.190905,0.000000,0.000000,0.000000
43.223976,0.000001,0.000001,0.000000
43.257047,0.000001,0.000001,0.000000
43.290118,0.000001,0.000001,0.000000
43.323189,0.000000,0.000000,0.000000
43.356261,-0.000000,-0.000000,-0.000000
43.389332,-0.000001,-0.000001,-0.000000
43.422403,-0.000001,-0.000001,-0.000000
43.455474,-0.000001,-0.000001,-0.000000
43.488545,-0.000000,-0.000000,-0.000000
43.521616,0.000000,0.000000,0.000000
43.554687,0.000001,0.000001,0.000000
43.587758,0.000001,0.000001,0.000000
43.620830,0.000001,0.000001,0.000000
43.653901,0.000000,0.000000,0.000000
43.686972,-0.000000,-0.000000,-0.000000
43.720043,-0.000001,-0.000001,-0.000000
43.753114,-0.000001,-0.000001,-0.000000
43.786185,-0.000001,-0.000000,-0.000000
43.819256,-0.000000,-0.000000,-0.000000
43.852328,0.000000,0.000000,0.000000
43.885399,0.000001,0.000001,0.000000
43.918470,0.000001,0.000001,0.000000
43.951541,0.000001,0.000000,0.000000
43.984612,0.000000,0.000000,0.000000
44.017683,-0.000000,-0.000000,-0.000000
44.050754,-0.000001,-0.000001,-0.000000
44.083826,-0.000001,-0.000001,-0.000000
44.116897,-0.000001,-0.000000,-0.000000
44.149968,-0.000000,-0.000000,-0.000000
44.183039,0.000000,0.000000,0.000000
44.216110,0.000001,0.000001,0.000000
44.249181,0.000001,0.000001,0.000000
44.282252,0.000001,0.000000,0.000000
44.315323,0.000000,0.000000,0.000000
44.348395,-0.000000,-0.000000,-0.000000
44.381466,-0.000001,-0.000001,-0.000000
44.414537,-0.000001,-0.000001,-0.000000
44.447608,-0.000001,-0.000000,-0.000000
44.480679,-0.000000,-0.000000,-0.000000
44.513750,0.000000,0.000000,0.000000
44.546821,0.000001,0.000001,0.000000
44.579893,0.000001,0.000001,0.000000
44.612964,0.000001,0.000000,0.000000
44.646035,0.000000,0.000000,0.000000
44.679106,-0.000000,-0.000000,-0.000000
44.712177,-0.000001,-0.000001,-0.000000
44.745248,-0.000001,-0.000001,-0.000000
44.778319,-0.000001,-0.000000,-0.000000
44.811391,-0.000000,-0.000000,-0.000000
44.844462,0.000000,0.000000,0.000000
44.877533,0.000001,0.000001,0.000000
44.910604,0.000001,0.000001,0.000000
44.943675,0.000001,0.000000,0.000000
44.976746,0.000000,0.000000,0.000000
45.009817,-0.000000,-0.000000,-0.000000
45.042889,-0.000001,-0.000001,-0.000000
45.075960,-0.000001,-0.000001,-0.000000
45.109031,-0.000001,-0.000000,-0.000000
45.142102,-0.000000,-0.000000,-0.000000
45.175173,0.000000,0.000000,0.000000
45.208244,0.000001,0.000001,0.000000
45.241315,0.000001,0.000001,0.000000
45.274386,0.000001,0.000000,0.000000
45.307458,0.000000,0.000000,0.000000
45.340529,-0.000000,-0.000000,-0.000000
45.373600,-0.000001,-0.000001,-0.000000
45.406671,-0.000001,-0.000001,-0.000000
45.439742,-0.000001,-0.000000,-0.000000
45.472813,-0.000000,-0.000000,-0.000000
45.505884,0.000000,0.000000,0.000000
45.538956,0.000001,0.000001,0.000000
45.572027,0.000001,0.000001,0.000000
45.605098,0.000001,0.000000,0.000000
45.638169,0.000000,0.000000,0.000000
45.671240,-0.000000,-0.000000,-0.000000
45.704311,-0.000001,-0.000001,-0.000000
45.737382,-0.000001,-0.000001,-0.000000
45.770454,-0.000001,-0.000000,-0.000000
45.803525,-0.000000,-0.000000,-0.000000
45.836596,0.000000,0.000000,0.000000
45.869667,0.000001,0.000001,0.000000
45.902738,0.000001,0.000001,0.000000
45.935809,0.000001,0.000000,0.000000
45.968880,0.000000,0.000000,0.000000
46.001951,-0.000000,-0.000000,-0.000000
46.035023,-0.000001,-0.000000,-0.000000
46.068094,-0.000001,-0.000001,-0.000000
46.101165,-0.000001,-0.000000,-0.000000
46.134236,-0.000000,-0.000000,-0.000000
46.167307,0.000000,0.000000,0.000000
46.200378,0.000001,0.000000,0.000000
46.233449,0.000001,0.000001,0.000000
46.266521,0.000001,0.000000,0.000000
46.299592,0.000000,0.000000,0.000000
46.332663,-0.000000,-0.000000,-0.000000
46.365734,-0.000001,-0.000000,-0.000000
46.398805,-0.000001,-0.000001,-0.000000
46.431876,-0.000001,-0.000000,-0.000000
46.464947,-0.000000,-0.000000,-0.000000
46.498019,0.000000,0.000000,0.000000
46.531090,0.000001,0.000000,0.000000
46.564161,0.000001,0.000001,0.000000
46.597232,0.000001,0.000000,0.000000
46.630303,0.000000,0.000000,0.000000
46.663374,-0.000000,-0.000000,-0.000000
46.696445,-0.000001,-0.000000,-0.000000
46.729516,-0.000001,-0.000001,-0.000000
46.762588,-0.000001,-0.000000,-0.000000
46.795659,-0.000000,-0.000000,-0.000000
46.828730,0.000000,0.000000,0.000000
46.861801,0.000001,0.000000,0.000000
46.894872,0.000001,0.000001,0.000000
46.927943,0.000001,0.000000,0.000000
46.961014,0.000000,0.000000,0.000000
46.994086,-0.000000,-0.000000,-0.000000
47.027157,-0.000001,-0.000000,-0.000000
47.060228,-0.000001,-0.000001,-0.000000
47.093299,-0.000001,-0.000000,-0.000000
47.126370,-0.000000,-0.000000,-0.000000
47.159441,0.000000,0.000000,0.000000
47.192512,0.000001,0.000000,0.000000
47.225584,0.000001,0.000001,0.000000
47.258655,0.000001,0.000000,0.000000
47.291726,0.000000,0.000000,0.000000
47.324797,-0.000000,-0.000000,-0.000000
47.357868,-0.000001,-0.000000,-0.000000
47.390939,-0.000001,-0.000001,-0.000000
47.424010,-0.000001,-0.000000,-0.000000
47.457082,-0.000000,-0.000000,-0.000000
47.490153,0.000000,0.000000,0.000000
47.523224,0.000001,0.000000,0.000000
47.556295,0.000001,0.000001,0.000000
47.589366,0.000001,0.000000,0.000000
47.622437,0.000000,0.000000,0.000000
47.655508,-0.000000,-0.000000,-0.000000
47.688579,-0.000001,-0.000000,-0.000000
47.721651,-0.000001,-0.000001,-0.000000
47.754722,-0.000001,-0.000000,-0.000000
47.787793,-0.000000,-0.000000,-0.000000
47.820864,0.000000,0.000000,0.000000
47.853935,0.000001,0.000000,0.000000
47.887006,0.000001,0.000001,0.000000
47.920077,0.000001,0.000000,0.000000
47.953149,0.000000,0.000000,0.000000
47.986220,-0.000000,-0.000000,-0.000000
48.019291,-0.000001,-0.000000,-0.000000
48.052362,-0.000001,-0.000001,-0.000000
48.085433,-0.000001,-0.000000,-0.000000
48.118504,-0.000000,-0.000000,-0.000000
48.151575,0.000000,0.000000,0.000000
48.184647,0.000001,0.000000,0.000000
48.217718,0.000001,0.000001,0.000000
48.250789,0.000001,0.000000,0.000000
48.283860,0.000000,0.000000,0.000000
48.316931,-0.000000,-0.000000,-0.000000
48.350002,-0.000001,-0.000000,-0.000000
48.383073,-0.000001,-0.000001,-0.000000
48.416144,-0.000001,-0.000000,-0.000000
48.449216,-0.000000,-0.000000,-0.000000
48.482287,0.000000,0.000000,0.000000
48.515358,0.000001,0.000000,0.000000
48.548429,0.000001,0.000001,0.000000
48.581500,0.000001,0.000000,0.000000
48.614571,0.000000,0.000000,0.000000
48.647642,-0.000000,-0.000000,-0.000000
48.680714,-0.000001,-0.000000,-0.000000
48.713785,-0.000001,-0.000001,-0.000000
48.746856,-0.000001,-0.000000,-0.000000
48.779927,-0.000000,-0.000000,-0.000000
48.812998,0.000000,0.000000,0.000000
48.846069,0.000001,0.000000,0.000000
48.879140,0.000001,0.000001,0.000000
48.912212,0.000001,0.000000,0.000000
48.945283,0.000000,0.000000,0.000000
48.978354,-0.000000,-0.000000,-0.000000
49.011425,-0.000001,-0.000000,-0.000000
49.044496,-0.000001,-0.000001,-0.000000
49.077567,-0.000001,-0.000000,-0.000000
49.110638,-0.000000,-0.000000,-0.000000
49.143709,0.000000,0.000000,0.000000
49.176781,0.000001,0.000000,0.000000
49.209852,0.000001,0.000001,0.000000
49.242923,0.000001,0.000000,0.000000
49.275994,0.000000,0.000000,0.000000
49.309065,-0.000000,-0.000000,-0.000000
49.342136,-0.000001,-0.000000,-0.000000
49.375207,-0.000001,-0.000001,-0.000000
49.408279,-0.000001,-0.000000,-0.000000
49.441350,-0.000000,-0.000000,-0.000000
49.474421,0.000000,0.000000,0.000000
49.507492,0.000001,0.000000,0.000000
49.540563,0.000001,0.000001,0.000000
49.573634,0.000001,0.000000,0.000000
49.606705,0.000000,0.000000,0.000000
49.639777,-0.000000,-0.000000,-0.000000
49.672848,-0.000001,-0.000000,-0.000000
49.705919,-0.000001,-0.000001,-0.000000
49.738990,-0.000001,-0.000000,-0.000000
49.772061,-0.000000,-0.000000,-0.000000
49.805132,0.000000,0.000000,0.000000
49.838203,0.000001,0.000000,0.000000
49.871275,0.000001,0.000001,0.000000
49.904346,0.000001,0.000000,0.000000
49.937417,0.000000,0.000000,0.000000
49.970488,-0.000000,-0.000000,-0.000000
50.003559,-0.000001,-0.000000,-0.000000
50.036630,-0.000001,-0.000000,-0.000000
50.069701,-0.000001,-0.000000,-0.000000
50.102772,-0.000000,-0.000000,-0.000000
50.135844,0.000000,0.000000,0.000000
50.168915,0.000001,0.000000,0.000000
50.201986,0.000001,0.000000,0.000000
50.235057,0.000001,0.000000,0.000000
50.268128,0.000000,0.000000,0.000000
50.301199,-0.000000,-0.000000,-0.000000
50.334270,-0.000001,-0.000000,-0.000000
50.367342,-0.000001,-0.000000,-0.000000
50.400413,-0.000001,-0.000000,-0.000000
50.433484,-0.000000,-0.000000,-0.000000
50.466555,0.000000,0.000000,0.000000
50.499626,0.000001,0.000000,0.000000
50.532697,0.000001,0.000000,0.000000
50.565768,0.000001,0.000000,0.000000
50.598840,0.000000,0.000000,0.000000
50.631911,-0.000000,-0.000000,-0.000000
50.664982,-0.000001,-0.000000,-0.000000
50.698053,-0.000001,-0.000000,-0.000000
50.731124,-0.000001,-0.000000,-0.000000
50.764195,-0.000000,-0.000000,-0.000000
50.797266,0.000000,0.000000,0.000000
50.830337,0.000001,0.000000,0.000000
50.863409,0.000001,0.000000,0.000000
50.896480,0.000001,0.000000,0.000000
50.929551,0.000000,0.000000,0.000000
50.962622,-0.000000,-0.000000,-0.000000
50.995693,-0.000001,-0.000000,-0.000000
51.028764,-0.000001,-0.000000,-0.000000
51.061835,-0.000001,-0.000000,-0.000000
51.094907,-0.000000,-0.000000,-0.000000
51.127978,0.000000,0.000000,0.000000
51.161049,0.000001,0.000000,0.000000
51.194120,0.000001,0.000000,0.000000
51.227191,0.000001,0.000000,0.000000
51.260262,0.000000,0.000000,0.000000
51.293333,-0.000000,-0.000000,-0.000000
51.326405,-0.000001,-0.000000,-0.000000
51.359476,-0.000001,-0.000000,-0.000000
51.392547,-0.000001,-0.000000,-0.000000
51.425618,-0.000000,-0.000000,-0.000000
51.458689,0.000000,0.000000,0.000000
51.491760,0.000001,0.000000,0.000000
51.524831,0.000001,0.000000,0.000000
51.557902,0.000001,0.000000,0.000000
51.590974,0.000000,0.000000,0.000000
51.624045,-0.000000,-0.000000,-0.000000
51.657116,-0.000001,-0.000000,-0.000000
51.690187,-0.000001,-0.000000,-0.000000
51.723258,-0.000001,-0.000000,-0.000000
51.756329,-0.000000,-0.000000,-0.000000
51.789400,0.000000,0.000000,0.000000
51.822472,0.000001,0.000000,0.000000
51.855543,0.000001,0.000000,0.000000
51.888614,0.000001,0.000000,0.000000
51.921685,0.000000,0.000000,0.000000
51.954756,-0.000000,-0.000000,-0.000000
51.987827,-0.000001,-0.000000,-0.000000
52.020898,-0.000001,-0.000000,-0.000000
52.053970,-0.000001,-0.000000,-0.000000
52.087041,-0.000000,-0.000000,-0.000000
52.120112,0.000000,0.000000,0.000000
52.153183,0.000001,0.000000,0.000000
52.186254,0.000001,0.000000,0.000000
52.219325,0.000001,0.000000,0.000000
52.252396,0.000000,0.000000,0.000000
52.285468,-0.000000,-0.000000,-0.000000
52.318539,-0.000001,-0.000000,-0.000000
52.351610,-0.000001,-0.000000,-0.000000
52.384681,-0.000001,-0.000000,-0.000000
52.417752,-0.000000,-0.000000,-0.000000
52.450823,0.000000,0.000000,0.000000
52.483894,0.000001,0.000000,0.000000
52.516965,0.000001,0.000000,0.000000
52.550037,0.000001,0.000000,0.000000
52.583108,0.000000,0.000000,0.000000
52.616179,-0.000000,-0.000000,-0.000000
52.649250,-0.000001,-0.000000,-0.000000
52.682321,-0.000001,-0.000000,-0.000000
52.715392,-0.000001,-0.000000,-0.000000
52.748463,-0.000000,-0.000000,-0.000000
52.781535,0.000000,0.000000,0.000000
52.814606,0.000001,0.000000,0.000000
52.847677,0.000001,0.000000,0.000000
52.880748,0.000001,0.000000,0.000000
52.913819,0.000000,0.000000,0.000000
52.946890,-0.000000,-0.000000,-0.000000
52.979961,-0.000001,-0.000000,-0.000000
53.013033,-0.000001,-0.000000,-0.000000
53.046104,-0.000001,-0.000000,-0.000000
53.079175,-0.000000,-0.000000,-0.000000
53.112246,0.000000,0.000000,0.000000
53.145317,0.000001,0.000000,0.000000
53.178388,0.000001,0.000000,0.000000
53.211459,0.000001,0.000000,0.000000
53.244530,0.000000,0.000000,0.000000
53.277602,-0.000000,-0.000000,-0.000000
53.310673,-0.000001,-0.000000,-0.000000
53.343744,-0.000001,-0.000000,-0.000000
53.376815,-0.000001,-0.000000,-0.000000
53.409886,-0.000000,-0.000000,-0.000000
53.442957,0.000000,0.000000,0.000000
53.476028,0.000001,0.000000,0.000000
53.509100,0.000001,0.000000,0.000000
53.542171,0.000001,0.000000,0.000000
53.575242,0.000000,0.000000,0.000000
53.608313,-0.000000,-0.000000,-0.000000
53.641384,-0.000001,-0.000000,-0.000000
53.674455,-0.000001,-0.000000,-0.000000
53.707526,-0.000001,-0.000000,-0.000000
53.740598,-0.000000,-0.000000,-0.000000
53.773669,0.000000,0.000000,0.000000
53.806740,0.000001,0.000000,0.000000
53.839811,0.000001,0.000000,0.000000
53.872882,0.000001,0.000000,0.000000
53.905953,0.000000,0.000000,0.000000
53.939024,-0.000000,-0.000000,-0.000000
53.972095,-0.000001,-0.000000,-0.000000
54.005167,-0.000001,-0.000000,-0.000000
54.038238,-0.000001,-0.000000,-0.000000
54.071309,-0.000000,-0.000000,-0.000000
54.104380,0.000000,0.000000,0.000000
54.137451,0.000001,0.000000,0.000000
54.170522,0.000001,0.000000,0.000000
54.203593,0.000001,0.000000,0.000000
54.236665,0.000000,0.000000,0.000000
54.269736,-0.000000,-0.000000,-0.000000
54.302807,-0.000001,-0.000000,-0.000000
54.335878,-0.000001,-0.000000,-0.000000
54.368949,-0.000001,-0.000000,-0.000000
54.402020,-0.000000,-0.000000,-0.000000
54.435091,0.000000,0.000000,0.000000
54.468163,0.000001,0.000000,0.000000
54.501234,0.000001,0.000000,0.000000
54.534305,0.000001,0.000000,0.000000
54.567376,0.000000,0.000000,0.000000
54.600447,-0.000000,-0.000000,-0.000000
54.633518,-0.000001,-0.000000,-0.000000
54.666589,-0.000001,-0.000000,-0.000000
54.699660,-0.000001,-0.000000,-0.000000
54.732732,-0.000000,-0.000000,-0.000000
54.765803,0.000000,0.000000,0.000000
54.798874,0.000001,0.000000,0.000000
54.831945,0.000001,0.000000,0.000000
54.865016,0.000001,0.000000,0.000000
54.898087,0.000000,0.000000,0.000000
54.931158,-0.000000,-0.000000,-0.000000
54.964230,-0.000001,-0.000000,-0.000000
54.997301,-0.000001,-0.000000,-0.000000
55.030372,-0.000001,-0.000000,-0.000000
55.063443,-0.000000,-0.000000,-0.000000
55.096514,0.000000,0.000000,0.000000
55.129585,0.000001,0.000000,0.000000
55.162656,0.000001,0.000000,0.000000
55.195728,0.000001,0.000000,0.000000
55.228799,0.000000,0.000000,0.000000
55.261870,-0.000000,-0.000000,-0.000000
55.294941,-0.000001,-0.000000,-0.000000
55.328012,-0.000001,-0.000000,-0.000000
55.361083,-0.000001,-0.000000,-0.000000
55.394154,-0.000000,-0.000000,-0.000000
55.427226,0.000000,0.000000,0.000000
55.460297,0.000001,0.000000,0.000000
55.493368,0.000001,0.000000,0.000000
55.526439,0.000001,0.000000,0.000000
55.559510,0.000000,0.000000,0.000000
55.592581,-0.000000,-0.000000,-0.000000
55.625652,-0.000001,-0.000000,-0.000000
55.658723,-0.000001,-0.000000,-0.000000
55.691795,-0.000001,-0.000000,-0.000000
55.724866,-0.000000,-0.000000,-0.000000
55.757937,0.000000,0.000000,0.000000
55.791008,0.000001,0.000000,0.000000
55.824079,0.000001,0.000000,0.000000
55.857150,0.000001,0.000000,0.000000
55.890221,0.000000,0.000000,0.000000
55.923293,-0.000000,-0.000000,-0.000000
55.956364,-0.000001,-0.000000,-0.000000
55.989435,-0.000001,-0.000000,-0.000000
56.022506,-0.000001,-0.000000,-0.000000
56.055577,-0.000000,-0.000000,-0.000000
56.088648,0.000000,0.000000,0.000000
56.121719,0.000000,0.000000,0.000000
56.154791,0.000001,0.000000,0.000000
56.187862,0.000001,0.000000,0.000000
56.220933,0.000000,0.000000,0.000000
56.254004,-0.000000,-0.000000,-0.000000
56.287075,-0.000000,-0.000000,-0.000000
56.320146,-0.000001,-0.000000,-0.000000
56.353217,-0.000001,-0.000000,-0.000000
56.386288,-0.000000,-0.000000,-0.000000
56.419360,0.000000,0.000000,0.000000
56.452431,0.000000,0.000000,0.000000
56.485502,0.000001,0.000000,0.000000
56.518573,0.000001,0.000000,0.000000
56.551644,0.000000,0.000000,0.000000
56.584715,-0.000000,-0.000000,-0.000000
56.617786,-0.000000,-0.000000,-0.000000
56.650858,-0.000001,-0.000000,-0.000000
56.683929,-0.000001,-0.000000,-0.000000
56.717000,-0.000000,-0.000000,-0.000000
56.750071,0.000000,0.000000,0.000000
56.783142,0.000000,0.000000,0.000000
56.816213,0.000001,0.000000,0.000000
56.849284,0.000001,0.000000,0.000000
56.882356,0.000000,0.000000,0.000000
56.915427,-0.000000,-0.000000,-0.000000
56.948498,-0.000000,-0.000000,-0.000000
56.981569,-0.000001,-0.000000,-0.000000
57.014640,-0.000001,-0.000000,-0.000000
57.047711,-0.000000,-0.000000,-0.000000
57.080782,0.000000,0.000000,0.000000
57.113853,0.000000,0.000000,0.000000
57.146925,0.000001,0.000000,0.000000
57.179996,0.000001,0.000000,0.000000
57.213067,0.000000,0.000000,0.000000
57.246138,-0.000000,-0.000000,-0.000000
57.279209,-0.000000,-0.000000,-0.000000
57.312280,-0.000001,-0.000000,-0.000000
57.345351,-0.000001,-0.000000,-0.000000
57.378423,-0.000000,-0.000000,-0.000000
57.411494,0.000000,0.000000,0.000000
57.444565,0.000000,0.000000,0.000000
57.477636,0.000001,0.000000,0.000000
57.510707,0.000001,0.000000,0.000000
57.543778,0.000000,0.000000,0.000000
57.576849,-0.000000,-0.000000,-0.000000
57.609921,-0.000000,-0.000000,-0.000000
57.642992,-0.000001,-0.000000,-0.000000
57.676063,-0.000001,-0.000000,-0.000000
57.709134,-0.000000,-0.000000,-0.000000
57.742205,0.000000,0.000000,0.000000
57.775276,0.000000,0.000000,0.000000
57.808347,0.000001,0.000000,0.000000
57.841419,0.000001,0.000000,0.000000
57.874490,0.000000,0.000000,0.000000
57.907561,-0.000000,-0.000000,-0.000000
57.940632,-0.000000,-0.000000,-0.000000
57.973703,-0.000001,-0.000000,-0.000000
58.006774,-0.000000,-0.000000,-0.000000
58.039845,-0.000000,-0.000000,-0.000000
58.072916,0.000000,0.000000,0.000000
58.105988,0.000000,0.000000,0.000000
58.139059,0.000001,0.000000,0.000000
58.172130,0.000000,0.000000,0.000000
58.205201,0.000000,0.000000,0.000000
58.238272,-0.000000,-0.000000,-0.000000
58.271343,-0.000000,-0.000000,-0.000000
58.304414,-0.000001,-0.000000,-0.000000
58.337486,-0.000000,-0.000000,-0.000000
58.370557,-0.000000,-0.000000,-0.000000
58.403628,0.000000,0.000000,0.000000
58.436699,0.000000,0.000000,0.000000
58.469770,0.000001,0.000000,0.000000
58.502841,0.000000,0.000000,0.000000
58.535912,0.000000,0.000000,0.000000
58.568984,-0.000000,-0.000000,-0.000000
58.602055,-0.000000,-0.000000,-0.000000
58.635126,-0.000001,-0.000000,-0.000000
58.668197,-0.000000,-0.000000,-0.000000
58.701268,-0.000000,-0.000000,-0.000000
58.734339,0.000000,0.000000,0.000000
58.767410,0.000000,0.000000,0.000000
58.800481,0.000001,0.000000,0.000000
58.833553,0.000000,0.000000,0.000000
58.866624,0.000000,0.000000,0.000000
58.899695,-0.000000,-0.000000,-0.000000
58.932766,-0.000000,-0.000000,-0.000000
58.965837,-0.000001,-0.000000,-0.000000
58.998908,-0.000000,-0.000000,-0.000000
59.031979,-0.000000,-0.000000,-0.000000
59.065051,0.000000,0.000000,0.000000
59.098122,0.000000,0.000000,0.000000
59.131193,0.000001,0.000000,0.000000
59.164264,0.000000,0.000000,0.000000
59.197335,0.000000,0.000000,0.000000
59.230406,-0.000000,-0.000000,-0.000000
59.263477,-0.000000,-0.000000,-0.000000
59.296549,-0.000001,-0.000000,-0.000000
59.329620,-0.000000,-0.000000,-0.000000
59.362691,-0.000000,-0.000000,-0.000000
59.395762,0.000000,0.000000,0.000000
59.428833,0.000000,0.000000,0.000000
59.461904,0.000001,0.000000,0.000000
59.494975,0.000000,0.000000,0.000000
59.528046,0.000000,0.000000,0.000000
59.561118,-0.000000,-0.000000,-0.000000
59.594189,-0.000000,-0.000000,-0.000000
59.627260,-0.000001,-0.000000,-0.000000
59.660331,-0.000000,-0.000000,-0.000000
59.693402,-0.000000,-0.000000,-0.000000
59.726473,0.000000,0.000000,0.000000
59.759544,0.000000,0.000000,0.000000
59.792616,0.000001,0.000000,0.000000
59.825687,0.000000,0.000000,0.000000
59.858758,0.000000,0.000000,0.000000
59.891829,-0.000000,-0.000000,-0.000000
59.924900,-0.000000,-0.000000,-0.000000
59.957971,-0.000001,-0.000000,-0.000000
59.991042,-0.000000,-0.000000,-0.000000
60.024114,-0.000000,-0.000000,-0.000000
60.057185,0.000000,0.000000,0.000000
60.090256,0.000000,0.000000,0.000000
60.123327,0.000001,0.000000,0.000000
60.156398,0.000000,0.000000,0.000000
60.189469,0.000000,0.000000,0.000000
60.222540,-0.000000,-0.000000,-0.000000
60.255612,-0.000000,-0.000000,-0.000000
60.288683,-0.000001,-0.000000,-0.000000
60.321754,-0.000000,-0.000000,-0.000000
60.354825,-0.000000,-0.000000,-0.000000
60.387896,0.000000,0.000000,0.000000
60.420967,0.000000,0.000000,0.000000
60.454038,0.000001,0.000000,0.000000
60.487109,0.000000,0.000000,0.000000
60.520181,0.000000,0.000000,0.000000
60.553252,-0.000000,-0.000000,-0.000000
60.586323,-0.000000,-0.000000,-0.000000
60.619394,-0.000001,-0.000000,-0.000000
60.652465,-0.000000,-0.000000,-0.000000
60.685536,-0.000000,-0.000000,-0.000000
60.718607,0.000000,0.000000,0.000000
60.751679,0.000000,0.000000,0.000000
60.784750,0.000001,0.000000,0.000000
60.817821,0.000000,0.000000,0.000000
60.850892,0.000000,0.000000,0.000000
60.883963,-0.000000,-0.000000,-0.000000
60.917034,-0.000000,-0.000000,-0.000000
60.950105,-0.000001,-0.000000,-0.000000
60.983177,-0.000000,-0.000000,-0.000000
61.016248,-0.000000,-0.000000,-0.000000
61.049319,0.000000,0.000000,0.000000
61.082390,0.000000,0.000000,0.000000
61.115461,0.000001,0.000000,0.000000
61.148532,0.000000,0.000000,0.000000
61.181603,0.000000,0.000000,0.000000
61.214674,-0.000000,-0.000000,-0.000000
61.247746,-0.000000,-0.000000,-0.000000
61.280817,-0.000001,-0.000000,-0.000000
61.313888,-0.000000,-0.000000,-0.000000
61.346959,-0.000000,-0.000000,-0.000000
61.380030,0.000000,0.000000,0.000000
61.413101,0.000000,0.000000,0.000000
61.446172,0.000001,0.000000,0.000000
61.479244,0.000000,0.000000,0.000000
61.512315,0.000000,0.000000,0.000000
61.545386,-0.000000,-0.000000,-0.000000
61.578457,-0.000000,-0.000000,-0.000000
61.611528,-0.000001,-0.000000,-0.000000
61.644599,-0.000000,-0.000000,-0.000000
61.677670,-0.000000,-0.000000,-0.000000
61.710742,0.000000,0.000000,0.000000
61.743813,0.000000,0.000000,0.000000
61.776884,0.000001,0.000000,0.000000
61.809955,0.000000,0.000000,0.000000
61.843026,0.000000,0.000000,0.000000
61.876097,-0.000000,-0.000000,-0.000000
61.909168,-0.000000,-0.000000,-0.000000
61.942239,-0.000001,-0.000000,-0.000000
61.975311,-0.000000,-0.000000,-0.000000
62.008382,-0.000000,-0.000000,-0.000000
62.041453,0.000000,0.000000,0.000000
62.074524,0.000000,0.000000,0.000000
62.107595,0.000001,0.000000,0.000000
62.140666,0.000000,0.000000,0.000000
62.173737,0.000000,0.000000,0.000000
62.206809,-0.000000,-0.000000,-0.000000
62.239880,-0.000000,-0.000000,-0.000000
62.272951,-0.000001,-0.000000,-0.000000
62.306022,-0.000000,-0.000000,-0.000000
62.339093,-0.000000,-0.000000,-0.000000
62.372164,0.000000,0.000000,0.000000
62.405235,0.000000,0.000000,0.000000
62.438307,0.000001,0.000000,0.000000
62.471378,0.000000,0.000000,0.000000
62.504449,0.000000,0.000000,0.000000
62.537520,-0.000000,-0.000000,-0.000000
62.570591,-0.000000,-0.000000,-0.000000
62.603662,-0.000001,-0.000000,-0.000000
62.636733,-0.000000,-0.000000,-0.000000
62.669805,-0.000000,-0.000000,-0.000000
62.702876,0.000000,0.000000,0.000000
62.735947,0.000000,0.000000,0.000000
62.769018,0.000001,0.000000,0.000000
62.802089,0.000000,0.000000,0.000000
62.835160,0.000000,0.000000,0.000000
62.868231,-0.000000,-0.000000,-0.000000
62.901302,-0.000000,-0.000000,-0.000000
62.934374,-0.000001,-0.000000,-0.000000
62.967445,-0.000000,-0.000000,-0.000000
63.000516,-0.000000,-0.000000,-0.000000
63.033587,0.000000,0.000000,0.000000
63.066658,0.000000,0.000000,0.000000
63.099729,0.000001,0.000000,0.000000
63.132800,0.000000,0.000000,0.000000
63.165872,0.000000,0.000000,0.000000
63.198943,-0.000000,-0.000000,-0.000000
63.232014,-0.000000,-0.000000,-0.000000
63.265085,-0.000001,-0.000000,-0.000000
63.298156,-0.000000,-0.000000,-0.000000
63.331227,-0.000000,-0.000000,-0.000000
63.364298,0.000000,0.000000,0.000000
63.397370,0.000000,0.000000,0.000000
63.430441,0.000000,0.000000,0.000000
63.463512,0.000000,0.000000,0.000000
63.496583,0.000000,0.000000,0.000000
63.529654,-0.000000,-0.000000,-0.000000
63.562725,-0.000000,-0.000000,-0.000000
63.595796,-0.000000,-0.000000,-0.000000
63.628867,-0.000000,-0.000000,-0.000000
63.661939,-0.000000,-0.000000,-0.000000
63.695010,0.000000,0.000000,0.000000
63.728081,0.000000,0.000000,0.000000
63.761152,0.000000,0.000000,0.000000
63.794223,0.000000,0.000000,0.000000
63.827294,0.000000,0.000000,0.000000
63.860365,-0.000000,-0.000000,-0.000000
63.893437,-0.000000,-0.000000,-0.000000
63.926508,-0.000000,-0.000000,-0.000000
63.959579,-0.000000,-0.000000,-0.000000
63.992650,-0.000000,-0.000000,-0.000000
64.025721,0.000000,0.000000,0.000000
64.058792,0.000000,0.000000,0.000000
64.091863,0.000000,0.000000,0.000000
64.124935,0.000000,0.000000,0.000000
64.158006,0.000000,0.000000,0.000000
64.191077,-0.000000,-0.000000,-0.000000
64.224148,-0.000000,-0.000000,-0.000000
64.257219,-0.000000,-0.000000,-0.000000
64.290290,-0.000000,-0.000000,-0.000000
64.323361,-0.000000,-0.000000,-0.000000
64.356432,0.000000,0.000000,0.000000
64.389504,0.000000,0.000000,0.000000
64.422575,0.000000,0.000000,0.000000
64.455646,0.000000,0.000000,0.000000
64.488717,0.000000,0.000000,0.000000
64.521788,-0.000000,-0.000000,-0.000000
64.554859,-0.000000,-0.000000,-0.000000
64.587930,-0.000000,-0.000000,-0.000000
64.621002,-0.000000,-0.000000,-0.000000
64.654073,-0.000000,-0.000000,-0.000000
64.687144,0.000000,0.000000,0.000000
64.720215,0.000000,0.000000,0.000000
64.753286,0.000000,0.000000,0.000000
64.786357,0.000000,0.000000,0.000000
64.819428,0.000000,0.000000,0.000000
64.852500,-0.000000,-0.000000,-0.000000
64.885571,-0.000000,-0.000000,-0.000000
64.918642,-0.000000,-0.000000,-0.000000
64.951713,-0.000000,-0.000000,-0.000000
64.984784,-0.000000,-0.000000,-0.000000
65.017855,0.000000,0.000000,0.000000
65.050926,0.000000,0.000000,0.000000
65.083997,0.000000,0.000000,0.000000
65.117069,0.000000,0.000000,0.000000
65.150140,0.000000,0.000000,0.000000
65.183211,-0.000000,-0.000000,-0.000000
65.216282,-0.000000,-0.000000,-0.000000
65.249353,-0.000000,-0.000000,-0.000000
65.282424,-0.000000,-0.000000,-0.000000
65.315495,-0.000000,-0.000000,-0.000000
65.348567,0.000000,0.000000,0.000000
65.381638,0.000000,0.000000,0.000000
65.414709,0.000000,0.000000,0.000000
65.447780,0.000000,0.000000,0.000000
65.480851,0.000000,0.000000,0.000000
65.513922,-0.000000,-0.000000,-0.000000
65.546993,-0.000000,-0.000000,-0.000000
65.580065,-0.000000,-0.000000,-0.000000
65.613136,-0.000000,-0.000000,-0.000000
65.646207,-0.000000,-0.000000,-0.000000
65.679278,0.000000,0.000000,0.000000
65.712349,0.000000,0.000000,0.000000
65.745420,0.000000,0.000000,0.000000
65.778491,0.000000,0.000000,0.000000
65.811563,0.000000,0.000000,0.000000
65.844634,-0.000000,-0.000000,-0.000000
65.877705,-0.000000,-0.000000,-0.000000
65.910776,-0.000000,-0.000000,-0.000000
65.943847,-0.000000,-0.000000,-0.000000
65.976918,-0.000000,-0.000000,-0.000000
66.009989,0.000000,0.000000,0.000000
66.043060,0.000000,0.000000,0.000000
66.076132,0.000000,0.000000,0.000000
66.109203,0.000000,0.000000,0.000000
66.142274,0.000000,0.000000,0.000000
66.175345,-0.000000,-0.000000,-0.000000
66.208416,-0.000000,-0.000000,-0.000000
66.241487,-0.000000,-0.000000,-0.000000
66.274558,-0.000000,-0.000000,-0.000000
66.307630,-0.000000,-0.000000,-0.000000
66.340701,0.000000,0.000000,0.000000
66.373772,0.000000,0.000000,0.000000
66.406843,0.000000,0.000000,0.000000
66.439914,0.000000,0.000000,0.000000
66.472985,0.000000,0.000000,0.000000
66.506056,-0.000000,-0.000000,-0.000000
66.539128,-0.000000,-0.000000,-0.000000
66.572199,-0.000000,-0.000000,-0.000000
66.605270,-0.000000,-0.000000,-0.000000
66.638341,-0.000000,-0.000000,-0.000000
66.671412,0.000000,0.000000,0.000000
66.704483,0.000000,0.000000,0.000000
66.737554,0.000000,0.000000,0.000000
66.770625,0.000000,0.000000,0.000000
66.803697,0.000000,0.000000,0.000000
66.836768,-0.000000,-0.000000,-0.000000
66.869839,-0.000000,-0.000000,-0.000000
66.902910,-0.000000,-0.000000,-0.000000
66.935981,-0.000000,-0.000000,-0.000000
66.969052,-0.000000,-0.000000,-0.000000
67.002123,0.000000,0.000000,0.000000
67.035195,0.000000,0.000000,0.000000
67.068266,0.000000,0.000000,0.000000
67.101337,0.000000,0.000000,0.000000
67.134408,0.000000,0.000000,0.000000
67.167479,-0.000000,-0.000000,-0.000000
67.200550,-0.000000,-0.000000,-0.000000
67.233621,-0.000000,-0.000000,-0.000000
67.266693,-0.000000,-0.000000,-0.000000
67.299764,-0.000000,-0.000000,-0.000000
67.332835,0.000000,0.000000,0.000000
67.365906,0.000000,0.000000,0.000000
67.398977,0.000000,0.000000,0.000000
67.432048,0.000000,0.000000,0.000000
67.465119,0.000000,0.000000,0.000000
67.498190,-0.000000,-0.000000,-0.000000
67.531262,-0.000000,-0.000000,-0.000000
67.564333,-0.000000,-0.000000,-0.000000
67.597404,-0.000000,-0.000000,-0.000000
67.630475,-0.000000,-0.000000,-0.000000
67.663546,0.000000,0.000000,0.000000
67.696617,0.000000,0.000000,0.000000
67.729688,0.000000,0.000000,0.000000
67.762760,0.000000,0.000000,0.000000
67.795831,0.000000,0.000000,0.000000
67.828902,-0.000000,-0.000000,-0.000000
67.861973,-0.000000,-0.000000,-0.000000
67.895044,-0.000000,-0.000000,-0.000000
67.928115,-0.000000,-0.000000,-0.000000
67.961186,-0.000000,-0.000000,-0.000000
67.994258,0.000000,0.000000,0.000000
68.027329,0.000000,0.000000,0.000000
68.060400,0.000000,0.000000,0.000000
68.093471,0.000000,0.000000,0.000000
68.126542,0.000000,0.000000,0.000000
68.159613,-0.000000,-0.000000,-0.000000
68.192684,-0.000000,-0.000000,-0.000000
68.225756,-0.000000,-0.000000,-0.000000
68.258827,-0.000000,-0.000000,-0.000000
68.291898,-0.000000,-0.000000,-0.000000
68.324969,0.000000,0.000000,0.000000
68.358040,0.000000,0.000000,0.000000
68.391111,0.000000,0.000000,0.000000
68.424182,0.000000,0.000000,0.000000
68.457253,0.000000,0.000000,0.000000
68.490325,-0.000000,-0.000000,-0.000000
68.523396,-0.000000,-0.000000,-0.000000
68.556467,-0.000000,-0.000000,-0.000000
68.589538,-0.000000,-0.000000,-0.000000
68.622609,-0.000000,-0.000000,-0.000000
68.655680,0.000000,0.000000,0.000000
68.688751,0.000000,0.000000,0.000000
68.721823,0.000000,0.000000,0.000000
68.754894,0.000000,0.000000,0.000000
68.787965,0.000000,0.000000,0.000000
68.821036,-0.000000,-0.000000,-0.000000
68.854107,-0.000000,-0.000000,-0.000000
68.887178,-0.000000,-0.000000,-0.000000
68.920249,-0.000000,-0.000000,-0.000000
68.953321,-0.000000,-0.000000,-0.000000
68.986392,0.000000,0.000000,0.000000
69.019463,0.000000,0.000000,0.000000
69.052534,0.000000,0.000000,0.000000
69.085605,0.000000,0.000000,0.000000
69.118676,0.000000,0.000000,0.000000
69.151747,-0.000000,-0.000000,-0.000000
69.184818,-0.000000,-0.000000,-0.000000
69.217890,-0.000000,-0.000000,-0.000000
69.250961,-0.000000,-0.000000,-0.000000
69.284032,-0.000000,-0.000000,-0.000000
69.317103,0.000000,0.000000,0.000000
69.350174,0.000000,0.000000,0.000000
69.383245,0.000000,0.000000,0.000000
69.416316,0.000000,0.000000,0.000000
69.449388,0.000000,0.000000,0.000000
69.482459,-0.000000,-0.000000,-0.000000
69.515530,-0.000000,-0.000000,-0.000000
69.548601,-0.000000,-0.000000,-0.000000
69.581672,-0.000000,-0.000000,-0.000000
69.614743,-0.000000,-0.000000,-0.000000
69.647814,0.000000,0.000000,0.000000
69.680886,0.000000,0.000000,0.000000
69.713957,0.000000,0.000000,0.000000
69.747028,0.000000,0.000000,0.000000
69.780099,0.000000,0.000000,0.000000
69.813170,-0.000000,-0.000000,-0.000000
69.846241,-0.000000,-0.000000,-0.000000
69.879312,-0.000000,-0.000000,-0.000000
69.912383,-0.000000,-0.000000,-0.000000
69.945455,-0.000000,-0.000000,-0.000000
69.978526,0.000000,0.000000,0.000000
70.011597,0.000000,0.000000,0.000000
70.044668,0.000000,0.000000,0.000000
70.077739,0.000000,0.000000,0.000000
70.110810,0.000000,0.000000,0.000000
70.143881,-0.000000,-0.000000,-0.000000
70.176953,-0.000000,-0.000000,-0.000000
70.210024,-0.000000,-0.000000,-0.000000
70.243095,-0.000000,-0.000000,-0.000000
70.276166,-0.000000,-0.000000,-0.000000
70.309237,0.000000,0.000000,0.000000
70.342308,0.000000,0.000000,0.000000
70.375379,0.000000,0.000000,0.000000
70.408451,0.000000,0.000000,0.000000
70.441522,0.000000,0.000000,0.000000
70.474593,-0.000000,-0.000000,-0.000000
70.507664,-0.000000,-0.000000,-0.000000
70.540735,-0.000000,-0.000000,-0.000000
70.573806,-0.000000,-0.000000,-0.000000
70.606877,-0.000000,-0.000000,-0.000000
70.639949,0.000000,0.000000,0.000000
70.673020,0.000000,0.000000,0.000000
70.706091,0.000000,0.000000,0.000000
70.739162,0.000000,0.000000,0.000000
70.772233,0.000000,0.000000,0.000000
70.805304,-0.000000,-0.000000,-0.000000
70.838375,-0.000000,-0.000000,-0.000000
70.871446,-0.000000,-0.000000,-0.000000
70.904518,-0.000000,-0.000000,-0.000000
70.937589,-0.000000,-0.000000,-0.000000
70.970660,0.000000,0.000000,0.000000
71.003731,0.000000,0.000000,0.000000
71.036802,0.000000,0.000000,0.000000
71.069873,0.000000,0.000000,0.000000
71.102944,0.000000,0.000000,0.000000
71.136016,-0.000000,-0.000000,-0.000000
71.169087,-0.000000,-0.000000,-0.000000
71.202158,-0.000000,-0.000000,-0.000000
71.235229,-0.000000,-0.000000,-0.000000
71.268300,-0.000000,-0.000000,-0.000000
71.301371,0.000000,0.000000,0.000000
71.334442,0.000000,0.000000,0.000000
71.367514,0.000000,0.000000,0.000000
71.400585,0.000000,0.000000,0.000000
71.433656,0.000000,0.000000,0.000000
71.466727,-0.000000,-0.000000,-0.000000
71.499798,-0.000000,-0.000000,-0.000000
71.532869,-0.000000,-0.000000,-0.000000
71.565940,-0.000000,-0.000000,-0.000000
71.599011,-0.000000,-0.000000,-0.000000
71.632083,0.000000,0.000000,0.000000
71.665154,0.000000,0.000000,0.000000
71.698225,0.000000,0.000000,0.000000
71.731296,0.000000,0.000000,0.000000
71.764367,0.000000,0.000000,0.000000
71.797438,-0.000000,-0.000000,-0.000000
71.830509,-0.000000,-0.000000,-0.000000
71.863581,-0.000000,-0.000000,-0.000000
71.896652,-0.000000,-0.000000,-0.000000
71.929723,-0.000000,-0.000000,-0.000000
71.962794,0.000000,0.000000,0.000000
71.995865,0.000000,0.000000,0.000000
72.028936,0.000000,0.000000,0.000000
72.062007,0.000000,0.000000,0.000000
72.095079,0.000000,0.000000,0.000000
72.128150,-0.000000,-0.000000,-0.000000
72.161221,-0.000000,-0.000000,-0.000000
72.194292,-0.000000,-0.000000,-0.000000
72.227363,-0.000000,-0.000000,-0.000000
72.260434,-0.000000,-0.000000,-0.000000
72.293505,0.000000,0.000000,0.000000
72.326576,0.000000,0.000000,0.000000
72.359648,0.000000,0.000000,0.000000
72.392719,0.000000,0.000000,0.000000
72.425790,0.000000,0.000000,0.000000
72.458861,-0.000000,-0.000000,-0.000000
72.491932,-0.000000,-0.000000,-0.000000
72.525003,-0.000000,-0.000000,-0.000000
72.558074,-0.000000,-0.000000,-0.000000
72.591146,-0.000000,-0.000000,-0.000000
72.624217,0.000000,0.000000,0.000000
72.657288,0.000000,0.000000,0.000000
72.690359,0.000000,0.000000,0.000000
72.723430,0.000000,0.000000,0.000000
72.756501,0.000000,0.000000,0.000000
72.789572,-0.000000,-0.000000,-0.000000
72.822644,-0.000000,-0.000000,-0.000000
72.855715,-0.000000,-0.000000,-0.000000
72.888786,-0.000000,-0.000000,-0.000000
72.921857,-0.000000,-0.000000,-0.000000
72.954928,0.000000,0.000000,0.000000
72.987999,0.000000,0.000000,0.000000
73.021070,0.000000,0.000000,0.000000
73.054141,0.000000,0.000000,0.000000
73.087213,0.000000,0.000000,0.000000
73.120284,-0.000000,-0.000000,-0.000000
73.153355,-0.000000,-0.000000,-0.000000
73.186426,-0.000000,-0.000000,-0.000000
73.219497,-0.000000,-0.000000,-0.000000
73.252568,-0.000000,-0.000000,-0.000000
73.285639,0.000000,0.000000,0.000000
73.318711,0.000000,0.000000,0.000000
73.351782,0.000000,0.000000,0.000000
73.384853,0.000000,0.000000,0.000000
73.417924,0.000000,0.000000,0.000000
73.450995,-0.000000,-0.000000,-0.000000
73.484066,-0.000000,-0.000000,-0.000000
73.517137,-0.000000,-0.000000,-0.000000
73.550209,-0.000000,-0.000000,-0.000000
73.583280,-0.000000,-0.000000,-0.000000
73.616351,0.000000,0.000000,0.000000
73.649422,0.000000,0.000000,0.000000
73.682493,0.000000,0.000000,0.000000
73.715564,0.000000,0.000000,0.000000
73.748635,0.000000,0.000000,0.000000
73.781707,-0.000000,-0.000000,-0.000000
73.814778,-0.000000,-0.000000,-0.000000
73.847849,-0.000000,-0.000000,-0.000000
73.880920,-0.000000,-0.000000,-0.000000
73.913991,-0.000000,-0.000000,-0.000000
73.947062,0.000000,0.000000,0.000000
73.980133,0.000000,0.000000,0.000000
74.013204,0.000000,0.000000,0.000000
74.046276,0.000000,0.000000,0.000000
74.079347,0.000000,0.000000,0.000000
74.112418,-0.000000,-0.000000,-0.000000
74.145489,-0.000000,-0.000000,-0.000000
74.178560,-0.000000,-0.000000,-0.000000
74.211631,-0.000000,-0.000000,-0.000000
74.244702,-0.000000,-0.000000,-0.000000
74.277774,0.000000,0.000000,0.000000
74.310845,0.000000,0.000000,0.000000
74.343916,0.000000,0.000000,0.000000
74.376987,0.000000,0.000000,0.000000
74.410058,0.000000,0.000000,0.000000
74.443129,-0.000000,-0.000000,-0.000000
74.476200,-0.000000,-0.000000,-0.000000
74.509272,-0.000000,-0.000000,-0.000000
74.542343,-0.000000,-0.000000,-0.000000
74.575414,-0.000000,-0.000000,-0.000000
74.608485,0.000000,0.000000,0.000000
74.641556,0.000000,0.000000,0.000000
74.674627,0.000000,0.000000,0.000000
74.707698,0.000000,0.000000,0.000000
74.740769,0.000000,0.000000,0.000000
74.773841,-0.000000,-0.000000,-0.000000
74.806912,-0.000000,-0.000000,-0.000000
74.839983,-0.000000,-0.000000,-0.000000
74.873054,-0.000000,-0.000000,-0.000000
74.906125,-0.000000,-0.000000,-0.000000
74.939196,0.000000,0.000000,0.000000
74.972267,0.000000,0.000000,0.000000
75.005339,0.000000,0.000000,0.000000
75.038410,0.000000,0.000000,0.000000
75.071481,0.000000,0.000000,0.000000
75.104552,-0.000000,-0.000000,-0.000000
75.137623,-0.000000,-0.000000,-0.000000
75.170694,-0.000000,-0.000000,-0.000000
75.203765,-0.000000,-0.000000,-0.000000
75.236837,-0.000000,-0.000000,-0.000000
75.269908,0.000000,0.000000,0.000000
75.302979,0.000000,0.000000,0.000000
75.336050,0.000000,0.000000,0.000000
75.369121,0.000000,0.000000,0.000000
75.402192,0.000000,0.000000,0.000000
75.435263,-0.000000,-0.000000,-0.000000
75.468334,-0.000000,-0.000000,-0.000000
75.501406,-0.000000,-0.000000,-0.000000
75.534477,-0.000000,-0.000000,-0.000000
75.567548,-0.000000,-0.000000,-0.000000
75.600619,0.000000,0.000000,0.000000
75.633690,0.000000,0.000000,0.000000
75.666761,0.000000,0.000000,0.000000
75.699832,0.000000,0.000000,0.000000
75.732904,0.000000,0.000000,0.000000
75.765975,-0.000000,-0.000000,-0.000000
75.799046,-0.000000,-0.000000,-0.000000
75.832117,-0.000000,-0.000000,-0.000000
75.865188,-0.000000,-0.000000,-0.000000
75.898259,-0.000000,-0.000000,-0.000000
75.931330,0.000000,0.000000,0.000000
75.964402,0.000000,0.000000,0.000000
75.997473,0.000000,0.000000,0.000000
76.030544,0.000000,0.000000,0.000000
76.063615,0.000000,0.000000,0.000000
76.096686,-0.000000,-0.000000,-0.000000
76.129757,-0.000000,-0.000000,-0.000000
76.162828,-0.000000,-0.000000,-0.000000
76.195900,-0.000000,-0.000000,-0.000000
76.228971,-0.000000,-0.000000,-0.000000
76.262042,0.000000,0.000000,0.000000
76.295113,0.000000,0.000000,0.000000
76.328184,0.000000,0.000000,0.000000
76.361255,0.000000,0.000000,0.000000
76.394326,0.000000,0.000000,0.000000
76.427397,-0.000000,-0.000000,-0.000000
76.460469,-0.000000,-0.000000,-0.000000
76.493540,-0.000000,-0.000000,-0.000000
76.526611,-0.000000,-0.000000,-0.000000
76.559682,-0.000000,-0.000000,-0.000000
76.592753,0.000000,0.000000,0.000000
76.625824,0.000000,0.000000,0.000000
76.658895,0.000000,0.000000,0.000000
76.691967,0.000000,0.000000,0.000000
76.725038,0.000000,0.000000,0.000000
76.758109,-0.000000,-0.000000,-0.000000
76.791180,-0.000000,-0.000000,-0.000000
76.824251,-0.000000,-0.000000,-0.000000
76.857322,-0.000000,-0.000000,-0.000000
76.890393,-0.000000,-0.000000,-0.000000
76.923465,0.000000,0.000000,0.000000
76.956536,0.000000,0.000000,0.000000
76.989607,0.000000,0.000000,0.000000
77.022678,0.000000,0.000000,0.000000
77.055749,0.000000,0.000000,0.000000
77.088820,-0.000000,-0.000000,-0.000000
77.121891,-0.000000,-0.000000,-0.000000
77.154962,-0.000000,-0.000000,-0.000000
77.188034,-0.000000,-0.000000,-0.000000
77.221105,-0.000000,-0.000000,-0.000000
77.254176,0.000000,0.000000,0.000000
77.287247,0.000000,0.000000,0.000000
77.320318,0.000000,0.000000,0.000000
77.353389,0.000000,0.000000,0.000000
77.386460,0.000000,0.000000,0.000000
77.419532,-0.000000,-0.000000,-0.000000
77.452603,-0.000000,-0.000000,-0.000000
77.485674,-0.000000,-0.000000,-0.000000
77.518745,-0.000000,-0.000000,-0.000000
77.551816,-0.000000,-0.000000,-0.000000
77.584887,0.000000,0.000000,0.000000
77.617958,0.000000,0.000000,0.000000
77.651030,0.000000,0.000000,0.000000
77.684101,0.000000,0.000000,0.000000
77.717172,0.000000,0.000000,0.000000
77.750243,-0.000000,-0.000000,-0.000000
77.783314,-0.000000,-0.000000,-0.000000
77.816385,-0.000000,-0.000000,-0.000000
77.849456,-0.000000,-0.000000,-0.000000
77.882527,-0.000000,-0.000000,-0.000000
77.915599,0.000000,0.000000,0.000000
77.948670,0.000000,0.000000,0.000000
77.981741,0.000000,0.000000,0.000000
78.014812,0.000000,0.000000,0.000000
78.047883,0.000000,0.000000,0.000000
78.080954,-0.000000,-0.000000,-0.000000
78.114025,-0.000000,-0.000000,-0.000000
78.147097,-0.000000,-0.000000,-0.000000
78.180168,-0.000000,-0.000000,-0.000000
78.213239,-0.000000,-0.000000,-0.000000
78.246310,0.000000,0.000000,0.000000
78.279381,0.000000,0.000000,0.000000
78.312452,0.000000,0.000000,0.000000
78.345523,0.000000,0.000000,0.000000
78.378595,0.000000,0.000000,0.000000
78.411666,-0.000000,-0.000000,-0.000000
78.444737,-0.000000,-0.000000,-0.000000
78.477808,-0.000000,-0.000000,-0.000000
78.510879,-0.000000,-0.000000,-0.000000
78.543950,-0.000000,-0.000000,-0.000000
78.577021,0.000000,0.000000,0.000000
78.610093,0.000000,0.000000,0.000000
78.643164,0.000000,0.000000,0.000000
78.676235,0.000000,0.000000,0.000000
78.709306,0.000000,0.000000,0.000000
78.742377,-0.000000,-0.000000,-0.000000
78.775448,-0.000000,-0.000000,-0.000000
78.808519,-0.000000,-0.000000,-0.000000
78.841590,-0.000000,-0.000000,-0.000000
78.874662,-0.000000,-0.000000,-0.000000
78.907733,0.000000,0.000000,0.000000
78.940804,0.000000,0.000000,0.000000
78.973875,0.000000,0.000000,0.000000
79.006946,0.000000,0.000000,0.000000
79.040017,0.000000,0.000000,0.000000
79.073088,-0.000000,-0.000000,-0.000000
79.106160,-0.000000,-0.000000,-0.000000
79.139231,-0.000000,-0.000000,-0.000000
79.172302,-0.000000,-0.000000,-0.000000
79.205373,-0.000000,-0.000000,-0.000000
79.238444,0.000000,0.000000,0.000000
79.271515,0.000000,0.000000,0.000000
79.304586,0.000000,0.000000,0.000000
79.337658,0.000000,0.000000,0.000000
79.370729,0.000000,0.000000,0.000000
79.403800,-0.000000,-0.000000,-0.000000
79.436871,-0.000000,-0.000000,-0.000000
79.469942,-0.000000,-0.000000,-0.000000
79.503013,-0.000000,-0.000000,-0.000000
79.536084,-0.000000,-0.000000,-0.000000
79.569155,0.000000,0.000000,0.000000
79.602227,0.000000,0.000000,0.000000
79.635298,0.000000,0.000000,0.000000
79.668369,0.000000,0.000000,0.000000
79.701440,0.000000,0.000000,0.000000
79.734511,-0.000000,-0.000000,-0.000000
79.767582,-0.000000,-0.000000,-0.000000
79.800653,-0.000000,-0.000000,-0.000000
79.833725,-0.000000,-0.000000,-0.000000
79.866796,-0.000000,-0.000000,-0.000000
79.899867,0.000000,0.000000,0.000000
79.932938,0.000000,0.000000,0.000000
79.966009,0.000000,0.000000,0.000000
79.999080,0.000000,0.000000,0.000000
80.032151,0.000000,0.000000,0.000000
80.065223,-0.000000,-0.000000,-0.000000
80.098294,-0.000000,-0.000000,-0.000000
80.131365,-0.000000,-0.000000,-0.000000
80.164436,-0.000000,-0.000000,-0.000000
80.197507,-0.000000,-0.000000,-0.000000
80.230578,0.000000,0.000000,0.000000
80.263649,0.000000,0.000000,0.000000
80.296720,0.000000,0.000000,0.000000
80.329792,0.000000,0.000000,0.000000
80.362863,0.000000,0.000000,0.000000
80.395934,-0.000000,-0.000000,-0.000000
80.429005,-0.000000,-0.000000,-0.000000
80.462076,-0.000000,-0.000000,-0.000000
80.495147,-0.000000,-0.000000,-0.000000
80.528218,-0.000000,-0.000000,-0.000000
80.561290,0.000000,0.000000,0.000000
80.594361,0.000000,0.000000,0.000000
80.627432,0.000000,0.000000,0.000000
80.660503,0.000000,0.000000,0.000000
80.693574,0.000000,0.000000,0.000000
80.726645,-0.000000,-0.000000,-0.000000
80.759716,-0.000000,-0.000000,-0.000000
80.792788,-0.000000,-0.000000,-0.000000
80.825859,-0.000000,-0.000000,-0.000000
80.858930,-0.000000,-0.000000,-0.000000
80.892001,0.000000,0.000000,0.000000
80.925072,0.000000,0.000000,0.000000
80.958143,0.000000,0.000000,0.000000
80.991214,0.000000,0.000000,0.000000
81.024286,0.000000,0.000000,0.000000
81.057357,-0.000000,-0.000000,-0.000000
81.090428,-0.000000,-0.000000,-0.000000
81.123499,-0.000000,-0.000000,-0.000000
81.156570,-0.000000,-0.000000,-0.000000
81.189641,-0.000000,-0.000000,-0.000000
81.222712,0.000000,0.000000,0.000000
81.255783,0.000000,0.000000,0.000000
81.288855,0.000000,0.000000,0.000000
81.321926,0.000000,0.000000,0.000000
81.354997,0.000000,0.000000,0.000000
81.388068,-0.000000,-0.000000,-0.000000
81.421139,-0.000000,-0.000000,-0.000000
81.454210,-0.000000,-0.000000,-0.000000
81.487281,-0.000000,-0.000000,-0.000000
81.520353,-0.000000,-0.000000,-0.000000
81.553424,0.000000,0.000000,0.000000
81.586495,0.000000,0.000000,0.000000
81.619566,0.000000,0.000000,0.000000
81.652637,0.000000,0.000000,0.000000
81.685708,0.000000,0.000000,0.000000
81.718779,-0.000000,-0.000000,-0.000000
81.751851,-0.000000,-0.000000,-0.000000
81.784922,-0.000000,-0.000000,-0.000000
81.817993,-0.000000,-0.000000,-0.000000
81.851064,-0.000000,-0.000000,-0.000000
81.884135,0.000000,0.000000,0.000000
81.917206,0.000000,0.000000,0.000000
81.950277,0.000000,0.000000,0.000000
81.983348,0.000000,0.000000,0.000000
82.016420,0.000000,0.000000,0.000000
82.049491,-0.000000,-0.000000,-0.000000
82.082562,-0.000000,-0.000000,-0.000000
82.115633,-0.000000,-0.000000,-0.000000
82.148704,-0.000000,-0.000000,-0.000000
82.181775,-0.000000,-0.000000,-0.000000
82.214846,0.000000,0.000000,0.000000
82.247918,0.000000,0.000000,0.000000
82.280989,0.000000,0.000000,0.000000
82.314060,0.000000,0.000000,0.000000
82.347131,0.000000,0.000000,0.000000
82.380202,-0.000000,-0.000000,-0.000000
82.413273,-0.000000,-0.000000,-0.000000
82.446344,-0.000000,-0.000000,-0.000000
82.479416,-0.000000,-0.000000,-0.000000
82.512487,-0.000000,-0.000000,-0.000000
82.545558,0.000000,0.000000,0.000000
82.578629,0.000000,0.000000,0.000000
82.611700,0.000000,0.000000,0.000000
82.644771,0.000000,0.000000,0.000000
82.677842,0.000000,0.000000,0.000000
82.710913,-0.000000,-0.000000,-0.000000
82.743985,-0.000000,-0.000000,-0.000000
82.777056,-0.000000,-0.000000,-0.000000
82.810127,-0.000000,-0.000000,-0.000000
82.843198,-0.000000,-0.000000,-0.000000
82.876269,0.000000,0.000000,0.000000
82.909340,0.000000,0.000000,0.000000
82.942411,0.000000,0.000000,0.000000
82.975483,0.000000,0.000000,0.000000
83.008554,0.000000,0.000000,0.000000
83.041625,-0.000000,-0.000000,-0.000000
83.074696,-0.000000,-0.000000,-0.000000
83.107767,-0.000000,-0.000000,-0.000000
83.140838,-0.000000,-0.000000,-0.000000
83.173909,-0.000000,-0.000000,-0.000000
83.206981,0.000000,0.000000,0.000000
83.240052,0.000000,0.000000,0.000000
83.273123,0.000000,0.000000,0.000000
83.306194,0.000000,0.000000,0.000000
83.339265,0.000000,0.000000,0.000000
83.372336,-0.000000,-0.000000,-0.000000
83.405407,-0.000000,-0.000000,-0.000000
83.438478,-0.000000,-0.000000,-0.000000
83.471550,-0.000000,-0.000000,-0.000000
83.504621,-0.000000,-0.000000,-0.000000
83.537692,0.000000,0.000000,0.000000
83.570763,0.000000,0.000000,0.000000
83.603834,0.000000,0.000000,0.000000
83.636905,0.000000,0.000000,0.000000
83.669976,0.000000,0.000000,0.000000
83.703048,-0.000000,-0.000000,-0.000000
83.736119,-0.000000,-0.000000,-0.000000
83.769190,-0.000000,-0.000000,-0.000000
83.802261,-0.000000,-0.000000,-0.000000
83.835332,-0.000000,-0.000000,-0.000000
83.868403,0.000000,0.000000,0.000000
83.901474,0.000000,0.000000,0.000000
83.934546,0.000000,0.000000,0.000000
83.967617,0.000000,0.000000,0.000000
84.000688,0.000000,0.000000,0.000000
84.033759,-0.000000,-0.000000,-0.000000
84.066830,-0.000000,-0.000000,-0.000000
84.099901,-0.000000,-0.000000,-0.000000
84.132972,-0.000000,-0.000000,-0.000000
84.166044,-0.000000,-0.000000,-0.000000
84.199115,0.000000,0.000000,0.000000
84.232186,0.000000,0.000000,0.000000
84.265257,0.000000,0.000000,0.000000
84.298328,0.000000,0.000000,0.000000
84.331399,0.000000,0.000000,0.000000
84.364470,-0.000000,-0.000000,-0.000000
84.397541,-0.000000,-0.000000,-0.000000
84.430613,-0.000000,-0.000000,-0.000000
84.463684,-0.000000,-0.000000,-0.000000
84.496755,-0.000000,-0.000000,-0.000000
84.529826,0.000000,0.000000,0.000000
84.562897,0.000000,0.000000,0.000000
84.595968,0.000000,0.000000,0.000000
84.629039,0.000000,0.000000,0.000000
84.662111,0.000000,0.000000,0.000000
84.695182,-0.000000,-0.000000,-0.000000
84.728253,-0.000000,-0.000000,-0.000000
84.761324,-0.000000,-0.000000,-0.000000
84.794395,-0.000000,-0.000000,-0.000000
84.827466,-0.000000,-0.000000,-0.000000
84.860537,0.000000,0.000000,0.000000
84.893609,0.000000,0.000000,0.000000
84.926680,0.000000,0.000000,0.000000
84.959751,0.000000,0.000000,0.000000
84.992822,0.000000,0.000000,0.000000
85.025893,-0.000000,-0.000000,-0.000000
85.058964,-0.000000,-0.000000,-0.000000
85.092035,-0.000000,-0.000000,-0.000000
85.125106,-0.000000,-0.000000,-0.000000
85.158178,-0.000000,-0.000000,-0.000000
85.191249,0.000000,0.000000,0.000000
85.224320,0.000000,0.000000,0.000000
85.257391,0.000000,0.000000,0.000000
85.290462,0.000000,0.000000,0.000000
85.323533,0.000000,0.000000,0.000000
85.356604,-0.000000,-0.000000,-0.000000
85.389676,-0.000000,-0.000000,-0.000000
85.422747,-0.000000,-0.000000,-0.000000
85.455818,-0.000000,-0.000000,-0.000000
85.488889,-0.000000,-0.000000,-0.000000
85.521960,0.000000,0.000000,0.000000
85.555031,0.000000,0.000000,0.000000
85.588102,0.000000,0.000000,0.000000
85.621174,0.000000,0.000000,0.000000
85.654245,0.000000,0.000000,0.000000
85.687316,-0.000000,-0.000000,-0.000000
85.720387,-0.000000,-0.000000,-0.000000
85.753458,-0.000000,-0.000000,-0.000000
85.786529,-0.000000,-0.000000,-0.000000
85.819600,-0.000000,-0.000000,-0.000000
85.852671,0.000000,0.000000,0.000000
85.885743,0.000000,0.000000,0.000000
85.918814,0.000000,0.000000,0.000000
85.951885,0.000000,0.000000,0.000000
85.984956,0.000000,0.000000,0.000000
86.018027,-0.000000,-0.000000,-0.000000
86.051098,-0.000000,-0.000000,-0.000000
86.084169,-0.000000,-0.000000,-0.000000
86.117241,-0.000000,-0.000000,-0.000000
86.150312,-0.000000,-0.000000,-0.000000
86.183383,0.000000,0.000000,0.000000
86.216454,0.000000,0.000000,0.000000
86.249525,0.000000,0.000000,0.000000
86.282596,0.000000,0.000000,0.000000
86.315667,0.000000,0.000000,0.000000
86.348739,-0.000000,-0.000000,-0.000000
86.381810,-0.000000,-0.000000,-0.000000
86.414881,-0.000000,-0.000000,-0.000000
86.447952,-0.000000,-0.000000,-0.000000
86.481023,-0.000000,-0.000000,-0.000000
86.514094,0.000000,0.000000,0.000000
86.547165,0.000000,0.000000,0.000000
86.580237,0.000000,0.000000,0.000000
86.613308,0.000000,0.000000,0.000000
86.646379,0.000000,0.000000,0.000000
86.679450,-0.000000,-0.000000,-0.000000
86.712521,-0.000000,-0.000000,-0.000000
86.745592,-0.000000,-0.000000,-0.000000
86.778663,-0.000000,-0.000000,-0.000000
86.811734,-0.000000,-0.000000,-0.000000
86.844806,0.000000,0.000000,0.000000
86.877877,0.000000,0.000000,0.000000
86.910948,0.000000,0.000000,0.000000
86.944019,0.000000,0.000000,0.000000
86.977090,0.000000,0.000000,0.000000
87.010161,-0.000000,-0.000000,-0.000000
87.043232,-0.000000,-0.000000,-0.000000
87.076304,-0.000000,-0.000000,-0.000000
87.109375,-0.000000,-0.000000,-0.000000
87.142446,-0.000000,-0.000000,-0.000000
87.175517,0.000000,0.000000,0.000000
87.208588,0.000000,0.000000,0.000000
87.241659,0.000000,0.000000,0.000000
87.274730,0.000000,0.000000,0.000000
87.307802,0.000000,0.000000,0.000000
87.340873,-0.000000,-0.000000,-0.000000
87.373944,-0.000000,-0.000000,-0.000000
87.407015,-0.000000,-0.000000,-0.000000
87.440086,-0.000000,-0.000000,-0.000000
87.473157,-0.000000,-0.000000,-0.000000
87.506228,0.000000,0.000000,0.000000
87.539299,0.000000,0.000000,0.000000
87.572371,0.000000,0.000000,0.000000
87.605442,0.000000,0.000000,0.000000
87.638513,0.000000,0.000000,0.000000
87.671584,-0.000000,-0.000000,-0.000000
87.704655,-0.000000,-0.000000,-0.000000
87.737726,-0.000000,-0.000000,-0.000000
87.770797,-0.000000,-0.000000,-0.000000
87.803869,-0.000000,-0.000000,-0.000000
87.836940,0.000000,0.000000,0.000000
87.870011,0.000000,0.000000,0.000000
87.903082,0.000000,0.000000,0.000000
87.936153,0.000000,0.000000,0.000000
87.969224,0.000000,0.000000,0.000000
88.002295,-0.000000,-0.000000,-0.000000
88.035367,-0.000000,-0.000000,-0.000000
88.068438,-0.000000,-0.000000,-0.000000
88.101509,-0.000000,-0.000000,-0.000000
88.134580,-0.000000,-0.000000,-0.000000
88.167651,0.000000,0.000000,0.000000
88.200722,0.000000,0.000000,0.000000
88.233793,0.000000,0.000000,0.000000
88.266864,0.000000,0.000000,0.000000
88.299936,0.000000,0.000000,0.000000
88.333007,-0.000000,-0.000000,-0.000000
88.366078,-0.000000,-0.000000,-0.000000
88.399149,-0.000000,-0.000000,-0.000000
88.432220,-0.000000,-0.000000,-0.000000
88.465291,-0.000000,-0.000000,-0.000000
88.498362,0.000000,0.000000,0.000000
88.531434,0.000000,0.000000,0.000000
88.564505,0.000000,0.000000,0.000000
88.597576,0.000000,0.000000,0.000000
88.630647,0.000000,0.000000,0.000000
88.663718,-0.000000,-0.000000,-0.000000
88.696789,-0.000000,-0.000000,-0.000000
88.729860,-0.000000,-0.000000,-0.000000
88.762932,-0.000000,-0.000000,-0.000000
88.796003,-0.000000,-0.000000,-0.000000
88.829074,0.000000,0.000000,0.000000
88.862145,0.000000,0.000000,0.000000
88.895216,0.000000,0.000000,0.000000
88.928287,0.000000,0.000000,0.000000
88.961358,0.000000,0.000000,0.000000
88.994430,-0.000000,-0.000000,-0.000000
89.027501,-0.000000,-0.000000,-0.000000
89.060572,-0.000000,-0.000000,-0.000000
89.093643,-0.000000,-0.000000,-0.000000
89.126714,-0.000000,-0.000000,-0.000000
89.159785,0.000000,0.000000,0.000000
89.192856,0.000000,0.000000,0.000000
89.225927,0.000000,0.000000,0.000000
89.258999,0.000000,0.000000,0.000000
89.292070,0.000000,0.000000,0.000000
89.325141,-0.000000,-0.000000,-0.000000
89.358212,-0.000000,-0.000000,-0.000000
89.391283,-0.000000,-0.000000,-0.000000
89.424354,-0.000000,-0.000000,-0.000000
89.457425,-0.000000,-0.000000,-0.000000
89.490497,0.000000,0.000000,0.000000
89.523568,0.000000,0.000000,0.000000
89.556639,0.000000,0.000000,0.000000
89.589710,0.000000,0.000000,0.000000
89.622781,0.000000,0.000000,0.000000
89.655852,-0.000000,-0.000000,-0.000000
89.688923,-0.000000,-0.000000,-0.000000
89.721995,-0.000000,-0.000000,-0.000000
89.755066,-0.000000,-0.000000,-0.000000
89.788137,-0.000000,-0.000000,-0.000000
89.821208,0.000000,0.000000,0.000000
89.854279,0.000000,0.000000,0.000000
89.887350,0.000000,0.000000,0.000000
89.920421,0.000000,0.000000,0.000000
89.953492,0.000000,0.000000,0.000000
89.986564,-0.000000,-0.000000,-0.000000
90.019635,-0.000000,-0.000000,-0.000000
90.052706,-0.000000,-0.000000,-0.000000
90.085777,-0.000000,-0.000000,-0.000000
90.118848,-0.000000,-0.000000,-0.000000
90.151919,0.000000,0.000000,0.000000
90.184990,0.000000,0.000000,0.000000
90.218062,0.000000,0.000000,0.000000
90.251133,0.000000,0.000000,0.000000
90.284204,0.000000,0.000000,0.000000
90.317275,-0.000000,-0.000000,-0.000000
90.350346,-0.000000,-0.000000,-0.000000
90.383417,-0.000000,-0.000000,-0.000000
90.416488,-0.000000,-0.000000,-0.000000
90.449560,-0.000000,-0.000000,-0.000000
90.482631,0.000000,0.000000,0.000000
90.515702,0.000000,0.000000,0.000000
90.548773,0.000000,0.000000,0.000000
90.581844,0.000000,0.000000,0.000000
90.614915,0.000000,0.000000,0.000000
90.647986,-0.000000,-0.000000,-0.000000
90.681057,-0.000000,-0.000000,-0.000000
90.714129,-0.000000,-0.000000,-0.000000
90.747200,-0.000000,-0.000000,-0.000000
90.780271,-0.000000,-0.000000,-0.000000
90.813342,0.000000,0.000000,0.000000
90.846413,0.000000,0.000000,0.000000
90.879484,0.000000,0.000000,0.000000
90.912555,0.000000,0.000000,0.000000
90.945627,0.000000,0.000000,0.000000
90.978698,-0.000000,-0.000000,-0.000000
91.011769,-0.000000,-0.000000,-0.000000
91.044840,-0.000000,-0.000000,-0.000000
91.077911,-0.000000,-0.000000,-0.000000
91.110982,-0.000000,-0.000000,-0.000000
91.144053,0.000000,0.000000,0.000000
91.177125,0.000000,0.000000,0.000000
91.210196,0.000000,0.000000,0.000000
91.243267,0.000000,0.000000,0.000000
91.276338,0.000000,0.000000,0.000000
91.309409,-0.000000,-0.000000,-0.000000
91.342480,-0.000000,-0.000000,-0.000000
91.375551,-0.000000,-0.000000,-0.000000
91.408623,-0.000000,-0.000000,-0.000000
91.441694,-0.000000,-0.000000,-0.000000
91.474765,0.000000,0.000000,0.000000
91.507836,0.000000,0.000000,0.000000
91.540907,0.000000,0.000000,0.000000
91.573978,0.000000,0.000000,0.000000
91.607049,0.000000,0.000000,0.000000
91.640120,-0.000000,-0.000000,-0.000000
91.673192,-0.000000,-0.000000,-0.000000
91.706263,-0.000000,-0.000000,-0.000000
91.739334,-0.000000,-0.000000,-0.000000
91.772405,-0.000000,-0.000000,-0.000000
91.805476,0.000000,0.000000,0.000000
91.838547,0.000000,0.000000,0.000000
91.871618,0.000000,0.000000,0.000000
91.904690,0.000000,0.000000,0.000000
91.937761,0.000000,0.000000,0.000000
91.970832,-0.000000,-0.000000,-0.000000
92.003903,-0.000000,-0.000000,-0.000000
92.036974,-0.000000,-0.000000,-0.000000
92.070045,-0.000000,-0.000000,-0.000000
92.103116,-0.000000,-0.000000,-0.000000
92.136188,0.000000,0.000000,0.000000
92.169259,0.000000,0.000000,0.000000
92.202330,0.000000,0.000000,0.000000
92.235401,0.000000,0.000000,0.000000
92.268472,0.000000,0.000000,0.000000
92.301543,-0.000000,-0.000000,-0.000000
92.334614,-0.000000,-0.000000,-0.000000
92.367685,-0.000000,-0.000000,-0.000000
92.400757,-0.000000,-0.000000,-0.000000
92.433828,-0.000000,-0.000000,-0.000000
92.466899,0.000000,0.000000,0.000000
92.499970,0.000000,0.000000,0.000000
92.533041,0.000000,0.000000,0.000000
92.566112,0.000000,0.000000,0.000000
92.599183,0.000000,0.000000,0.000000
92.632255,-0.000000,-0.000000,-0.000000
92.665326,-0.000000,-0.000000,-0.000000
92.698397,-0.000000,-0.000000,-0.000000
92.731468,-0.000000,-0.000000,-0.000000
92.764539,-0.000000,-0.000000,-0.000000
92.797610,0.000000,0.000000,0.000000
92.830681,0.000000,0.000000,0.000000
92.863753,0.000000,0.000000,0.000000
92.896824,0.000000,0.000000,0.000000
92.929895,0.000000,0.000000,0.000000
92.962966,-0.000000,-0.000000,-0.000000
92.996037,-0.000000,-0.000000,-0.000000
93.029108,-0.000000,-0.000000,-0.000000
93.062179,-0.000000,-0.000000,-0.000000
93.095250,-0.000000,-0.000000,-0.000000
93.128322,0.000000,0.000000,0.000000
93.161393,0.000000,0.000000,0.000000
93.194464,0.000000,0.000000,0.000000
93.227535,0.000000,0.000000,0.000000
93.260606,0.000000,0.000000,0.000000
93.293677,-0.000000,-0.000000,-0.000000
93.326748,-0.000000,-0.000000,-0.000000
93.359820,-0.000000,-0.000000,-0.000000
93.392891,-0.000000,-0.000000,-0.000000
93.425962,-0.000000,-0.000000,-0.000000
93.459033,0.000000,0.000000,0.000000
93.492104,0.000000,0.000000,0.000000
93.525175,0.000000,0.000000,0.000000
93.558246,0.000000,0.000000,0.000000
93.591318,0.000000,0.000000,0.000000
93.624389,-0.000000,-0.000000,-0.000000
93.657460,-0.000000,-0.000000,-0.000000
93.690531,-0.000000,-0.000000,-0.000000
93.723602,-0.000000,-0.000000,-0.000000
93.756673,-0.000000,-0.000000,-0.000000
93.789744,0.000000,0.000000,0.000000
93.822815,0.000000,0.000000,0.000000
93.855887,0.000000,0.000000,0.000000
93.888958,0.000000,0.000000,0.000000
93.922029,0.000000,0.000000,0.000000
93.955100,-0.000000,-0.000000,-0.000000
93.988171,-0.000000,-0.000000,-0.000000
94.021242,-0.000000,-0.000000,-0.000000
94.054313,-0.000000,-0.000000,-0.000000
94.087385,-0.000000,-0.000000,-0.000000
94.120456,0.000000,0.000000,0.000000
94.153527,0.000000,0.000000,0.000000
94.186598,0.000000,0.000000,0.000000
94.219669,0.000000,0.000000,0.000000
94.252740,0.000000,0.000000,0.000000
94.285811,-0.000000,-0.000000,-0.000000
94.318883,-0.000000,-0.000000,-0.000000
94.351954,-0.000000,-0.000000,-0.000000
94.385025,-0.000000,-0.000000,-0.000000
94.418096,-0.000000,-0.000000,-0.000000
94.451167,0.000000,0.000000,0.000000
94.484238,0.000000,0.000000,0.000000
94.517309,0.000000,0.000000,0.000000
94.550381,0.000000,0.000000,0.000000
94.583452,0.000000,0.000000,0.000000
94.616523,-0.000000,-0.000000,-0.000000
94.649594,-0.000000,-0.000000,-0.000000
94.682665,-0.000000,-0.000000,-0.000000
94.715736,-0.000000,-0.000000,-0.000000
94.748807,-0.000000,-0.000000,-0.000000
94.781878,0.000000,0.000000,0.000000
94.814950,0.000000,0.000000,0.000000
94.848021,0.000000,0.000000,0.000000
94.881092,0.000000,0.000000,0.000000
94.914163,0.000000,0.000000,0.000000
94.947234,-0.000000,-0.000000,-0.000000
94.980305,-0.000000,-0.000000,-0.000000
95.013376,-0.000000,-0.000000,-0.000000
95.046448,-0.000000,-0.000000,-0.000000
95.079519,-0.000000,-0.000000,-0.000000
95.112590,0.000000,0.000000,0.000000
95.145661,0.000000,0.000000,0.000000
95.178732,0.000000,0.000000,0.000000
95.211803,0.000000,0.000000,0.000000
95.244874,0.000000,0.000000,0.000000
95.277946,-0.000000,-0.000000,-0.000000
95.311017,-0.000000,-0.000000,-0.000000
95.344088,-0.000000,-0.000000,-0.000000
95.377159,-0.000000,-0.000000,-0.000000
95.410230,-0.000000,-0.000000,-0.000000
95.443301,0.000000,0.000000,0.000000
95.476372,0.000000,0.000000,0.000000
95.509443,0.000000,0.000000,0.000000
95.542515,0.000000,0.000000,0.000000
95.575586,0.000000,0.000000,0.000000
95.608657,-0.000000,-0.000000,-0.000000
95.641728,-0.000000,-0.000000,-0.000000
95.674799,-0.000000,-0.000000,-0.000000
95.707870,-0.000000,-0.000000,-0.000000
95.740941,-0.000000,-0.000000,-0.000000
95.774013,0.000000,0.000000,0.000000
95.807084,0.000000,0.000000,0.000000
95.840155,0.000000,0.000000,0.000000
95.873226,0.000000,0.000000,0.000000
95.906297,0.000000,0.000000,0.000000
95.939368,-0.000000,-0.000000,-0.000000
95.972439,-0.000000,-0.000000,-0.000000
96.005511,-0.000000,-0.000000,-0.000000
96.038582,-0.000000,-0.000000,-0.000000
96.071653,-0.000000,-0.000000,-0.000000
96.104724,0.000000,0.000000,0.000000
96.137795,0.000000,0.000000,0.000000
96.170866,0.000000,0.000000,0.000000
96.203937,0.000000,0.000000,0.000000
96.237008,0.000000,0.000000,0.000000
96.270080,-0.000000,-0.000000,-0.000000
96.303151,-0.000000,-0.000000,-0.000000
96.336222,-0.000000,-0.000000,-0.000000
96.369293,-0.000000,-0.000000,-0.000000
96.402364,-0.000000,-0.000000,-0.000000
96.435435,0.000000,0.000000,0.000000
96.468506,0.000000,0.000000,0.000000
96.501578,0.000000,0.000000,0.000000
96.534649,0.000000,0.000000,0.000000
96.567720,0.000000,0.000000,0.000000
96.600791,-0.000000,-0.000000,-0.000000
96.633862,-0.000000,-0.000000,-0.000000
96.666933,-0.000000,-0.000000,-0.000000
96.700004,-0.000000,-0.000000,-0.000000
96.733076,-0.000000,-0.000000,-0.000000
96.766147,0.000000,0.000000,0.000000
96.799218,0.000000,0.000000,0.000000
96.832289,0.000000,0.000000,0.000000
96.865360,0.000000,0.000000,0.000000
96.898431,0.000000,0.000000,0.000000
96.931502,-0.000000,-0.000000,-0.000000
96.964574,-0.000000,-0.000000,-0.000000
96.997645,-0.000000,-0.000000,-0.000000
97.030716,-0.000000,-0.000000,-0.000000
97.063787,-0.000000,-0.000000,-0.000000
97.096858,0.000000,0.000000,0.000000
97.129929,0.000000,0.000000,0.000000
97.163000,0.000000,0.000000,0.000000
97.196071,0.000000,0.000000,0.000000
97.229143,0.000000,0.000000,0.000000
97.262214,-0.000000,-0.000000,-0.000000
97.295285,-0.000000,-0.000000,-0.000000
97.328356,-0.000000,-0.000000,-0.000000
97.361427,-0.000000,-0.000000,-0.000000
97.394498,-0.000000,-0.000000,-0.000000
97.427569,0.000000,0.000000,0.000000
97.460641,0.000000,0.000000,0.000000
97.493712,0.000000,0.000000,0.000000
97.526783,0.000000,0.000000,0.000000
97.559854,0.000000,0.000000,0.000000
97.592925,-0.000000,-0.000000,-0.000000
97.625996,-0.000000,-0.000000,-0.000000
97.659067,-0.000000,-0.000000,-0.000000
97.692139,-0.000000,-0.000000,-0.000000
97.725210,-0.000000,-0.000000,-0.000000
97.758281,0.000000,0.000000,0.000000
97.791352,0.000000,0.000000,0.000000
97.824423,0.000000,0.000000,0.000000
97.857494,0.000000,0.000000,0.000000
97.890565,0.000000,0.000000,0.000000
97.923636,-0.000000,-0.000000,-0.000000
97.956708,-0.000000,-0.000000,-0.000000
97.989779,-0.000000,-0.000000,-0.000000
98.022850,-0.000000,-0.000000,-0.000000
98.055921,-0.000000,-0.000000,-0.000000
98.088992,0.000000,0.000000,0.000000
98.122063,0.000000,0.000000,0.000000
98.155134,0.000000,0.000000,0.000000
98.188206,0.000000,0.000000,0.000000
98.221277,0.000000,0.000000,0.000000
98.254348,-0.000000,-0.000000,-0.000000
98.287419,-0.000000,-0.000000,-0.000000
98.320490,-0.000000,-0.000000,-0.000000
98.353561,-0.000000,-0.000000,-0.000000
98.386632,-0.000000,-0.000000,-0.000000
98.419704,0.000000,0.000000,0.000000
98.452775,0.000000,0.000000,0.000000
98.485846,0.000000,0.000000,0.000000
98.518917,0.000000,0.000000,0.000000
98.551988,0.000000,0.000000,0.000000
98.585059,-0.000000,-0.000000,-0.000000
98.618130,-0.000000,-0.000000,-0.000000
98.651201,-0.000000,-0.000000,-0.000000
98.684273,-0.000000,-0.000000,-0.000000
98.717344,-0.000000,-0.000000,-0.000000
98.750415,0.000000,0.000000,0.000000
98.783486,0.000000,0.000000,0.000000
98.816557,0.000000,0.000000,0.000000
98.849628,0.000000,0.000000,0.000000
98.882699,0.000000,0.000000,0.000000
98.915771,-0.000000,-0.000000,-0.000000
98.948842,-0.000000,-0.000000,-0.000000
98.981913,-0.000000,-0.000000,-0.000000
99.014984,-0.000000,-0.000000,-0.000000
99.048055,-0.000000,-0.000000,-0.000000
99.081126,0.000000,0.000000,0.000000
99.114197,0.000000,0.000000,0.000000
99.147269,0.000000,0.000000,0.000000
99.180340,0.000000,0.000000,0.000000
99.213411,0.000000,0.000000,0.000000
99.246482,-0.000000,-0.000000,-0.000000
99.279553,-0.000000,-0.000000,-0.000000
99.312624,-0.000000,-0.000000,-0.000000
99.345695,-0.000000,-0.000000,-0.000000
99.378767,-0.000000,-0.000000,-0.000000
99.411838,0.000000,0.000000,0.000000
99.444909,0.000000,0.000000,0.000000
99.477980,0.000000,0.000000,0.000000
99.511051,0.000000,0.000000,0.000000
99.544122,0.000000,0.000000,0.000000
99.577193,-0.000000,-0.000000,-0.000000
99.610264,-0.000000,-0.000000,-0.000000
99.643336,-0.000000,-0.000000,-0.000000
99.676407,-0.000000,-0.000000,-0.000000
99.709478,-0.000000,-0.000000,-0.000000
99.742549,0.000000,0.000000,0.000000
99.775620,0.000000,0.000000,0.000000
99.808691,0.000000,0.000000,0.000000
99.841762,0.000000,0.000000,0.000000
99.874834,0.000000,0.000000,0.000000
99.907905,-0.000000,-0.000000,-0.000000
99.940976,-0.000000,-0.000000,-0.000000
99.974047,-0.000000,-0.000000,-0.000000
100.007118,-0.000000,-0.000000,-0.000000
100.040189,-0.000000,-0.000000,-0.000000
100.073260,0.000000,0.000000,0.000000
100.106332,0.000000,0.000000,0.000000
100.139403,0.000000,0.000000,0.000000
100.172474,0.000000,0.000000,0.000000
100.205545,0.000000,0.000000,0.000000
100.238616,-0.000000,-0.000000,-0.000000
100.271687,-0.000000,-0.000000,-0.000000
100.304758,-0.000000,-0.000000,-0.000000
100.337829,-0.000000,-0.000000,-0.000000
100.370901,-0.000000,-0.000000,-0.000000
100.403972,0.000000,0.000000,0.000000
100.437043,0.000000,0.000000,0.000000
100.470114,0.000000,0.000000,0.000000
100.503185,0.000000,0.000000,0.000000
100.536256,0.000000,0.000000,0.000000
100.569327,-0.000000,-0.000000,-0.000000
100.602399,-0.000000,-0.000000,-0.000000
100.635470,-0.000000,-0.000000,-0.000000
100.668541,-0.000000,-0.000000,-0.000000
100.701612,-0.000000,-0.000000,-0.000000
100.734683,0.000000,0.000000,0.000000
100.767754,0.000000,0.000000,0.000000
100.800825,0.000000,0.000000,0.000000
100.833897,0.000000,0.000000,0.000000
100.866968,0.000000,0.000000,0.000000
100.900039,-0.000000,-0.000000,-0.000000
100.933110,-0.000000,-0.000000,-0.000000
100.966181,-0.000000,-0.000000,-0.000000
100.999252,-0.000000,-0.000000,-0.000000
101.032323,-0.000000,-0.000000,-0.000000
101.065394,0.000000,0.000000,0.000000
101.098466,0.000000,0.000000,0.000000
101.131537,0.000000,0.000000,0.000000
101.164608,0.000000,0.000000,0.000000
101.197679,0.000000,0.000000,0.000000
101.230750,-0.000000,-0.000000,-0.000000
101.263821,-0.000000,-0.000000,-0.000000
101.296892,-0.000000,-0.000000,-0.000000
101.329964,-0.000000,-0.000000,-0.000000
101.363035,-0.000000,-0.000000,-0.000000
101.396106,0.000000,0.000000,0.000000
101.429177,0.000000,0.000000,0.000000
101.462248,0.000000,0.000000,0.000000
101.495319,0.000000,0.000000,0.000000
101.528390,0.000000,0.000000,0.000000
101.561462,-0.000000,-0.000000,-0.000000
101.594533,-0.000000,-0.000000,-0.000000
101.627604,-0.000000,-0.000000,-0.000000
101.660675,-0.000000,-0.000000,-0.000000
101.693746,-0.000000,-0.000000,-0.000000
101.726817,0.000000,0.000000,0.000000
101.759888,0.000000,0.000000,0.000000
101.792960,0.000000,0.000000,0.000000
101.826031,0.000000,0.000000,0.000000
101.859102,0.000000,0.000000,0.000000
101.892173,-0.000000,-0.000000,-0.000000
101.925244,-0.000000,-0.000000,-0.000000
101.958315,-0.000000,-0.000000,-0.000000
101.991386,-0.000000,-0.000000,-0.000000
102.024457,-0.000000,-0.000000,-0.000000
102.057529,0.000000,0.000000,0.000000
102.090600,0.000000,0.000000,0.000000
102.123671,0.000000,0.000000,0.000000
102.156742,0.000000,0.000000,0.000000
102.189813,0.000000,0.000000,0.000000
102.222884,-0.000000,-0.000000,-0.000000
102.255955,-0.000000,-0.000000,-0.000000
102.289027,-0.000000,-0.000000,-0.000000
102.322098,-0.000000,-0.000000,-0.000000
102.355169,-0.000000,-0.000000,-0.000000
102.388240,0.000000,0.000000,0.000000
102.421311,0.000000,0.000000,0.000000
102.454382,0.000000,0.000000,0.000000
102.487453,0.000000,0.000000,0.000000
102.520525,0.000000,0.000000,0.000000
102.553596,-0.000000,-0.000000,-0.000000
102.586667,-0.000000,-0.000000,-0.000000
102.619738,-0.000000,-0.000000,-0.000000
102.652809,-0.000000,-0.000000,-0.000000
102.685880,-0.000000,-0.000000,-0.000000
102.718951,0.000000,0.000000,0.000000
102.752022,0.000000,0.000000,0.000000
102.785094,0.000000,0.000000,0.000000
102.818165,0.000000,0.000000,0.000000
102.851236,0.000000,0.000000,0.000000
102.884307,-0.000000,-0.000000,-0.000000
102.917378,-0.000000,-0.000000,-0.000000
102.950449,-0.000000,-0.000000,-0.000000
102.983520,-0.000000,-0.000000,-0.000000
103.016592,-0.000000,-0.000000,-0.000000
103.049663,0.000000,0.000000,0.000000
103.082734,0.000000,0.000000,0.000000
103.115805,0.000000,0.000000,0.000000
103.148876,0.000000,0.000000,0.000000
103.181947,0.000000,0.000000,0.000000
103.215018,-0.000000,-0.000000,-0.000000
103.248090,-0.000000,-0.000000,-0.000000
103.281161,-0.000000,-0.000000,-0.000000
103.314232,-0.000000,-0.000000,-0.000000
103.347303,-0.000000,-0.000000,-0.000000
103.380374,0.000000,0.000000,0.000000
103.413445,0.000000,0.000000,0.000000
103.446516,0.000000,0.000000,0.000000
103.479587,0.000000,0.000000,0.000000
103.512659,0.000000,0.000000,0.000000
103.545730,-0.000000,-0.000000,-0.000000
103.578801,-0.000000,-0.000000,-0.000000
103.611872,-0.000000,-0.000000,-0.000000
103.644943,-0.000000,-0.000000,-0.000000
103.678014,-0.000000,-0.000000,-0.000000
103.711085,0.000000,0.000000,0.000000
103.744157,0.000000,0.000000,0.000000
103.777228,0.000000,0.000000,0.000000
103.810299,0.000000,0.000000,0.000000
103.843370,0.000000,0.000000,0.000000
103.876441,-0.000000,-0.000000,-0.000000
103.909512,-0.000000,-0.000000,-0.000000
103.942583,-0.000000,-0.000000,-0.000000
103.975655,-0.000000,-0.000000,-0.000000
104.008726,-0.000000,-0.000000,-0.000000
104.041797,0.000000,0.000000,0.000000
104.074868,0.000000,0.000000,0.000000
104.107939,0.000000,0.000000,0.000000
104.141010,0.000000,0.000000,0.000000
104.174081,0.000000,0.000000,0.000000
104.207152,-0.000000,-0.000000,-0.000000
104.240224,-0.000000,-0.000000,-0.000000
104.273295,-0.000000,-0.000000,-0.000000
104.306366,-0.000000,-0.000000,-0.000000
104.339437,-0.000000,-0.000000,-0.000000
104.372508,0.000000,0.000000,0.000000
104.405579,0.000000,0.000000,0.000000
104.438650,0.000000,0.000000,0.000000
104.471722,0.000000,0.000000,0.000000
104.504793,0.000000,0.000000,0.000000
104.537864,-0.000000,-0.000000,-0.000000
104.570935,-0.000000,-0.000000,-0.000000
104.604006,-0.000000,-0.000000,-0.000000
104.637077,-0.000000,-0.000000,-0.000000
104.670148,-0.000000,-0.000000,-0.000000
104.703220,0.000000,0.000000,0.000000
104.736291,0.000000,0.000000,0.000000
104.769362,0.000000,0.000000,0.000000
104.802433,0.000000,0.000000,0.000000
104.835504,0.000000,0.000000,0.000000
104.868575,-0.000000,-0.000000,-0.000000
104.901646,-0.000000,-0.000000,-0.000000
104.934718,-0.000000,-0.000000,-0.000000
104.967789,-0.000000,-0.000000,-0.000000
105.000860,-0.000000,-0.000000,-0.000000
105.033931,0.000000,0.000000,0.000000
105.067002,0.000000,0.000000,0.000000
105.100073,0.000000,0.000000,0.000000
105.133144,0.000000,0.000000,0.000000
105.166215,0.000000,0.000000,0.000000
105.199287,-0.000000,-0.000000,-0.000000
105.232358,-0.000000,-0.000000,-0.000000
105.265429,-0.000000,-0.000000,-0.000000
105.298500,-0.000000,-0.000000,-0.000000
105.331571,-0.000000,-0.000000,-0.000000
105.364642,0.000000,0.000000,0.000000
105.397713,0.000000,0.000000,0.000000
105.430785,0.000000,0.000000,0.000000
105.463856,0.000000,0.000000,0.000000
105.496927,0.000000,0.000000,0.000000
105.529998,-0.000000,-0.000000,-0.000000
105.563069,-0.000000,-0.000000,-0.000000
105.596140,-0.000000,-0.000000,-0.000000
105.629211,-0.000000,-0.000000,-0.000000
105.662283,-0.000000,-0.000000,-0.000000
105.695354,0.000000,0.000000,0.000000
105.728425,0.000000,0.000000,0.000000
105.761496,0.000000,0.000000,0.000000
105.794567,0.000000,0.000000,0.000000
105.827638,0.000000,0.000000,0.000000
105.860709,-0.000000,-0.000000,-0.000000
105.893780,-0.000000,-0.000000,-0.000000
105.926852,-0.000000,-0.000000,-0.000000
105.959923,-0.000000,-0.000000,-0.000000
105.992994,-0.000000,-0.000000,-0.000000
106.026065,0.000000,0.000000,0.000000
106.059136,0.000000,0.000000,0.000000
106.092207,0.000000,0.000000,0.000000
106.125278,0.000000,0.000000,0.000000
106.158350,0.000000,0.000000,0.000000
106.191421,-0.000000,-0.000000,-0.000000
106.224492,-0.000000,-0.000000,-0.000000
106.257563,-0.000000,-0.000000,-0.000000
106.290634,-0.000000,-0.000000,-0.000000
106.323705,-0.000000,-0.000000,-0.000000
106.356776,0.000000,0.000000,0.000000
106.389848,0.000000,0.000000,0.000000
106.422919,0.000000,0.000000,0.000000
106.455990,0.000000,0.000000,0.000000
106.489061,0.000000,0.000000,0.000000
106.522132,-0.000000,-0.000000,-0.000000
106.555203,-0.000000,-0.000000,-0.000000
106.588274,-0.000000,-0.000000,-0.000000
106.621345,-0.000000,-0.000000,-0.000000
106.654417,-0.000000,-0.000000,-0.000000
106.687488,0.000000,0.000000,0.000000
106.720559,0.000000,0.000000,0.000000
106.753630,0.000000,0.000000,0.000000
106.786701,0.000000,0.000000,0.000000
106.819772,0.000000,0.000000,0.000000
106.852843,-0.000000,-0.000000,-0.000000
106.885915,-0.000000,-0.000000,-0.000000
106.918986,-0.000000,-0.000000,-0.000000
106.952057,-0.000000,-0.000000,-0.000000
106.985128,-0.000000,-0.000000,-0.000000
107.018199,0.000000,0.000000,0.000000
107.051270,0.000000,0.000000,0.000000
107.084341,0.000000,0.000000,0.000000
107.117413,0.000000,0.000000,0.000000
107.150484,0.000000,0.000000,0.000000
107.183555,-0.000000,-0.000000,-0.000000
107.216626,-0.000000,-0.000000,-0.000000
107.249697,-0.000000,-0.000000,-0.000000
107.282768,-0.000000,-0.000000,-0.000000
107.315839,-0.000000,-0.000000,-0.000000
107.348911,0.000000,0.000000,0.000000
107.381982,0.000000,0.000000,0.000000
107.415053,0.000000,0.000000,0.000000
107.448124,0.000000,0.000000,0.000000
107.481195,0.000000,0.000000,0.000000
107.514266,-0.000000,-0.000000,-0.000000
107.547337,-0.000000,-0.000000,-0.000000
107.580408,-0.000000,-0.000000,-0.000000
107.613480,-0.000000,-0.000000,-0.000000
107.646551,-0.000000,-0.000000,-0.000000
107.679622,0.000000,0.000000,0.000000
107.712693,0.000000,0.000000,0.000000
107.745764,0.000000,0.000000,0.000000
107.778835,0.000000,0.000000,0.000000
107.811906,0.000000,0.000000,0.000000
107.844978,-0.000000,-0.000000,-0.000000
107.878049,-0.000000,-0.000000,-0.000000
107.911120,-0.000000,-0.000000,-0.000000
107.944191,-0.000000,-0.000000,-0.000000
107.977262,-0.000000,-0.000000,-0.000000
108.010333,0.000000,0.000000,0.000000
108.043404,0.000000,0.000000,0.000000
108.076476,0.000000,0.000000,0.000000
108.109547,0.000000,0.000000,0.000000
108.142618,0.000000,0.000000,0.000000
108.175689,-0.000000,-0.000000,-0.000000
108.208760,-0.000000,-0.000000,-0.000000
108.241831,-0.000000,-0.000000,-0.000000
108.274902,-0.000000,-0.000000,-0.000000
108.307973,-0.000000,-0.000000,-0.000000
108.341045,0.000000,0.000000,0.000000
108.374116,0.000000,0.000000,0.000000
108.407187,0.000000,0.000000,0.000000
108.440258,0.000000,0.000000,0.000000
108.473329,0.000000,0.000000,0.000000
108.506400,-0.000000,-0.000000,-0.000000
108.539471,-0.000000,-0.000000,-0.000000
108.572543,-0.000000,-0.000000,-0.000000
108.605614,-0.000000,-0.000000,-0.000000
108.638685,-0.000000,-0.000000,-0.000000
108.671756,0.000000,0.000000,0.000000
108.704827,0.000000,0.000000,0.000000
108.737898,0.000000,0.000000,0.000000
108.770969,0.000000,0.000000,0.000000
108.804041,0.000000,0.000000,0.000000
108.837112,-0.000000,-0.000000,-0.000000
108.870183,-0.000000,-0.000000,-0.000000
108.903254,-0.000000,-0.000000,-0.000000
108.936325,-0.000000,-0.000000,-0.000000
108.969396,-0.000000,-0.000000,-0.000000
109.002467,0.000000,0.000000,0.000000
109.035538,0.000000,0.000000,0.000000
109.068610,0.000000,0.000000,0.000000
109.101681,0.000000,0.000000,0.000000
109.134752,0.000000,0.000000,0.000000
109.167823,-0.000000,-0.000000,-0.000000
109.200894,-0.000000,-0.000000,-0.000000
109.233965,-0.000000,-0.000000,-0.000000
109.267036,-0.000000,-0.000000,-0.000000
109.300108,-0.000000,-0.000000,-0.000000
109.333179,0.000000,0.000000,0.000000
109.366250,0.000000,0.000000,0.000000
109.399321,0.000000,0.000000,0.000000
109.432392,0.000000,0.000000,0.000000
109.465463,0.000000,0.000000,0.000000
109.498534,-0.000000,-0.000000,-0.000000
109.531606,-0.000000,-0.000000,-0.000000
109.564677,-0.000000,-0.000000,-0.000000
109.597748,-0.000000,-0.000000,-0.000000
109.630819,-0.000000,-0.000000,-0.000000
109.663890,0.000000,0.000000,0.000000
109.696961,0.000000,0.000000,0.000000
109.730032,0.000000,0.000000,0.000000
109.763104,0.000000,0.000000,0.000000
109.796175,0.000000,0.000000,0.000000
109.829246,-0.000000,-0.000000,-0.000000
109.862317,-0.000000,-0.000000,-0.000000
109.895388,-0.000000,-0.000000,-0.000000
109.928459,-0.000000,-0.000000,-0.000000
109.961530,-0.000000,-0.000000,-0.000000
109.994601,0.000000,0.000000,0.000000
110.027673,0.000000,0.000000,0.000000
110.060744,0.000000,0.000000,0.000000
110.093815,0.000000,0.000000,0.000000
110.126886,0.000000,0.000000,0.000000
110.159957,-0.000000,-0.000000,-0.000000
110.193028,-0.000000,-0.000000,-0.000000
110.226099,-0.000000,-0.000000,-0.000000
110.259171,-0.000000,-0.000000,-0.000000
110.292242,-0.000000,-0.000000,-0.000000
110.325313,0.000000,0.000000,0.000000
110.358384,0.000000,0.000000,0.000000
110.391455,0.000000,0.000000,0.000000
110.424526,0.000000,0.000000,0.000000
110.457597,0.000000,0.000000,0.000000
110.490669,-0.000000,-0.000000,-0.000000
110.523740,-0.000000,-0.000000,-0.000000
110.556811,-0.000000,-0.000000,-0.000000
110.589882,-0.000000,-0.000000,-0.000000
110.622953,-0.000000,-0.000000,-0.000000
110.656024,0.000000,0.000000,0.000000
110.689095,0.000000,0.000000,0.000000
110.722166,0.000000,0.000000,0.000000
110.755238,0.000000,0.000000,0.000000
110.788309,0.000000,0.000000,0.000000
110.821380,-0.000000,-0.000000,-0.000000
110.854451,-0.000000,-0.000000,-0.000000
110.887522,-0.000000,-0.000000,-0.000000
110.920593,-0.000000,-0.000000,-0.000000
110.953664,-0.000000,-0.000000,-0.000000
110.986736,0.000000,0.000000,0.000000
111.019807,0.000000,0.000000,0.000000
111.052878,0.000000,0.000000,0.000000
111.085949,0.000000,0.000000,0.000000
111.119020,0.000000,0.000000,0.000000
111.152091,-0.000000,-0.000000,-0.000000
111.185162,-0.000000,-0.000000,-0.000000
111.218234,-0.000000,-0.000000,-0.000000
111.251305,-0.000000,-0.000000,-0.000000
111.284376,-0.000000,-0.000000,-0.000000
111.317447,0.000000,0.000000,0.000000
111.350518,0.000000,0.000000,0.000000
111.383589,0.000000,0.000000,0.000000
111.416660,0.000000,0.000000,0.000000
111.449731,0.000000,0.000000,0.000000
111.482803,-0.000000,-0.000000,-0.000000
111.515874,-0.000000,-0.000000,-0.000000
111.548945,-0.000000,-0.000000,-0.000000
111.582016,-0.000000,-0.000000,-0.000000
111.615087,-0.000000,-0.000000,-0.000000
111.648158,0.000000,0.000000,0.000000
111.681229,0.000000,0.000000,0.000000
111.714301,0.000000,0.000000,0.000000
111.747372,0.000000,0.000000,0.000000
111.780443,0.000000,0.000000,0.000000
111.813514,-0.000000,-0.000000,-0.000000
111.846585,-0.000000,-0.000000,-0.000000
111.879656,-0.000000,-0.000000,-0.000000
111.912727,-0.000000,-0.000000,-0.000000
111.945799,-0.000000,-0.000000,-0.000000
111.978870,0.000000,0.000000,0.000000
112.011941,0.000000,0.000000,0.000000
112.045012,0.000000,0.000000,0.000000
112.078083,0.000000,0.000000,0.000000
112.111154,0.000000,0.000000,0.000000
112.144225,-0.000000,-0.000000,-0.000000
112.177296,-0.000000,-0.000000,-0.000000
112.210368,-0.000000,-0.000000,-0.000000
112.243439,-0.000000,-0.000000,-0.000000
112.276510,-0.000000,-0.000000,-0.000000
112.309581,0.000000,0.000000,0.000000
112.342652,0.000000,0.000000,0.000000
112.375723,0.000000,0.000000,0.000000
112.408794,0.000000,0.000000,0.000000
112.441866,0.000000,0.000000,0.000000
112.474937,-0.000000,-0.000000,-0.000000
112.508008,-0.000000,-0.000000,-0.000000
112.541079,-0.000000,-0.000000,-0.000000
112.574150,-0.000000,-0.000000,-0.000000
112.607221,-0.000000,-0.000000,-0.000000
112.640292,0.000000,0.000000,0.000000
112.673364,0.000000,0.000000,0.000000
112.706435,0.000000,0.000000,0.000000
112.739506,0.000000,0.000000,0.000000
112.772577,0.000000,0.000000,0.000000
112.805648,-0.000000,-0.000000,-0.000000
112.838719,-0.000000,-0.000000,-0.000000
112.871790,-0.000000,-0.000000,-0.000000
112.904862,-0.000000,-0.000000,-0.000000
112.937933,-0.000000,-0.000000,-0.000000
112.971004,0.000000,0.000000,0.000000
113.004075,0.000000,0.000000,0.000000
113.037146,0.000000,0.000000,0.000000
113.070217,0.000000,0.000000,0.000000
113.103288,0.000000,0.000000,0.000000
113.136359,-0.000000,-0.000000,-0.000000
113.169431,-0.000000,-0.000000,-0.000000
113.202502,-0.000000,-0.000000,-0.000000
113.235573,-0.000000,-0.000000,-0.000000
113.268644,-0.000000,-0.000000,-0.000000
113.301715,0.000000,0.000000,0.000000
113.334786,0.000000,0.000000,0.000000
113.367857,0.000000,0.000000,0.000000
113.400929,0.000000,0.000000,0.000000
113.434000,0.000000,0.000000,0.000000
113.467071,-0.000000,-0.000000,-0.000000
113.500142,-0.000000,-0.000000,-0.000000
113.533213,-0.000000,-0.000000,-0.000000
113.566284,-0.000000,-0.000000,-0.000000
113.599355,-0.000000,-0.000000,-0.000000
113.632427,0.000000,0.000000,0.000000
113.665498,0.000000,0.000000,0.000000
113.698569,0.000000,0.000000,0.000000
113.731640,0.000000,0.000000,0.000000
113.764711,0.000000,0.000000,0.000000
113.797782,-0.000000,-0.000000,-0.000000
113.830853,-0.000000,-0.000000,-0.000000
113.863924,-0.000000,-0.000000,-0.000000
113.896996,-0.000000,-0.000000,-0.000000
113.930067,-0.000000,-0.000000,-0.000000
113.963138,0.000000,0.000000,0.000000
113.996209,0.000000,0.000000,0.000000
114.029280,0.000000,0.000000,0.000000
114.062351,0.000000,0.000000,0.000000
114.095422,0.000000,0.000000,0.000000
114.128494,-0.000000,-0.000000,-0.000000
114.161565,-0.000000,-0.000000,-0.000000
114.194636,-0.000000,-0.000000,-0.000000
114.227707,-0.000000,-0.000000,-0.000000
114.260778,-0.000000,-0.000000,-0.000000
114.293849,0.000000,0.000000,0.000000
114.326920,0.000000,0.000000,0.000000
114.359992,0.000000,0.000000,0.000000
114.393063,0.000000,0.000000,0.000000
114.426134,0.000000,0.000000,0.000000
114.459205,-0.000000,-0.000000,-0.000000
114.492276,-0.000000,-0.000000,-0.000000
114.525347,-0.000000,-0.000000,-0.000000
114.558418,-0.000000,-0.000000,-0.000000
114.591489,-0.000000,-0.000000,-0.000000
114.624561,0.000000,0.000000,0.000000
114.657632,0.000000,0.000000,0.000000
114.690703,0.000000,0.000000,0.000000
114.723774,0.000000,0.000000,0.000000
114.756845,0.000000,0.000000,0.000000
114.789916,-0.000000,-0.000000,-0.000000
114.822987,-0.000000,-0.000000,-0.000000
114.856059,-0.000000,-0.000000,-0.000000
114.889130,-0.000000,-0.000000,-0.000000
114.922201,-0.000000,-0.000000,-0.000000
114.955272,0.000000,0.000000,0.000000
114.988343,0.000000,0.000000,0.000000
115.021414,0.000000,0.000000,0.000000
115.054485,0.000000,0.000000,0.000000
115.087557,0.000000,0.000000,0.000000
115.120628,-0.000000,-0.000000,-0.000000
115.153699,-0.000000,-0.000000,-0.000000
115.186770,-0.000000,-0.000000,-0.000000
115.219841,-0.000000,-0.000000,-0.000000
115.252912,-0.000000,-0.000000,-0.000000
115.285983,0.000000,0.000000,0.000000
115.319055,0.000000,0.000000,0.000000
115.352126,0.000000,0.000000,0.000000
115.385197,0.000000,0.000000,0.000000
115.418268,0.000000,0.000000,0.000000
115.451339,-0.000000,-0.000000,-0.000000
115.484410,-0.000000,-0.000000,-0.000000
115.517481,-0.000000,-0.000000,-0.000000
115.550552,-0.000000,-0.000000,-0.000000
115.583624,-0.000000,-0.000000,-0.000000
115.616695,0.000000,0.000000,0.000000
115.649766,0.000000,0.000000,0.000000
115.682837,0.000000,0.000000,0.000000
115.715908,0.000000,0.000000,0.000000
115.748979,0.000000,0.000000,0.000000
115.782050,-0.000000,-0.000000,-0.000000
115.815122,-0.000000,-0.000000,-0.000000
115.848193,-0.000000,-0.000000,-0.000000
115.881264,-0.000000,-0.000000,-0.000000
115.914335,-0.000000,-0.000000,-0.000000
115.947406,0.000000,0.000000,0.000000
115.980477,0.000000,0.000000,0.000000
116.013548,0.000000,0.000000,0.000000
116.046620,0.000000,0.000000,0.000000
116.079691,0.000000,0.000000,0.000000
116.112762,-0.000000,-0.000000,-0.000000
116.145833,-0.000000,-0.000000,-0.000000
116.178904,-0.000000,-0.000000,-0.000000
116.211975,-0.000000,-0.000000,-0.000000
116.245046,-0.000000,-0.000000,-0.000000
116.278117,0.000000,0.000000,0.000000
116.311189,0.000000,0.000000,0.000000
116.344260,0.000000,0.000000,0.000000
116.377331,0.000000,0.000000,0.000000
116.410402,0.000000,0.000000,0.000000
116.443473,-0.000000,-0.000000,-0.000000
116.476544,-0.000000,-0.000000,-0.000000
116.509615,-0.000000,-0.000000,-0.000000
116.542687,-0.000000,-0.000000,-0.000000
116.575758,-0.000000,-0.000000,-0.000000
116.608829,0.000000,0.000000,0.000000
116.641900,0.000000,0.000000,0.000000
116.674971,0.000000,0.000000,0.000000
116.708042,0.000000,0.000000,0.000000
116.741113,0.000000,0.000000,0.000000
116.774185,-0.000000,-0.000000,-0.000000
116.807256,-0.000000,-0.000000,-0.000000
116.840327,-0.000000,-0.000000,-0.000000
116.873398,-0.000000,-0.000000,-0.000000
116.906469,-0.000000,-0.000000,-0.000000
116.939540,0.000000,0.000000,0.000000
116.972611,0.000000,0.000000,0.000000
117.005682,0.000000,0.000000,0.000000
117.038754,0.000000,0.000000,0.000000
117.071825,0.000000,0.000000,0.000000
117.104896,-0.000000,-0.000000,-0.000000
117.137967,-0.000000,-0.000000,-0.000000
117.171038,-0.000000,-0.000000,-0.000000
117.204109,-0.000000,-0.000000,-0.000000
117.237180,-0.000000,-0.000000,-0.000000
117.270252,0.000000,0.000000,0.000000
117.303323,0.000000,0.000000,0.000000
117.336394,0.000000,0.000000,0.000000
117.369465,0.000000,0.000000,0.000000
117.402536,0.000000,0.000000,0.000000
117.435607,-0.000000,-0.000000,-0.000000
117.468678,-0.000000,-0.000000,-0.000000
117.501750,-0.000000,-0.000000,-0.000000
117.534821,-0.000000,-0.000000,-0.000000
117.567892,-0.000000,-0.000000,-0.000000
117.600963,0.000000,0.000000,0.000000
117.634034,0.000000,0.000000,0.000000
117.667105,0.000000,0.000000,0.000000
117.700176,0.000000,0.000000,0.000000
117.733248,0.000000,0.000000,0.000000
117.766319,-0.000000,-0.000000,-0.000000
117.799390,-0.000000,-0.000000,-0.000000
117.832461,-0.000000,-0.000000,-0.000000
117.865532,-0.000000,-0.000000,-0.000000
117.898603,-0.000000,-0.000000,-0.000000
117.931674,0.000000,0.000000,0.000000
117.964745,0.000000,0.000000,0.000000
117.997817,0.000000,0.000000,0.000000
118.030888,0.000000,0.000000,0.000000
118.063959,0.000000,0.000000,0.000000
118.097030,-0.000000,-0.000000,-0.000000
118.130101,-0.000000,-0.000000,-0.000000
118.163172,-0.000000,-0.000000,-0.000000
118.196243,-0.000000,-0.000000,-0.000000
118.229315,-0.000000,-0.000000,-0.000000
118.262386,0.000000,0.000000,0.000000
118.295457,0.000000,0.000000,0.000000
118.328528,0.000000,0.000000,0.000000
118.361599,0.000000,0.000000,0.000000
118.394670,0.000000,0.000000,0.000000
118.427741,-0.000000,-0.000000,-0.000000
118.460813,-0.000000,-0.000000,-0.000000
118.493884,-0.000000,-0.000000,-0.000000
118.526955,-0.000000,-0.000000,-0.000000
118.560026,-0.000000,-0.000000,-0.000000
118.593097,0.000000,0.000000,0.000000
118.626168,0.000000,0.000000,0.000000
118.659239,0.000000,0.000000,0.000000
118.692310,0.000000,0.000000,0.000000
118.725382,0.000000,0.000000,0.000000
118.758453,-0.000000,-0.000000,-0.000000
118.791524,-0.000000,-0.000000,-0.000000
118.824595,-0.000000,-0.000000,-0.000000
118.857666,-0.000000,-0.000000,-0.000000
118.890737,-0.000000,-0.000000,-0.000000
118.923808,0.000000,0.000000,0.000000
118.956880,0.000000,0.000000,0.000000
118.989951,0.000000,0.000000,0.000000
119.023022,0.000000,0.000000,0.000000
119.056093,0.000000,0.000000,0.000000
119.089164,-0.000000,-0.000000,-0.000000
119.122235,-0.000000,-0.000000,-0.000000
119.155306,-0.000000,-0.000000,-0.000000
119.188378,-0.000000,-0.000000,-0.000000
119.221449,-0.000000,-0.000000,-0.000000
119.254520,0.000000,0.000000,0.000000
119.287591,0.000000,0.000000,0.000000
119.320662,0.000000,0.000000,0.000000
119.353733,0.000000,0.000000,0.000000
119.386804,0.000000,0.000000,0.000000
119.419875,-0.000000,-0.000000,-0.000000
119.452947,-0.000000,-0.000000,-0.000000
119.486018,-0.000000,-0.000000,-0.000000
119.519089,-0.000000,-0.000000,-0.000000
119.552160,-0.000000,-0.000000,-0.000000
119.585231,0.000000,0.000000,0.000000
119.618302,0.000000,0.000000,0.000000
119.651373,0.000000,0.000000,0.000000
119.684445,0.000000,0.000000,0.000000
119.717516,0.000000,0.000000,0.000000
119.750587,-0.000000,-0.000000,-0.000000
119.783658,-0.000000,-0.000000,-0.000000
119.816729,-0.000000,-0.000000,-0.000000
119.849800,-0.000000,-0.000000,-0.000000
119.882871,-0.000000,-0.000000,-0.000000
119.915943,0.000000,0.000000,0.000000
119.949014,0.000000,0.000000,0.000000
119.982085,0.000000,0.000000,0.000000
120.015156,0.000000,0.000000,0.000000
120.048227,0.000000,0.000000,0.000000
120.081298,-0.000000,-0.000000,-0.000000
120.114369,-0.000000,-0.000000,-0.000000
120.147441,-0.000000,-0.000000,-0.000000
120.180512,-0.000000,-0.000000,-0.000000
120.213583,-0.000000,-0.000000,-0.000000
120.246654,0.000000,0.000000,0.000000
120.279725,0.000000,0.000000,0.000000
120.312796,0.000000,0.000000,0.000000
120.345867,0.000000,0.000000,0.000000
120.378938,0.000000,0.000000,0.000000
120.412010,-0.000000,-0.000000,-0.000000
120.445081,-0.000000,-0.000000,-0.000000
120.478152,-0.000000,-0.000000,-0.000000
120.511223,-0.000000,-0.000000,-0.000000
120.544294,-0.000000,-0.000000,-0.000000
120.577365,0.000000,0.000000,0.000000
120.610436,0.000000,0.000000,0.000000
120.643508,0.000000,0.000000,0.000000
120.676579,0.000000,0.000000,0.000000
120.709650,0.000000,0.000000,0.000000
120.742721,-0.000000,-0.000000,-0.000000
120.775792,-0.000000,-0.000000,-0.000000
120.808863,-0.000000,-0.000000,-0.000000
120.841934,-0.000000,-0.000000,-0.000000
120.875006,-0.000000,-0.000000,-0.000000
120.908077,0.000000,0.000000,0.000000
120.941148,0.000000,0.000000,0.000000
120.974219,0.000000,0.000000,0.000000
121.007290,0.000000,0.000000,0.000000
121.040361,0.000000,0.000000,0.000000
121.073432,-0.000000,-0.000000,-0.000000
121.106503,-0.000000,-0.000000,-0.000000
121.139575,-0.000000,-0.000000,-0.000000
121.172646,-0.000000,-0.000000,-0.000000
121.205717,-0.000000,-0.000000,-0.000000
121.238788,0.000000,0.000000,0.000000
121.271859,0.000000,0.000000,0.000000
121.304930,0.000000,0.000000,0.000000
121.338001,0.000000,0.000000,0.000000
121.371073,0.000000,0.000000,0.000000
121.404144,-0.000000,-0.000000,-0.000000
121.437215,-0.000000,-0.000000,-0.000000
121.470286,-0.000000,-0.000000,-0.000000
121.503357,-0.000000,-0.000000,-0.000000
121.536428,-0.000000,-0.000000,-0.000000
121.569499,0.000000,0.000000,0.000000
121.602571,0.000000,0.000000,0.000000
121.635642,0.000000,0.000000,0.000000
121.668713,0.000000,0.000000,0.000000
121.701784,0.000000,0.000000,0.000000
121.734855,-0.000000,-0.000000,-0.000000
121.767926,-0.000000,-0.000000,-0.000000
121.800997,-0.000000,-0.000000,-0.000000
121.834068,-0.000000,-0.000000,-0.000000
121.867140,-0.000000,-0.000000,-0.000000
121.900211,0.000000,0.000000,0.000000
121.933282,0.000000,0.000000,0.000000
121.966353,0.000000,0.000000,0.000000
121.999424,0.000000,0.000000,0.000000
122.032495,0.000000,0.000000,0.000000
122.065566,-0.000000,-0.000000,-0.000000
122.098638,-0.000000,-0.000000,-0.000000
122.131709,-0.000000,-0.000000,-0.000000
122.164780,-0.000000,-0.000000,-0.000000
122.197851,-0.000000,-0.000000,-0.000000
122.230922,0.000000,0.000000,0.000000
122.263993,0.000000,0.000000,0.000000
122.297064,0.000000,0.000000,0.000000
122.330136,0.000000,0.000000,0.000000
122.363207,0.000000,0.000000,0.000000
122.396278,-0.000000,-0.000000,-0.000000
122.429349,-0.000000,-0.000000,-0.000000
122.462420,-0.000000,-0.000000,-0.000000
122.495491,-0.000000,-0.000000,-0.000000
122.528562,-0.000000,-0.000000,-0.000000
122.561633,0.000000,0.000000,0.000000
122.594705,0.000000,0.000000,0.000000
122.627776,0.000000,0.000000,0.000000
122.660847,0.000000,0.000000,0.000000
122.693918,0.000000,0.000000,0.000000
122.726989,-0.000000,-0.000000,-0.000000
122.760060,-0.000000,-0.000000,-0.000000
122.793131,-0.000000,-0.000000,-0.000000
122.826203,-0.000000,-0.000000,-0.000000
122.859274,-0.000000,-0.000000,-0.000000
122.892345,0.000000,0.000000,0.000000
122.925416,0.000000,0.000000,0.000000
122.958487,0.000000,0.000000,0.000000
122.991558,0.000000,0.000000,0.000000
123.024629,0.000000,0.000000,0.000000
123.057701,-0.000000,-0.000000,-0.000000
123.090772,-0.000000,-0.000000,-0.000000
123.123843,-0.000000,-0.000000,-0.000000
123.156914,-0.000000,-0.000000,-0.000000
123.189985,-0.000000,-0.000000,-0.000000
123.223056,0.000000,0.000000,0.000000
123.256127,0.000000,0.000000,0.000000
123.289199,0.000000,0.000000,0.000000
123.322270,0.000000,0.000000,0.000000
123.355341,0.000000,0.000000,0.000000
123.388412,-0.000000,-0.000000,-0.000000
123.421483,-0.000000,-0.000000,-0.000000
123.454554,-0.000000,-0.000000,-0.000000
123.487625,-0.000000,-0.000000,-0.000000
123.520696,-0.000000,-0.000000,-0.000000
123.553768,0.000000,0.000000,0.000000
123.586839,0.000000,0.000000,0.000000
123.619910,0.000000,0.000000,0.000000
123.652981,0.000000,0.000000,0.000000
123.686052,0.000000,0.000000,0.000000
123.719123,-0.000000,-0.000000,-0.000000
123.752194,-0.000000,-0.000000,-0.000000
123.785266,-0.000000,-0.000000,-0.000000
123.818337,-0.000000,-0.000000,-0.000000
123.851408,-0.000000,-0.000000,-0.000000
123.884479,0.000000,0.000000,0.000000
123.917550,0.000000,0.000000,0.000000
123.950621,0.000000,0.000000,0.000000
123.983692,0.000000,0.000000,0.000000
124.016764,0.000000,0.000000,0.000000
124.049835,-0.000000,-0.000000,-0.000000
124.082906,-0.000000,-0.000000,-0.000000
124.115977,-0.000000,-0.000000,-0.000000
124.149048,-0.000000,-0.000000,-0.000000
124.182119,-0.000000,-0.000000,-0.000000
124.215190,0.000000,0.000000,0.000000
124.248261,0.000000,0.000000,0.000000
124.281333,0.000000,0.000000,0.000000
124.314404,0.000000,0.000000,0.000000
124.347475,0.000000,0.000000,0.000000
124.380546,-0.000000,-0.000000,-0.000000
124.413617,-0.000000,-0.000000,-0.000000
124.446688,-0.000000,-0.000000,-0.000000
124.479759,-0.000000,-0.000000,-0.000000
124.512831,-0.000000,-0.000000,-0.000000
124.545902,0.000000,0.000000,0.000000
124.578973,0.000000,0.000000,0.000000
124.612044,0.000000,0.000000,0.000000
124.645115,0.000000,0.000000,0.000000
124.678186,0.000000,0.000000,0.000000
124.711257,-0.000000,-0.000000,-0.000000
124.744329,-0.000000,-0.000000,-0.000000
124.777400,-0.000000,-0.000000,-0.000000
124.810471,-0.000000,-0.000000,-0.000000
124.843542,-0.000000,-0.000000,-0.000000
124.876613,-0.000000,0.000000,0.000000
124.909684,0.000000,0.000000,0.000000
124.942755,0.000000,0.000000,0.000000
124.975826,0.000000,0.000000,0.000000
125.008898,0.000000,0.000000,0.000000
125.041969,0.000000,-0.000000,-0.000000
125.075040,-0.000000,-0.000000,-0.000000
125.108111,-0.000000,-0.000000,-0.000000
125.141182,-0.000000,-0.000000,-0.000000
125.174253,-0.000000,-0.000000,-0.000000
125.207324,-0.000000,0.000000,0.000000
125.240396,0.000000,0.000000,0.000000
125.273467,0.000000,0.000000,0.000000
125.306538,0.000000,0.000000,0.000000
125.339609,0.000000,0.000000,0.000000
125.372680,0.000000,-0.000000,-0.000000
125.405751,-0.000000,-0.000000,-0.000000
125.438822,-0.000000,-0.000000,-0.000000
125.471894,-0.000000,-0.000000,-0.000000
125.504965,-0.000000,-0.000000,-0.000000
125.538036,-0.000000,0.000000,0.000000
125.571107,0.000000,0.000000,0.000000
125.604178,0.000000,0.000000,0.000000
125.637249,0.000000,0.000000,0.000000
125.670320,0.000000,0.000000,0.000000
125.703392,0.000000,-0.000000,-0.000000
125.736463,-0.000000,-0.000000,-0.000000
125.769534,-0.000000,-0.000000,-0.000000
125.802605,-0.000000,-0.000000,-0.000000
125.835676,-0.000000,-0.000000,-0.000000
125.868747,-0.000000,0.000000,0.000000
125.901818,0.000000,0.000000,0.000000
125.934889,0.000000,0.000000,0.000000
125.967961,0.000000,0.000000,0.000000
126.001032,0.000000,0.000000,0.000000
126.034103,0.000000,-0.000000,-0.000000
126.067174,-0.000000,-0.000000,-0.000000
126.100245,-0.000000,-0.000000,-0.000000
126.133316,-0.000000,-0.000000,-0.000000
126.166387,-0.000000,-0.000000,-0.000000
126.199459,-0.000000,0.000000,0.000000
126.232530,0.000000,0.000000,0.000000
126.265601,0.000000,0.000000,0.000000
126.298672,0.000000,0.000000,0.000000
126.331743,0.000000,0.000000,0.000000
126.364814,0.000000,-0.000000,-0.000000
126.397885,-0.000000,-0.000000,-0.000000
126.430957,-0.000000,-0.000000,-0.000000
126.464028,-0.000000,-0.000000,-0.000000
126.497099,-0.000000,-0.000000,-0.000000
126.530170,-0.000000,0.000000,0.000000
126.563241,0.000000,0.000000,0.000000
126.596312,0.000000,0.000000,0.000000
126.629383,0.000000,0.000000,0.000000
126.662454,0.000000,0.000000,0.000000
126.695526,0.000000,-0.000000,-0.000000
126.728597,-0.000000,-0.000000,-0.000000
126.761668,-0.000000,-0.000000,-0.000000
126.794739,-0.000000,-0.000000,-0.000000
126.827810,-0.000000,-0.000000,-0.000000
126.860881,-0.000000,0.000000,0.000000
126.893952,0.000000,0.000000,0.000000
126.927024,0.000000,0.000000,0.000000
126.960095,0.000000,0.000000,0.000000
126.993166,0.000000,0.000000,0.000000
127.026237,0.000000,-0.000000,-0.000000
127.059308,-0.000000,-0.000000,-0.000000
127.092379,-0.000000,-0.000000,-0.000000
127.125450,-0.000000,-0.000000,-0.000000
127.158522,-0.000000,-0.000000,-0.000000
127.191593,-0.000000,0.000000,0.000000
127.224664,0.000000,0.000000,0.000000
127.257735,0.000000,0.000000,0.000000
127.290806,0.000000,0.000000,0.000000
127.323877,0.000000,0.000000,0.000000
127.356948,0.000000,-0.000000,-0.000000
127.390019,-0.000000,-0.000000,-0.000000
127.423091,-0.000000,-0.000000,-0.000000
127.456162,-0.000000,-0.000000,-0.000000
127.489233,-0.000000,-0.000000,-0.000000
127.522304,-0.000000,0.000000,0.000000
127.555375,0.000000,0.000000,0.000000
127.588446,0.000000,0.000000,0.000000
127.621517,0.000000,0.000000,0.000000
127.654589,0.000000,0.000000,0.000000
127.687660,0.000000,-0.000000,-0.000000
127.720731,-0.000000,-0.000000,-0.000000
127.753802,-0.000000,-0.000000,-0.000000
127.786873,-0.000000,-0.000000,-0.000000
127.819944,-0.000000,-0.000000,-0.000000
127.853015,-0.000000,0.000000,0.000000
127.886087,0.000000,0.000000,0.000000
127.919158,0.000000,0.000000,0.000000
127.952229,0.000000,0.000000,0.000000
127.985300,0.000000,0.000000,0.000000
128.018371,0.000000,-0.000000,-0.000000
128.051442,-0.000000,-0.000000,-0.000000
128.084513,-0.000000,-0.000000,-0.000000
128.117585,-0.000000,-0.000000,-0.000000
128.150656,-0.000000,-0.000000,-0.000000
128.183727,-0.000000,0.000000,0.000000
128.216798,0.000000,0.000000,0.000000
128.249869,0.000000,0.000000,0.000000
128.282940,0.000000,0.000000,0.000000
128.316011,0.000000,0.000000,0.000000
128.349082,0.000000,-0.000000,-0.000000
128.382154,-0.000000,-0.000000,-0.000000
128.415225,-0.000000,-0.000000,-0.000000
128.448296,-0.000000,-0.000000,-0.000000
128.481367,-0.000000,-0.000000,-0.000000
128.514438,-0.000000,0.000000,0.000000
128.547509,0.000000,0.000000,0.000000
128.580580,0.000000,0.000000,0.000000
128.613652,0.000000,0.000000,0.000000
128.646723,0.000000,0.000000,0.000000
128.679794,0.000000,-0.000000,-0.000000
128.712865,-0.000000,-0.000000,-0.000000
128.745936,-0.000000,-0.000000,-0.000000
128.779007,-0.000000,-0.000000,-0.000000
128.812078,-0.000000,-0.000000,-0.000000
128.845150,-0.000000,0.000000,0.000000
128.878221,0.000000,0.000000,0.000000
128.911292,0.000000,0.000000,0.000000
128.944363,0.000000,0.000000,0.000000
128.977434,0.000000,0.000000,0.000000
129.010505,0.000000,-0.000000,-0.000000
129.043576,-0.000000,-0.000000,-0.000000
129.076647,-0.000000,-0.000000,-0.000000
129.109719,-0.000000,-0.000000,-0.000000
129.142790,-0.000000,-0.000000,-0.000000
129.175861,-0.000000,0.000000,0.000000
129.208932,0.000000,0.000000,0.000000
129.242003,0.000000,0.000000,0.000000
129.275074,0.000000,0.000000,0.000000
129.308145,0.000000,0.000000,0.000000
129.341217,0.000000,-0.000000,-0.000000
129.374288,-0.000000,-0.000000,-0.000000
129.407359,-0.000000,-0.000000,-0.000000
129.440430,-0.000000,-0.000000,-0.000000
129.473501,-0.000000,-0.000000,-0.000000
129.506572,-0.000000,0.000000,0.000000
129.539643,0.000000,0.000000,0.000000
129.572715,0.000000,0.000000,0.000000
129.605786,0.000000,0.000000,0.000000
129.638857,0.000000,0.000000,0.000000
129.671928,0.000000,-0.000000,-0.000000
129.704999,-0.000000,-0.000000,-0.000000
129.738070,-0.000000,-0.000000,-0.000000
129.771141,-0.000000,-0.000000,-0.000000
129.804212,-0.000000,-0.000000,-0.000000
129.837284,-0.000000,0.000000,0.000000
129.870355,0.000000,0.000000,0.000000
129.903426,0.000000,0.000000,0.000000
129.936497,0.000000,0.000000,0.000000
129.969568,0.000000,0.000000,0.000000
130.002639,0.000000,-0.000000,-0.000000
130.035710,-0.000000,-0.000000,-0.000000
130.068782,-0.000000,-0.000000,-0.000000
130.101853,-0.000000,-0.000000,-0.000000
130.134924,-0.000000,-0.000000,-0.000000
130.167995,-0.000000,0.000000,0.000000
130.201066,0.000000,0.000000,0.000000
130.234137,0.000000,0.000000,0.000000
130.267208,0.000000,0.000000,0.000000
130.300280,0.000000,0.000000,0.000000
130.333351,0.000000,-0.000000,-0.000000
130.366422,-0.000000,-0.000000,-0.000000
130.399493,-0.000000,-0.000000,-0.000000
130.432564,-0.000000,-0.000000,-0.000000
130.465635,-0.000000,-0.000000,-0.000000
130.498706,-0.000000,0.000000,0.000000
130.531778,0.000000,0.000000,0.000000
130.564849,0.000000,0.000000,0.000000
130.597920,0.000000,0.000000,0.000000
130.630991,0.000000,0.000000,0.000000
130.664062,0.000000,-0.000000,-0.000000
130.697133,-0.000000,-0.000000,-0.000000
130.730204,-0.000000,-0.000000,-0.000000
130.763275,-0.000000,-0.000000,-0.000000
130.796347,-0.000000,-0.000000,-0.000000
130.829418,-0.000000,0.000000,0.000000
130.862489,0.000000,0.000000,0.000000
130.895560,0.000000,0.000000,0.000000
130.928631,0.000000,0.000000,0.000000
130.961702,0.000000,0.000000,0.000000
130.994773,0.000000,-0.000000,-0.000000
131.027845,-0.000000,-0.000000,-0.000000
131.060916,-0.000000,-0.000000,-0.000000
131.093987,-0.000000,-0.000000,-0.000000
131.127058,-0.000000,-0.000000,-0.000000
131.160129,-0.000000,0.000000,0.000000
131.193200,0.000000,0.000000,0.000000
131.226271,0.000000,0.000000,0.000000
131.259343,0.000000,0.000000,0.000000
131.292414,0.000000,0.000000,0.000000
131.325485,0.000000,-0.000000,-0.000000
131.358556,-0.000000,-0.000000,-0.000000
131.391627,-0.000000,-0.000000,-0.000000
131.424698,-0.000000,-0.000000,-0.000000
131.457769,-0.000000,-0.000000,-0.000000
131.490840,-0.000000,0.000000,0.000000
131.523912,0.000000,0.000000,0.000000
131.556983,0.000000,0.000000,0.000000
131.590054,0.000000,0.000000,0.000000
131.623125,0.000000,0.000000,0.000000
131.656196,0.000000,-0.000000,-0.000000
131.689267,-0.000000,-0.000000,-0.000000
131.722338,-0.000000,-0.000000,-0.000000
131.755410,-0.000000,-0.000000,-0.000000
131.788481,-0.000000,-0.000000,-0.000000
131.821552,-0.000000,0.000000,0.000000
131.854623,0.000000,0.000000,0.000000
131.887694,0.000000,0.000000,0.000000
131.920765,0.000000,0.000000,0.000000
131.953836,0.000000,0.000000,0.000000
131.986908,0.000000,-0.000000,-0.000000
132.019979,-0.000000,-0.000000,-0.000000
132.053050,-0.000000,-0.000000,-0.000000
132.086121,-0.000000,-0.000000,-0.000000
132.119192,-0.000000,-0.000000,-0.000000
132.152263,-0.000000,0.000000,0.000000
132.185334,0.000000,0.000000,0.000000
132.218405,0.000000,0.000000,0.000000
132.251477,0.000000,0.000000,0.000000
132.284548,0.000000,0.000000,0.000000
132.317619,0.000000,-0.000000,-0.000000
132.350690,-0.000000,-0.000000,-0.000000
132.383761,-0.000000,-0.000000,-0.000000
132.416832,-0.000000,-0.000000,-0.000000
132.449903,-0.000000,-0.000000,-0.000000
132.482975,-0.000000,0.000000,0.000000
132.516046,0.000000,0.000000,0.000000
132.549117,0.000000,0.000000,0.000000
132.582188,0.000000,0.000000,0.000000
132.615259,0.000000,0.000000,0.000000
132.648330,0.000000,-0.000000,-0.000000
132.681401,-0.000000,-0.000000,-0.000000
132.714473,-0.000000,-0.000000,-0.000000
132.747544,-0.000000,-0.000000,-0.000000
132.780615,-0.000000,-0.000000,-0.000000
132.813686,-0.000000,0.000000,0.000000
132.846757,0.000000,0.000000,0.000000
132.879828,0.000000,0.000000,0.000000
132.912899,0.000000,0.000000,0.000000
132.945970,0.000000,0.000000,0.000000
132.979042,0.000000,-0.000000,-0.000000
133.012113,-0.000000,-0.000000,-0.000000
133.045184,-0.000000,-0.000000,-0.000000
133.078255,-0.000000,-0.000000,-0.000000
133.111326,-0.000000,-0.000000,-0.000000
133.144397,-0.000000,0.000000,0.000000
133.177468,0.000000,0.000000,0.000000
133.210540,0.000000,0.000000,0.000000
133.243611,0.000000,0.000000,0.000000
133.276682,0.000000,0.000000,0.000000
133.309753,0.000000,-0.000000,-0.000000
133.342824,-0.000000,-0.000000,-0.000000
133.375895,-0.000000,-0.000000,-0.000000
133.408966,-0.000000,-0.000000,-0.000000
133.442038,-0.000000,-0.000000,-0.000000
133.475109,-0.000000,0.000000,0.000000
133.508180,0.000000,0.000000,0.000000
133.541251,0.000000,0.000000,0.000000
133.574322,0.000000,0.000000,0.000000
133.607393,0.000000,0.000000,0.000000
133.640464,0.000000,-0.000000,-0.000000
133.673536,-0.000000,-0.000000,-0.000000
133.706607,-0.000000,-0.000000,-0.000000
133.739678,-0.000000,-0.000000,-0.000000
133.772749,-0.000000,-0.000000,-0.000000
133.805820,-0.000000,0.000000,0.000000
133.838891,0.000000,0.000000,0.000000
133.871962,0.000000,0.000000,0.000000
133.905033,0.000000,0.000000,0.000000
133.938105,0.000000,0.000000,0.000000
133.971176,0.000000,-0.000000,-0.000000
134.004247,-0.000000,-0.000000,-0.000000
134.037318,-0.000000,-0.000000,-0.000000
134.070389,-0.000000,-0.000000,-0.000000
134.103460,-0.000000,-0.000000,-0.000000
134.136531,-0.000000,0.000000,0.000000
134.169603,0.000000,0.000000,0.000000
134.202674,0.000000,0.000000,0.000000
134.235745,0.000000,0.000000,0.000000
134.268816,0.000000,0.000000,0.000000
134.301887,0.000000,-0.000000,-0.000000
134.334958,-0.000000,-0.000000,-0.000000
134.368029,-0.000000,-0.000000,-0.000000
134.401101,-0.000000,-0.000000,-0.000000
134.434172,-0.000000,-0.000000,-0.000000
134.467243,-0.000000,0.000000,0.000000
134.500314,0.000000,0.000000,0.000000
134.533385,0.000000,0.000000,0.000000
134.566456,0.000000,0.000000,0.000000
134.599527,0.000000,0.000000,0.000000
134.632598,0.000000,-0.000000,-0.000000
134.665670,-0.000000,-0.000000,-0.000000
134.698741,-0.000000,-0.000000,-0.000000
134.731812,-0.000000,-0.000000,-0.000000
134.764883,-0.000000,-0.000000,-0.000000
134.797954,-0.000000,0.000000,0.000000
134.831025,0.000000,0.000000,0.000000
134.864096,0.000000,0.000000,0.000000
134.897168,0.000000,0.000000,0.000000
134.930239,0.000000,0.000000,0.000000
134.963310,0.000000,-0.000000,-0.000000
134.996381,-0.000000,-0.000000,-0.000000
135.029452,-0.000000,-0.000000,-0.000000
135.062523,-0.000000,-0.000000,-0.000000
135.095594,-0.000000,-0.000000,-0.000000
135.128666,-0.000000,0.000000,0.000000
135.161737,0.000000,0.000000,0.000000
135.194808,0.000000,0.000000,0.000000
135.227879,0.000000,0.000000,0.000000
135.260950,0.000000,0.000000,0.000000
135.294021,0.000000,-0.000000,-0.000000
135.327092,-0.000000,-0.000000,-0.000000
135.360163,-0.000000,-0.000000,-0.000000
135.393235,-0.000000,-0.000000,-0.000000
135.426306,-0.000000,-0.000000,-0.000000
135.459377,-0.000000,0.000000,0.000000
135.492448,0.000000,0.000000,0.000000
135.525519,0.000000,0.000000,0.000000
135.558590,0.000000,0.000000,0.000000
135.591661,0.000000,0.000000,0.000000
135.624733,0.000000,-0.000000,-0.000000
135.657804,-0.000000,-0.000000,-0.000000
135.690875,-0.000000,-0.000000,-0.000000
135.723946,-0.000000,-0.000000,-0.000000
135.757017,-0.000000,-0.000000,-0.000000
135.790088,-0.000000,0.000000,0.000000
135.823159,0.000000,0.000000,0.000000
135.856231,0.000000,0.000000,0.000000
135.889302,0.000000,0.000000,0.000000
135.922373,0.000000,0.000000,0.000000
135.955444,0.000000,-0.000000,-0.000000
135.988515,-0.000000,-0.000000,-0.000000
136.021586,-0.000000,-0.000000,-0.000000
136.054657,-0.000000,-0.000000,-0.000000
136.087729,-0.000000,-0.000000,-0.000000
136.120800,-0.000000,0.000000,0.000000
136.153871,0.000000,0.000000,0.000000
136.186942,0.000000,0.000000,0.000000
136.220013,0.000000,0.000000,0.000000
136.253084,0.000000,0.000000,0.000000
136.286155,0.000000,-0.000000,-0.000000
136.319226,-0.000000,-0.000000,-0.000000
136.352298,-0.000000,-0.000000,-0.000000
136.385369,-0.000000,-0.000000,-0.000000
136.418440,-0.000000,-0.000000,-0.000000
136.451511,-0.000000,0.000000,0.000000
136.484582,0.000000,0.000000,0.000000
136.517653,0.000000,0.000000,0.000000
136.550724,0.000000,0.000000,0.000000
136.583796,0.000000,0.000000,0.000000
136.616867,0.000000,-0.000000,-0.000000
136.649938,-0.000000,-0.000000,-0.000000
136.683009,-0.000000,-0.000000,-0.000000
136.716080,-0.000000,-0.000000,-0.000000
136.749151,-0.000000,-0.000000,-0.000000
136.782222,-0.000000,0.000000,0.000000
136.815294,0.000000,0.000000,0.000000
136.848365,0.000000,0.000000,0.000000
136.881436,0.000000,0.000000,0.000000
136.914507,0.000000,0.000000,0.000000
136.947578,0.000000,-0.000000,-0.000000
136.980649,-0.000000,-0.000000,-0.000000
137.013720,-0.000000,-0.000000,-0.000000
137.046791,-0.000000,-0.000000,-0.000000
137.079863,-0.000000,-0.000000,-0.000000
137.112934,-0.000000,0.000000,0.000000
137.146005,0.000000,0.000000,0.000000
137.179076,0.000000,0.000000,0.000000
137.212147,0.000000,0.000000,0.000000
137.245218,0.000000,0.000000,0.000000
137.278289,0.000000,-0.000000,-0.000000
137.311361,-0.000000,-0.000000,-0.000000
137.344432,-0.000000,-0.000000,-0.000000
137.377503,-0.000000,-0.000000,-0.000000
137.410574,-0.000000,-0.000000,-0.000000
137.443645,-0.000000,0.000000,0.000000
137.476716,0.000000,0.000000,0.000000
137.509787,0.000000,0.000000,0.000000
137.542859,0.000000,0.000000,0.000000
137.575930,0.000000,0.000000,0.000000
137.609001,0.000000,-0.000000,-0.000000
137.642072,-0.000000,-0.000000,-0.000000
137.675143,-0.000000,-0.000000,-0.000000
137.708214,-0.000000,-0.000000,-0.000000
137.741285,-0.000000,-0.000000,-0.000000
137.774356,-0.000000,0.000000,0.000000
137.807428,0.000000,0.000000,0.000000
137.840499,0.000000,0.000000,0.000000
137.873570,0.000000,0.000000,0.000000
137.906641,0.000000,0.000000,0.000000
137.939712,0.000000,-0.000000,-0.000000
137.972783,-0.000000,-0.000000,-0.000000
138.005854,-0.000000,-0.000000,-0.000000
138.038926,-0.000000,-0.000000,-0.000000
138.071997,-0.000000,-0.000000,-0.000000
138.105068,-0.000000,0.000000,0.000000
138.138139,0.000000,0.000000,0.000000
138.171210,0.000000,0.000000,0.000000
138.204281,0.000000,0.000000,0.000000
138.237352,0.000000,0.000000,0.000000
138.270424,0.000000,-0.000000,-0.000000
138.303495,-0.000000,-0.000000,-0.000000
138.336566,-0.000000,-0.000000,-0.000000
138.369637,-0.000000,-0.000000,-0.000000
138.402708,-0.000000,-0.000000,-0.000000
138.435779,-0.000000,0.000000,0.000000
138.468850,0.000000,0.000000,0.000000
138.501922,0.000000,0.000000,0.000000
138.534993,0.000000,0.000000,0.000000
138.568064,0.000000,0.000000,0.000000
138.601135,0.000000,-0.000000,-0.000000
138.634206,-0.000000,-0.000000,-0.000000
138.667277,-0.000000,-0.000000,-0.000000
138.700348,-0.000000,-0.000000,-0.000000
138.733419,-0.000000,-0.000000,-0.000000
138.766491,-0.000000,0.000000,0.000000
138.799562,0.000000,0.000000,0.000000
138.832633,0.000000,0.000000,0.000000
138.865704,0.000000,0.000000,0.000000
138.898775,0.000000,0.000000,0.000000
138.931846,0.000000,-0.000000,-0.000000
138.964917,-0.000000,-0.000000,-0.000000
138.997989,-0.000000,-0.000000,-0.000000
139.031060,-0.000000,-0.000000,-0.000000
139.064131,-0.000000,-0.000000,-0.000000
139.097202,-0.000000,0.000000,0.000000
139.130273,0.000000,0.000000,0.000000
139.163344,0.000000,0.000000,0.000000
139.196415,0.000000,0.000000,0.000000
139.229487,0.000000,0.000000,0.000000
139.262558,0.000000,-0.000000,-0.000000
139.295629,-0.000000,-0.000000,-0.000000
139.328700,-0.000000,-0.000000,-0.000000
139.361771,-0.000000,-0.000000,-0.000000
139.394842,-0.000000,-0.000000,-0.000000
139.427913,-0.000000,0.000000,0.000000
139.460984,0.000000,0.000000,0.000000
139.494056,0.000000,0.000000,0.000000
139.527127,0.000000,0.000000,0.000000
139.560198,0.000000,0.000000,0.000000
139.593269,0.000000,-0.000000,-0.000000
139.626340,-0.000000,-0.000000,-0.000000
139.659411,-0.000000,-0.000000,-0.000000
139.692482,-0.000000,-0.000000,-0.000000
139.725554,-0.000000,-0.000000,-0.000000
139.758625,-0.000000,0.000000,0.000000
139.791696,0.000000,0.000000,0.000000
139.824767,0.000000,0.000000,0.000000
139.857838,0.000000,0.000000,0.000000
139.890909,0.000000,0.000000,0.000000
139.923980,0.000000,-0.000000,-0.000000
139.957052,-0.000000,-0.000000,-0.000000
139.990123,-0.000000,-0.000000,-0.000000
140.023194,-0.000000,-0.000000,-0.000000
140.056265,-0.000000,-0.000000,-0.000000
140.089336,-0.000000,0.000000,0.000000
140.122407,0.000000,0.000000,0.000000
140.155478,0.000000,0.000000,0.000000
140.188549,0.000000,0.000000,0.000000
140.221621,0.000000,0.000000,0.000000
140.254692,0.000000,-0.000000,-0.000000
140.287763,-0.000000,-0.000000,-0.000000
140.320834,-0.000000,-0.000000,-0.000000
140.353905,-0.000000,-0.000000,-0.000000
140.386976,-0.000000,-0.000000,-0.000000
140.420047,-0.000000,0.000000,0.000000
140.453119,0.000000,0.000000,0.000000
140.486190,0.000000,0.000000,0.000000
140.519261,0.000000,0.000000,0.000000
140.552332,0.000000,0.000000,0.000000
140.585403,0.000000,-0.000000,-0.000000
140.618474,-0.000000,-0.000000,-0.000000
140.651545,-0.000000,-0.000000,-0.000000
140.684617,-0.000000,-0.000000,-0.000000
140.717688,-0.000000,-0.000000,-0.000000
140.750759,-0.000000,-0.000000,0.000000
140.783830,0.000000,0.000000,0.000000
140.816901,0.000000,0.000000,0.000000
140.849972,0.000000,0.000000,0.000000
140.883043,0.000000,0.000000,0.000000
140.916115,0.000000,0.000000,-0.000000
140.949186,-0.000000,-0.000000,-0.000000
140.982257,-0.000000,-0.000000,-0.000000
141.015328,-0.000000,-0.000000,-0.000000
141.048399,-0.000000,-0.000000,-0.000000
141.081470,-0.000000,-0.000000,0.000000
141.114541,0.000000,0.000000,0.000000
141.147612,0.000000,0.000000,0.000000
141.180684,0.000000,0.000000,0.000000
141.213755,0.000000,0.000000,0.000000
141.246826,0.000000,0.000000,-0.000000
141.279897,-0.000000,-0.000000,-0.000000
141.312968,-0.000000,-0.000000,-0.000000
141.346039,-0.000000,-0.000000,-0.000000
141.379110,-0.000000,-0.000000,-0.000000
141.412182,-0.000000,-0.000000,0.000000
141.445253,0.000000,0.000000,0.000000
141.478324,0.000000,0.000000,0.000000
141.511395,0.000000,0.000000,0.000000
141.544466,0.000000,0.000000,0.000000
141.577537,0.000000,0.000000,-0.000000
141.610608,-0.000000,-0.000000,-0.000000
141.643680,-0.000000,-0.000000,-0.000000
141.676751,-0.000000,-0.000000,-0.000000
141.709822,-0.000000,-0.000000,-0.000000
141.742893,-0.000000,-0.000000,0.000000
141.775964,0.000000,0.000000,0.000000
141.809035,0.000000,0.000000,0.000000
141.842106,0.000000,0.000000,0.000000
141.875177,0.000000,0.000000,0.000000
141.908249,0.000000,0.000000,-0.000000
141.941320,-0.000000,-0.000000,-0.000000
141.974391,-0.000000,-0.000000,-0.000000
142.007462,-0.000000,-0.000000,-0.000000
142.040533,-0.000000,-0.000000,-0.000000
142.073604,-0.000000,-0.000000,0.000000
142.106675,0.000000,0.000000,0.000000
142.139747,0.000000,0.000000,0.000000
142.172818,0.000000,0.000000,0.000000
142.205889,0.000000,0.000000,0.000000
142.238960,0.000000,0.000000,-0.000000
142.272031,-0.000000,-0.000000,-0.000000
142.305102,-0.000000,-0.000000,-0.000000
142.338173,-0.000000,-0.000000,-0.000000
142.371245,-0.000000,-0.000000,-0.000000
142.404316,-0.000000,-0.000000,0.000000
142.437387,0.000000,0.000000,0.000000
142.470458,0.000000,0.000000,0.000000
142.503529,0.000000,0.000000,0.000000
142.536600,0.000000,0.000000,0.000000
142.569671,0.000000,0.000000,-0.000000
142.602742,-0.000000,-0.000000,-0.000000
142.635814,-0.000000,-0.000000,-0.000000
142.668885,-0.000000,-0.000000,-0.000000
142.701956,-0.000000,-0.000000,-0.000000
142.735027,-0.000000,-0.000000,0.000000
142.768098,0.000000,0.000000,0.000000
142.801169,0.000000,0.000000,0.000000
142.834240,0.000000,0.000000,0.000000
142.867312,0.000000,0.000000,0.000000
142.900383,0.000000,0.000000,-0.000000
142.933454,-0.000000,-0.000000,-0.000000
142.966525,-0.000000,-0.000000,-0.000000
142.999596,-0.000000,-0.000000,-0.000000
143.032667,-0.000000,-0.000000,-0.000000
143.065738,-0.000000,-0.000000,0.000000
143.098810,0.000000,0.000000,0.000000
143.131881,0.000000,0.000000,0.000000
143.164952,0.000000,0.000000,0.000000
143.198023,0.000000,0.000000,0.000000
143.231094,0.000000,0.000000,-0.000000
143.264165,-0.000000,-0.000000,-0.000000
143.297236,-0.000000,-0.000000,-0.000000
143.330307,-0.000000,-0.000000,-0.000000
143.363379,-0.000000,-0.000000,-0.000000
143.396450,-0.000000,-0.000000,0.000000
143.429521,0.000000,0.000000,0.000000
143.462592,0.000000,0.000000,0.000000
143.495663,0.000000,0.000000,0.000000
143.528734,0.000000,0.000000,0.000000
143.561805,0.000000,0.000000,-0.000000
143.594877,-0.000000,-0.000000,-0.000000
143.627948,-0.000000,-0.000000,-0.000000
143.661019,-0.000000,-0.000000,-0.000000
143.694090,-0.000000,-0.000000,-0.000000
143.727161,-0.000000,-0.000000,0.000000
143.760232,0.000000,0.000000,0.000000
143.793303,0.000000,0.000000,0.000000
143.826375,0.000000,0.000000,0.000000
143.859446,0.000000,0.000000,0.000000
143.892517,0.000000,0.000000,-0.000000
143.925588,-0.000000,-0.000000,-0.000000
143.958659,-0.000000,-0.000000,-0.000000
143.991730,-0.000000,-0.000000,-0.000000
144.024801,-0.000000,-0.000000,-0.000000
144.057873,-0.000000,-0.000000,0.000000
144.090944,0.000000,0.000000,0.000000
144.124015,0.000000,0.000000,0.000000
144.157086,0.000000,0.000000,0.000000
144.190157,0.000000,0.000000,0.000000
144.223228,0.000000,0.000000,-0.000000
144.256299,-0.000000,-0.000000,-0.000000
144.289370,-0.000000,-0.000000,-0.000000
144.322442,-0.000000,-0.000000,-0.000000
144.355513,-0.000000,-0.000000,-0.000000
144.388584,-0.000000,-0.000000,0.000000
144.421655,0.000000,0.000000,0.000000
144.454726,0.000000,0.000000,0.000000
144.487797,0.000000,0.000000,0.000000
144.520868,0.000000,0.000000,0.000000
144.553940,0.000000,0.000000,-0.000000
144.587011,-0.000000,-0.000000,-0.000000
144.620082,-0.000000,-0.000000,-0.000000
144.653153,-0.000000,-0.000000,-0.000000
144.686224,-0.000000,-0.000000,-0.000000
144.719295,-0.000000,-0.000000,0.000000
144.752366,0.000000,0.000000,0.000000
144.785438,0.000000,0.000000,0.000000
144.818509,0.000000,0.000000,0.000000
144.851580,0.000000,0.000000,0.000000
144.884651,0.000000,0.000000,-0.000000
144.917722,-0.000000,-0.000000,-0.000000
144.950793,-0.000000,-0.000000,-0.000000
144.983864,-0.000000,-0.000000,-0.000000
145.016935,-0.000000,-0.000000,-0.000000
145.050007,-0.000000,-0.000000,0.000000
145.083078,0.000000,0.000000,0.000000
145.116149,0.000000,0.000000,0.000000
145.149220,0.000000,0.000000,0.000000
145.182291,0.000000,0.000000,0.000000
145.215362,0.000000,0.000000,-0.000000
145.248433,-0.000000,-0.000000,-0.000000
145.281505,-0.000000,-0.000000,-0.000000
145.314576,-0.000000,-0.000000,-0.000000
145.347647,-0.000000,-0.000000,-0.000000
145.380718,-0.000000,-0.000000,0.000000
145.413789,0.000000,0.000000,0.000000
145.446860,0.000000,0.000000,0.000000
145.479931,0.000000,0.000000,0.000000
145.513003,0.000000,0.000000,0.000000
145.546074,0.000000,0.000000,-0.000000
145.579145,-0.000000,-0.000000,-0.000000
145.612216,-0.000000,-0.000000,-0.000000
145.645287,-0.000000,-0.000000,-0.000000
145.678358,-0.000000,-0.000000,-0.000000
145.711429,-0.000000,-0.000000,0.000000
145.744500,0.000000,0.000000,0.000000
145.777572,0.000000,0.000000,0.000000
145.810643,0.000000,0.000000,0.000000
145.843714,0.000000,0.000000,0.000000
145.876785,0.000000,0.000000,-0.000000
145.909856,-0.000000,-0.000000,-0.000000
145.942927,-0.000000,-0.000000,-0.000000
145.975998,-0.000000,-0.000000,-0.000000
146.009070,-0.000000,-0.000000,-0.000000
146.042141,-0.000000,-0.000000,0.000000
146.075212,0.000000,0.000000,0.000000
146.108283,0.000000,0.000000,0.000000
146.141354,0.000000,0.000000,0.000000
146.174425,0.000000,0.000000,0.000000
146.207496,0.000000,0.000000,-0.000000
146.240568,-0.000000,-0.000000,-0.000000
146.273639,-0.000000,-0.000000,-0.000000
146.306710,-0.000000,-0.000000,-0.000000
146.339781,-0.000000,-0.000000,-0.000000
146.372852,-0.000000,-0.000000,0.000000
146.405923,0.000000,0.000000,0.000000
146.438994,0.000000,0.000000,0.000000
146.472066,0.000000,0.000000,0.000000
146.505137,0.000000,0.000000,0.000000
146.538208,0.000000,0.000000,-0.000000
146.571279,-0.000000,-0.000000,-0.000000
146.604350,-0.000000,-0.000000,-0.000000
146.637421,-0.000000,-0.000000,-0.000000
146.670492,-0.000000,-0.000000,-0.000000
146.703563,-0.000000,-0.000000,0.000000
146.736635,0.000000,0.000000,0.000000
146.769706,0.000000,0.000000,0.000000
146.802777,0.000000,0.000000,0.000000
146.835848,0.000000,0.000000,0.000000
146.868919,0.000000,0.000000,-0.000000
146.901990,-0.000000,-0.000000,-0.000000
146.935061,-0.000000,-0.000000,-0.000000
146.968133,-0.000000,-0.000000,-0.000000
147.001204,-0.000000,-0.000000,-0.000000
147.034275,-0.000000,-0.000000,0.000000
147.067346,0.000000,0.000000,0.000000
147.100417,0.000000,0.000000,0.000000
147.133488,0.000000,0.000000,0.000000
147.166559,0.000000,0.000000,0.000000
147.199631,0.000000,0.000000,-0.000000
147.232702,-0.000000,-0.000000,-0.000000
147.265773,-0.000000,-0.000000,-0.000000
147.298844,-0.000000,-0.000000,-0.000000
147.331915,-0.000000,-0.000000,-0.000000
147.364986,-0.000000,-0.000000,0.000000
147.398057,0.000000,0.000000,0.000000
147.431128,0.000000,0.000000,0.000000
147.464200,0.000000,0.000000,0.000000
147.497271,0.000000,0.000000,0.000000
147.530342,0.000000,0.000000,-0.000000
147.563413,-0.000000,-0.000000,-0.000000
147.596484,-0.000000,-0.000000,-0.000000
147.629555,-0.000000,-0.000000,-0.000000
147.662626,-0.000000,-0.000000,-0.000000
147.695698,-0.000000,-0.000000,0.000000
147.728769,0.000000,0.000000,0.000000
147.761840,0.000000,0.000000,0.000000
147.794911,0.000000,0.000000,0.000000
147.827982,0.000000,0.000000,0.000000
147.861053,0.000000,0.000000,-0.000000
147.894124,-0.000000,-0.000000,-0.000000
147.927196,-0.000000,-0.000000,-0.000000
147.960267,-0.000000,-0.000000,-0.000000
147.993338,-0.000000,-0.000000,-0.000000
148.026409,-0.000000,-0.000000,0.000000
148.059480,0.000000,0.000000,0.000000
148.092551,0.000000,0.000000,0.000000
148.125622,0.000000,0.000000,0.000000
148.158693,0.000000,0.000000,0.000000
148.191765,0.000000,0.000000,-0.000000
148.224836,-0.000000,-0.000000,-0.000000
148.257907,-0.000000,-0.000000,-0.000000
148.290978,-0.000000,-0.000000,-0.000000
148.324049,-0.000000,-0.000000,-0.000000
148.357120,-0.000000,-0.000000,0.000000
148.390191,0.000000,0.000000,0.000000
148.423263,0.000000,0.000000,0.000000
148.456334,0.000000,0.000000,0.000000
148.489405,0.000000,0.000000,0.000000
148.522476,0.000000,0.000000,-0.000000
148.555547,-0.000000,-0.000000,-0.000000
148.588618,-0.000000,-0.000000,-0.000000
148.621689,-0.000000,-0.000000,-0.000000
148.654761,-0.000000,-0.000000,-0.000000
148.687832,-0.000000,-0.000000,0.000000
148.720903,0.000000,0.000000,0.000000
148.753974,0.000000,0.000000,0.000000
148.787045,0.000000,0.000000,0.000000
148.820116,0.000000,0.000000,0.000000
148.853187,0.000000,0.000000,-0.000000
148.886259,-0.000000,-0.000000,-0.000000
148.919330,-0.000000,-0.000000,-0.000000
148.952401,-0.000000,-0.000000,-0.000000
148.985472,-0.000000,-0.000000,-0.000000
149.018543,-0.000000,-0.000000,0.000000
149.051614,0.000000,0.000000,0.000000
149.084685,0.000000,0.000000,0.000000
149.117756,0.000000,0.000000,0.000000
149.150828,0.000000,0.000000,0.000000
149.183899,0.000000,0.000000,-0.000000
149.216970,-0.000000,-0.000000,-0.000000
149.250041,-0.000000,-0.000000,-0.000000
149.283112,-0.000000,-0.000000,-0.000000
149.316183,-0.000000,-0.000000,-0.000000
149.349254,-0.000000,-0.000000,0.000000
149.382326,0.000000,0.000000,0.000000
149.415397,0.000000,0.000000,0.000000
149.448468,0.000000,0.000000,0.000000
149.481539,0.000000,0.000000,0.000000
149.514610,0.000000,0.000000,-0.000000
149.547681,-0.000000,-0.000000,-0.000000
149.580752,-0.000000,-0.000000,-0.000000
149.613824,-0.000000,-0.000000,-0.000000
149.646895,-0.000000,-0.000000,-0.000000
149.679966,-0.000000,-0.000000,0.000000
149.713037,0.000000,0.000000,0.000000
149.746108,0.000000,0.000000,0.000000
149.779179,0.000000,0.000000,0.000000
149.812250,0.000000,0.000000,0.000000
149.845321,0.000000,0.000000,-0.000000
149.878393,-0.000000,-0.000000,-0.000000
149.911464,-0.000000,-0.000000,-0.000000
149.944535,-0.000000,-0.000000,-0.000000
149.977606,-0.000000,-0.000000,-0.000000
150.010677,-0.000000,-0.000000,0.000000
150.043748,0.000000,0.000000,0.000000
150.076819,0.000000,0.000000,0.000000
150.109891,0.000000,0.000000,0.000000
150.142962,0.000000,0.000000,0.000000
150.176033,0.000000,0.000000,-0.000000
150.209104,-0.000000,-0.000000,-0.000000
150.242175,-0.000000,-0.000000,-0.000000
150.275246,-0.000000,-0.000000,-0.000000
150.308317,-0.000000,-0.000000,-0.000000
150.341389,-0.000000,-0.000000,0.000000
150.374460,0.000000,0.000000,0.000000
150.407531,0.000000,0.000000,0.000000
150.440602,0.000000,0.000000,0.000000
150.473673,0.000000,0.000000,0.000000
150.506744,0.000000,0.000000,-0.000000
150.539815,-0.000000,-0.000000,-0.000000
150.572886,-0.000000,-0.000000,-0.000000
150.605958,-0.000000,-0.000000,-0.000000
150.639029,-0.000000,-0.000000,-0.000000
150.672100,-0.000000,-0.000000,0.000000
150.705171,0.000000,0.000000,0.000000
150.738242,0.000000,0.000000,0.000000
150.771313,0.000000,0.000000,0.000000
150.804384,0.000000,0.000000,0.000000
150.837456,0.000000,0.000000,-0.000000
150.870527,-0.000000,-0.000000,-0.000000
150.903598,-0.000000,-0.000000,-0.000000
150.936669,-0.000000,-0.000000,-0.000000
150.969740,-0.000000,-0.000000,-0.000000
151.002811,-0.000000,-0.000000,0.000000
151.035882,0.000000,0.000000,0.000000
151.068954,0.000000,0.000000,0.000000
151.102025,0.000000,0.000000,0.000000
151.135096,0.000000,0.000000,0.000000
151.168167,0.000000,0.000000,-0.000000
151.201238,-0.000000,-0.000000,-0.000000
151.234309,-0.000000,-0.000000,-0.000000
151.267380,-0.000000,-0.000000,-0.000000
151.300451,-0.000000,-0.000000,-0.000000
151.333523,-0.000000,-0.000000,0.000000
151.366594,0.000000,0.000000,0.000000
151.399665,0.000000,0.000000,0.000000
151.432736,0.000000,0.000000,0.000000
151.465807,0.000000,0.000000,0.000000
151.498878,0.000000,0.000000,-0.000000
151.531949,-0.000000,-0.000000,-0.000000
151.565021,-0.000000,-0.000000,-0.000000
151.598092,-0.000000,-0.000000,-0.000000
151.631163,-0.000000,-0.000000,-0.000000
151.664234,-0.000000,-0.000000,0.000000
151.697305,0.000000,0.000000,0.000000
151.730376,0.000000,0.000000,0.000000
151.763447,0.000000,0.000000,0.000000
151.796519,0.000000,0.000000,0.000000
151.829590,0.000000,0.000000,-0.000000
151.862661,-0.000000,-0.000000,-0.000000
151.895732,-0.000000,-0.000000,-0.000000
151.928803,-0.000000,-0.000000,-0.000000
151.961874,-0.000000,-0.000000,-0.000000
151.994945,-0.000000,-0.000000,0.000000
152.028017,0.000000,0.000000,0.000000
152.061088,0.000000,0.000000,0.000000
152.094159,0.000000,0.000000,0.000000
152.127230,0.000000,0.000000,0.000000
152.160301,0.000000,0.000000,-0.000000
152.193372,-0.000000,-0.000000,-0.000000
152.226443,-0.000000,-0.000000,-0.000000
152.259514,-0.000000,-0.000000,-0.000000
152.292586,-0.000000,-0.000000,-0.000000
152.325657,-0.000000,-0.000000,0.000000
152.358728,0.000000,0.000000,0.000000
152.391799,0.000000,0.000000,0.000000
152.424870,0.000000,0.000000,0.000000
152.457941,0.000000,0.000000,0.000000
152.491012,0.000000,0.000000,-0.000000
152.524084,-0.000000,-0.000000,-0.000000
152.557155,-0.000000,-0.000000,-0.000000
152.590226,-0.000000,-0.000000,-0.000000
152.623297,-0.000000,-0.000000,-0.000000
152.656368,-0.000000,-0.000000,0.000000
152.689439,0.000000,0.000000,0.000000
152.722510,0.000000,0.000000,0.000000
152.755582,0.000000,0.000000,0.000000
152.788653,0.000000,0.000000,0.000000
152.821724,0.000000,0.000000,-0.000000
152.854795,-0.000000,-0.000000,-0.000000
152.887866,-0.000000,-0.000000,-0.000000
152.920937,-0.000000,-0.000000,-0.000000
152.954008,-0.000000,-0.000000,-0.000000
152.987079,-0.000000,-0.000000,0.000000
153.020151,0.000000,0.000000,0.000000
153.053222,0.000000,0.000000,0.000000
153.086293,0.000000,0.000000,0.000000
153.119364,0.000000,0.000000,0.000000
153.152435,0.000000,0.000000,-0.000000
153.185506,-0.000000,-0.000000,-0.000000
153.218577,-0.000000,-0.000000,-0.000000
153.251649,-0.000000,-0.000000,-0.000000
153.284720,-0.000000,-0.000000,-0.000000
153.317791,-0.000000,-0.000000,0.000000
153.350862,0.000000,0.000000,0.000000
153.383933,0.000000,0.000000,0.000000
153.417004,0.000000,0.000000,0.000000
153.450075,0.000000,0.000000,0.000000
153.483147,0.000000,0.000000,-0.000000
153.516218,-0.000000,-0.000000,-0.000000
153.549289,-0.000000,-0.000000,-0.000000
153.582360,-0.000000,-0.000000,-0.000000
153.615431,-0.000000,-0.000000,-0.000000
153.648502,-0.000000,-0.000000,0.000000
153.681573,0.000000,0.000000,0.000000
153.714644,0.000000,0.000000,0.000000
153.747716,0.000000,0.000000,0.000000
153.780787,0.000000,0.000000,0.000000
153.813858,0.000000,0.000000,-0.000000
153.846929,-0.000000,-0.000000,-0.000000
153.880000,-0.000000,-0.000000,-0.000000
153.913071,-0.000000,-0.000000,-0.000000
153.946142,-0.000000,-0.000000,-0.000000
153.979214,-0.000000,-0.000000,0.000000
154.012285,0.000000,0.000000,0.000000
154.045356,0.000000,0.000000,0.000000
154.078427,0.000000,0.000000,0.000000
154.111498,0.000000,0.000000,0.000000
154.144569,0.000000,0.000000,-0.000000
154.177640,-0.000000,-0.000000,-0.000000
154.210712,-0.000000,-0.000000,-0.000000
154.243783,-0.000000,-0.000000,-0.000000
154.276854,-0.000000,-0.000000,-0.000000
154.309925,-0.000000,-0.000000,0.000000
154.342996,0.000000,0.000000,0.000000
154.376067,0.000000,0.000000,0.000000
154.409138,0.000000,0.000000,0.000000
154.442210,0.000000,0.000000,0.000000
154.475281,0.000000,0.000000,-0.000000
154.508352,-0.000000,-0.000000,-0.000000
154.541423,-0.000000,-0.000000,-0.000000
154.574494,-0.000000,-0.000000,-0.000000
154.607565,-0.000000,-0.000000,-0.000000
154.640636,-0.000000,-0.000000,0.000000
154.673707,0.000000,0.000000,0.000000
154.706779,0.000000,0.000000,0.000000
154.739850,0.000000,0.000000,0.000000
154.772921,0.000000,0.000000,0.000000
154.805992,0.000000,0.000000,-0.000000
154.839063,-0.000000,-0.000000,-0.000000
154.872134,-0.000000,-0.000000,-0.000000
154.905205,-0.000000,-0.000000,-0.000000
154.938277,-0.000000,-0.000000,-0.000000
154.971348,-0.000000,-0.000000,0.000000
155.004419,0.000000,0.000000,0.000000
155.037490,0.000000,0.000000,0.000000
155.070561,0.000000,0.000000,0.000000
155.103632,0.000000,0.000000,0.000000
155.136703,0.000000,0.000000,-0.000000
155.169775,-0.000000,-0.000000,-0.000000
155.202846,-0.000000,-0.000000,-0.000000
155.235917,-0.000000,-0.000000,-0.000000
155.268988,-0.000000,-0.000000,-0.000000
155.302059,-0.000000,-0.000000,0.000000
155.335130,0.000000,0.000000,0.000000
155.368201,0.000000,0.000000,0.000000
155.401272,0.000000,0.000000,0.000000
155.434344,0.000000,0.000000,0.000000
155.467415,0.000000,0.000000,-0.000000
155.500486,-0.000000,-0.000000,-0.000000
155.533557,-0.000000,-0.000000,-0.000000
155.566628,-0.000000,-0.000000,-0.000000
155.599699,-0.000000,-0.000000,-0.000000
155.632770,-0.000000,-0.000000,0.000000
155.665842,0.000000,0.000000,0.000000
155.698913,0.000000,0.000000,0.000000
155.731984,0.000000,0.000000,0.000000
155.765055,0.000000,0.000000,0.000000
155.798126,0.000000,0.000000,-0.000000
155.831197,-0.000000,-0.000000,-0.000000
155.864268,-0.000000,-0.000000,-0.000000
155.897340,-0.000000,-0.000000,-0.000000
155.930411,-0.000000,-0.000000,-0.000000
155.963482,-0.000000,-0.000000,0.000000
155.996553,0.000000,0.000000,0.000000
156.029624,0.000000,0.000000,0.000000
156.062695,0.000000,0.000000,0.000000
156.095766,0.000000,0.000000,0.000000
156.128837,0.000000,0.000000,-0.000000
156.161909,-0.000000,-0.000000,-0.000000
156.194980,-0.000000,-0.000000,-0.000000
156.228051,-0.000000,-0.000000,-0.000000
156.261122,-0.000000,-0.000000,-0.000000
156.294193,-0.000000,-0.000000,0.000000
156.327264,0.000000,0.000000,0.000000
156.360335,0.000000,0.000000,0.000000
156.393407,0.000000,0.000000,0.000000
156.426478,0.000000,0.000000,0.000000
156.459549,0.000000,0.000000,-0.000000
156.492620,-0.000000,-0.000000,-0.000000
156.525691,-0.000000,-0.000000,-0.000000
156.558762,-0.000000,-0.000000,-0.000000
156.591833,-0.000000,-0.000000,-0.000000
156.624905,-0.000000,-0.000000,0.000000
156.657976,0.000000,0.000000,0.000000
156.691047,0.000000,0.000000,0.000000
156.724118,0.000000,0.000000,0.000000
156.757189,0.000000,0.000000,0.000000
156.790260,0.000000,0.000000,-0.000000
156.823331,-0.000000,-0.000000,-0.000000
156.856403,-0.000000,-0.000000,-0.000000
156.889474,-0.000000,-0.000000,-0.000000
156.922545,-0.000000,-0.000000,-0.000000
156.955616,-0.000000,-0.000000,0.000000
156.988687,0.000000,0.000000,0.000000
157.021758,0.000000,0.000000,0.000000
157.054829,0.000000,0.000000,0.000000
157.087900,0.000000,0.000000,0.000000
157.120972,0.000000,0.000000,-0.000000
157.154043,-0.000000,-0.000000,-0.000000
157.187114,-0.000000,-0.000000,-0.000000
157.220185,-0.000000,-0.000000,-0.000000
157.253256,-0.000000,-0.000000,-0.000000
157.286327,-0.000000,-0.000000,0.000000
157.319398,0.000000,0.000000,0.000000
157.352470,0.000000,0.000000,0.000000
157.385541,0.000000,0.000000,0.000000
157.418612,0.000000,0.000000,0.000000
157.451683,0.000000,0.000000,-0.000000
157.484754,-0.000000,-0.000000,-0.000000
157.517825,-0.000000,-0.000000,-0.000000
157.550896,-0.000000,-0.000000,-0.000000
157.583968,-0.000000,-0.000000,-0.000000
157.617039,-0.000000,-0.000000,0.000000
157.650110,0.000000,0.000000,0.000000
157.683181,0.000000,0.000000,0.000000
157.716252,0.000000,0.000000,0.000000
157.749323,0.000000,0.000000,0.000000
157.782394,0.000000,0.000000,-0.000000
157.815465,-0.000000,-0.000000,-0.000000
157.848537,-0.000000,-0.000000,-0.000000
157.881608,-0.000000,-0.000000,-0.000000
157.914679,-0.000000,-0.000000,-0.000000
157.947750,-0.000000,-0.000000,0.000000
157.980821,0.000000,0.000000,0.000000
158.013892,0.000000,0.000000,0.000000
158.046963,0.000000,0.000000,0.000000
158.080035,0.000000,0.000000,0.000000
158.113106,0.000000,0.000000,-0.000000
158.146177,-0.000000,-0.000000,-0.000000
158.179248,-0.000000,-0.000000,-0.000000
158.212319,-0.000000,-0.000000,-0.000000
158.245390,-0.000000,-0.000000,-0.000000
158.278461,-0.000000,-0.000000,0.000000
158.311533,0.000000,0.000000,0.000000
158.344604,0.000000,0.000000,0.000000
158.377675,0.000000,0.000000,0.000000
158.410746,0.000000,0.000000,0.000000
158.443817,0.000000,0.000000,-0.000000
158.476888,-0.000000,-0.000000,-0.000000
158.509959,-0.000000,-0.000000,-0.000000
158.543030,-0.000000,-0.000000,-0.000000
158.576102,-0.000000,-0.000000,-0.000000
158.609173,-0.000000,-0.000000,0.000000
158.642244,0.000000,0.000000,0.000000
158.675315,0.000000,0.000000,0.000000
158.708386,0.000000,0.000000,0.000000
158.741457,0.000000,0.000000,0.000000
158.774528,0.000000,0.000000,-0.000000
158.807600,-0.000000,-0.000000,-0.000000
158.840671,-0.000000,-0.000000,-0.000000
158.873742,-0.000000,-0.000000,-0.000000
158.906813,-0.000000,-0.000000,-0.000000
158.939884,-0.000000,-0.000000,0.000000
158.972955,0.000000,0.000000,0.000000
159.006026,0.000000,0.000000,0.000000
159.039098,0.000000,0.000000,0.000000
159.072169,0.000000,0.000000,0.000000
159.105240,0.000000,0.000000,-0.000000
159.138311,-0.000000,-0.000000,-0.000000
159.171382,-0.000000,-0.000000,-0.000000
159.204453,-0.000000,-0.000000,-0.000000
159.237524,-0.000000,-0.000000,-0.000000
159.270596,-0.000000,-0.000000,0.000000
159.303667,0.000000,0.000000,0.000000
159.336738,0.000000,0.000000,0.000000
159.369809,0.000000,0.000000,0.000000
159.402880,0.000000,0.000000,0.000000
159.435951,0.000000,0.000000,-0.000000
159.469022,-0.000000,-0.000000,-0.000000
159.502093,-0.000000,-0.000000,-0.000000
159.535165,-0.000000,-0.000000,-0.000000
159.568236,-0.000000,-0.000000,-0.000000
159.601307,-0.000000,-0.000000,0.000000
159.634378,0.000000,0.000000,0.000000
159.667449,0.000000,0.000000,0.000000
159.700520,0.000000,0.000000,0.000000
159.733591,0.000000,0.000000,0.000000
159.766663,0.000000,0.000000,-0.000000
159.799734,-0.000000,-0.000000,-0.000000
159.832805,-0.000000,-0.000000,-0.000000
159.865876,-0.000000,-0.000000,-0.000000
159.898947,-0.000000,-0.000000,-0.000000
159.932018,-0.000000,-0.000000,0.000000
159.965089,0.000000,0.000000,0.000000
159.998161,0.000000,0.000000,0.000000
160.031232,0.000000,0.000000,0.000000
160.064303,0.000000,0.000000,0.000000
160.097374,0.000000,0.000000,-0.000000
160.130445,-0.000000,-0.000000,-0.000000
160.163516,-0.000000,-0.000000,-0.000000
160.196587,-0.000000,-0.000000,-0.000000
160.229658,-0.000000,-0.000000,-0.000000
160.262730,-0.000000,-0.000000,0.000000
160.295801,0.000000,0.000000,0.000000
160.328872,0.000000,0.000000,0.000000
160.361943,0.000000,0.000000,0.000000
160.395014,0.000000,0.000000,0.000000
160.428085,0.000000,0.000000,-0.000000
160.461156,-0.000000,-0.000000,-0.000000
160.494228,-0.000000,-0.000000,-0.000000
160.527299,-0.000000,-0.000000,-0.000000
160.560370,-0.000000,-0.000000,-0.000000
160.593441,-0.000000,-0.000000,0.000000
160.626512,0.000000,0.000000,0.000000
160.659583,0.000000,0.000000,0.000000
160.692654,0.000000,0.000000,0.000000
160.725726,0.000000,0.000000,0.000000
160.758797,0.000000,0.000000,-0.000000
160.791868,-0.000000,-0.000000,-0.000000
160.824939,-0.000000,-0.000000,-0.000000
160.858010,-0.000000,-0.000000,-0.000000
160.891081,-0.000000,-0.000000,-0.000000
160.924152,-0.000000,-0.000000,0.000000
160.957223,0.000000,0.000000,0.000000
160.990295,0.000000,0.000000,0.000000
161.023366,0.000000,0.000000,0.000000
161.056437,0.000000,0.000000,0.000000
161.089508,0.000000,0.000000,-0.000000
161.122579,-0.000000,-0.000000,-0.000000
161.155650,-0.000000,-0.000000,-0.000000
161.188721,-0.000000,-0.000000,-0.000000
161.221793,-0.000000,-0.000000,-0.000000
161.254864,-0.000000,-0.000000,0.000000
161.287935,0.000000,0.000000,0.000000
161.321006,0.000000,0.000000,0.000000
161.354077,0.000000,0.000000,0.000000
161.387148,0.000000,0.000000,0.000000
161.420219,0.000000,0.000000,-0.000000
161.453291,-0.000000,-0.000000,-0.000000
161.486362,-0.000000,-0.000000,-0.000000
161.519433,-0.000000,-0.000000,-0.000000
161.552504,-0.000000,-0.000000,-0.000000
161.585575,-0.000000,-0.000000,0.000000
161.618646,0.000000,0.000000,0.000000
161.651717,0.000000,0.000000,0.000000
161.684788,0.000000,0.000000,0.000000
161.717860,0.000000,0.000000,0.000000
161.750931,0.000000,0.000000,-0.000000
161.784002,-0.000000,-0.000000,-0.000000
161.817073,-0.000000,-0.000000,-0.000000
161.850144,-0.000000,-0.000000,-0.000000
161.883215,-0.000000,-0.000000,-0.000000
161.916286,-0.000000,-0.000000,0.000000
161.949358,0.000000,0.000000,0.000000
161.982429,0.000000,0.000000,0.000000
162.015500,0.000000,0.000000,0.000000
162.048571,0.000000,0.000000,0.000000
162.081642,0.000000,0.000000,-0.000000
162.114713,-0.000000,-0.000000,-0.000000
162.147784,-0.000000,-0.000000,-0.000000
162.180856,-0.000000,-0.000000,-0.000000
162.213927,-0.000000,-0.000000,-0.000000
162.246998,-0.000000,-0.000000,0.000000
162.280069,0.000000,0.000000,0.000000
162.313140,0.000000,0.000000,0.000000
162.346211,0.000000,0.000000,0.000000
162.379282,0.000000,0.000000,0.000000
162.412354,0.000000,0.000000,-0.000000
162.445425,-0.000000,-0.000000,-0.000000
162.478496,-0.000000,-0.000000,-0.000000
162.511567,-0.000000,-0.000000,-0.000000
162.544638,-0.000000,-0.000000,-0.000000
162.577709,-0.000000,-0.000000,0.000000
162.610780,0.000000,0.000000,0.000000
162.643851,0.000000,0.000000,0.000000
162.676923,0.000000,0.000000,0.000000
162.709994,0.000000,0.000000,0.000000
162.743065,0.000000,0.000000,-0.000000
162.776136,-0.000000,-0.000000,-0.000000
162.809207,-0.000000,-0.000000,-0.000000
162.842278,-0.000000,-0.000000,-0.000000
162.875349,-0.000000,-0.000000,-0.000000
162.908421,-0.000000,-0.000000,0.000000
162.941492,0.000000,0.000000,0.000000
162.974563,0.000000,0.000000,0.000000
163.007634,0.000000,0.000000,0.000000
163.040705,0.000000,0.000000,0.000000
163.073776,0.000000,0.000000,-0.000000
163.106847,-0.000000,-0.000000,-0.000000
163.139919,-0.000000,-0.000000,-0.000000
163.172990,-0.000000,-0.000000,-0.000000
163.206061,-0.000000,-0.000000,-0.000000
163.239132,-0.000000,-0.000000,0.000000
163.272203,0.000000,0.000000,0.000000
163.305274,0.000000,0.000000,0.000000
163.338345,0.000000,0.000000,0.000000
163.371416,0.000000,0.000000,0.000000
163.404488,0.000000,0.000000,-0.000000
163.437559,-0.000000,-0.000000,-0.000000
163.470630,-0.000000,-0.000000,-0.000000
163.503701,-0.000000,-0.000000,-0.000000
163.536772,-0.000000,-0.000000,-0.000000
163.569843,-0.000000,-0.000000,0.000000
163.602914,0.000000,0.000000,0.000000
163.635986,0.000000,0.000000,0.000000
163.669057,0.000000,0.000000,0.000000
163.702128,0.000000,0.000000,0.000000
163.735199,0.000000,0.000000,-0.000000
163.768270,-0.000000,-0.000000,-0.000000
163.801341,-0.000000,-0.000000,-0.000000
163.834412,-0.000000,-0.000000,-0.000000
163.867484,-0.000000,-0.000000,-0.000000
163.900555,-0.000000,-0.000000,0.000000
163.933626,0.000000,0.000000,0.000000
163.966697,0.000000,0.000000,0.000000
163.999768,0.000000,0.000000,0.000000
164.032839,0.000000,0.000000,0.000000
164.065910,0.000000,0.000000,-0.000000
164.098981,-0.000000,-0.000000,-0.000000
164.132053,-0.000000,-0.000000,-0.000000
164.165124,-0.000000,-0.000000,-0.000000
164.198195,-0.000000,-0.000000,-0.000000
164.231266,-0.000000,-0.000000,0.000000
164.264337,0.000000,0.000000,0.000000
164.297408,0.000000,0.000000,0.000000
164.330479,0.000000,0.000000,0.000000
164.363551,0.000000,0.000000,0.000000
164.396622,0.000000,0.000000,-0.000000
164.429693,-0.000000,-0.000000,-0.000000
164.462764,-0.000000,-0.000000,-0.000000
164.495835,-0.000000,-0.000000,-0.000000
164.528906,-0.000000,-0.000000,-0.000000
164.561977,-0.000000,-0.000000,0.000000
164.595049,0.000000,0.000000,0.000000
164.628120,0.000000,0.000000,0.000000
164.661191,0.000000,0.000000,0.000000
164.694262,0.000000,0.000000,0.000000
164.727333,0.000000,0.000000,-0.000000
164.760404,-0.000000,-0.000000,-0.000000
164.793475,-0.000000,-0.000000,-0.000000
164.826547,-0.000000,-0.000000,-0.000000
164.859618,-0.000000,-0.000000,-0.000000
164.892689,-0.000000,-0.000000,0.000000
164.925760,0.000000,0.000000,0.000000
164.958831,0.000000,0.000000,0.000000
164.991902,0.000000,0.000000,0.000000
165.024973,0.000000,0.000000,0.000000
165.058044,0.000000,0.000000,-0.000000
165.091116,-0.000000,-0.000000,-0.000000
165.124187,-0.000000,-0.000000,-0.000000
165.157258,-0.000000,-0.000000,-0.000000
165.190329,-0.000000,-0.000000,-0.000000
165.223400,-0.000000,-0.000000,0.000000
165.256471,0.000000,0.000000,0.000000
165.289542,0.000000,0.000000,0.000000
165.322614,0.000000,0.000000,0.000000
165.355685,0.000000,0.000000,0.000000
165.388756,0.000000,0.000000,-0.000000
165.421827,-0.000000,-0.000000,-0.000000
165.454898,-0.000000,-0.000000,-0.000000
165.487969,-0.000000,-0.000000,-0.000000
165.521040,-0.000000,-0.000000,-0.000000
165.554112,-0.000000,-0.000000,0.000000
165.587183,0.000000,0.000000,0.000000
165.620254,0.000000,0.000000,0.000000
165.653325,0.000000,0.000000,0.000000
165.686396,0.000000,0.000000,0.000000
165.719467,0.000000,0.000000,-0.000000
165.752538,-0.000000,-0.000000,-0.000000
165.785609,-0.000000,-0.000000,-0.000000
165.818681,-0.000000,-0.000000,-0.000000
165.851752,-0.000000,-0.000000,-0.000000
165.884823,-0.000000,-0.000000,0.000000
165.917894,0.000000,0.000000,0.000000
165.950965,0.000000,0.000000,0.000000
165.984036,0.000000,0.000000,0.000000
166.017107,0.000000,0.000000,0.000000
166.050179,0.000000,0.000000,-0.000000
166.083250,-0.000000,-0.000000,-0.000000
166.116321,-0.000000,-0.000000,-0.000000
166.149392,-0.000000,-0.000000,-0.000000
166.182463,-0.000000,-0.000000,-0.000000
166.215534,-0.000000,-0.000000,0.000000
166.248605,0.000000,0.000000,0.000000
166.281677,0.000000,0.000000,0.000000
166.314748,0.000000,0.000000,0.000000
166.347819,0.000000,0.000000,0.000000
166.380890,0.000000,0.000000,-0.000000
166.413961,-0.000000,-0.000000,-0.000000
166.447032,-0.000000,-0.000000,-0.000000
166.480103,-0.000000,-0.000000,-0.000000
166.513174,-0.000000,-0.000000,-0.000000
166.546246,-0.000000,-0.000000,0.000000
166.579317,0.000000,0.000000,0.000000
166.612388,0.000000,0.000000,0.000000
166.645459,0.000000,0.000000,0.000000
166.678530,0.000000,0.000000,0.000000
166.711601,0.000000,0.000000,-0.000000
166.744672,-0.000000,-0.000000,-0.000000
166.777744,-0.000000,-0.000000,-0.000000
166.810815,-0.000000,-0.000000,-0.000000
166.843886,-0.000000,-0.000000,-0.000000
166.876957,-0.000000,-0.000000,0.000000
166.910028,0.000000,0.000000,0.000000
166.943099,0.000000,0.000000,0.000000
166.976170,0.000000,0.000000,0.000000
167.009242,0.000000,0.000000,0.000000
167.042313,0.000000,0.000000,-0.000000
167.075384,-0.000000,-0.000000,-0.000000
167.108455,-0.000000,-0.000000,-0.000000
167.141526,-0.000000,-0.000000,-0.000000
167.174597,-0.000000,-0.000000,-0.000000
167.207668,-0.000000,-0.000000,0.000000
167.240740,0.000000,0.000000,0.000000
167.273811,0.000000,0.000000,0.000000
167.306882,0.000000,0.000000,0.000000
167.339953,0.000000,0.000000,0.000000
167.373024,0.000000,0.000000,-0.000000
167.406095,-0.000000,-0.000000,-0.000000
167.439166,-0.000000,-0.000000,-0.000000
167.472237,-0.000000,-0.000000,-0.000000
167.505309,-0.000000,-0.000000,-0.000000
167.538380,-0.000000,-0.000000,0.000000
167.571451,0.000000,0.000000,0.000000
167.604522,0.000000,0.000000,0.000000
167.637593,0.000000,0.000000,0.000000
167.670664,0.000000,0.000000,0.000000
167.703735,0.000000,0.000000,-0.000000
167.736807,-0.000000,-0.000000,-0.000000
167.769878,-0.000000,-0.000000,-0.000000
167.802949,-0.000000,-0.000000,-0.000000
167.836020,-0.000000,-0.000000,-0.000000
167.869091,-0.000000,-0.000000,0.000000
167.902162,0.000000,0.000000,0.000000
167.935233,0.000000,0.000000,0.000000
167.968305,0.000000,0.000000,0.000000
168.001376,0.000000,0.000000,0.000000
168.034447,0.000000,0.000000,-0.000000
168.067518,-0.000000,-0.000000,-0.000000
168.100589,-0.000000,-0.000000,-0.000000
168.133660,-0.000000,-0.000000,-0.000000
168.166731,-0.000000,-0.000000,-0.000000
168.199802,-0.000000,-0.000000,0.000000
168.232874,0.000000,0.000000,0.000000
168.265945,0.000000,0.000000,0.000000
168.299016,0.000000,0.000000,0.000000
168.332087,0.000000,0.000000,0.000000
168.365158,0.000000,0.000000,-0.000000
168.398229,-0.000000,-0.000000,-0.000000
168.431300,-0.000000,-0.000000,-0.000000
168.464372,-0.000000,-0.000000,-0.000000
168.497443,-0.000000,-0.000000,-0.000000
168.530514,-0.000000,-0.000000,0.000000
168.563585,0.000000,0.000000,0.000000
168.596656,0.000000,0.000000,0.000000
168.629727,0.000000,0.000000,0.000000
168.662798,0.000000,0.000000,0.000000
168.695870,0.000000,0.000000,-0.000000
168.728941,-0.000000,-0.000000,-0.000000
168.762012,-0.000000,-0.000000,-0.000000
168.795083,-0.000000,-0.000000,-0.000000
168.828154,-0.000000,-0.000000,-0.000000
168.861225,-0.000000,-0.000000,0.000000
168.894296,0.000000,0.000000,0.000000
168.927367,0.000000,0.000000,0.000000
168.960439,0.000000,0.000000,0.000000
168.993510,0.000000,0.000000,0.000000
169.026581,0.000000,0.000000,-0.000000
169.059652,-0.000000,-0.000000,-0.000000
169.092723,-0.000000,-0.000000,-0.000000
169.125794,-0.000000,-0.000000,-0.000000
169.158865,-0.000000,-0.000000,-0.000000
169.191937,-0.000000,-0.000000,0.000000
169.225008,0.000000,0.000000,0.000000
169.258079,0.000000,0.000000,0.000000
169.291150,0.000000,0.000000,0.000000
169.324221,0.000000,0.000000,0.000000
169.357292,0.000000,0.000000,-0.000000
169.390363,-0.000000,-0.000000,-0.000000
169.423435,-0.000000,-0.000000,-0.000000
169.456506,-0.000000,-0.000000,-0.000000
169.489577,-0.000000,-0.000000,-0.000000
169.522648,-0.000000,-0.000000,0.000000
169.555719,0.000000,0.000000,0.000000
169.588790,0.000000,0.000000,0.000000
169.621861,0.000000,0.000000,0.000000
169.654933,0.000000,0.000000,0.000000
169.688004,0.000000,0.000000,-0.000000
169.721075,-0.000000,-0.000000,-0.000000
169.754146,-0.000000,-0.000000,-0.000000
169.787217,-0.000000,-0.000000,-0.000000
169.820288,-0.000000,-0.000000,-0.000000
169.853359,-0.000000,-0.000000,0.000000
169.886430,0.000000,0.000000,0.000000
169.919502,0.000000,0.000000,0.000000
169.952573,0.000000,0.000000,0.000000
169.985644,0.000000,0.000000,0.000000
170.018715,0.000000,0.000000,-0.000000
170.051786,-0.000000,-0.000000,-0.000000
170.084857,-0.000000,-0.000000,-0.000000
170.117928,-0.000000,-0.000000,-0.000000
170.151000,-0.000000,-0.000000,-0.000000
170.184071,-0.000000,-0.000000,0.000000
170.217142,0.000000,0.000000,0.000000
170.250213,0.000000,0.000000,0.000000
170.283284,0.000000,0.000000,0.000000
170.316355,0.000000,0.000000,0.000000
170.349426,0.000000,0.000000,-0.000000
170.382498,-0.000000,-0.000000,-0.000000
170.415569,-0.000000,-0.000000,-0.000000
170.448640,-0.000000,-0.000000,-0.000000
170.481711,-0.000000,-0.000000,-0.000000
170.514782,-0.000000,-0.000000,0.000000
170.547853,0.000000,0.000000,0.000000
170.580924,0.000000,0.000000,0.000000
170.613995,0.000000,0.000000,0.000000
170.647067,0.000000,0.000000,0.000000
170.680138,0.000000,0.000000,-0.000000
170.713209,-0.000000,-0.000000,-0.000000
170.746280,-0.000000,-0.000000,-0.000000
170.779351,-0.000000,-0.000000,-0.000000
170.812422,-0.000000,-0.000000,-0.000000
170.845493,-0.000000,-0.000000,0.000000
170.878565,0.000000,0.000000,0.000000
170.911636,0.000000,0.000000,0.000000
170.944707,0.000000,0.000000,0.000000
170.977778,0.000000,0.000000,0.000000
171.010849,0.000000,0.000000,-0.000000
171.043920,-0.000000,-0.000000,-0.000000
171.076991,-0.000000,-0.000000,-0.000000
171.110063,-0.000000,-0.000000,-0.000000
171.143134,-0.000000,-0.000000,-0.000000
171.176205,-0.000000,-0.000000,0.000000
171.209276,0.000000,0.000000,0.000000
171.242347,0.000000,0.000000,0.000000
171.275418,0.000000,0.000000,0.000000
171.308489,0.000000,0.000000,0.000000
171.341560,0.000000,0.000000,-0.000000
171.374632,-0.000000,-0.000000,-0.000000
171.407703,-0.000000,-0.000000,-0.000000
171.440774,-0.000000,-0.000000,-0.000000
171.473845,-0.000000,-0.000000,-0.000000
171.506916,-0.000000,-0.000000,0.000000
171.539987,0.000000,0.000000,0.000000
171.573058,0.000000,0.000000,0.000000
171.606130,0.000000,0.000000,0.000000
171.639201,0.000000,0.000000,0.000000
171.672272,0.000000,0.000000,-0.000000
171.705343,-0.000000,-0.000000,-0.000000
171.738414,-0.000000,-0.000000,-0.000000
171.771485,-0.000000,-0.000000,-0.000000
171.804556,-0.000000,-0.000000,-0.000000
171.837628,-0.000000,-0.000000,0.000000
171.870699,0.000000,0.000000,0.000000
171.903770,0.000000,0.000000,0.000000
171.936841,0.000000,0.000000,0.000000
171.969912,0.000000,0.000000,0.000000
172.002983,0.000000,0.000000,-0.000000
172.036054,-0.000000,-0.000000,-0.000000
172.069125,-0.000000,-0.000000,-0.000000
172.102197,-0.000000,-0.000000,-0.000000
172.135268,-0.000000,-0.000000,-0.000000
172.168339,-0.000000,-0.000000,0.000000
172.201410,0.000000,0.000000,0.000000
172.234481,0.000000,0.000000,0.000000
172.267552,0.000000,0.000000,0.000000
172.300623,0.000000,0.000000,0.000000
172.333695,0.000000,0.000000,-0.000000
172.366766,-0.000000,-0.000000,-0.000000
172.399837,-0.000000,-0.000000,-0.000000
172.432908,-0.000000,-0.000000,-0.000000
172.465979,-0.000000,-0.000000,-0.000000
172.499050,-0.000000,-0.000000,0.000000
172.532121,0.000000,0.000000,0.000000
172.565193,0.000000,0.000000,0.000000
172.598264,0.000000,0.000000,0.000000
172.631335,0.000000,0.000000,0.000000
172.664406,0.000000,0.000000,-0.000000
172.697477,-0.000000,-0.000000,-0.000000
172.730548,-0.000000,-0.000000,-0.000000
172.763619,-0.000000,-0.000000,-0.000000
172.796691,-0.000000,-0.000000,-0.000000
172.829762,-0.000000,-0.000000,0.000000
172.862833,0.000000,0.000000,0.000000
172.895904,0.000000,0.000000,0.000000
172.928975,0.000000,0.000000,0.000000
172.962046,0.000000,0.000000,0.000000
172.995117,0.000000,0.000000,-0.000000
173.028188,-0.000000,-0.000000,-0.000000
173.061260,-0.000000,-0.000000,-0.000000
173.094331,-0.000000,-0.000000,-0.000000
173.127402,-0.000000,-0.000000,-0.000000
173.160473,-0.000000,-0.000000,0.000000
173.193544,0.000000,0.000000,0.000000
173.226615,0.000000,0.000000,0.000000
173.259686,0.000000,0.000000,0.000000
173.292758,0.000000,0.000000,0.000000
173.325829,0.000000,0.000000,-0.000000
173.358900,-0.000000,-0.000000,-0.000000
173.391971,-0.000000,-0.000000,-0.000000
173.425042,-0.000000,-0.000000,-0.000000
173.458113,-0.000000,-0.000000,-0.000000
173.491184,-0.000000,-0.000000,0.000000
173.524256,0.000000,0.000000,0.000000
173.557327,0.000000,0.000000,0.000000
173.590398,0.000000,0.000000,0.000000
173.623469,0.000000,0.000000,0.000000
173.656540,0.000000,0.000000,-0.000000
173.689611,-0.000000,-0.000000,-0.000000
173.722682,-0.000000,-0.000000,-0.000000
173.755753,-0.000000,-0.000000,-0.000000
173.788825,-0.000000,-0.000000,-0.000000
173.821896,-0.000000,-0.000000,0.000000
173.854967,0.000000,0.000000,0.000000
173.888038,0.000000,0.000000,0.000000
173.921109,0.000000,0.000000,0.000000
173.954180,0.000000,0.000000,0.000000
173.987251,0.000000,0.000000,-0.000000
174.020323,-0.000000,-0.000000,-0.000000
174.053394,-0.000000,-0.000000,-0.000000
174.086465,-0.000000,-0.000000,-0.000000
174.119536,-0.000000,-0.000000,-0.000000
174.152607,-0.000000,-0.000000,0.000000
174.185678,0.000000,0.000000,0.000000
174.218749,0.000000,0.000000,0.000000
174.251821,0.000000,0.000000,0.000000
174.284892,0.000000,0.000000,0.000000
174.317963,0.000000,0.000000,-0.000000
174.351034,-0.000000,-0.000000,-0.000000
174.384105,-0.000000,-0.000000,-0.000000
174.417176,-0.000000,-0.000000,-0.000000
174.450247,-0.000000,-0.000000,-0.000000
174.483318,-0.000000,-0.000000,0.000000
174.516390,0.000000,0.000000,0.000000
174.549461,0.000000,0.000000,0.000000
174.582532,0.000000,0.000000,0.000000
174.615603,0.000000,0.000000,0.000000
174.648674,0.000000,0.000000,-0.000000
174.681745,-0.000000,-0.000000,-0.000000
174.714816,-0.000000,-0.000000,-0.000000
174.747888,-0.000000,-0.000000,-0.000000
174.780959,-0.000000,-0.000000,-0.000000
174.814030,-0.000000,-0.000000,0.000000
174.847101,0.000000,0.000000,0.000000
174.880172,0.000000,0.000000,0.000000
174.913243,0.000000,0.000000,0.000000
174.946314,0.000000,0.000000,0.000000
174.979386,0.000000,0.000000,-0.000000
175.012457,-0.000000,-0.000000,-0.000000
175.045528,-0.000000,-0.000000,-0.000000
175.078599,-0.000000,-0.000000,-0.000000
175.111670,-0.000000,-0.000000,-0.000000
175.144741,-0.000000,-0.000000,0.000000
175.177812,0.000000,0.000000,0.000000
175.210884,0.000000,0.000000,0.000000
175.243955,0.000000,0.000000,0.000000
175.277026,0.000000,0.000000,0.000000
175.310097,0.000000,0.000000,-0.000000
175.343168,-0.000000,-0.000000,-0.000000
175.376239,-0.000000,-0.000000,-0.000000
175.409310,-0.000000,-0.000000,-0.000000
175.442381,-0.000000,-0.000000,-0.000000
175.475453,-0.000000,-0.000000,0.000000
175.508524,0.000000,0.000000,0.000000
175.541595,0.000000,0.000000,0.000000
175.574666,0.000000,0.000000,0.000000
175.607737,0.000000,0.000000,0.000000
175.640808,0.000000,0.000000,-0.000000
175.673879,-0.000000,-0.000000,-0.000000
175.706951,-0.000000,-0.000000,-0.000000
175.740022,-0.000000,-0.000000,-0.000000
175.773093,-0.000000,-0.000000,-0.000000
175.806164,-0.000000,-0.000000,0.000000
175.839235,0.000000,0.000000,0.000000
175.872306,0.000000,0.000000,0.000000
175.905377,0.000000,0.000000,0.000000
175.938449,0.000000,0.000000,0.000000
175.971520,0.000000,0.000000,-0.000000
176.004591,-0.000000,-0.000000,-0.000000
176.037662,-0.000000,-0.000000,-0.000000
176.070733,-0.000000,-0.000000,-0.000000
176.103804,-0.000000,-0.000000,-0.000000
176.136875,-0.000000,-0.000000,0.000000
176.169946,0.000000,0.000000,0.000000
176.203018,0.000000,0.000000,0.000000
176.236089,0.000000,0.000000,0.000000
176.269160,0.000000,0.000000,0.000000
176.302231,0.000000,0.000000,-0.000000
176.335302,-0.000000,-0.000000,-0.000000
176.368373,-0.000000,-0.000000,-0.000000
176.401444,-0.000000,-0.000000,-0.000000
176.434516,-0.000000,-0.000000,-0.000000
176.467587,-0.000000,-0.000000,0.000000
176.500658,0.000000,0.000000,0.000000
176.533729,0.000000,0.000000,0.000000
176.566800,0.000000,0.000000,0.000000
176.599871,0.000000,0.000000,0.000000
176.632942,0.000000,0.000000,-0.000000
176.666014,-0.000000,-0.000000,-0.000000
176.699085,-0.000000,-0.000000,-0.000000
176.732156,-0.000000,-0.000000,-0.000000
176.765227,-0.000000,-0.000000,-0.000000
176.798298,-0.000000,-0.000000,0.000000
176.831369,0.000000,0.000000,0.000000
176.864440,0.000000,0.000000,0.000000
176.897511,0.000000,0.000000,0.000000
176.930583,0.000000,0.000000,0.000000
176.963654,0.000000,0.000000,-0.000000
176.996725,-0.000000,-0.000000,-0.000000
177.029796,-0.000000,-0.000000,-0.000000
177.062867,-0.000000,-0.000000,-0.000000
177.095938,-0.000000,-0.000000,-0.000000
177.129009,-0.000000,-0.000000,0.000000
177.162081,0.000000,0.000000,0.000000
177.195152,0.000000,0.000000,0.000000
177.228223,0.000000,0.000000,0.000000
177.261294,0.000000,0.000000,0.000000
177.294365,0.000000,0.000000,-0.000000
177.327436,-0.000000,-0.000000,-0.000000
177.360507,-0.000000,-0.000000,-0.000000
177.393579,-0.000000,-0.000000,-0.000000
177.426650,-0.000000,-0.000000,-0.000000
177.459721,-0.000000,-0.000000,0.000000
177.492792,0.000000,0.000000,0.000000
177.525863,0.000000,0.000000,0.000000
177.558934,0.000000,0.000000,0.000000
177.592005,0.000000,0.000000,0.000000
177.625077,0.000000,0.000000,-0.000000
177.658148,-0.000000,-0.000000,-0.000000
177.691219,-0.000000,-0.000000,-0.000000
177.724290,-0.000000,-0.000000,-0.000000
177.757361,-0.000000,-0.000000,-0.000000
177.790432,-0.000000,-0.000000,0.000000
177.823503,0.000000,0.000000,0.000000
177.856574,0.000000,0.000000,0.000000
177.889646,0.000000,0.000000,0.000000
177.922717,0.000000,0.000000,0.000000
177.955788,0.000000,0.000000,-0.000000
177.988859,-0.000000,-0.000000,-0.000000
178.021930,-0.000000,-0.000000,-0.000000
178.055001,-0.000000,-0.000000,-0.000000
178.088072,-0.000000,-0.000000,-0.000000
178.121144,-0.000000,-0.000000,0.000000
178.154215,0.000000,0.000000,0.000000
178.187286,0.000000,0.000000,0.000000
178.220357,0.000000,0.000000,0.000000
178.253428,0.000000,0.000000,0.000000
178.286499,0.000000,0.000000,-0.000000
178.319570,-0.000000,-0.000000,-0.000000
178.352642,-0.000000,-0.000000,-0.000000
178.385713,-0.000000,-0.000000,-0.000000
178.418784,-0.000000,-0.000000,-0.000000
178.451855,-0.000000,-0.000000,0.000000
178.484926,0.000000,0.000000,0.000000
178.517997,0.000000,0.000000,0.000000
178.551068,0.000000,0.000000,0.000000
178.584139,0.000000,0.000000,0.000000
178.617211,0.000000,0.000000,-0.000000
178.650282,-0.000000,-0.000000,-0.000000
178.683353,-0.000000,-0.000000,-0.000000
178.716424,-0.000000,-0.000000,-0.000000
178.749495,-0.000000,-0.000000,-0.000000
178.782566,-0.000000,-0.000000,0.000000
178.815637,0.000000,0.000000,0.000000
178.848709,0.000000,0.000000,0.000000
178.881780,0.000000,0.000000,0.000000
178.914851,0.000000,0.000000,0.000000
178.947922,0.000000,0.000000,-0.000000
178.980993,-0.000000,-0.000000,-0.000000
179.014064,-0.000000,-0.000000,-0.000000
179.047135,-0.000000,-0.000000,-0.000000
179.080207,-0.000000,-0.000000,-0.000000
179.113278,-0.000000,-0.000000,0.000000
179.146349,0.000000,0.000000,0.000000
179.179420,0.000000,0.000000,0.000000
179.212491,0.000000,0.000000,0.000000
179.245562,0.000000,0.000000,0.000000
179.278633,0.000000,0.000000,-0.000000
179.311704,-0.000000,-0.000000,-0.000000
179.344776,-0.000000,-0.000000,-0.000000
179.377847,-0.000000,-0.000000,-0.000000
179.410918,-0.000000,-0.000000,-0.000000
179.443989,-0.000000,-0.000000,0.000000
179.477060,0.000000,0.000000,0.000000
179.510131,0.000000,0.000000,0.000000
179.543202,0.000000,0.000000,0.000000
179.576274,0.000000,0.000000,0.000000
179.609345,0.000000,0.000000,-0.000000
179.642416,-0.000000,-0.000000,-0.000000
179.675487,-0.000000,-0.000000,-0.000000
179.708558,-0.000000,-0.000000,-0.000000
179.741629,-0.000000,-0.000000,-0.000000
179.774700,-0.000000,-0.000000,0.000000
179.807772,0.000000,0.000000,0.000000
179.840843,0.000000,0.000000,0.000000
179.873914,0.000000,0.000000,0.000000
179.906985,0.000000,0.000000,0.000000
179.940056,0.000000,0.000000,-0.000000
179.973127,-0.000000,-0.000000,-0.000000
180.006198,-0.000000,-0.000000,-0.000000
180.039269,-0.000000,-0.000000,-0.000000
180.072341,-0.000000,-0.000000,-0.000000
180.105412,-0.000000,-0.000000,0.000000
180.138483,0.000000,0.000000,0.000000
180.171554,0.000000,0.000000,0.000000
180.204625,0.000000,0.000000,0.000000
180.237696,0.000000,0.000000,0.000000
180.270767,0.000000,0.000000,-0.000000
180.303839,-0.000000,-0.000000,-0.000000
180.336910,-0.000000,-0.000000,-0.000000
180.369981,-0.000000,-0.000000,-0.000000
180.403052,-0.000000,-0.000000,-0.000000
180.436123,-0.000000,-0.000000,0.000000
180.469194,0.000000,0.000000,0.000000
180.502265,0.000000,0.000000,0.000000
180.535337,0.000000,0.000000,0.000000
180.568408,0.000000,0.000000,0.000000
180.601479,0.000000,0.000000,-0.000000
180.634550,-0.000000,-0.000000,-0.000000
180.667621,-0.000000,-0.000000,-0.000000
180.700692,-0.000000,-0.000000,-0.000000
180.733763,-0.000000,-0.000000,-0.000000
180.766835,-0.000000,-0.000000,0.000000
180.799906,0.000000,0.000000,0.000000
180.832977,0.000000,0.000000,0.000000
180.866048,0.000000,0.000000,0.000000
180.899119,0.000000,0.000000,0.000000
180.932190,0.000000,0.000000,-0.000000
180.965261,-0.000000,-0.000000,-0.000000
180.998332,-0.000000,-0.000000,-0.000000
181.031404,-0.000000,-0.000000,-0.000000
181.064475,-0.000000,-0.000000,-0.000000
181.097546,-0.000000,-0.000000,0.000000
181.130617,0.000000,0.000000,0.000000
181.163688,0.000000,0.000000,0.000000
181.196759,0.000000,0.000000,0.000000
181.229830,0.000000,0.000000,0.000000
181.262902,0.000000,0.000000,-0.000000
181.295973,-0.000000,-0.000000,-0.000000
181.329044,-0.000000,-0.000000,-0.000000
181.362115,-0.000000,-0.000000,-0.000000
181.395186,-0.000000,-0.000000,-0.000000
181.428257,-0.000000,-0.000000,0.000000
181.461328,0.000000,0.000000,0.000000
181.494400,0.000000,0.000000,0.000000
181.527471,0.000000,0.000000,0.000000
181.560542,0.000000,0.000000,0.000000
181.593613,0.000000,0.000000,-0.000000
181.626684,-0.000000,-0.000000,-0.000000
181.659755,-0.000000,-0.000000,-0.000000
181.692826,-0.000000,-0.000000,-0.000000
181.725897,-0.000000,-0.000000,-0.000000
181.758969,-0.000000,-0.000000,0.000000
181.792040,0.000000,0.000000,0.000000
181.825111,0.000000,0.000000,0.000000
181.858182,0.000000,0.000000,0.000000
181.891253,0.000000,0.000000,0.000000
181.924324,0.000000,0.000000,-0.000000
181.957395,-0.000000,-0.000000,-0.000000
181.990467,-0.000000,-0.000000,-0.000000
182.023538,-0.000000,-0.000000,-0.000000
182.056609,-0.000000,-0.000000,-0.000000
182.089680,-0.000000,-0.000000,0.000000
182.122751,0.000000,0.000000,0.000000
182.155822,0.000000,0.000000,0.000000
182.188893,0.000000,0.000000,0.000000
182.221965,0.000000,0.000000,0.000000
182.255036,0.000000,0.000000,-0.000000
182.288107,-0.000000,-0.000000,-0.000000
182.321178,-0.000000,-0.000000,-0.000000
182.354249,-0.000000,-0.000000,-0.000000
182.387320,-0.000000,-0.000000,-0.000000
182.420391,-0.000000,-0.000000,0.000000
182.453462,0.000000,0.000000,0.000000
182.486534,0.000000,0.000000,0.000000
182.519605,0.000000,0.000000,0.000000
182.552676,0.000000,0.000000,0.000000
182.585747,0.000000,0.000000,-0.000000
182.618818,-0.000000,-0.000000,-0.000000
182.651889,-0.000000,-0.000000,-0.000000
182.684960,-0.000000,-0.000000,-0.000000
182.718032,-0.000000,-0.000000,-0.000000
182.751103,-0.000000,-0.000000,0.000000
182.784174,0.000000,0.000000,0.000000
182.817245,0.000000,0.000000,0.000000
182.850316,0.000000,0.000000,0.000000
182.883387,0.000000,0.000000,0.000000
182.916458,0.000000,0.000000,-0.000000
182.949530,-0.000000,-0.000000,-0.000000
182.982601,-0.000000,-0.000000,-0.000000
183.015672,-0.000000,-0.000000,-0.000000
183.048743,-0.000000,-0.000000,-0.000000
183.081814,-0.000000,-0.000000,0.000000
183.114885,0.000000,0.000000,0.000000
183.147956,0.000000,0.000000,0.000000
183.181028,0.000000,0.000000,0.000000
183.214099,0.000000,0.000000,0.000000
183.247170,0.000000,0.000000,-0.000000
183.280241,-0.000000,-0.000000,-0.000000
183.313312,-0.000000,-0.000000,-0.000000
183.346383,-0.000000,-0.000000,-0.000000
183.379454,-0.000000,-0.000000,-0.000000
183.412525,-0.000000,-0.000000,0.000000
183.445597,0.000000,0.000000,0.000000
183.478668,0.000000,0.000000,0.000000
183.511739,0.000000,0.000000,0.000000
183.544810,0.000000,0.000000,0.000000
183.577881,0.000000,0.000000,-0.000000
183.610952,-0.000000,-0.000000,-0.000000
183.644023,-0.000000,-0.000000,-0.000000
183.677095,-0.000000,-0.000000,-0.000000
183.710166,-0.000000,-0.000000,-0.000000
183.743237,-0.000000,-0.000000,0.000000
183.776308,0.000000,0.000000,0.000000
183.809379,0.000000,0.000000,0.000000
183.842450,0.000000,0.000000,0.000000
183.875521,0.000000,0.000000,0.000000
183.908593,0.000000,0.000000,-0.000000
183.941664,-0.000000,-0.000000,-0.000000
183.974735,-0.000000,-0.000000,-0.000000
184.007806,-0.000000,-0.000000,-0.000000
184.040877,-0.000000,-0.000000,-0.000000
184.073948,-0.000000,-0.000000,0.000000
184.107019,0.000000,0.000000,0.000000
184.140090,0.000000,0.000000,0.000000
184.173162,0.000000,0.000000,0.000000
184.206233,0.000000,0.000000,0.000000
184.239304,0.000000,0.000000,-0.000000
184.272375,-0.000000,-0.000000,-0.000000
184.305446,-0.000000,-0.000000,-0.000000
184.338517,-0.000000,-0.000000,-0.000000
184.371588,-0.000000,-0.000000,-0.000000
184.404660,-0.000000,-0.000000,0.000000
184.437731,0.000000,0.000000,0.000000
184.470802,0.000000,0.000000,0.000000
184.503873,0.000000,0.000000,0.000000
184.536944,0.000000,0.000000,0.000000
184.570015,0.000000,0.000000,-0.000000
184.603086,-0.000000,-0.000000,-0.000000
184.636158,-0.000000,-0.000000,-0.000000
184.669229,-0.000000,-0.000000,-0.000000
184.702300,-0.000000,-0.000000,-0.000000
184.735371,-0.000000,-0.000000,0.000000
184.768442,0.000000,0.000000,0.000000
184.801513,0.000000,0.000000,0.000000
184.834584,0.000000,0.000000,0.000000
184.867655,0.000000,0.000000,0.000000
184.900727,0.000000,0.000000,-0.000000
184.933798,-0.000000,-0.000000,-0.000000
184.966869,-0.000000,-0.000000,-0.000000
184.999940,-0.000000,-0.000000,-0.000000
185.033011,-0.000000,-0.000000,-0.000000
185.066082,-0.000000,-0.000000,0.000000
185.099153,0.000000,0.000000,0.000000
185.132225,0.000000,0.000000,0.000000
185.165296,0.000000,0.000000,0.000000
185.198367,0.000000,0.000000,0.000000
185.231438,0.000000,0.000000,-0.000000
185.264509,-0.000000,-0.000000,-0.000000
185.297580,-0.000000,-0.000000,-0.000000
185.330651,-0.000000,-0.000000,-0.000000
185.363723,-0.000000,-0.000000,-0.000000
185.396794,-0.000000,-0.000000,0.000000
185.429865,0.000000,0.000000,0.000000
185.462936,0.000000,0.000000,0.000000
185.496007,0.000000,0.000000,0.000000
185.529078,0.000000,0.000000,0.000000
185.562149,0.000000,0.000000,-0.000000
185.595221,-0.000000,-0.000000,-0.000000
185.628292,-0.000000,-0.000000,-0.000000
185.661363,-0.000000,-0.000000,-0.000000
185.694434,-0.000000,-0.000000,-0.000000
185.727505,-0.000000,-0.000000,0.000000
185.760576,0.000000,0.000000,0.000000
185.793647,0.000000,0.000000,0.000000
185.826718,0.000000,0.000000,0.000000
185.859790,0.000000,0.000000,0.000000
185.892861,0.000000,0.000000,-0.000000
185.925932,-0.000000,-0.000000,-0.000000
185.959003,-0.000000,-0.000000,-0.000000
185.992074,-0.000000,-0.000000,-0.000000
186.025145,-0.000000,-0.000000,-0.000000
186.058216,-0.000000,-0.000000,0.000000
186.091288,0.000000,0.000000,0.000000
186.124359,0.000000,0.000000,0.000000
186.157430,0.000000,0.000000,0.000000
186.190501,0.000000,0.000000,0.000000
186.223572,0.000000,0.000000,-0.000000
186.256643,-0.000000,-0.000000,-0.000000
186.289714,-0.000000,-0.000000,-0.000000
186.322786,-0.000000,-0.000000,-0.000000
186.355857,-0.000000,-0.000000,-0.000000
186.388928,-0.000000,-0.000000,0.000000
186.421999,0.000000,0.000000,0.000000
186.455070,0.000000,0.000000,0.000000
186.488141,0.000000,0.000000,0.000000
186.521212,0.000000,0.000000,0.000000
186.554283,0.000000,0.000000,-0.000000
186.587355,-0.000000,-0.000000,-0.000000
186.620426,-0.000000,-0.000000,-0.000000
186.653497,-0.000000,-0.000000,-0.000000
186.686568,-0.000000,-0.000000,-0.000000
186.719639,-0.000000,-0.000000,0.000000
186.752710,0.000000,0.000000,0.000000
186.785781,0.000000,0.000000,0.000000
186.818853,0.000000,0.000000,0.000000
186.851924,0.000000,0.000000,0.000000
186.884995,0.000000,0.000000,-0.000000
186.918066,-0.000000,-0.000000,-0.000000
186.951137,-0.000000,-0.000000,-0.000000
186.984208,-0.000000,-0.000000,-0.000000
187.017279,-0.000000,-0.000000,-0.000000
187.050351,-0.000000,-0.000000,0.000000
187.083422,0.000000,0.000000,0.000000
187.116493,0.000000,0.000000,0.000000
187.149564,0.000000,0.000000,0.000000
187.182635,0.000000,0.000000,0.000000
187.215706,0.000000,0.000000,-0.000000
187.248777,-0.000000,-0.000000,-0.000000
187.281848,-0.000000,-0.000000,-0.000000
187.314920,-0.000000,-0.000000,-0.000000
187.347991,-0.000000,-0.000000,-0.000000
187.381062,-0.000000,-0.000000,0.000000
187.414133,0.000000,0.000000,0.000000
187.447204,0.000000,0.000000,0.000000
187.480275,0.000000,0.000000,0.000000
187.513346,0.000000,0.000000,0.000000
187.546418,0.000000,0.000000,-0.000000
187.579489,-0.000000,-0.000000,-0.000000
187.612560,-0.000000,-0.000000,-0.000000
187.645631,-0.000000,-0.000000,-0.000000
187.678702,-0.000000,-0.000000,-0.000000
187.711773,-0.000000,-0.000000,0.000000
187.744844,0.000000,0.000000,0.000000
187.777916,0.000000,0.000000,0.000000
187.810987,0.000000,0.000000,0.000000
187.844058,0.000000,0.000000,0.000000
187.877129,0.000000,0.000000,-0.000000
187.910200,-0.000000,-0.000000,-0.000000
187.943271,-0.000000,-0.000000,-0.000000
187.976342,-0.000000,-0.000000,-0.000000
188.009414,-0.000000,-0.000000,-0.000000
188.042485,-0.000000,-0.000000,0.000000
188.075556,0.000000,0.000000,0.000000
188.108627,0.000000,0.000000,0.000000
188.141698,0.000000,0.000000,0.000000
188.174769,0.000000,0.000000,0.000000
188.207840,0.000000,0.000000,-0.000000
188.240911,-0.000000,-0.000000,-0.000000
188.273983,-0.000000,-0.000000,-0.000000
188.307054,-0.000000,-0.000000,-0.000000
188.340125,-0.000000,-0.000000,-0.000000
188.373196,-0.000000,-0.000000,0.000000
188.406267,0.000000,0.000000,0.000000
188.439338,0.000000,0.000000,0.000000
188.472409,0.000000,0.000000,0.000000
188.505481,0.000000,0.000000,0.000000
188.538552,0.000000,0.000000,-0.000000
188.571623,-0.000000,-0.000000,-0.000000
188.604694,-0.000000,-0.000000,-0.000000
188.637765,-0.000000,-0.000000,-0.000000
188.670836,-0.000000,-0.000000,-0.000000
188.703907,-0.000000,-0.000000,0.000000
188.736979,0.000000,0.000000,0.000000
188.770050,0.000000,0.000000,0.000000
188.803121,0.000000,0.000000,0.000000
188.836192,0.000000,0.000000,0.000000
188.869263,0.000000,0.000000,-0.000000
188.902334,-0.000000,-0.000000,-0.000000
188.935405,-0.000000,-0.000000,-0.000000
188.968476,-0.000000,-0.000000,-0.000000
189.001548,-0.000000,-0.000000,-0.000000
189.034619,-0.000000,-0.000000,0.000000
189.067690,0.000000,0.000000,0.000000
189.100761,0.000000,0.000000,0.000000
189.133832,0.000000,0.000000,0.000000
189.166903,0.000000,0.000000,0.000000
189.199974,0.000000,0.000000,-0.000000
189.233046,-0.000000,-0.000000,-0.000000
189.266117,-0.000000,-0.000000,-0.000000
189.299188,-0.000000,-0.000000,-0.000000
189.332259,-0.000000,-0.000000,-0.000000
189.365330,-0.000000,-0.000000,0.000000
189.398401,0.000000,0.000000,0.000000
189.431472,0.000000,0.000000,0.000000
189.464544,0.000000,0.000000,0.000000
189.497615,0.000000,0.000000,0.000000
189.530686,0.000000,0.000000,-0.000000
189.563757,-0.000000,-0.000000,-0.000000
189.596828,-0.000000,-0.000000,-0.000000
189.629899,-0.000000,-0.000000,-0.000000
189.662970,-0.000000,-0.000000,-0.000000
189.696041,-0.000000,-0.000000,0.000000
189.729113,0.000000,0.000000,0.000000
189.762184,0.000000,0.000000,0.000000
189.795255,0.000000,0.000000,0.000000
189.828326,0.000000,0.000000,0.000000
189.861397,0.000000,0.000000,-0.000000
189.894468,-0.000000,-0.000000,-0.000000
189.927539,-0.000000,-0.000000,-0.000000
189.960611,-0.000000,-0.000000,-0.000000
189.993682,-0.000000,-0.000000,-0.000000
190.026753,-0.000000,-0.000000,-0.000000
190.059824,0.000000,0.000000,0.000000
190.092895,0.000000,0.000000,0.000000
190.125966,0.000000,0.000000,0.000000
190.159037,0.000000,0.000000,0.000000
190.192109,0.000000,0.000000,0.000000
190.225180,-0.000000,-0.000000,-0.000000
190.258251,-0.000000,-0.000000,-0.000000
190.291322,-0.000000,-0.000000,-0.000000
190.324393,-0.000000,-0.000000,-0.000000
190.357464,-0.000000,-0.000000,-0.000000
190.390535,0.000000,0.000000,0.000000
190.423606,0.000000,0.000000,0.000000
190.456678,0.000000,0.000000,0.000000
190.489749,0.000000,0.000000,0.000000
190.522820,0.000000,0.000000,0.000000
190.555891,-0.000000,-0.000000,-0.000000
190.588962,-0.000000,-0.000000,-0.000000
190.622033,-0.000000,-0.000000,-0.000000
190.655104,-0.000000,-0.000000,-0.000000
190.688176,-0.000000,-0.000000,-0.000000
190.721247,0.000000,0.000000,0.000000
190.754318,0.000000,0.000000,0.000000
190.787389,0.000000,0.000000,0.000000
190.820460,0.000000,0.000000,0.000000
190.853531,0.000000,0.000000,0.000000
190.886602,-0.000000,-0.000000,-0.000000
190.919674,-0.000000,-0.000000,-0.000000
190.952745,-0.000000,-0.000000,-0.000000
190.985816,-0.000000,-0.000000,-0.000000
191.018887,-0.000000,-0.000000,-0.000000
191.051958,0.000000,0.000000,0.000000
191.085029,0.000000,0.000000,0.000000
191.118100,0.000000,0.000000,0.000000
191.151172,0.000000,0.000000,0.000000
191.184243,0.000000,0.000000,0.000000
191.217314,-0.000000,-0.000000,-0.000000
191.250385,-0.000000,-0.000000,-0.000000
191.283456,-0.000000,-0.000000,-0.000000
191.316527,-0.000000,-0.000000,-0.000000
191.349598,-0.000000,-0.000000,-0.000000
191.382669,0.000000,0.000000,0.000000
191.415741,0.000000,0.000000,0.000000
191.448812,0.000000,0.000000,0.000000
191.481883,0.000000,0.000000,0.000000
191.514954,0.000000,0.000000,0.000000
191.548025,-0.000000,-0.000000,-0.000000
191.581096,-0.000000,-0.000000,-0.000000
191.614167,-0.000000,-0.000000,-0.000000
191.647239,-0.000000,-0.000000,-0.000000
191.680310,-0.000000,-0.000000,-0.000000
191.713381,0.000000,0.000000,0.000000
191.746452,0.000000,0.000000,0.000000
191.779523,0.000000,0.000000,0.000000
191.812594,0.000000,0.000000,0.000000
191.845665,0.000000,0.000000,0.000000
191.878737,-0.000000,-0.000000,-0.000000
191.911808,-0.000000,-0.000000,-0.000000
191.944879,-0.000000,-0.000000,-0.000000
191.977950,-0.000000,-0.000000,-0.000000
192.011021,-0.000000,-0.000000,-0.000000
192.044092,0.000000,0.000000,0.000000
192.077163,0.000000,0.000000,0.000000
192.110234,0.000000,0.000000,0.000000
192.143306,0.000000,0.000000,0.000000
192.176377,0.000000,0.000000,0.000000
192.209448,-0.000000,-0.000000,-0.000000
192.242519,-0.000000,-0.000000,-0.000000
192.275590,-0.000000,-0.000000,-0.000000
192.308661,-0.000000,-0.000000,-0.000000
192.341732,-0.000000,-0.000000,-0.000000
192.374804,0.000000,0.000000,0.000000
192.407875,0.000000,0.000000,0.000000
192.440946,0.000000,0.000000,0.000000
192.474017,0.000000,0.000000,0.000000
192.507088,0.000000,0.000000,0.000000
192.540159,-0.000000,-0.000000,-0.000000
192.573230,-0.000000,-0.000000,-0.000000
192.606302,-0.000000,-0.000000,-0.000000
192.639373,-0.000000,-0.000000,-0.000000
192.672444,-0.000000,-0.000000,-0.000000
192.705515,0.000000,0.000000,0.000000
192.738586,0.000000,0.000000,0.000000
192.771657,0.000000,0.000000,0.000000
192.804728,0.000000,0.000000,0.000000
192.837799,0.000000,0.000000,0.000000
192.870871,-0.000000,-0.000000,-0.000000
192.903942,-0.000000,-0.000000,-0.000000
192.937013,-0.000000,-0.000000,-0.000000
192.970084,-0.000000,-0.000000,-0.000000
193.003155,-0.000000,-0.000000,-0.000000
193.036226,0.000000,0.000000,0.000000
193.069297,0.000000,0.000000,0.000000
193.102369,0.000000,0.000000,0.000000
193.135440,0.000000,0.000000,0.000000
193.168511,0.000000,0.000000,0.000000
193.201582,-0.000000,-0.000000,-0.000000
193.234653,-0.000000,-0.000000,-0.000000
193.267724,-0.000000,-0.000000,-0.000000
193.300795,-0.000000,-0.000000,-0.000000
193.333867,-0.000000,-0.000000,-0.000000
193.366938,0.000000,0.000000,0.000000
193.400009,0.000000,0.000000,0.000000
193.433080,0.000000,0.000000,0.000000
193.466151,0.000000,0.000000,0.000000
193.499222,0.000000,0.000000,0.000000
193.532293,-0.000000,-0.000000,-0.000000
193.565365,-0.000000,-0.000000,-0.000000
193.598436,-0.000000,-0.000000,-0.000000
193.631507,-0.000000,-0.000000,-0.000000
193.664578,-0.000000,-0.000000,-0.000000
193.697649,0.000000,0.000000,0.000000
193.730720,0.000000,0.000000,0.000000
193.763791,0.000000,0.000000,0.000000
193.796862,0.000000,0.000000,0.000000
193.829934,0.000000,0.000000,0.000000
193.863005,-0.000000,-0.000000,-0.000000
193.896076,-0.000000,-0.000000,-0.000000
193.929147,-0.000000,-0.000000,-0.000000
193.962218,-0.000000,-0.000000,-0.000000
193.995289,-0.000000,-0.000000,-0.000000
194.028360,0.000000,0.000000,0.000000
194.061432,0.000000,0.000000,0.000000
194.094503,0.000000,0.000000,0.000000
194.127574,0.000000,0.000000,0.000000
194.160645,0.000000,0.000000,0.000000
194.193716,-0.000000,-0.000000,-0.000000
194.226787,-0.000000,-0.000000,-0.000000
194.259858,-0.000000,-0.000000,-0.000000
194.292930,-0.000000,-0.000000,-0.000000
194.326001,-0.000000,-0.000000,-0.000000
194.359072,0.000000,0.000000,0.000000
194.392143,0.000000,0.000000,0.000000
194.425214,0.000000,0.000000,0.000000
194.458285,0.000000,0.000000,0.000000
194.491356,0.000000,0.000000,0.000000
194.524427,-0.000000,-0.000000,-0.000000
194.557499,-0.000000,-0.000000,-0.000000
194.590570,-0.000000,-0.000000,-0.000000
194.623641,-0.000000,-0.000000,-0.000000
194.656712,-0.000000,-0.000000,-0.000000
194.689783,0.000000,0.000000,0.000000
194.722854,0.000000,0.000000,0.000000
194.755925,0.000000,0.000000,0.000000
194.788997,0.000000,0.000000,0.000000
194.822068,0.000000,0.000000,0.000000
194.855139,-0.000000,-0.000000,-0.000000
194.888210,-0.000000,-0.000000,-0.000000
194.921281,-0.000000,-0.000000,-0.000000
194.954352,-0.000000,-0.000000,-0.000000
194.987423,-0.000000,-0.000000,-0.000000
195.020495,0.000000,0.000000,0.000000
195.053566,0.000000,0.000000,0.000000
195.086637,0.000000,0.000000,0.000000
195.119708,0.000000,0.000000,0.000000
195.152779,0.000000,0.000000,0.000000
195.185850,-0.000000,-0.000000,-0.000000
195.218921,-0.000000,-0.000000,-0.000000
195.251992,-0.000000,-0.000000,-0.000000
195.285064,-0.000000,-0.000000,-0.000000
195.318135,-0.000000,-0.000000,-0.000000
195.351206,0.000000,0.000000,0.000000
195.384277,0.000000,0.000000,0.000000
195.417348,0.000000,0.000000,0.000000
195.450419,0.000000,0.000000,0.000000
195.483490,0.000000,0.000000,0.000000
195.516562,-0.000000,-0.000000,-0.000000
195.549633,-0.000000,-0.000000,-0.000000
195.582704,-0.000000,-0.000000,-0.000000
195.615775,-0.000000,-0.000000,-0.000000
195.648846,-0.000000,-0.000000,-0.000000
195.681917,0.000000,0.000000,0.000000
195.714988,0.000000,0.000000,0.000000
195.748060,0.000000,0.000000,0.000000
195.781131,0.000000,0.000000,0.000000
195.814202,0.000000,0.000000,0.000000
195.847273,-0.000000,-0.000000,-0.000000
195.880344,-0.000000,-0.000000,-0.000000
195.913415,-0.000000,-0.000000,-0.000000
195.946486,-0.000000,-0.000000,-0.000000
195.979558,-0.000000,-0.000000,-0.000000
196.012629,0.000000,0.000000,0.000000
196.045700,0.000000,0.000000,0.000000
196.078771,0.000000,0.000000,0.000000
196.111842,0.000000,0.000000,0.000000
196.144913,0.000000,0.000000,0.000000
196.177984,-0.000000,-0.000000,-0.000000
196.211055,-0.000000,-0.000000,-0.000000
196.244127,-0.000000,-0.000000,-0.000000
196.277198,-0.000000,-0.000000,-0.000000
196.310269,-0.000000,-0.000000,-0.000000
196.343340,0.000000,0.000000,0.000000
196.376411,0.000000,0.000000,0.000000
196.409482,0.000000,0.000000,0.000000
196.442553,0.000000,0.000000,0.000000
196.475625,0.000000,0.000000,0.000000
196.508696,-0.000000,-0.000000,-0.000000
196.541767,-0.000000,-0.000000,-0.000000
196.574838,-0.000000,-0.000000,-0.000000
196.607909,-0.000000,-0.000000,-0.000000
196.640980,-0.000000,-0.000000,-0.000000
196.674051,0.000000,0.000000,0.000000
196.707123,0.000000,0.000000,0.000000
196.740194,0.000000,0.000000,0.000000
196.773265,0.000000,0.000000,0.000000
196.806336,0.000000,0.000000,0.000000
196.839407,-0.000000,-0.000000,-0.000000
196.872478,-0.000000,-0.000000,-0.000000
196.905549,-0.000000,-0.000000,-0.000000
196.938620,-0.000000,-0.000000,-0.000000
196.971692,-0.000000,-0.000000,-0.000000
197.004763,0.000000,0.000000,0.000000
197.037834,0.000000,0.000000,0.000000
197.070905,0.000000,0.000000,0.000000
197.103976,0.000000,0.000000,0.000000
197.137047,0.000000,0.000000,0.000000
197.170118,-0.000000,-0.000000,-0.000000
197.203190,-0.000000,-0.000000,-0.000000
197.236261,-0.000000,-0.000000,-0.000000
197.269332,-0.000000,-0.000000,-0.000000
197.302403,-0.000000,-0.000000,-0.000000
197.335474,0.000000,0.000000,0.000000
197.368545,0.000000,0.000000,0.000000
197.401616,0.000000,0.000000,0.000000
197.434688,0.000000,0.000000,0.000000
197.467759,0.000000,0.000000,0.000000
197.500830,-0.000000,-0.000000,-0.000000
197.533901,-0.000000,-0.000000,-0.000000
197.566972,-0.000000,-0.000000,-0.000000
197.600043,-0.000000,-0.000000,-0.000000
197.633114,-0.000000,-0.000000,-0.000000
197.666185,0.000000,0.000000,0.000000
197.699257,0.000000,0.000000,0.000000
197.732328,0.000000,0.000000,0.000000
197.765399,0.000000,0.000000,0.000000
197.798470,0.000000,0.000000,0.000000
197.831541,-0.000000,-0.000000,-0.000000
197.864612,-0.000000,-0.000000,-0.000000
197.897683,-0.000000,-0.000000,-0.000000
197.930755,-0.000000,-0.000000,-0.000000
197.963826,-0.000000,-0.000000,-0.000000
197.996897,0.000000,0.000000,0.000000
198.029968,0.000000,0.000000,0.000000
198.063039,0.000000,0.000000,0.000000
198.096110,0.000000,0.000000,0.000000
198.129181,0.000000,0.000000,0.000000
198.162253,-0.000000,-0.000000,-0.000000
198.195324,-0.000000,-0.000000,-0.000000
198.228395,-0.000000,-0.000000,-0.000000
198.261466,-0.000000,-0.000000,-0.000000
198.294537,-0.000000,-0.000000,-0.000000
198.327608,0.000000,0.000000,0.000000
198.360679,0.000000,0.000000,0.000000
198.393751,0.000000,0.000000,0.000000
198.426822,0.000000,0.000000,0.000000
198.459893,0.000000,0.000000,0.000000
198.492964,-0.000000,-0.000000,-0.000000
198.526035,-0.000000,-0.000000,-0.000000
198.559106,-0.000000,-0.000000,-0.000000
198.592177,-0.000000,-0.000000,-0.000000
198.625248,-0.000000,-0.000000,-0.000000
198.658320,0.000000,0.000000,0.000000
198.691391,0.000000,0.000000,0.000000
198.724462,0.000000,0.000000,0.000000
198.757533,0.000000,0.000000,0.000000
198.790604,0.000000,0.000000,0.000000
198.823675,-0.000000,-0.000000,-0.000000
198.856746,-0.000000,-0.000000,-0.000000
198.889818,-0.000000,-0.000000,-0.000000
198.922889,-0.000000,-0.000000,-0.000000
198.955960,-0.000000,-0.000000,-0.000000
198.989031,0.000000,0.000000,0.000000
199.022102,0.000000,0.000000,0.000000
199.055173,0.000000,0.000000,0.000000
199.088244,0.000000,0.000000,0.000000
199.121316,0.000000,0.000000,0.000000
199.154387,-0.000000,-0.000000,-0.000000
199.187458,-0.000000,-0.000000,-0.000000
199.220529,-0.000000,-0.000000,-0.000000
199.253600,-0.000000,-0.000000,-0.000000
199.286671,-0.000000,-0.000000,-0.000000
199.319742,0.000000,0.000000,0.000000
199.352813,0.000000,0.000000,0.000000
199.385885,0.000000,0.000000,0.000000
199.418956,0.000000,0.000000,0.000000
199.452027,0.000000,0.000000,0.000000
199.485098,-0.000000,-0.000000,-0.000000
199.518169,-0.000000,-0.000000,-0.000000
199.551240,-0.000000,-0.000000,-0.000000
199.584311,-0.000000,-0.000000,-0.000000
199.617383,-0.000000,-0.000000,-0.000000
199.650454,0.000000,0.000000,0.000000
199.683525,0.000000,0.000000,0.000000
199.716596,0.000000,0.000000,0.000000
199.749667,0.000000,0.000000,0.000000
199.782738,0.000000,0.000000,0.000000
199.815809,-0.000000,-0.000000,-0.000000
199.848881,-0.000000,-0.000000,-0.000000
199.881952,-0.000000,-0.000000,-0.000000
199.915023,-0.000000,-0.000000,-0.000000
199.948094,-0.000000,-0.000000,-0.000000
199.981165,0.000000,0.000000,0.000000
200.014236,0.000000,0.000000,0.000000
200.047307,0.000000,0.000000,0.000000
200.080378,0.000000,0.000000,0.000000
200.113450,0.000000,0.000000,0.000000
200.146521,-0.000000,-0.000000,-0.000000
200.179592,-0.000000,-0.000000,-0.000000
200.212663,-0.000000,-0.000000,-0.000000
200.245734,-0.000000,-0.000000,-0.000000
200.278805,-0.000000,-0.000000,-0.000000
200.311876,0.000000,0.000000,0.000000
200.344948,0.000000,0.000000,0.000000
200.378019,0.000000,0.000000,0.000000
200.411090,0.000000,0.000000,0.000000
200.444161,0.000000,0.000000,0.000000
200.477232,-0.000000,-0.000000,-0.000000
200.510303,-0.000000,-0.000000,-0.000000
200.543374,-0.000000,-0.000000,-0.000000
200.576446,-0.000000,-0.000000,-0.000000
200.609517,-0.000000,-0.000000,-0.000000
200.642588,0.000000,0.000000,0.000000
200.675659,0.000000,0.000000,0.000000
200.708730,0.000000,0.000000,0.000000
200.741801,0.000000,0.000000,0.000000
200.774872,0.000000,0.000000,0.000000
200.807943,-0.000000,-0.000000,-0.000000
200.841015,-0.000000,-0.000000,-0.000000
200.874086,-0.000000,-0.000000,-0.000000
200.907157,-0.000000,-0.000000,-0.000000
200.940228,-0.000000,-0.000000,-0.000000
200.973299,0.000000,0.000000,0.000000
201.006370,0.000000,0.000000,0.000000
201.039441,0.000000,0.000000,0.000000
201.072513,0.000000,0.000000,0.000000
201.105584,0.000000,0.000000,0.000000
201.138655,-0.000000,-0.000000,-0.000000
201.171726,-0.000000,-0.000000,-0.000000
201.204797,-0.000000,-0.000000,-0.000000
201.237868,-0.000000,-0.000000,-0.000000
201.270939,-0.000000,-0.000000,-0.000000
201.304011,0.000000,0.000000,0.000000
201.337082,0.000000,0.000000,0.000000
201.370153,0.000000,0.000000,0.000000
201.403224,0.000000,0.000000,0.000000
201.436295,0.000000,0.000000,0.000000
201.469366,-0.000000,-0.000000,-0.000000
201.502437,-0.000000,-0.000000,-0.000000
201.535509,-0.000000,-0.000000,-0.000000
201.568580,-0.000000,-0.000000,-0.000000
201.601651,-0.000000,-0.000000,-0.000000
201.634722,0.000000,0.000000,0.000000
201.667793,0.000000,0.000000,0.000000
201.700864,0.000000,0.000000,0.000000
201.733935,0.000000,0.000000,0.000000
201.767006,0.000000,0.000000,0.000000
201.800078,-0.000000,-0.000000,-0.000000
201.833149,-0.000000,-0.000000,-0.000000
201.866220,-0.000000,-0.000000,-0.000000
201.899291,-0.000000,-0.000000,-0.000000
201.932362,-0.000000,-0.000000,-0.000000
201.965433,0.000000,0.000000,0.000000
201.998504,0.000000,0.000000,0.000000
202.031576,0.000000,0.000000,0.000000
202.064647,0.000000,0.000000,0.000000
202.097718,0.000000,0.000000,0.000000
202.130789,-0.000000,-0.000000,-0.000000
202.163860,-0.000000,-0.000000,-0.000000
202.196931,-0.000000,-0.000000,-0.000000
202.230002,-0.000000,-0.000000,-0.000000
202.263074,-0.000000,-0.000000,-0.000000
202.296145,0.000000,0.000000,0.000000
202.329216,0.000000,0.000000,0.000000
202.362287,0.000000,0.000000,0.000000
202.395358,0.000000,0.000000,0.000000
202.428429,0.000000,0.000000,0.000000
202.461500,-0.000000,-0.000000,-0.000000
202.494571,-0.000000,-0.000000,-0.000000
202.527643,-0.000000,-0.000000,-0.000000
202.560714,-0.000000,-0.000000,-0.000000
202.593785,-0.000000,-0.000000,-0.000000
202.626856,0.000000,0.000000,0.000000
202.659927,0.000000,0.000000,0.000000
202.692998,0.000000,0.000000,0.000000
202.726069,0.000000,0.000000,0.000000
202.759141,0.000000,0.000000,0.000000
202.792212,-0.000000,-0.000000,-0.000000
202.825283,-0.000000,-0.000000,-0.000000
202.858354,-0.000000,-0.000000,-0.000000
202.891425,-0.000000,-0.000000,-0.000000
202.924496,-0.000000,-0.000000,-0.000000
202.957567,0.000000,0.000000,0.000000
202.990639,0.000000,0.000000,0.000000
203.023710,0.000000,0.000000,0.000000
203.056781,0.000000,0.000000,0.000000
203.089852,0.000000,0.000000,0.000000
203.122923,-0.000000,-0.000000,-0.000000
203.155994,-0.000000,-0.000000,-0.000000
203.189065,-0.000000,-0.000000,-0.000000
203.222136,-0.000000,-0.000000,-0.000000
203.255208,-0.000000,-0.000000,-0.000000
203.288279,0.000000,0.000000,0.000000
203.321350,0.000000,0.000000,0.000000
203.354421,0.000000,0.000000,0.000000
203.387492,0.000000,0.000000,0.000000
203.420563,0.000000,0.000000,0.000000
203.453634,-0.000000,-0.000000,-0.000000
203.486706,-0.000000,-0.000000,-0.000000
203.519777,-0.000000,-0.000000,-0.000000
203.552848,-0.000000,-0.000000,-0.000000
203.585919,-0.000000,-0.000000,-0.000000
203.618990,0.000000,0.000000,0.000000
203.652061,0.000000,0.000000,0.000000
203.685132,0.000000,0.000000,0.000000
203.718204,0.000000,0.000000,0.000000
203.751275,0.000000,0.000000,0.000000
203.784346,-0.000000,-0.000000,-0.000000
203.817417,-0.000000,-0.000000,-0.000000
203.850488,-0.000000,-0.000000,-0.000000
203.883559,-0.000000,-0.000000,-0.000000
203.916630,-0.000000,-0.000000,-0.000000
203.949702,0.000000,0.000000,0.000000
203.982773,0.000000,0.000000,0.000000
204.015844,0.000000,0.000000,0.000000
204.048915,0.000000,0.000000,0.000000
204.081986,0.000000,0.000000,0.000000
204.115057,-0.000000,-0.000000,-0.000000
204.148128,-0.000000,-0.000000,-0.000000
204.181199,-0.000000,-0.000000,-0.000000
204.214271,-0.000000,-0.000000,-0.000000
204.247342,-0.000000,-0.000000,-0.000000
204.280413,0.000000,0.000000,0.000000
204.313484,0.000000,0.000000,0.000000
204.346555,0.000000,0.000000,0.000000
204.379626,0.000000,0.000000,0.000000
204.412697,0.000000,0.000000,0.000000
204.445769,-0.000000,-0.000000,-0.000000
204.478840,-0.000000,-0.000000,-0.000000
204.511911,-0.000000,-0.000000,-0.000000
204.544982,-0.000000,-0.000000,-0.000000
204.578053,-0.000000,-0.000000,-0.000000
204.611124,0.000000,0.000000,0.000000
204.644195,0.000000,0.000000,0.000000
204.677267,0.000000,0.000000,0.000000
204.710338,0.000000,0.000000,0.000000
204.743409,0.000000,0.000000,0.000000
204.776480,-0.000000,-0.000000,-0.000000
204.809551,-0.000000,-0.000000,-0.000000
204.842622,-0.000000,-0.000000,-0.000000
204.875693,-0.000000,-0.000000,-0.000000
204.908764,-0.000000,-0.000000,-0.000000
204.941836,0.000000,0.000000,0.000000
204.974907,0.000000,0.000000,0.000000
205.007978,0.000000,0.000000,0.000000
205.041049,0.000000,0.000000,0.000000
205.074120,0.000000,0.000000,0.000000
205.107191,-0.000000,-0.000000,-0.000000
205.140262,-0.000000,-0.000000,-0.000000
205.173334,-0.000000,-0.000000,-0.000000
205.206405,-0.000000,-0.000000,-0.000000
205.239476,-0.000000,-0.000000,-0.000000
205.272547,0.000000,0.000000,0.000000
205.305618,0.000000,0.000000,0.000000
205.338689,0.000000,0.000000,0.000000
205.371760,0.000000,0.000000,0.000000
205.404832,0.000000,0.000000,0.000000
205.437903,-0.000000,-0.000000,-0.000000
205.470974,-0.000000,-0.000000,-0.000000
205.504045,-0.000000,-0.000000,-0.000000
205.537116,-0.000000,-0.000000,-0.000000
205.570187,-0.000000,-0.000000,-0.000000
205.603258,0.000000,0.000000,0.000000
205.636329,0.000000,0.000000,0.000000
205.669401,0.000000,0.000000,0.000000
205.702472,0.000000,0.000000,0.000000
205.735543,0.000000,0.000000,0.000000
205.768614,-0.000000,-0.000000,-0.000000
205.801685,-0.000000,-0.000000,-0.000000
205.834756,-0.000000,-0.000000,-0.000000
205.867827,-0.000000,-0.000000,-0.000000
205.900899,-0.000000,-0.000000,-0.000000
205.933970,0.000000,0.000000,0.000000
205.967041,0.000000,0.000000,0.000000
206.000112,0.000000,0.000000,0.000000
206.033183,0.000000,0.000000,0.000000
206.066254,0.000000,0.000000,0.000000
206.099325,-0.000000,-0.000000,-0.000000
206.132397,-0.000000,-0.000000,-0.000000
206.165468,-0.000000,-0.000000,-0.000000
206.198539,-0.000000,-0.000000,-0.000000
206.231610,-0.000000,-0.000000,-0.000000
206.264681,0.000000,0.000000,0.000000
206.297752,0.000000,0.000000,0.000000
206.330823,0.000000,0.000000,0.000000
206.363895,0.000000,0.000000,0.000000
206.396966,0.000000,0.000000,0.000000
206.430037,-0.000000,-0.000000,-0.000000
206.463108,-0.000000,-0.000000,-0.000000
206.496179,-0.000000,-0.000000,-0.000000
206.529250,-0.000000,-0.000000,-0.000000
206.562321,-0.000000,-0.000000,-0.000000
206.595392,0.000000,0.000000,0.000000
206.628464,0.000000,0.000000,0.000000
206.661535,0.000000,0.000000,0.000000
206.694606,0.000000,0.000000,0.000000
206.727677,0.000000,0.000000,0.000000
206.760748,-0.000000,-0.000000,-0.000000
206.793819,-0.000000,-0.000000,-0.000000
206.826890,-0.000000,-0.000000,-0.000000
206.859962,-0.000000,-0.000000,-0.000000
206.893033,-0.000000,-0.000000,-0.000000
206.926104,0.000000,0.000000,0.000000
206.959175,0.000000,0.000000,0.000000
206.992246,0.000000,0.000000,0.000000
207.025317,0.000000,0.000000,0.000000
207.058388,0.000000,0.000000,0.000000
207.091460,-0.000000,-0.000000,-0.000000
207.124531,-0.000000,-0.000000,-0.000000
207.157602,-0.000000,-0.000000,-0.000000
207.190673,-0.000000,-0.000000,-0.000000
207.223744,-0.000000,-0.000000,-0.000000
207.256815,0.000000,0.000000,0.000000
207.289886,0.000000,0.000000,0.000000
207.322957,0.000000,0.000000,0.000000
207.356029,0.000000,0.000000,0.000000
207.389100,0.000000,0.000000,0.000000
207.422171,-0.000000,-0.000000,-0.000000
207.455242,-0.000000,-0.000000,-0.000000
207.488313,-0.000000,-0.000000,-0.000000
207.521384,-0.000000,-0.000000,-0.000000
207.554455,-0.000000,-0.000000,-0.000000
207.587527,0.000000,0.000000,0.000000
207.620598,0.000000,0.000000,0.000000
207.653669,0.000000,0.000000,0.000000
207.686740,0.000000,0.000000,0.000000
207.719811,0.000000,0.000000,0.000000
207.752882,-0.000000,-0.000000,-0.000000
207.785953,-0.000000,-0.000000,-0.000000
207.819025,-0.000000,-0.000000,-0.000000
207.852096,-0.000000,-0.000000,-0.000000
207.885167,-0.000000,-0.000000,-0.000000
207.918238,0.000000,0.000000,0.000000
207.951309,0.000000,0.000000,0.000000
207.984380,0.000000,0.000000,0.000000
208.017451,0.000000,0.000000,0.000000
208.050522,0.000000,0.000000,0.000000
208.083594,-0.000000,-0.000000,-0.000000
208.116665,-0.000000,-0.000000,-0.000000
208.149736,-0.000000,-0.000000,-0.000000
208.182807,-0.000000,-0.000000,-0.000000
208.215878,-0.000000,-0.000000,-0.000000
208.248949,0.000000,0.000000,0.000000
208.282020,0.000000,0.000000,0.000000
208.315092,0.000000,0.000000,0.000000
208.348163,0.000000,0.000000,0.000000
208.381234,0.000000,0.000000,0.000000
208.414305,-0.000000,-0.000000,-0.000000
208.447376,-0.000000,-0.000000,-0.000000
208.480447,-0.000000,-0.000000,-0.000000
208.513518,-0.000000,-0.000000,-0.000000
208.546590,-0.000000,-0.000000,-0.000000
208.579661,0.000000,0.000000,0.000000
208.612732,0.000000,0.000000,0.000000
208.645803,0.000000,0.000000,0.000000
208.678874,0.000000,0.000000,0.000000
208.711945,0.000000,0.000000,0.000000
208.745016,-0.000000,-0.000000,-0.000000
208.778088,-0.000000,-0.000000,-0.000000
208.811159,-0.000000,-0.000000,-0.000000
208.844230,-0.000000,-0.000000,-0.000000
208.877301,-0.000000,-0.000000,-0.000000
208.910372,0.000000,0.000000,0.000000
208.943443,0.000000,0.000000,0.000000
208.976514,0.000000,0.000000,0.000000
209.009585,0.000000,0.000000,0.000000
209.042657,0.000000,0.000000,0.000000
209.075728,-0.000000,-0.000000,-0.000000
209.108799,-0.000000,-0.000000,-0.000000
209.141870,-0.000000,-0.000000,-0.000000
209.174941,-0.000000,-0.000000,-0.000000
209.208012,-0.000000,-0.000000,-0.000000
209.241083,0.000000,0.000000,0.000000
209.274155,0.000000,0.000000,0.000000
209.307226,0.000000,0.000000,0.000000
209.340297,0.000000,0.000000,0.000000
209.373368,0.000000,0.000000,0.000000
209.406439,-0.000000,-0.000000,-0.000000
209.439510,-0.000000,-0.000000,-0.000000
209.472581,-0.000000,-0.000000,-0.000000
209.505653,-0.000000,-0.000000,-0.000000
209.538724,-0.000000,-0.000000,-0.000000
209.571795,0.000000,0.000000,0.000000
209.604866,0.000000,0.000000,0.000000
209.637937,0.000000,0.000000,0.000000
209.671008,0.000000,0.000000,0.000000
209.704079,0.000000,0.000000,0.000000
209.737150,-0.000000,-0.000000,-0.000000
209.770222,-0.000000,-0.000000,-0.000000
209.803293,-0.000000,-0.000000,-0.000000
209.836364,-0.000000,-0.000000,-0.000000
209.869435,-0.000000,-0.000000,-0.000000
209.902506,0.000000,0.000000,0.000000
209.935577,0.000000,0.000000,0.000000
209.968648,0.000000,0.000000,0.000000
210.001720,0.000000,0.000000,0.000000
210.034791,0.000000,0.000000,0.000000
210.067862,-0.000000,-0.000000,-0.000000
210.100933,-0.000000,-0.000000,-0.000000
210.134004,-0.000000,-0.000000,-0.000000
210.167075,-0.000000,-0.000000,-0.000000
210.200146,-0.000000,-0.000000,-0.000000
210.233218,0.000000,0.000000,0.000000
210.266289,0.000000,0.000000,0.000000
210.299360,0.000000,0.000000,0.000000
210.332431,0.000000,0.000000,0.000000
210.365502,0.000000,0.000000,0.000000
210.398573,-0.000000,-0.000000,-0.000000
210.431644,-0.000000,-0.000000,-0.000000
210.464715,-0.000000,-0.000000,-0.000000
210.497787,-0.000000,-0.000000,-0.000000
210.530858,-0.000000,-0.000000,-0.000000
210.563929,0.000000,0.000000,0.000000
210.597000,0.000000,0.000000,0.000000
210.630071,0.000000,0.000000,0.000000
210.663142,0.000000,0.000000,0.000000
210.696213,0.000000,0.000000,0.000000
210.729285,-0.000000,-0.000000,-0.000000
210.762356,-0.000000,-0.000000,-0.000000
210.795427,-0.000000,-0.000000,-0.000000
210.828498,-0.000000,-0.000000,-0.000000
210.861569,-0.000000,-0.000000,-0.000000
210.894640,0.000000,0.000000,0.000000
210.927711,0.000000,0.000000,0.000000
210.960783,0.000000,0.000000,0.000000
210.993854,0.000000,0.000000,0.000000
211.026925,0.000000,0.000000,0.000000
211.059996,-0.000000,-0.000000,-0.000000
211.093067,-0.000000,-0.000000,-0.000000
211.126138,-0.000000,-0.000000,-0.000000
211.159209,-0.000000,-0.000000,-0.000000
211.192280,-0.000000,-0.000000,-0.000000
211.225352,0.000000,0.000000,0.000000
211.258423,0.000000,0.000000,0.000000
211.291494,0.000000,0.000000,0.000000
211.324565,0.000000,0.000000,0.000000
211.357636,0.000000,0.000000,0.000000
211.390707,-0.000000,-0.000000,-0.000000
211.423778,-0.000000,-0.000000,-0.000000
211.456850,-0.000000,-0.000000,-0.000000
211.489921,-0.000000,-0.000000,-0.000000
211.522992,-0.000000,-0.000000,-0.000000
211.556063,0.000000,0.000000,0.000000
211.589134,0.000000,0.000000,0.000000
211.622205,0.000000,0.000000,0.000000
211.655276,0.000000,0.000000,0.000000
211.688348,0.000000,0.000000,0.000000
211.721419,-0.000000,-0.000000,-0.000000
211.754490,-0.000000,-0.000000,-0.000000
211.787561,-0.000000,-0.000000,-0.000000
211.820632,-0.000000,-0.000000,-0.000000
211.853703,-0.000000,-0.000000,-0.000000
211.886774,0.000000,0.000000,0.000000
211.919846,0.000000,0.000000,0.000000
211.952917,0.000000,0.000000,0.000000
211.985988,0.000000,0.000000,0.000000
212.019059,0.000000,0.000000,0.000000
212.052130,-0.000000,-0.000000,-0.000000
212.085201,-0.000000,-0.000000,-0.000000
212.118272,-0.000000,-0.000000,-0.000000
212.151343,-0.000000,-0.000000,-0.000000
212.184415,-0.000000,-0.000000,-0.000000
212.217486,0.000000,0.000000,0.000000
212.250557,0.000000,0.000000,0.000000
212.283628,0.000000,0.000000,0.000000
212.316699,0.000000,0.000000,0.000000
212.349770,0.000000,0.000000,0.000000
212.382841,-0.000000,-0.000000,-0.000000
212.415913,-0.000000,-0.000000,-0.000000
212.448984,-0.000000,-0.000000,-0.000000
212.482055,-0.000000,-0.000000,-0.000000
212.515126,-0.000000,-0.000000,-0.000000
212.548197,0.000000,0.000000,0.000000
212.581268,0.000000,0.000000,0.000000
212.614339,0.000000,0.000000,0.000000
212.647411,0.000000,0.000000,0.000000
212.680482,0.000000,0.000000,0.000000
212.713553,-0.000000,-0.000000,-0.000000
212.746624,-0.000000,-0.000000,-0.000000
212.779695,-0.000000,-0.000000,-0.000000
212.812766,-0.000000,-0.000000,-0.000000
212.845837,-0.000000,-0.000000,-0.000000
212.878908,0.000000,0.000000,0.000000
212.911980,0.000000,0.000000,0.000000
212.945051,0.000000,0.000000,0.000000
212.978122,0.000000,0.000000,0.000000
213.011193,0.000000,0.000000,0.000000
213.044264,-0.000000,-0.000000,-0.000000
213.077335,-0.000000,-0.000000,-0.000000
213.110406,-0.000000,-0.000000,-0.000000
213.143478,-0.000000,-0.000000,-0.000000
213.176549,-0.000000,-0.000000,-0.000000
213.209620,0.000000,0.000000,0.000000
213.242691,0.000000,0.000000,0.000000
213.275762,0.000000,0.000000,0.000000
213.308833,0.000000,0.000000,0.000000
213.341904,0.000000,0.000000,0.000000
213.374976,-0.000000,-0.000000,-0.000000
213.408047,-0.000000,-0.000000,-0.000000
213.441118,-0.000000,-0.000000,-0.000000
213.474189,-0.000000,-0.000000,-0.000000
213.507260,-0.000000,-0.000000,-0.000000
213.540331,0.000000,0.000000,0.000000
213.573402,0.000000,0.000000,0.000000
213.606473,0.000000,0.000000,0.000000
213.639545,0.000000,0.000000,0.000000
213.672616,0.000000,0.000000,0.000000
213.705687,-0.000000,-0.000000,-0.000000
213.738758,-0.000000,-0.000000,-0.000000
213.771829,-0.000000,-0.000000,-0.000000
213.804900,-0.000000,-0.000000,-0.000000
213.837971,-0.000000,-0.000000,-0.000000
213.871043,0.000000,0.000000,0.000000
213.904114,0.000000,0.000000,0.000000
213.937185,0.000000,0.000000,0.000000
213.970256,0.000000,0.000000,0.000000
214.003327,0.000000,0.000000,0.000000
214.036398,-0.000000,-0.000000,-0.000000
214.069469,-0.000000,-0.000000,-0.000000
214.102541,-0.000000,-0.000000,-0.000000
214.135612,-0.000000,-0.000000,-0.000000
214.168683,-0.000000,-0.000000,-0.000000
214.201754,0.000000,0.000000,0.000000
214.234825,0.000000,0.000000,0.000000
214.267896,0.000000,0.000000,0.000000
214.300967,0.000000,0.000000,0.000000
214.334039,0.000000,0.000000,0.000000
214.367110,-0.000000,-0.000000,-0.000000
214.400181,-0.000000,-0.000000,-0.000000
214.433252,-0.000000,-0.000000,-0.000000
214.466323,-0.000000,-0.000000,-0.000000
214.499394,-0.000000,-0.000000,-0.000000
214.532465,0.000000,0.000000,0.000000
214.565536,0.000000,0.000000,0.000000
214.598608,0.000000,0.000000,0.000000
214.631679,0.000000,0.000000,0.000000
214.664750,0.000000,0.000000,0.000000
214.697821,-0.000000,-0.000000,-0.000000
214.730892,-0.000000,-0.000000,-0.000000
214.763963,-0.000000,-0.000000,-0.000000
214.797034,-0.000000,-0.000000,-0.000000
214.830106,-0.000000,-0.000000,-0.000000
214.863177,0.000000,0.000000,0.000000
214.896248,0.000000,0.000000,0.000000
214.929319,0.000000,0.000000,0.000000
214.962390,0.000000,0.000000,0.000000
214.995461,0.000000,0.000000,0.000000
215.028532,-0.000000,-0.000000,-0.000000
215.061604,-0.000000,-0.000000,-0.000000
215.094675,-0.000000,-0.000000,-0.000000
215.127746,-0.000000,-0.000000,-0.000000
215.160817,-0.000000,-0.000000,-0.000000
215.193888,0.000000,0.000000,0.000000
215.226959,0.000000,0.000000,0.000000
215.260030,0.000000,0.000000,0.000000
215.293101,0.000000,0.000000,0.000000
215.326173,0.000000,0.000000,0.000000
215.359244,-0.000000,-0.000000,-0.000000
215.392315,-0.000000,-0.000000,-0.000000
215.425386,-0.000000,-0.000000,-0.000000
215.458457,-0.000000,-0.000000,-0.000000
215.491528,-0.000000,-0.000000,-0.000000
215.524599,0.000000,0.000000,0.000000
215.557671,0.000000,0.000000,0.000000
215.590742,0.000000,0.000000,0.000000
215.623813,0.000000,0.000000,0.000000
215.656884,0.000000,0.000000,0.000000
215.689955,-0.000000,-0.000000,-0.000000
215.723026,-0.000000,-0.000000,-0.000000
215.756097,-0.000000,-0.000000,-0.000000
215.789169,-0.000000,-0.000000,-0.000000
215.822240,-0.000000,-0.000000,-0.000000
215.855311,0.000000,0.000000,0.000000
215.888382,0.000000,0.000000,0.000000
215.921453,0.000000,0.000000,0.000000
215.954524,0.000000,0.000000,0.000000
215.987595,0.000000,0.000000,0.000000
216.020666,-0.000000,-0.000000,-0.000000
216.053738,-0.000000,-0.000000,-0.000000
216.086809,-0.000000,-0.000000,-0.000000
216.119880,-0.000000,-0.000000,-0.000000
216.152951,-0.000000,-0.000000,-0.000000
216.186022,0.000000,0.000000,0.000000
216.219093,0.000000,0.000000,0.000000
216.252164,0.000000,0.000000,0.000000
216.285236,0.000000,0.000000,0.000000
216.318307,0.000000,0.000000,0.000000
216.351378,-0.000000,-0.000000,-0.000000
216.384449,-0.000000,-0.000000,-0.000000
216.417520,-0.000000,-0.000000,-0.000000
216.450591,-0.000000,-0.000000,-0.000000
216.483662,-0.000000,-0.000000,-0.000000
216.516734,0.000000,0.000000,0.000000
216.549805,0.000000,0.000000,0.000000
216.582876,0.000000,0.000000,0.000000
216.615947,0.000000,0.000000,0.000000
216.649018,0.000000,0.000000,0.000000
216.682089,-0.000000,-0.000000,-0.000000
216.715160,-0.000000,-0.000000,-0.000000
216.748232,-0.000000,-0.000000,-0.000000
216.781303,-0.000000,-0.000000,-0.000000
216.814374,-0.000000,-0.000000,-0.000000
216.847445,0.000000,0.000000,0.000000
216.880516,0.000000,0.000000,0.000000
216.913587,0.000000,0.000000,0.000000
216.946658,0.000000,0.000000,0.000000
216.979729,0.000000,0.000000,0.000000
217.012801,-0.000000,-0.000000,-0.000000
217.045872,-0.000000,-0.000000,-0.000000
217.078943,-0.000000,-0.000000,-0.000000
217.112014,-0.000000,-0.000000,-0.000000
217.145085,-0.000000,-0.000000,-0.000000
217.178156,0.000000,0.000000,0.000000
217.211227,0.000000,0.000000,0.000000
217.244299,0.000000,0.000000,0.000000
217.277370,0.000000,0.000000,0.000000
217.310441,0.000000,0.000000,0.000000
217.343512,-0.000000,-0.000000,-0.000000
217.376583,-0.000000,-0.000000,-0.000000
217.409654,-0.000000,-0.000000,-0.000000
217.442725,-0.000000,-0.000000,-0.000000
217.475797,-0.000000,-0.000000,-0.000000
217.508868,0.000000,0.000000,0.000000
217.541939,0.000000,0.000000,0.000000
217.575010,0.000000,0.000000,0.000000
217.608081,0.000000,0.000000,0.000000
217.641152,0.000000,0.000000,0.000000
217.674223,-0.000000,-0.000000,-0.000000
217.707294,-0.000000,-0.000000,-0.000000
217.740366,-0.000000,-0.000000,-0.000000
217.773437,-0.000000,-0.000000,-0.000000
217.806508,-0.000000,-0.000000,-0.000000
217.839579,0.000000,0.000000,0.000000
217.872650,0.000000,0.000000,0.000000
217.905721,0.000000,0.000000,0.000000
217.938792,0.000000,0.000000,0.000000
217.971864,0.000000,0.000000,0.000000
218.004935,-0.000000,-0.000000,-0.000000
218.038006,-0.000000,-0.000000,-0.000000
218.071077,-0.000000,-0.000000,-0.000000
218.104148,-0.000000,-0.000000,-0.000000
218.137219,-0.000000,-0.000000,-0.000000
218.170290,0.000000,0.000000,0.000000
218.203362,0.000000,0.000000,0.000000
218.236433,0.000000,0.000000,0.000000
218.269504,0.000000,0.000000,0.000000
218.302575,0.000000,0.000000,0.000000
218.335646,-0.000000,-0.000000,-0.000000
218.368717,-0.000000,-0.000000,-0.000000
218.401788,-0.000000,-0.000000,-0.000000
218.434859,-0.000000,-0.000000,-0.000000
218.467931,-0.000000,-0.000000,-0.000000
218.501002,0.000000,0.000000,0.000000
218.534073,0.000000,0.000000,0.000000
218.567144,0.000000,0.000000,0.000000
218.600215,0.000000,0.000000,0.000000
218.633286,0.000000,0.000000,0.000000
218.666357,-0.000000,-0.000000,-0.000000
218.699429,-0.000000,-0.000000,-0.000000
218.732500,-0.000000,-0.000000,-0.000000
218.765571,-0.000000,-0.000000,-0.000000
218.798642,-0.000000,-0.000000,-0.000000
218.831713,0.000000,0.000000,0.000000
218.864784,0.000000,0.000000,0.000000
218.897855,0.000000,0.000000,0.000000
218.930927,0.000000,0.000000,0.000000
218.963998,0.000000,0.000000,0.000000
218.997069,-0.000000,-0.000000,-0.000000
219.030140,-0.000000,-0.000000,-0.000000
219.063211,-0.000000,-0.000000,-0.000000
219.096282,-0.000000,-0.000000,-0.000000
219.129353,-0.000000,-0.000000,-0.000000
219.162424,0.000000,0.000000,0.000000
219.195496,0.000000,0.000000,0.000000
219.228567,0.000000,0.000000,0.000000
219.261638,0.000000,0.000000,0.000000
219.294709,0.000000,0.000000,0.000000
219.327780,-0.000000,-0.000000,-0.000000
219.360851,-0.000000,-0.000000,-0.000000
219.393922,-0.000000,-0.000000,-0.000000
219.426994,-0.000000,-0.000000,-0.000000
219.460065,-0.000000,-0.000000,-0.000000
219.493136,0.000000,0.000000,0.000000
219.526207,0.000000,0.000000,0.000000
219.559278,0.000000,0.000000,0.000000
219.592349,0.000000,0.000000,0.000000
219.625420,0.000000,0.000000,0.000000
219.658492,-0.000000,-0.000000,-0.000000
219.691563,-0.000000,-0.000000,-0.000000
219.724634,-0.000000,-0.000000,-0.000000
219.757705,-0.000000,-0.000000,-0.000000
219.790776,-0.000000,-0.000000,-0.000000
219.823847,0.000000,0.000000,0.000000
219.856918,0.000000,0.000000,0.000000
219.889990,0.000000,0.000000,0.000000
219.923061,0.000000,0.000000,0.000000
219.956132,0.000000,0.000000,0.000000
219.989203,-0.000000,-0.000000,-0.000000
220.022274,-0.000000,-0.000000,-0.000000
220.055345,-0.000000,-0.000000,-0.000000
220.088416,-0.000000,-0.000000,-0.000000
220.121487,-0.000000,-0.000000,-0.000000
220.154559,0.000000,0.000000,0.000000
220.187630,0.000000,0.000000,0.000000
220.220701,0.000000,0.000000,0.000000
220.253772,0.000000,0.000000,0.000000
220.286843,0.000000,0.000000,0.000000
220.319914,-0.000000,-0.000000,-0.000000
220.352985,-0.000000,-0.000000,-0.000000
220.386057,-0.000000,-0.000000,-0.000000
220.419128,-0.000000,-0.000000,-0.000000
220.452199,-0.000000,-0.000000,-0.000000
220.485270,0.000000,0.000000,0.000000
220.518341,0.000000,0.000000,0.000000
220.551412,0.000000,0.000000,0.000000
220.584483,0.000000,0.000000,0.000000
220.617555,0.000000,0.000000,0.000000
220.650626,-0.000000,-0.000000,-0.000000
220.683697,-0.000000,-0.000000,-0.000000
220.716768,-0.000000,-0.000000,-0.000000
220.749839,-0.000000,-0.000000,-0.000000
220.782910,-0.000000,-0.000000,-0.000000
220.815981,0.000000,0.000000,0.000000
220.849052,0.000000,0.000000,0.000000
220.882124,0.000000,0.000000,0.000000
220.915195,0.000000,0.000000,0.000000
220.948266,0.000000,0.000000,0.000000
220.981337,-0.000000,-0.000000,-0.000000
221.014408,-0.000000,-0.000000,-0.000000
221.047479,-0.000000,-0.000000,-0.000000
221.080550,-0.000000,-0.000000,-0.000000
221.113622,-0.000000,-0.000000,-0.000000
221.146693,0.000000,0.000000,0.000000
221.179764,0.000000,0.000000,0.000000
221.212835,0.000000,0.000000,0.000000
221.245906,0.000000,0.000000,0.000000
221.278977,0.000000,0.000000,0.000000
221.312048,-0.000000,-0.000000,-0.000000
221.345120,-0.000000,-0.000000,-0.000000
221.378191,-0.000000,-0.000000,-0.000000
221.411262,-0.000000,-0.000000,-0.000000
221.444333,-0.000000,-0.000000,-0.000000
221.477404,0.000000,0.000000,0.000000
221.510475,0.000000,0.000000,0.000000
221.543546,0.000000,0.000000,0.000000
221.576617,0.000000,0.000000,0.000000
221.609689,0.000000,0.000000,0.000000
221.642760,-0.000000,-0.000000,-0.000000
221.675831,-0.000000,-0.000000,-0.000000
221.708902,-0.000000,-0.000000,-0.000000
221.741973,-0.000000,-0.000000,-0.000000
221.775044,-0.000000,-0.000000,-0.000000
221.808115,0.000000,0.000000,0.000000
221.841187,0.000000,0.000000,0.000000
221.874258,0.000000,0.000000,0.000000
221.907329,0.000000,0.000000,0.000000
221.940400,0.000000,0.000000,0.000000
221.973471,-0.000000,-0.000000,-0.000000
222.006542,-0.000000,-0.000000,-0.000000
222.039613,-0.000000,-0.000000,-0.000000
222.072685,-0.000000,-0.000000,-0.000000
222.105756,-0.000000,-0.000000,-0.000000
222.138827,0.000000,0.000000,0.000000
222.171898,0.000000,0.000000,0.000000
222.204969,0.000000,0.000000,0.000000
222.238040,0.000000,0.000000,0.000000
222.271111,0.000000,0.000000,0.000000
222.304183,-0.000000,-0.000000,-0.000000
222.337254,-0.000000,-0.000000,-0.000000
222.370325,-0.000000,-0.000000,-0.000000
222.403396,-0.000000,-0.000000,-0.000000
222.436467,-0.000000,-0.000000,-0.000000
222.469538,0.000000,0.000000,0.000000
222.502609,0.000000,0.000000,0.000000
222.535680,0.000000,0.000000,0.000000
222.568752,0.000000,0.000000,0.000000
222.601823,0.000000,0.000000,0.000000
222.634894,-0.000000,-0.000000,-0.000000
222.667965,-0.000000,-0.000000,-0.000000
222.701036,-0.000000,-0.000000,-0.000000
222.734107,-0.000000,-0.000000,-0.000000
222.767178,-0.000000,-0.000000,-0.000000
222.800250,0.000000,0.000000,0.000000
222.833321,0.000000,0.000000,0.000000
222.866392,0.000000,0.000000,0.000000
222.899463,0.000000,0.000000,0.000000
222.932534,0.000000,0.000000,0.000000
222.965605,-0.000000,-0.000000,-0.000000
222.998676,-0.000000,-0.000000,-0.000000
223.031748,-0.000000,-0.000000,-0.000000
223.064819,-0.000000,-0.000000,-0.000000
223.097890,-0.000000,-0.000000,-0.000000
223.130961,0.000000,0.000000,0.000000
223.164032,0.000000,0.000000,0.000000
223.197103,0.000000,0.000000,0.000000
223.230174,0.000000,0.000000,0.000000
223.263245,0.000000,0.000000,0.000000
223.296317,-0.000000,-0.000000,-0.000000
223.329388,-0.000000,-0.000000,-0.000000
223.362459,-0.000000,-0.000000,-0.000000
223.395530,-0.000000,-0.000000,-0.000000
223.428601,-0.000000,-0.000000,-0.000000
223.461672,0.000000,0.000000,0.000000
223.494743,0.000000,0.000000,0.000000
223.527815,0.000000,0.000000,0.000000
223.560886,0.000000,0.000000,0.000000
223.593957,0.000000,0.000000,0.000000
223.627028,-0.000000,-0.000000,-0.000000
223.660099,-0.000000,-0.000000,-0.000000
223.693170,-0.000000,-0.000000,-0.000000
223.726241,-0.000000,-0.000000,-0.000000
223.759313,-0.000000,-0.000000,-0.000000
223.792384,0.000000,0.000000,0.000000
223.825455,0.000000,0.000000,0.000000
223.858526,0.000000,0.000000,0.000000
223.891597,0.000000,0.000000,0.000000
223.924668,0.000000,0.000000,0.000000
223.957739,-0.000000,-0.000000,-0.000000
223.990810,-0.000000,-0.000000,-0.000000
224.023882,-0.000000,-0.000000,-0.000000
224.056953,-0.000000,-0.000000,-0.000000
224.090024,-0.000000,-0.000000,-0.000000
224.123095,0.000000,0.000000,0.000000
224.156166,0.000000,0.000000,0.000000
224.189237,0.000000,0.000000,0.000000
224.222308,0.000000,0.000000,0.000000
224.255380,0.000000,0.000000,0.000000
224.288451,-0.000000,-0.000000,-0.000000
224.321522,-0.000000,-0.000000,-0.000000
224.354593,-0.000000,-0.000000,-0.000000
224.387664,-0.000000,-0.000000,-0.000000
224.420735,-0.000000,-0.000000,-0.000000
224.453806,0.000000,0.000000,0.000000
224.486878,0.000000,0.000000,0.000000
224.519949,0.000000,0.000000,0.000000
224.553020,0.000000,0.000000,0.000000
224.586091,0.000000,0.000000,0.000000
224.619162,-0.000000,-0.000000,-0.000000
224.652233,-0.000000,-0.000000,-0.000000
224.685304,-0.000000,-0.000000,-0.000000
224.718376,-0.000000,-0.000000,-0.000000
224.751447,-0.000000,-0.000000,-0.000000
224.784518,0.000000,0.000000,0.000000
224.817589,0.000000,0.000000,0.000000
224.850660,0.000000,0.000000,0.000000
224.883731,0.000000,0.000000,0.000000
224.916802,0.000000,0.000000,0.000000
224.949873,-0.000000,-0.000000,-0.000000
224.982945,-0.000000,-0.000000,-0.000000
225.016016,-0.000000,-0.000000,-0.000000
225.049087,-0.000000,-0.000000,-0.000000
225.082158,-0.000000,-0.000000,-0.000000
225.115229,0.000000,0.000000,0.000000
225.148300,0.000000,0.000000,0.000000
225.181371,0.000000,0.000000,0.000000
225.214443,0.000000,0.000000,0.000000
225.247514,0.000000,0.000000,0.000000
225.280585,-0.000000,-0.000000,-0.000000
225.313656,-0.000000,-0.000000,-0.000000
225.346727,-0.000000,-0.000000,-0.000000
225.379798,-0.000000,-0.000000,-0.000000
225.412869,-0.000000,-0.000000,-0.000000
225.445941,0.000000,0.000000,0.000000
225.479012,0.000000,0.000000,0.000000
225.512083,0.000000,0.000000,0.000000
225.545154,0.000000,0.000000,0.000000
225.578225,0.000000,0.000000,0.000000
225.611296,-0.000000,-0.000000,-0.000000
225.644367,-0.000000,-0.000000,-0.000000
225.677438,-0.000000,-0.000000,-0.000000
225.710510,-0.000000,-0.000000,-0.000000
225.743581,-0.000000,-0.000000,-0.000000
225.776652,0.000000,0.000000,0.000000
225.809723,0.000000,0.000000,0.000000
225.842794,0.000000,0.000000,0.000000
225.875865,0.000000,0.000000,0.000000
225.908936,0.000000,0.000000,0.000000
225.942008,-0.000000,-0.000000,-0.000000
225.975079,-0.000000,-0.000000,-0.000000
226.008150,-0.000000,-0.000000,-0.000000
226.041221,-0.000000,-0.000000,-0.000000
226.074292,-0.000000,-0.000000,-0.000000
226.107363,0.000000,0.000000,0.000000
226.140434,0.000000,0.000000,0.000000
226.173506,0.000000,0.000000,0.000000
226.206577,0.000000,0.000000,0.000000
226.239648,0.000000,0.000000,0.000000
226.272719,-0.000000,-0.000000,-0.000000
226.305790,-0.000000,-0.000000,-0.000000
226.338861,-0.000000,-0.000000,-0.000000
226.371932,-0.000000,-0.000000,-0.000000
226.405003,-0.000000,-0.000000,-0.000000
226.438075,0.000000,0.000000,0.000000
226.471146,0.000000,0.000000,0.000000
226.504217,0.000000,0.000000,0.000000
226.537288,0.000000,0.000000,0.000000
226.570359,0.000000,0.000000,0.000000
226.603430,-0.000000,-0.000000,-0.000000
226.636501,-0.000000,-0.000000,-0.000000
226.669573,-0.000000,-0.000000,-0.000000
226.702644,-0.000000,-0.000000,-0.000000
226.735715,-0.000000,-0.000000,-0.000000
226.768786,0.000000,0.000000,0.000000
226.801857,0.000000,0.000000,0.000000
226.834928,0.000000,0.000000,0.000000
226.867999,0.000000,0.000000,0.000000
226.901071,0.000000,0.000000,0.000000
226.934142,-0.000000,-0.000000,-0.000000
226.967213,-0.000000,-0.000000,-0.000000
227.000284,-0.000000,-0.000000,-0.000000
227.033355,-0.000000,-0.000000,-0.000000
227.066426,-0.000000,-0.000000,-0.000000
227.099497,0.000000,0.000000,0.000000
227.132569,0.000000,0.000000,0.000000
227.165640,0.000000,0.000000,0.000000
227.198711,0.000000,0.000000,0.000000
227.231782,0.000000,0.000000,0.000000
227.264853,-0.000000,-0.000000,-0.000000
227.297924,-0.000000,-0.000000,-0.000000
227.330995,-0.000000,-0.000000,-0.000000
227.364066,-0.000000,-0.000000,-0.000000
227.397138,-0.000000,-0.000000,-0.000000
227.430209,0.000000,0.000000,0.000000
227.463280,0.000000,0.000000,0.000000
227.496351,0.000000,0.000000,0.000000
227.529422,0.000000,0.000000,0.000000
227.562493,0.000000,0.000000,0.000000
227.595564,-0.000000,-0.000000,-0.000000
227.628636,-0.000000,-0.000000,-0.000000
227.661707,-0.000000,-0.000000,-0.000000
227.694778,-0.000000,-0.000000,-0.000000
227.727849,-0.000000,-0.000000,-0.000000
227.760920,0.000000,0.000000,0.000000
227.793991,0.000000,0.000000,0.000000
227.827062,0.000000,0.000000,0.000000
227.860134,0.000000,0.000000,0.000000
227.893205,0.000000,0.000000,0.000000
227.926276,-0.000000,-0.000000,-0.000000
227.959347,-0.000000,-0.000000,-0.000000
227.992418,-0.000000,-0.000000,-0.000000
228.025489,-0.000000,-0.000000,-0.000000
228.058560,-0.000000,-0.000000,-0.000000
228.091631,0.000000,0.000000,0.000000
228.124703,0.000000,0.000000,0.000000
228.157774,0.000000,0.000000,0.000000
228.190845,0.000000,0.000000,0.000000
228.223916,0.000000,0.000000,0.000000
228.256987,-0.000000,-0.000000,-0.000000
228.290058,-0.000000,-0.000000,-0.000000
228.323129,-0.000000,-0.000000,-0.000000
228.356201,-0.000000,-0.000000,-0.000000
228.389272,-0.000000,-0.000000,-0.000000
228.422343,0.000000,0.000000,0.000000
228.455414,0.000000,0.000000,0.000000
228.488485,0.000000,0.000000,0.000000
228.521556,0.000000,0.000000,0.000000
228.554627,0.000000,0.000000,0.000000
228.587699,-0.000000,-0.000000,-0.000000
228.620770,-0.000000,-0.000000,-0.000000
228.653841,-0.000000,-0.000000,-0.000000
228.686912,-0.000000,-0.000000,-0.000000
228.719983,-0.000000,-0.000000,-0.000000
228.753054,0.000000,0.000000,0.000000
228.786125,0.000000,0.000000,0.000000
228.819196,0.000000,0.000000,0.000000
228.852268,0.000000,0.000000,0.000000
228.885339,0.000000,0.000000,0.000000
228.918410,-0.000000,-0.000000,-0.000000
228.951481,-0.000000,-0.000000,-0.000000
228.984552,-0.000000,-0.000000,-0.000000
229.017623,-0.000000,-0.000000,-0.000000
229.050694,-0.000000,-0.000000,-0.000000
229.083766,0.000000,0.000000,0.000000
229.116837,0.000000,0.000000,0.000000
229.149908,0.000000,0.000000,0.000000
229.182979,0.000000,0.000000,0.000000
229.216050,0.000000,0.000000,0.000000
229.249121,-0.000000,-0.000000,-0.000000
229.282192,-0.000000,-0.000000,-0.000000
229.315264,-0.000000,-0.000000,-0.000000
229.348335,-0.000000,-0.000000,-0.000000
229.381406,-0.000000,-0.000000,-0.000000
229.414477,0.000000,0.000000,0.000000
229.447548,0.000000,0.000000,0.000000
229.480619,0.000000,0.000000,0.000000
229.513690,0.000000,0.000000,0.000000
229.546761,0.000000,0.000000,0.000000
229.579833,-0.000000,-0.000000,-0.000000
229.612904,-0.000000,-0.000000,-0.000000
229.645975,-0.000000,-0.000000,-0.000000
229.679046,-0.000000,-0.000000,-0.000000
229.712117,-0.000000,-0.000000,-0.000000
229.745188,0.000000,0.000000,0.000000
229.778259,0.000000,0.000000,0.000000
229.811331,0.000000,0.000000,0.000000
229.844402,0.000000,0.000000,0.000000
229.877473,0.000000,0.000000,0.000000
229.910544,-0.000000,-0.000000,-0.000000
229.943615,-0.000000,-0.000000,-0.000000
229.976686,-0.000000,-0.000000,-0.000000
230.009757,-0.000000,-0.000000,-0.000000
230.042829,-0.000000,-0.000000,-0.000000
230.075900,0.000000,0.000000,0.000000
230.108971,0.000000,0.000000,0.000000
230.142042,0.000000,0.000000,0.000000
230.175113,0.000000,0.000000,0.000000
230.208184,0.000000,0.000000,0.000000
230.241255,-0.000000,-0.000000,-0.000000
230.274327,-0.000000,-0.000000,-0.000000
230.307398,-0.000000,-0.000000,-0.000000
230.340469,-0.000000,-0.000000,-0.000000
230.373540,-0.000000,-0.000000,-0.000000
230.406611,0.000000,0.000000,0.000000
230.439682,0.000000,0.000000,0.000000
230.472753,0.000000,0.000000,0.000000
230.505824,0.000000,0.000000,0.000000
230.538896,0.000000,0.000000,0.000000
230.571967,-0.000000,-0.000000,-0.000000
230.605038,-0.000000,-0.000000,-0.000000
230.638109,-0.000000,-0.000000,-0.000000
230.671180,-0.000000,-0.000000,-0.000000
230.704251,-0.000000,-0.000000,-0.000000
230.737322,0.000000,0.000000,0.000000
230.770394,0.000000,0.000000,0.000000
230.803465,0.000000,0.000000,0.000000
230.836536,0.000000,0.000000,0.000000
230.869607,0.000000,0.000000,0.000000
230.902678,-0.000000,-0.000000,-0.000000
230.935749,-0.000000,-0.000000,-0.000000
230.968820,-0.000000,-0.000000,-0.000000
231.001892,-0.000000,-0.000000,-0.000000
231.034963,-0.000000,-0.000000,-0.000000
231.068034,0.000000,0.000000,0.000000
231.101105,0.000000,0.000000,0.000000
231.134176,0.000000,0.000000,0.000000
231.167247,0.000000,0.000000,0.000000
231.200318,0.000000,0.000000,0.000000
231.233389,-0.000000,-0.000000,-0.000000
231.266461,-0.000000,-0.000000,-0.000000
231.299532,-0.000000,-0.000000,-0.000000
231.332603,-0.000000,-0.000000,-0.000000
231.365674,-0.000000,-0.000000,-0.000000
231.398745,0.000000,0.000000,0.000000
231.431816,0.000000,0.000000,0.000000
231.464887,0.000000,0.000000,0.000000
231.497959,0.000000,0.000000,0.000000
231.531030,0.000000,0.000000,0.000000
231.564101,-0.000000,-0.000000,-0.000000
231.597172,-0.000000,-0.000000,-0.000000
231.630243,-0.000000,-0.000000,-0.000000
231.663314,-0.000000,-0.000000,-0.000000
231.696385,-0.000000,-0.000000,-0.000000
231.729457,0.000000,0.000000,0.000000
231.762528,0.000000,0.000000,0.000000
231.795599,0.000000,0.000000,0.000000
231.828670,0.000000,0.000000,0.000000
231.861741,0.000000,0.000000,0.000000
231.894812,-0.000000,-0.000000,-0.000000
231.927883,-0.000000,-0.000000,-0.000000
231.960954,-0.000000,-0.000000,-0.000000
231.994026,-0.000000,-0.000000,-0.000000
232.027097,-0.000000,-0.000000,-0.000000
232.060168,0.000000,0.000000,0.000000
232.093239,0.000000,0.000000,0.000000
232.126310,0.000000,0.000000,0.000000
232.159381,0.000000,0.000000,0.000000
232.192452,0.000000,0.000000,0.000000
232.225524,-0.000000,-0.000000,-0.000000
232.258595,-0.000000,-0.000000,-0.000000
232.291666,-0.000000,-0.000000,-0.000000
232.324737,-0.000000,-0.000000,-0.000000
232.357808,-0.000000,-0.000000,-0.000000
232.390879,0.000000,0.000000,0.000000
232.423950,0.000000,0.000000,0.000000
232.457022,0.000000,0.000000,0.000000
232.490093,0.000000,0.000000,0.000000
232.523164,0.000000,0.000000,0.000000
232.556235,-0.000000,-0.000000,-0.000000
232.589306,-0.000000,-0.000000,-0.000000
232.622377,-0.000000,-0.000000,-0.000000
232.655448,-0.000000,-0.000000,-0.000000
232.688520,-0.000000,-0.000000,-0.000000
232.721591,0.000000,0.000000,0.000000
232.754662,0.000000,0.000000,0.000000
232.787733,0.000000,0.000000,0.000000
232.820804,0.000000,0.000000,0.000000
232.853875,0.000000,0.000000,0.000000
232.886946,-0.000000,-0.000000,-0.000000
232.920017,-0.000000,-0.000000,-0.000000
232.953089,-0.000000,-0.000000,-0.000000
232.986160,-0.000000,-0.000000,-0.000000
233.019231,-0.000000,-0.000000,-0.000000
233.052302,0.000000,0.000000,0.000000
233.085373,0.000000,0.000000,0.000000
233.118444,0.000000,0.000000,0.000000
233.151515,0.000000,0.000000,0.000000
233.184587,0.000000,0.000000,0.000000
233.217658,-0.000000,-0.000000,-0.000000
233.250729,-0.000000,-0.000000,-0.000000
233.283800,-0.000000,-0.000000,-0.000000
233.316871,-0.000000,-0.000000,-0.000000
233.349942,-0.000000,-0.000000,-0.000000
233.383013,0.000000,0.000000,0.000000
233.416085,0.000000,0.000000,0.000000
233.449156,0.000000,0.000000,0.000000
233.482227,0.000000,0.000000,0.000000
233.515298,0.000000,0.000000,0.000000
233.548369,-0.000000,-0.000000,-0.000000
233.581440,-0.000000,-0.000000,-0.000000
233.614511,-0.000000,-0.000000,-0.000000
233.647582,-0.000000,-0.000000,-0.000000
233.680654,-0.000000,-0.000000,-0.000000
233.713725,0.000000,0.000000,0.000000
233.746796,0.000000,0.000000,0.000000
233.779867,0.000000,0.000000,0.000000
233.812938,0.000000,0.000000,0.000000
233.846009,0.000000,0.000000,0.000000
233.879080,-0.000000,-0.000000,-0.000000
233.912152,-0.000000,-0.000000,-0.000000
233.945223,-0.000000,-0.000000,-0.000000
233.978294,-0.000000,-0.000000,-0.000000
234.011365,-0.000000,-0.000000,-0.000000
234.044436,0.000000,0.000000,0.000000
234.077507,0.000000,0.000000,0.000000
234.110578,0.000000,0.000000,0.000000
234.143650,0.000000,0.000000,0.000000
234.176721,0.000000,0.000000,0.000000
234.209792,-0.000000,-0.000000,-0.000000
234.242863,-0.000000,-0.000000,-0.000000
234.275934,-0.000000,-0.000000,-0.000000
234.309005,-0.000000,-0.000000,-0.000000
234.342076,-0.000000,-0.000000,-0.000000
234.375147,0.000000,0.000000,0.000000
234.408219,0.000000,0.000000,0.000000
234.441290,0.000000,0.000000,0.000000
234.474361,0.000000,0.000000,0.000000
234.507432,0.000000,0.000000,0.000000
234.540503,-0.000000,-0.000000,-0.000000
234.573574,-0.000000,-0.000000,-0.000000
234.606645,-0.000000,-0.000000,-0.000000
234.639717,-0.000000,-0.000000,-0.000000
234.672788,-0.000000,-0.000000,-0.000000
234.705859,0.000000,0.000000,0.000000
234.738930,0.000000,0.000000,0.000000
234.772001,0.000000,0.000000,0.000000
234.805072,0.000000,0.000000,0.000000
234.838143,0.000000,0.000000,0.000000
234.871215,-0.000000,-0.000000,-0.000000
234.904286,-0.000000,-0.000000,-0.000000
234.937357,-0.000000,-0.000000,-0.000000
234.970428,-0.000000,-0.000000,-0.000000
235.003499,-0.000000,-0.000000,-0.000000
235.036570,0.000000,0.000000,0.000000
235.069641,0.000000,0.000000,0.000000
235.102713,0.000000,0.000000,0.000000
235.135784,0.000000,0.000000,0.000000
235.168855,0.000000,0.000000,0.000000
235.201926,-0.000000,-0.000000,-0.000000
235.234997,-0.000000,-0.000000,-0.000000
235.268068,-0.000000,-0.000000,-0.000000
235.301139,-0.000000,-0.000000,-0.000000
235.334210,-0.000000,-0.000000,-0.000000
235.367282,0.000000,0.000000,0.000000
235.400353,0.000000,0.000000,0.000000
235.433424,0.000000,0.000000,0.000000
235.466495,0.000000,0.000000,0.000000
235.499566,0.000000,0.000000,0.000000
235.532637,-0.000000,-0.000000,-0.000000
235.565708,-0.000000,-0.000000,-0.000000
235.598780,-0.000000,-0.000000,-0.000000
235.631851,-0.000000,-0.000000,-0.000000
235.664922,-0.000000,-0.000000,-0.000000
235.697993,0.000000,0.000000,0.000000
235.731064,0.000000,0.000000,0.000000
235.764135,0.000000,0.000000,0.000000
235.797206,0.000000,0.000000,0.000000
235.830278,0.000000,0.000000,0.000000
235.863349,-0.000000,-0.000000,-0.000000
235.896420,-0.000000,-0.000000,-0.000000
235.929491,-0.000000,-0.000000,-0.000000
235.962562,-0.000000,-0.000000,-0.000000
235.995633,-0.000000,-0.000000,-0.000000
236.028704,0.000000,0.000000,0.000000
236.061775,0.000000,0.000000,0.000000
236.094847,0.000000,0.000000,0.000000
236.127918,0.000000,0.000000,0.000000
236.160989,0.000000,0.000000,0.000000
236.194060,-0.000000,-0.000000,-0.000000
236.227131,-0.000000,-0.000000,-0.000000
236.260202,-0.000000,-0.000000,-0.000000
236.293273,-0.000000,-0.000000,-0.000000
236.326345,-0.000000,-0.000000,-0.000000
236.359416,0.000000,0.000000,0.000000
236.392487,0.000000,0.000000,0.000000
236.425558,0.000000,0.000000,0.000000
236.458629,0.000000,0.000000,0.000000
236.491700,0.000000,0.000000,0.000000
236.524771,-0.000000,-0.000000,-0.000000
236.557843,-0.000000,-0.000000,-0.000000
236.590914,-0.000000,-0.000000,-0.000000
236.623985,-0.000000,-0.000000,-0.000000
236.657056,-0.000000,-0.000000,-0.000000
236.690127,0.000000,0.000000,0.000000
236.723198,0.000000,0.000000,0.000000
236.756269,0.000000,0.000000,0.000000
236.789340,0.000000,0.000000,0.000000
236.822412,0.000000,0.000000,0.000000
236.855483,-0.000000,-0.000000,-0.000000
236.888554,-0.000000,-0.000000,-0.000000
236.921625,-0.000000,-0.000000,-0.000000
236.954696,-0.000000,-0.000000,-0.000000
236.987767,-0.000000,-0.000000,-0.000000
237.020838,0.000000,0.000000,0.000000
237.053910,0.000000,0.000000,0.000000
237.086981,0.000000,0.000000,0.000000
237.120052,0.000000,0.000000,0.000000
237.153123,0.000000,0.000000,0.000000
237.186194,-0.000000,-0.000000,-0.000000
237.219265,-0.000000,-0.000000,-0.000000
237.252336,-0.000000,-0.000000,-0.000000
237.285408,-0.000000,-0.000000,-0.000000
237.318479,-0.000000,-0.000000,-0.000000
237.351550,0.000000,0.000000,0.000000
237.384621,0.000000,0.000000,0.000000
237.417692,0.000000,0.000000,0.000000
237.450763,0.000000,0.000000,0.000000
237.483834,0.000000,0.000000,0.000000
237.516906,-0.000000,-0.000000,-0.000000
237.549977,-0.000000,-0.000000,-0.000000
237.583048,-0.000000,-0.000000,-0.000000
237.616119,-0.000000,-0.000000,-0.000000
237.649190,-0.000000,-0.000000,-0.000000
237.682261,0.000000,0.000000,0.000000
237.715332,0.000000,0.000000,0.000000
237.748403,0.000000,0.000000,0.000000
237.781475,0.000000,0.000000,0.000000
237.814546,0.000000,0.000000,0.000000
237.847617,-0.000000,-0.000000,-0.000000
237.880688,-0.000000,-0.000000,-0.000000
237.913759,-0.000000,-0.000000,-0.000000
237.946830,-0.000000,-0.000000,-0.000000
237.979901,-0.000000,-0.000000,-0.000000
238.012973,0.000000,0.000000,0.000000
238.046044,0.000000,0.000000,0.000000
238.079115,0.000000,0.000000,0.000000
238.112186,0.000000,0.000000,0.000000
238.145257,0.000000,0.000000,0.000000
238.178328,-0.000000,-0.000000,-0.000000
238.211399,-0.000000,-0.000000,-0.000000
238.244471,-0.000000,-0.000000,-0.000000
238.277542,-0.000000,-0.000000,-0.000000
238.310613,-0.000000,-0.000000,-0.000000
238.343684,0.000000,0.000000,0.000000
238.376755,0.000000,0.000000,0.000000
238.409826,0.000000,0.000000,0.000000
238.442897,0.000000,0.000000,0.000000
238.475968,0.000000,0.000000,0.000000
238.509040,-0.000000,-0.000000,-0.000000
238.542111,-0.000000,-0.000000,-0.000000
238.575182,-0.000000,-0.000000,-0.000000
238.608253,-0.000000,-0.000000,-0.000000
238.641324,-0.000000,-0.000000,-0.000000
238.674395,0.000000,0.000000,0.000000
238.707466,0.000000,0.000000,0.000000
238.740538,0.000000,0.000000,0.000000
238.773609,0.000000,0.000000,0.000000
238.806680,0.000000,0.000000,0.000000
238.839751,-0.000000,-0.000000,-0.000000
238.872822,-0.000000,-0.000000,-0.000000
238.905893,-0.000000,-0.000000,-0.000000
238.938964,-0.000000,-0.000000,-0.000000
238.972036,-0.000000,-0.000000,-0.000000
239.005107,0.000000,0.000000,0.000000
239.038178,0.000000,0.000000,0.000000
239.071249,0.000000,0.000000,0.000000
239.104320,0.000000,0.000000,0.000000
239.137391,0.000000,0.000000,0.000000
239.170462,-0.000000,-0.000000,-0.000000
239.203533,-0.000000,-0.000000,-0.000000
239.236605,-0.000000,-0.000000,-0.000000
239.269676,-0.000000,-0.000000,-0.000000
239.302747,-0.000000,-0.000000,-0.000000
239.335818,0.000000,0.000000,0.000000
239.368889,0.000000,0.000000,0.000000
239.401960,0.000000,0.000000,0.000000
239.435031,0.000000,0.000000,0.000000
239.468103,0.000000,0.000000,0.000000
239.501174,-0.000000,-0.000000,-0.000000
239.534245,-0.000000,-0.000000,-0.000000
239.567316,-0.000000,-0.000000,-0.000000
239.600387,-0.000000,-0.000000,-0.000000
239.633458,-0.000000,-0.000000,-0.000000
239.666529,0.000000,0.000000,0.000000
239.699601,0.000000,0.000000,0.000000
239.732672,0.000000,0.000000,0.000000
239.765743,0.000000,0.000000,0.000000
239.798814,0.000000,0.000000,0.000000
239.831885,-0.000000,-0.000000,-0.000000
239.864956,-0.000000,-0.000000,-0.000000
239.898027,-0.000000,-0.000000,-0.000000
239.931098,-0.000000,-0.000000,-0.000000
239.964170,-0.000000,-0.000000,-0.000000
239.997241,0.000000,0.000000,0.000000
240.030312,0.000000,0.000000,0.000000
240.063383,0.000000,0.000000,0.000000
240.096454,0.000000,0.000000,0.000000
240.129525,0.000000,0.000000,0.000000
240.162596,-0.000000,-0.000000,-0.000000
240.195668,-0.000000,-0.000000,-0.000000
240.228739,-0.000000,-0.000000,-0.000000
240.261810,-0.000000,-0.000000,-0.000000
240.294881,-0.000000,-0.000000,-0.000000
240.327952,0.000000,0.000000,0.000000
240.361023,0.000000,0.000000,0.000000
240.394094,0.000000,0.000000,0.000000
240.427166,0.000000,0.000000,0.000000
240.460237,0.000000,0.000000,0.000000
240.493308,-0.000000,-0.000000,-0.000000
240.526379,-0.000000,-0.000000,-0.000000
240.559450,-0.000000,-0.000000,-0.000000
240.592521,-0.000000,-0.000000,-0.000000
240.625592,-0.000000,-0.000000,-0.000000
240.658664,0.000000,0.000000,0.000000
240.691735,0.000000,0.000000,0.000000
240.724806,0.000000,0.000000,0.000000
240.757877,0.000000,0.000000,0.000000
240.790948,0.000000,0.000000,0.000000
240.824019,-0.000000,-0.000000,-0.000000
240.857090,-0.000000,-0.000000,-0.000000
240.890161,-0.000000,-0.000000,-0.000000
240.923233,-0.000000,-0.000000,-0.000000
240.956304,-0.000000,-0.000000,-0.000000
240.989375,0.000000,0.000000,0.000000
241.022446,0.000000,0.000000,0.000000
241.055517,0.000000,0.000000,0.000000
241.088588,0.000000,0.000000,0.000000
241.121659,0.000000,0.000000,0.000000
241.154731,-0.000000,-0.000000,-0.000000
241.187802,-0.000000,-0.000000,-0.000000
241.220873,-0.000000,-0.000000,-0.000000
241.253944,-0.000000,-0.000000,-0.000000
241.287015,-0.000000,-0.000000,-0.000000
241.320086,0.000000,0.000000,0.000000
241.353157,0.000000,0.000000,0.000000
241.386229,0.000000,0.000000,0.000000
241.419300,0.000000,0.000000,0.000000
241.452371,0.000000,0.000000,0.000000
241.485442,-0.000000,-0.000000,-0.000000
241.518513,-0.000000,-0.000000,-0.000000
241.551584,-0.000000,-0.000000,-0.000000
241.584655,-0.000000,-0.000000,-0.000000
241.617726,-0.000000,-0.000000,-0.000000
241.650798,0.000000,0.000000,0.000000
241.683869,0.000000,0.000000,0.000000
241.716940,0.000000,0.000000,0.000000
241.750011,0.000000,0.000000,0.000000
241.783082,0.000000,0.000000,0.000000
241.816153,-0.000000,-0.000000,-0.000000
241.849224,-0.000000,-0.000000,-0.000000
241.882296,-0.000000,-0.000000,-0.000000
241.915367,-0.000000,-0.000000,-0.000000
241.948438,-0.000000,-0.000000,-0.000000
241.981509,0.000000,0.000000,0.000000
242.014580,0.000000,0.000000,0.000000
242.047651,0.000000,0.000000,0.000000
242.080722,0.000000,0.000000,0.000000
242.113794,0.000000,0.000000,0.000000
242.146865,-0.000000,-0.000000,-0.000000
242.179936,-0.000000,-0.000000,-0.000000
242.213007,-0.000000,-0.000000,-0.000000
242.246078,-0.000000,-0.000000,-0.000000
242.279149,-0.000000,-0.000000,-0.000000
242.312220,0.000000,0.000000,0.000000
242.345291,0.000000,0.000000,0.000000
242.378363,0.000000,0.000000,0.000000
242.411434,0.000000,0.000000,0.000000
242.444505,0.000000,0.000000,0.000000
242.477576,-0.000000,-0.000000,-0.000000
242.510647,-0.000000,-0.000000,-0.000000
242.543718,-0.000000,-0.000000,-0.000000
242.576789,-0.000000,-0.000000,-0.000000
242.609861,-0.000000,-0.000000,-0.000000
242.642932,0.000000,0.000000,0.000000
242.676003,0.000000,0.000000,0.000000
242.709074,0.000000,0.000000,0.000000
242.742145,0.000000,0.000000,0.000000
242.775216,0.000000,0.000000,0.000000
242.808287,-0.000000,-0.000000,-0.000000
242.841359,-0.000000,-0.000000,-0.000000
242.874430,-0.000000,-0.000000,-0.000000
242.907501,-0.000000,-0.000000,-0.000000
242.940572,-0.000000,-0.000000,-0.000000
242.973643,0.000000,0.000000,0.000000
243.006714,0.000000,0.000000,0.000000
243.039785,0.000000,0.000000,0.000000
243.072857,0.000000,0.000000,0.000000
243.105928,0.000000,0.000000,0.000000
243.138999,-0.000000,-0.000000,-0.000000
243.172070,-0.000000,-0.000000,-0.000000
243.205141,-0.000000,-0.000000,-0.000000
243.238212,-0.000000,-0.000000,-0.000000
243.271283,-0.000000,-0.000000,-0.000000
243.304354,0.000000,0.000000,0.000000
243.337426,0.000000,0.000000,0.000000
243.370497,0.000000,0.000000,0.000000
243.403568,0.000000,0.000000,0.000000
243.436639,0.000000,0.000000,0.000000
243.469710,-0.000000,-0.000000,-0.000000
243.502781,-0.000000,-0.000000,-0.000000
243.535852,-0.000000,-0.000000,-0.000000
243.568924,-0.000000,-0.000000,-0.000000
243.601995,-0.000000,-0.000000,-0.000000
243.635066,0.000000,0.000000,0.000000
243.668137,0.000000,0.000000,0.000000
243.701208,0.000000,0.000000,0.000000
243.734279,0.000000,0.000000,0.000000
243.767350,0.000000,0.000000,0.000000
243.800422,-0.000000,-0.000000,-0.000000
243.833493,-0.000000,-0.000000,-0.000000
243.866564,-0.000000,-0.000000,-0.000000
243.899635,-0.000000,-0.000000,-0.000000
243.932706,-0.000000,-0.000000,-0.000000
243.965777,0.000000,0.000000,0.000000
243.998848,0.000000,0.000000,0.000000
244.031919,0.000000,0.000000,0.000000
244.064991,0.000000,0.000000,0.000000
244.098062,0.000000,0.000000,0.000000
244.131133,-0.000000,-0.000000,-0.000000
244.164204,-0.000000,-0.000000,-0.000000
244.197275,-0.000000,-0.000000,-0.000000
244.230346,-0.000000,-0.000000,-0.000000
244.263417,-0.000000,-0.000000,-0.000000
244.296489,0.000000,0.000000,0.000000
244.329560,0.000000,0.000000,0.000000
244.362631,0.000000,0.000000,0.000000
244.395702,0.000000,0.000000,0.000000
244.428773,0.000000,0.000000,0.000000
244.461844,-0.000000,-0.000000,-0.000000
244.494915,-0.000000,-0.000000,-0.000000
244.527987,-0.000000,-0.000000,-0.000000
244.561058,-0.000000,-0.000000,-0.000000
244.594129,-0.000000,-0.000000,-0.000000
244.627200,0.000000,0.000000,0.000000
244.660271,0.000000,0.000000,0.000000
244.693342,0.000000,0.000000,0.000000
244.726413,0.000000,0.000000,0.000000
244.759484,0.000000,0.000000,0.000000
244.792556,-0.000000,-0.000000,-0.000000
244.825627,-0.000000,-0.000000,-0.000000
244.858698,-0.000000,-0.000000,-0.000000
244.891769,-0.000000,-0.000000,-0.000000
244.924840,-0.000000,-0.000000,-0.000000
244.957911,0.000000,0.000000,0.000000
244.990982,0.000000,0.000000,0.000000
245.024054,0.000000,0.000000,0.000000
245.057125,0.000000,0.000000,0.000000
245.090196,0.000000,0.000000,0.000000
245.123267,-0.000000,-0.000000,-0.000000
245.156338,-0.000000,-0.000000,-0.000000
245.189409,-0.000000,-0.000000,-0.000000
245.222480,-0.000000,-0.000000,-0.000000
245.255552,-0.000000,-0.000000,-0.000000
245.288623,0.000000,0.000000,0.000000
245.321694,0.000000,0.000000,0.000000
245.354765,0.000000,0.000000,0.000000
245.387836,0.000000,0.000000,0.000000
245.420907,0.000000,0.000000,0.000000
245.453978,-0.000000,-0.000000,-0.000000
245.487050,-0.000000,-0.000000,-0.000000
245.520121,-0.000000,-0.000000,-0.000000
245.553192,-0.000000,-0.000000,-0.000000
245.586263,-0.000000,-0.000000,-0.000000
245.619334,0.000000,0.000000,0.000000
245.652405,0.000000,0.000000,0.000000
245.685476,0.000000,0.000000,0.000000
245.718547,0.000000,0.000000,0.000000
245.751619,0.000000,0.000000,0.000000
245.784690,-0.000000,-0.000000,-0.000000
245.817761,-0.000000,-0.000000,-0.000000
245.850832,-0.000000,-0.000000,-0.000000
245.883903,-0.000000,-0.000000,-0.000000
245.916974,-0.000000,-0.000000,-0.000000
245.950045,0.000000,0.000000,0.000000
245.983117,0.000000,0.000000,0.000000
246.016188,0.000000,0.000000,0.000000
246.049259,0.000000,0.000000,0.000000
246.082330,0.000000,0.000000,0.000000
246.115401,-0.000000,-0.000000,-0.000000
246.148472,-0.000000,-0.000000,-0.000000
246.181543,-0.000000,-0.000000,-0.000000
246.214615,-0.000000,-0.000000,-0.000000
246.247686,-0.000000,-0.000000,-0.000000
246.280757,0.000000,0.000000,0.000000
246.313828,0.000000,0.000000,0.000000
246.346899,0.000000,0.000000,0.000000
246.379970,0.000000,0.000000,0.000000
246.413041,0.000000,0.000000,0.000000
246.446112,-0.000000,-0.000000,-0.000000
246.479184,-0.000000,-0.000000,-0.000000
246.512255,-0.000000,-0.000000,-0.000000
246.545326,-0.000000,-0.000000,-0.000000
246.578397,-0.000000,-0.000000,-0.000000
246.611468,0.000000,0.000000,0.000000
246.644539,0.000000,0.000000,0.000000
246.677610,0.000000,0.000000,0.000000
246.710682,0.000000,0.000000,0.000000
246.743753,0.000000,0.000000,0.000000
246.776824,-0.000000,-0.000000,-0.000000
246.809895,-0.000000,-0.000000,-0.000000
246.842966,-0.000000,-0.000000,-0.000000
246.876037,-0.000000,-0.000000,-0.000000
246.909108,-0.000000,-0.000000,-0.000000
246.942180,0.000000,0.000000,0.000000
246.975251,0.000000,0.000000,0.000000
247.008322,0.000000,0.000000,0.000000
247.041393,0.000000,0.000000,0.000000
247.074464,0.000000,0.000000,0.000000
247.107535,-0.000000,-0.000000,-0.000000
247.140606,-0.000000,-0.000000,-0.000000
247.173677,-0.000000,-0.000000,-0.000000
247.206749,-0.000000,-0.000000,-0.000000
247.239820,-0.000000,-0.000000,-0.000000
247.272891,0.000000,0.000000,0.000000
247.305962,0.000000,0.000000,0.000000
247.339033,0.000000,0.000000,0.000000
247.372104,0.000000,0.000000,0.000000
247.405175,0.000000,0.000000,0.000000
247.438247,-0.000000,-0.000000,-0.000000
247.471318,-0.000000,-0.000000,-0.000000
247.504389,-0.000000,-0.000000,-0.000000
247.537460,-0.000000,-0.000000,-0.000000
247.570531,-0.000000,-0.000000,-0.000000
247.603602,0.000000,0.000000,0.000000
247.636673,0.000000,0.000000,0.000000
247.669745,0.000000,0.000000,0.000000
247.702816,0.000000,0.000000,0.000000
247.735887,0.000000,0.000000,0.000000
247.768958,-0.000000,-0.000000,-0.000000
247.802029,-0.000000,-0.000000,-0.000000
247.835100,-0.000000,-0.000000,-0.000000
247.868171,-0.000000,-0.000000,-0.000000
247.901243,-0.000000,-0.000000,-0.000000
247.934314,0.000000,0.000000,0.000000
247.967385,0.000000,0.000000,0.000000
248.000456,0.000000,0.000000,0.000000
248.033527,0.000000,0.000000,0.000000
248.066598,0.000000,0.000000,0.000000
248.099669,-0.000000,-0.000000,-0.000000
248.132740,-0.000000,-0.000000,-0.000000
248.165812,-0.000000,-0.000000,-0.000000
248.198883,-0.000000,-0.000000,-0.000000
248.231954,-0.000000,-0.000000,-0.000000
248.265025,0.000000,0.000000,0.000000
248.298096,0.000000,0.000000,0.000000
248.331167,0.000000,0.000000,0.000000
248.364238,0.000000,0.000000,0.000000
248.397310,0.000000,0.000000,0.000000
248.430381,-0.000000,-0.000000,-0.000000
248.463452,-0.000000,-0.000000,-0.000000
248.496523,-0.000000,-0.000000,-0.000000
248.529594,-0.000000,-0.000000,-0.000000
248.562665,-0.000000,-0.000000,-0.000000
248.595736,0.000000,0.000000,0.000000
248.628808,0.000000,0.000000,0.000000
248.661879,0.000000,0.000000,0.000000
248.694950,0.000000,0.000000,0.000000
248.728021,0.000000,0.000000,0.000000
248.761092,-0.000000,-0.000000,-0.000000
248.794163,-0.000000,-0.000000,-0.000000
248.827234,-0.000000,-0.000000,-0.000000
248.860305,-0.000000,-0.000000,-0.000000
248.893377,-0.000000,-0.000000,-0.000000
248.926448,0.000000,0.000000,0.000000
248.959519,0.000000,0.000000,0.000000
248.992590,0.000000,0.000000,0.000000
249.025661,0.000000,0.000000,0.000000
249.058732,0.000000,0.000000,0.000000
249.091803,-0.000000,-0.000000,-0.000000
249.124875,-0.000000,-0.000000,-0.000000
249.157946,-0.000000,-0.000000,-0.000000
249.191017,-0.000000,-0.000000,-0.000000
249.224088,-0.000000,-0.000000,-0.000000
249.257159,0.000000,0.000000,0.000000
249.290230,0.000000,0.000000,0.000000
249.323301,0.000000,0.000000,0.000000
249.356373,0.000000,0.000000,0.000000
249.389444,0.000000,0.000000,0.000000
249.422515,-0.000000,-0.000000,-0.000000
249.455586,-0.000000,-0.000000,-0.000000
249.488657,-0.000000,-0.000000,-0.000000
249.521728,-0.000000,-0.000000,-0.000000
249.554799,-0.000000,-0.000000,-0.000000
249.587870,0.000000,0.000000,0.000000
249.620942,0.000000,0.000000,0.000000
249.654013,0.000000,0.000000,0.000000
249.687084,0.000000,0.000000,0.000000
249.720155,0.000000,0.000000,0.000000
249.753226,-0.000000,-0.000000,-0.000000
249.786297,-0.000000,-0.000000,-0.000000
249.819368,-0.000000,-0.000000,-0.000000
249.852440,-0.000000,-0.000000,-0.000000
249.885511,-0.000000,-0.000000,-0.000000
249.918582,0.000000,0.000000,0.000000
249.951653,0.000000,0.000000,0.000000
249.984724,0.000000,0.000000,0.000000
250.017795,0.000000,0.000000,0.000000
250.050866,0.000000,0.000000,0.000000
250.083938,-0.000000,-0.000000,-0.000000
250.117009,-0.000000,-0.000000,-0.000000
250.150080,-0.000000,-0.000000,-0.000000
250.183151,-0.000000,-0.000000,-0.000000
250.216222,-0.000000,-0.000000,-0.000000
250.249293,0.000000,0.000000,0.000000
250.282364,0.000000,0.000000,0.000000
250.315435,0.000000,0.000000,0.000000
250.348507,0.000000,0.000000,0.000000
250.381578,0.000000,0.000000,0.000000
250.414649,-0.000000,-0.000000,-0.000000
250.447720,-0.000000,-0.000000,-0.000000
250.480791,-0.000000,-0.000000,-0.000000
250.513862,-0.000000,-0.000000,-0.000000
250.546933,-0.000000,-0.000000,-0.000000
250.580005,0.000000,0.000000,0.000000
250.613076,0.000000,0.000000,0.000000
250.646147,0.000000,0.000000,0.000000
250.679218,0.000000,0.000000,0.000000
250.712289,0.000000,0.000000,0.000000
250.745360,-0.000000,-0.000000,-0.000000
250.778431,-0.000000,-0.000000,-0.000000
250.811503,-0.000000,-0.000000,-0.000000
250.844574,-0.000000,-0.000000,-0.000000
250.877645,-0.000000,-0.000000,-0.000000
250.910716,0.000000,0.000000,0.000000
250.943787,0.000000,0.000000,0.000000
250.976858,0.000000,0.000000,0.000000
251.009929,0.000000,0.000000,0.000000
251.043001,0.000000,0.000000,0.000000
251.076072,-0.000000,-0.000000,-0.000000
251.109143,-0.000000,-0.000000,-0.000000
251.142214,-0.000000,-0.000000,-0.000000
251.175285,-0.000000,-0.000000,-0.000000
251.208356,-0.000000,-0.000000,-0.000000
251.241427,0.000000,0.000000,0.000000
251.274498,0.000000,0.000000,0.000000
251.307570,0.000000,0.000000,0.000000
251.340641,0.000000,0.000000,0.000000
251.373712,0.000000,0.000000,0.000000
251.406783,-0.000000,-0.000000,-0.000000
251.439854,-0.000000,-0.000000,-0.000000
251.472925,-0.000000,-0.000000,-0.000000
251.505996,-0.000000,-0.000000,-0.000000
251.539068,-0.000000,-0.000000,-0.000000
251.572139,0.000000,0.000000,0.000000
251.605210,0.000000,0.000000,0.000000
251.638281,0.000000,0.000000,0.000000
251.671352,0.000000,0.000000,0.000000
251.704423,0.000000,0.000000,0.000000
251.737494,-0.000000,-0.000000,-0.000000
251.770566,-0.000000,-0.000000,-0.000000
251.803637,-0.000000,-0.000000,-0.000000
251.836708,-0.000000,-0.000000,-0.000000
251.869779,-0.000000,-0.000000,-0.000000
251.902850,0.000000,0.000000,0.000000
251.935921,0.000000,0.000000,0.000000
251.968992,0.000000,0.000000,0.000000
252.002063,0.000000,0.000000,0.000000
252.035135,0.000000,0.000000,0.000000
252.068206,-0.000000,-0.000000,-0.000000
252.101277,-0.000000,-0.000000,-0.000000
252.134348,-0.000000,-0.000000,-0.000000
252.167419,-0.000000,-0.000000,-0.000000
252.200490,-0.000000,-0.000000,-0.000000
252.233561,0.000000,0.000000,0.000000
252.266633,0.000000,0.000000,0.000000
252.299704,0.000000,0.000000,0.000000
252.332775,0.000000,0.000000,0.000000
252.365846,0.000000,0.000000,0.000000
252.398917,-0.000000,-0.000000,-0.000000
252.431988,-0.000000,-0.000000,-0.000000
252.465059,-0.000000,-0.000000,-0.000000
252.498131,-0.000000,-0.000000,-0.000000
252.531202,-0.000000,-0.000000,-0.000000
252.564273,0.000000,0.000000,0.000000
252.597344,0.000000,0.000000,0.000000
252.630415,0.000000,0.000000,0.000000
252.663486,0.000000,0.000000,0.000000
252.696557,0.000000,0.000000,0.000000
252.729628,-0.000000,-0.000000,-0.000000
252.762700,-0.000000,-0.000000,-0.000000
252.795771,-0.000000,-0.000000,-0.000000
252.828842,-0.000000,-0.000000,-0.000000
252.861913,-0.000000,-0.000000,-0.000000
252.894984,0.000000,0.000000,0.000000
252.928055,0.000000,0.000000,0.000000
252.961126,0.000000,0.000000,0.000000
252.994198,0.000000,0.000000,0.000000
253.027269,0.000000,0.000000,0.000000
253.060340,-0.000000,-0.000000,-0.000000
253.093411,-0.000000,-0.000000,-0.000000
253.126482,-0.000000,-0.000000,-0.000000
253.159553,-0.000000,-0.000000,-0.000000
253.192624,-0.000000,-0.000000,-0.000000
253.225696,0.000000,0.000000,0.000000
253.258767,0.000000,0.000000,0.000000
253.291838,0.000000,0.000000,0.000000
253.324909,0.000000,0.000000,0.000000
253.357980,0.000000,0.000000,0.000000
253.391051,-0.000000,-0.000000,-0.000000
253.424122,-0.000000,-0.000000,-0.000000
253.457194,-0.000000,-0.000000,-0.000000
253.490265,-0.000000,-0.000000,-0.000000
253.523336,-0.000000,-0.000000,-0.000000
253.556407,0.000000,0.000000,0.000000
253.589478,0.000000,0.000000,0.000000
253.622549,0.000000,0.000000,0.000000
253.655620,0.000000,0.000000,0.000000
253.688691,0.000000,0.000000,0.000000
253.721763,-0.000000,-0.000000,-0.000000
253.754834,-0.000000,-0.000000,-0.000000
253.787905,-0.000000,-0.000000,-0.000000
253.820976,-0.000000,-0.000000,-0.000000
253.854047,-0.000000,-0.000000,-0.000000
253.887118,0.000000,0.000000,0.000000
253.920189,0.000000,0.000000,0.000000
253.953261,0.000000,0.000000,0.000000
253.986332,0.000000,0.000000,0.000000
254.019403,0.000000,0.000000,0.000000
254.052474,-0.000000,-0.000000,-0.000000
254.085545,-0.000000,-0.000000,-0.000000
254.118616,-0.000000,-0.000000,-0.000000
254.151687,-0.000000,-0.000000,-0.000000
254.184759,-0.000000,-0.000000,-0.000000
254.217830,0.000000,0.000000,0.000000
254.250901,0.000000,0.000000,0.000000
254.283972,0.000000,0.000000,0.000000
254.317043,0.000000,0.000000,0.000000
254.350114,0.000000,0.000000,0.000000
254.383185,-0.000000,-0.000000,-0.000000
254.416256,-0.000000,-0.000000,-0.000000
254.449328,-0.000000,-0.000000,-0.000000
254.482399,-0.000000,-0.000000,-0.000000
254.515470,-0.000000,-0.000000,-0.000000
254.548541,0.000000,0.000000,0.000000
254.581612,0.000000,0.000000,0.000000
254.614683,0.000000,0.000000,0.000000
254.647754,0.000000,0.000000,0.000000
254.680826,0.000000,0.000000,0.000000
254.713897,-0.000000,-0.000000,-0.000000
254.746968,-0.000000,-0.000000,-0.000000
254.780039,-0.000000,-0.000000,-0.000000
254.813110,-0.000000,-0.000000,-0.000000
254.846181,-0.000000,-0.000000,-0.000000
254.879252,0.000000,0.000000,0.000000
254.912324,0.000000,0.000000,0.000000
254.945395,0.000000,0.000000,0.000000
254.978466,0.000000,0.000000,0.000000
255.011537,0.000000,0.000000,0.000000
255.044608,-0.000000,-0.000000,-0.000000
255.077679,-0.000000,-0.000000,-0.000000
255.110750,-0.000000,-0.000000,-0.000000
255.143821,-0.000000,-0.000000,-0.000000
255.176893,-0.000000,-0.000000,-0.000000
255.209964,0.000000,0.000000,0.000000
255.243035,0.000000,0.000000,0.000000
255.276106,0.000000,0.000000,0.000000
255.309177,0.000000,0.000000,0.000000
255.342248,0.000000,0.000000,0.000000
255.375319,-0.000000,-0.000000,-0.000000
255.408391,-0.000000,-0.000000,-0.000000
255.441462,-0.000000,-0.000000,-0.000000
255.474533,-0.000000,-0.000000,-0.000000
255.507604,-0.000000,-0.000000,-0.000000
255.540675,0.000000,0.000000,0.000000
255.573746,0.000000,0.000000,0.000000
255.606817,0.000000,0.000000,0.000000
255.639889,0.000000,0.000000,0.000000
255.672960,0.000000,0.000000,0.000000
255.706031,-0.000000,-0.000000,-0.000000
255.739102,-0.000000,-0.000000,-0.000000
255.772173,-0.000000,-0.000000,-0.000000
255.805244,-0.000000,-0.000000,-0.000000
255.838315,-0.000000,-0.000000,-0.000000
255.871387,0.000000,0.000000,0.000000
255.904458,0.000000,0.000000,0.000000
255.937529,0.000000,0.000000,0.000000
255.970600,0.000000,0.000000,0.000000
256.003671,0.000000,0.000000,0.000000
256.036742,-0.000000,-0.000000,-0.000000
256.069813,-0.000000,-0.000000,-0.000000
256.102884,-0.000000,-0.000000,-0.000000
256.135956,-0.000000,-0.000000,-0.000000
256.169027,-0.000000,-0.000000,-0.000000
256.202098,0.000000,0.000000,0.000000
256.235169,0.000000,0.000000,0.000000
256.268240,0.000000,0.000000,0.000000
256.301311,0.000000,0.000000,0.000000
256.334382,0.000000,0.000000,0.000000
256.367454,-0.000000,-0.000000,-0.000000
256.400525,-0.000000,-0.000000,-0.000000
256.433596,-0.000000,-0.000000,-0.000000
256.466667,-0.000000,-0.000000,-0.000000
256.499738,-0.000000,-0.000000,-0.000000
256.532809,0.000000,0.000000,0.000000
256.565880,0.000000,0.000000,0.000000
256.598952,0.000000,0.000000,0.000000
256.632023,0.000000,0.000000,0.000000
256.665094,0.000000,0.000000,0.000000
256.698165,-0.000000,-0.000000,-0.000000
256.731236,-0.000000,-0.000000,-0.000000
256.764307,-0.000000,-0.000000,-0.000000
256.797378,-0.000000,-0.000000,-0.000000
256.830449,-0.000000,-0.000000,-0.000000
256.863521,0.000000,0.000000,0.000000
256.896592,0.000000,0.000000,0.000000
256.929663,0.000000,0.000000,0.000000
256.962734,0.000000,0.000000,0.000000
256.995805,0.000000,0.000000,0.000000
257.028876,-0.000000,-0.000000,-0.000000
257.061947,-0.000000,-0.000000,-0.000000
257.095019,-0.000000,-0.000000,-0.000000
257.128090,-0.000000,-0.000000,-0.000000
257.161161,-0.000000,-0.000000,-0.000000
257.194232,0.000000,0.000000,0.000000
257.227303,0.000000,0.000000,0.000000
257.260374,0.000000,0.000000,0.000000
257.293445,0.000000,0.000000,0.000000
257.326517,0.000000,0.000000,0.000000
257.359588,-0.000000,-0.000000,-0.000000
257.392659,-0.000000,-0.000000,-0.000000
257.425730,-0.000000,-0.000000,-0.000000
257.458801,-0.000000,-0.000000,-0.000000
257.491872,-0.000000,-0.000000,-0.000000
257.524943,0.000000,0.000000,0.000000
257.558014,0.000000,0.000000,0.000000
257.591086,0.000000,0.000000,0.000000
257.624157,0.000000,0.000000,0.000000
257.657228,0.000000,0.000000,0.000000
257.690299,-0.000000,-0.000000,-0.000000
257.723370,-0.000000,-0.000000,-0.000000
257.756441,-0.000000,-0.000000,-0.000000
257.789512,-0.000000,-0.000000,-0.000000
257.822584,-0.000000,-0.000000,-0.000000
257.855655,0.000000,0.000000,0.000000
257.888726,0.000000,0.000000,0.000000
257.921797,0.000000,0.000000,0.000000
257.954868,0.000000,0.000000,0.000000
257.987939,0.000000,0.000000,0.000000
258.021010,-0.000000,-0.000000,-0.000000
258.054082,-0.000000,-0.000000,-0.000000
258.087153,-0.000000,-0.000000,-0.000000
258.120224,-0.000000,-0.000000,-0.000000
258.153295,-0.000000,-0.000000,-0.000000
258.186366,0.000000,0.000000,0.000000
258.219437,0.000000,0.000000,0.000000
258.252508,0.000000,0.000000,0.000000
258.285579,0.000000,0.000000,0.000000
258.318651,0.000000,0.000000,0.000000
258.351722,-0.000000,-0.000000,-0.000000
258.384793,-0.000000,-0.000000,-0.000000
258.417864,-0.000000,-0.000000,-0.000000
258.450935,-0.000000,-0.000000,-0.000000
258.484006,-0.000000,-0.000000,-0.000000
258.517077,0.000000,0.000000,0.000000
258.550149,0.000000,0.000000,0.000000
258.583220,0.000000,0.000000,0.000000
258.616291,0.000000,0.000000,0.000000
258.649362,0.000000,0.000000,0.000000
258.682433,-0.000000,-0.000000,-0.000000
258.715504,-0.000000,-0.000000,-0.000000
258.748575,-0.000000,-0.000000,-0.000000
258.781647,-0.000000,-0.000000,-0.000000
258.814718,-0.000000,-0.000000,-0.000000
258.847789,0.000000,0.000000,0.000000
258.880860,0.000000,0.000000,0.000000
258.913931,0.000000,0.000000,0.000000
258.947002,0.000000,0.000000,0.000000
258.980073,0.000000,0.000000,0.000000
259.013145,-0.000000,-0.000000,-0.000000
259.046216,-0.000000,-0.000000,-0.000000
259.079287,-0.000000,-0.000000,-0.000000
259.112358,-0.000000,-0.000000,-0.000000
259.145429,-0.000000,-0.000000,-0.000000
259.178500,0.000000,0.000000,0.000000
259.211571,0.000000,0.000000,0.000000
259.244642,0.000000,0.000000,0.000000
259.277714,0.000000,0.000000,0.000000
259.310785,0.000000,0.000000,0.000000
259.343856,-0.000000,-0.000000,-0.000000
259.376927,-0.000000,-0.000000,-0.000000
259.409998,-0.000000,-0.000000,-0.000000
259.443069,-0.000000,-0.000000,-0.000000
259.476140,-0.000000,-0.000000,-0.000000
259.509212,0.000000,0.000000,0.000000
259.542283,0.000000,0.000000,0.000000
259.575354,0.000000,0.000000,0.000000
259.608425,0.000000,0.000000,0.000000
259.641496,0.000000,0.000000,0.000000
259.674567,-0.000000,-0.000000,-0.000000
259.707638,-0.000000,-0.000000,-0.000000
259.740710,-0.000000,-0.000000,-0.000000
259.773781,-0.000000,-0.000000,-0.000000
259.806852,-0.000000,-0.000000,-0.000000
259.839923,0.000000,0.000000,0.000000
259.872994,0.000000,0.000000,0.000000
259.906065,0.000000,0.000000,0.000000
259.939136,0.000000,0.000000,0.000000
259.972207,0.000000,0.000000,0.000000
260.005279,-0.000000,-0.000000,-0.000000
260.038350,-0.000000,-0.000000,-0.000000
260.071421,-0.000000,-0.000000,-0.000000
260.104492,-0.000000,-0.000000,-0.000000
260.137563,-0.000000,-0.000000,-0.000000
260.170634,0.000000,0.000000,0.000000
260.203705,0.000000,0.000000,0.000000
260.236777,0.000000,0.000000,0.000000
260.269848,0.000000,0.000000,0.000000
260.302919,0.000000,0.000000,0.000000
260.335990,-0.000000,-0.000000,-0.000000
260.369061,-0.000000,-0.000000,-0.000000
260.402132,-0.000000,-0.000000,-0.000000
260.435203,-0.000000,-0.000000,-0.000000
260.468275,-0.000000,-0.000000,-0.000000
260.501346,0.000000,0.000000,0.000000
260.534417,0.000000,0.000000,0.000000
260.567488,0.000000,0.000000,0.000000
260.600559,0.000000,0.000000,0.000000
260.633630,0.000000,0.000000,0.000000
260.666701,-0.000000,-0.000000,-0.000000
260.699772,-0.000000,-0.000000,-0.000000
260.732844,-0.000000,-0.000000,-0.000000
260.765915,-0.000000,-0.000000,-0.000000
260.798986,-0.000000,-0.000000,-0.000000
260.832057,0.000000,0.000000,0.000000
260.865128,0.000000,0.000000,0.000000
260.898199,0.000000,0.000000,0.000000
260.931270,0.000000,0.000000,0.000000
260.964342,0.000000,0.000000,0.000000
260.997413,-0.000000,-0.000000,-0.000000
261.030484,-0.000000,-0.000000,-0.000000
261.063555,-0.000000,-0.000000,-0.000000
261.096626,-0.000000,-0.000000,-0.000000
261.129697,-0.000000,-0.000000,-0.000000
261.162768,0.000000,0.000000,0.000000
261.195840,0.000000,0.000000,0.000000
261.228911,0.000000,0.000000,0.000000
261.261982,0.000000,0.000000,0.000000
261.295053,0.000000,0.000000,0.000000
261.328124,-0.000000,-0.000000,-0.000000
261.361195,-0.000000,-0.000000,-0.000000
261.394266,-0.000000,-0.000000,-0.000000
261.427338,-0.000000,-0.000000,-0.000000
261.460409,-0.000000,-0.000000,-0.000000
261.493480,0.000000,0.000000,0.000000
261.526551,0.000000,0.000000,0.000000
261.559622,0.000000,0.000000,0.000000
261.592693,0.000000,0.000000,0.000000
261.625764,0.000000,0.000000,0.000000
261.658835,-0.000000,-0.000000,-0.000000
261.691907,-0.000000,-0.000000,-0.000000
261.724978,-0.000000,-0.000000,-0.000000
261.758049,-0.000000,-0.000000,-0.000000
261.791120,-0.000000,-0.000000,-0.000000
261.824191,0.000000,0.000000,0.000000
261.857262,0.000000,0.000000,0.000000
261.890333,0.000000,0.000000,0.000000
261.923405,0.000000,0.000000,0.000000
261.956476,0.000000,0.000000,0.000000
261.989547,-0.000000,-0.000000,-0.000000
262.022618,-0.000000,-0.000000,-0.000000
262.055689,-0.000000,-0.000000,-0.000000
262.088760,-0.000000,-0.000000,-0.000000
262.121831,-0.000000,-0.000000,-0.000000
262.154903,0.000000,0.000000,0.000000
262.187974,0.000000,0.000000,0.000000
262.221045,0.000000,0.000000,0.000000
262.254116,0.000000,0.000000,0.000000
262.287187,0.000000,0.000000,0.000000
262.320258,-0.000000,-0.000000,-0.000000
262.353329,-0.000000,-0.000000,-0.000000
262.386400,-0.000000,-0.000000,-0.000000
262.419472,-0.000000,-0.000000,-0.000000
262.452543,-0.000000,-0.000000,-0.000000
262.485614,0.000000,0.000000,0.000000
262.518685,0.000000,0.000000,0.000000
262.551756,0.000000,0.000000,0.000000
262.584827,0.000000,0.000000,0.000000
262.617898,0.000000,0.000000,0.000000
262.650970,-0.000000,-0.000000,-0.000000
262.684041,-0.000000,-0.000000,-0.000000
262.717112,-0.000000,-0.000000,-0.000000
262.750183,-0.000000,-0.000000,-0.000000
262.783254,-0.000000,-0.000000,-0.000000
262.816325,0.000000,0.000000,0.000000
262.849396,0.000000,0.000000,0.000000
262.882468,0.000000,0.000000,0.000000
262.915539,0.000000,0.000000,0.000000
262.948610,0.000000,0.000000,0.000000
262.981681,-0.000000,-0.000000,-0.000000
263.014752,-0.000000,-0.000000,-0.000000
263.047823,-0.000000,-0.000000,-0.000000
263.080894,-0.000000,-0.000000,-0.000000
263.113965,-0.000000,-0.000000,-0.000000
263.147037,0.000000,0.000000,0.000000
263.180108,0.000000,0.000000,0.000000
263.213179,0.000000,0.000000,0.000000
263.246250,0.000000,0.000000,0.000000
263.279321,0.000000,0.000000,0.000000
263.312392,-0.000000,-0.000000,-0.000000
263.345463,-0.000000,-0.000000,-0.000000
263.378535,-0.000000,-0.000000,-0.000000
263.411606,-0.000000,-0.000000,-0.000000
263.444677,-0.000000,-0.000000,-0.000000
263.477748,0.000000,0.000000,0.000000
263.510819,0.000000,0.000000,0.000000
263.543890,0.000000,0.000000,0.000000
263.576961,0.000000,0.000000,0.000000
263.610033,0.000000,0.000000,0.000000
263.643104,-0.000000,-0.000000,-0.000000
263.676175,-0.000000,-0.000000,-0.000000
263.709246,-0.000000,-0.000000,-0.000000
263.742317,-0.000000,-0.000000,-0.000000
263.775388,-0.000000,-0.000000,-0.000000
263.808459,0.000000,0.000000,0.000000
263.841531,0.000000,0.000000,0.000000
263.874602,0.000000,0.000000,0.000000
263.907673,0.000000,0.000000,0.000000
263.940744,0.000000,0.000000,0.000000
263.973815,-0.000000,-0.000000,-0.000000
264.006886,-0.000000,-0.000000,-0.000000
264.039957,-0.000000,-0.000000,-0.000000
264.073028,-0.000000,-0.000000,-0.000000
264.106100,-0.000000,-0.000000,-0.000000
264.139171,0.000000,0.000000,0.000000
264.172242,0.000000,0.000000,0.000000
264.205313,0.000000,0.000000,0.000000
264.238384,0.000000,0.000000,0.000000
264.271455,0.000000,0.000000,0.000000
264.304526,-0.000000,-0.000000,-0.000000
264.337598,-0.000000,-0.000000,-0.000000
264.370669,-0.000000,-0.000000,-0.000000
264.403740,-0.000000,-0.000000,-0.000000
264.436811,-0.000000,-0.000000,-0.000000
264.469882,0.000000,0.000000,0.000000
264.502953,0.000000,0.000000,0.000000
264.536024,0.000000,0.000000,0.000000
264.569096,0.000000,0.000000,0.000000
264.602167,0.000000,0.000000,0.000000
264.635238,-0.000000,-0.000000,-0.000000
264.668309,-0.000000,-0.000000,-0.000000
264.701380,-0.000000,-0.000000,-0.000000
264.734451,-0.000000,-0.000000,-0.000000
264.767522,-0.000000,-0.000000,-0.000000
264.800593,0.000000,0.000000,0.000000
264.833665,0.000000,0.000000,0.000000
264.866736,0.000000,0.000000,0.000000
264.899807,0.000000,0.000000,0.000000
264.932878,0.000000,0.000000,0.000000
264.965949,-0.000000,-0.000000,-0.000000
264.999020,-0.000000,-0.000000,-0.000000
265.032091,-0.000000,-0.000000,-0.000000
265.065163,-0.000000,-0.000000,-0.000000
265.098234,-0.000000,-0.000000,-0.000000
265.131305,0.000000,0.000000,0.000000
265.164376,0.000000,0.000000,0.000000
265.197447,0.000000,0.000000,0.000000
265.230518,0.000000,0.000000,0.000000
265.263589,0.000000,0.000000,0.000000
265.296661,-0.000000,-0.000000,-0.000000
265.329732,-0.000000,-0.000000,-0.000000
265.362803,-0.000000,-0.000000,-0.000000
265.395874,-0.000000,-0.000000,-0.000000
265.428945,-0.000000,-0.000000,-0.000000
265.462016,0.000000,0.000000,0.000000
265.495087,0.000000,0.000000,0.000000
265.528158,0.000000,0.000000,0.000000
265.561230,0.000000,0.000000,0.000000
265.594301,0.000000,0.000000,0.000000
265.627372,-0.000000,-0.000000,-0.000000
265.660443,-0.000000,-0.000000,-0.000000
265.693514,-0.000000,-0.000000,-0.000000
265.726585,-0.000000,-0.000000,-0.000000
265.759656,-0.000000,-0.000000,-0.000000
265.792728,0.000000,0.000000,0.000000
265.825799,0.000000,0.000000,0.000000
265.858870,0.000000,0.000000,0.000000
265.891941,0.000000,0.000000,0.000000
265.925012,0.000000,0.000000,0.000000
265.958083,-0.000000,-0.000000,-0.000000
265.991154,-0.000000,-0.000000,-0.000000
266.024226,-0.000000,-0.000000,-0.000000
266.057297,-0.000000,-0.000000,-0.000000
266.090368,-0.000000,-0.000000,-0.000000
266.123439,0.000000,0.000000,0.000000
266.156510,0.000000,0.000000,0.000000
266.189581,0.000000,0.000000,0.000000
266.222652,0.000000,0.000000,0.000000
266.255724,0.000000,0.000000,0.000000
266.288795,-0.000000,-0.000000,-0.000000
266.321866,-0.000000,-0.000000,-0.000000
266.354937,-0.000000,-0.000000,-0.000000
266.388008,-0.000000,-0.000000,-0.000000
266.421079,-0.000000,-0.000000,-0.000000
266.454150,0.000000,0.000000,0.000000
266.487221,0.000000,0.000000,0.000000
266.520293,0.000000,0.000000,0.000000
266.553364,0.000000,0.000000,0.000000
266.586435,0.000000,0.000000,0.000000
266.619506,-0.000000,-0.000000,-0.000000
266.652577,-0.000000,-0.000000,-0.000000
266.685648,-0.000000,-0.000000,-0.000000
266.718719,-0.000000,-0.000000,-0.000000
266.751791,-0.000000,-0.000000,-0.000000
266.784862,0.000000,0.000000,0.000000
266.817933,0.000000,0.000000,0.000000
266.851004,0.000000,0.000000,0.000000
266.884075,0.000000,0.000000,0.000000
266.917146,0.000000,0.000000,0.000000
266.950217,-0.000000,-0.000000,-0.000000
266.983289,-0.000000,-0.000000,-0.000000
267.016360,-0.000000,-0.000000,-0.000000
267.049431,-0.000000,-0.000000,-0.000000
267.082502,-0.000000,-0.000000,-0.000000
267.115573,0.000000,0.000000,0.000000
267.148644,0.000000,0.000000,0.000000
267.181715,0.000000,0.000000,0.000000
267.214786,0.000000,0.000000,0.000000
267.247858,0.000000,0.000000,0.000000
267.280929,-0.000000,-0.000000,-0.000000
267.314000,-0.000000,-0.000000,-0.000000
267.347071,-0.000000,-0.000000,-0.000000
267.380142,-0.000000,-0.000000,-0.000000
267.413213,-0.000000,-0.000000,-0.000000
267.446284,0.000000,0.000000,0.000000
267.479356,0.000000,0.000000,0.000000
267.512427,0.000000,0.000000,0.000000
267.545498,0.000000,0.000000,0.000000
267.578569,0.000000,0.000000,0.000000
267.611640,-0.000000,-0.000000,-0.000000
267.644711,-0.000000,-0.000000,-0.000000
267.677782,-0.000000,-0.000000,-0.000000
267.710854,-0.000000,-0.000000,-0.000000
267.743925,-0.000000,-0.000000,-0.000000
267.776996,0.000000,0.000000,0.000000
267.810067,0.000000,0.000000,0.000000
267.843138,0.000000,0.000000,0.000000
267.876209,0.000000,0.000000,0.000000
267.909280,0.000000,0.000000,0.000000
267.942351,-0.000000,-0.000000,-0.000000
267.975423,-0.000000,-0.000000,-0.000000
268.008494,-0.000000,-0.000000,-0.000000
268.041565,-0.000000,-0.000000,-0.000000
268.074636,-0.000000,-0.000000,-0.000000
268.107707,0.000000,0.000000,0.000000
268.140778,0.000000,0.000000,0.000000
268.173849,0.000000,0.000000,0.000000
268.206921,0.000000,0.000000,0.000000
268.239992,0.000000,0.000000,0.000000
268.273063,-0.000000,-0.000000,-0.000000
268.306134,-0.000000,-0.000000,-0.000000
268.339205,-0.000000,-0.000000,-0.000000
268.372276,-0.000000,-0.000000,-0.000000
268.405347,-0.000000,-0.000000,-0.000000
268.438419,0.000000,0.000000,0.000000
268.471490,0.000000,0.000000,0.000000
268.504561,0.000000,0.000000,0.000000
268.537632,0.000000,0.000000,0.000000
268.570703,0.000000,0.000000,0.000000
268.603774,-0.000000,-0.000000,-0.000000
268.636845,-0.000000,-0.000000,-0.000000
268.669916,-0.000000,-0.000000,-0.000000
268.702988,-0.000000,-0.000000,-0.000000
268.736059,-0.000000,-0.000000,-0.000000
268.769130,0.000000,0.000000,0.000000
268.802201,0.000000,0.000000,0.000000
268.835272,0.000000,0.000000,0.000000
268.868343,0.000000,0.000000,0.000000
268.901414,0.000000,0.000000,0.000000
268.934486,-0.000000,-0.000000,-0.000000
268.967557,-0.000000,-0.000000,-0.000000
269.000628,-0.000000,-0.000000,-0.000000
269.033699,-0.000000,-0.000000,-0.000000
269.066770,-0.000000,-0.000000,-0.000000
269.099841,0.000000,0.000000,0.000000
269.132912,0.000000,0.000000,0.000000
269.165984,0.000000,0.000000,0.000000
269.199055,0.000000,0.000000,0.000000
269.232126,0.000000,0.000000,0.000000
269.265197,-0.000000,-0.000000,-0.000000
269.298268,-0.000000,-0.000000,-0.000000
269.331339,-0.000000,-0.000000,-0.000000
269.364410,-0.000000,-0.000000,-0.000000
269.397482,-0.000000,-0.000000,-0.000000
269.430553,0.000000,0.000000,0.000000
269.463624,0.000000,0.000000,0.000000
269.496695,0.000000,0.000000,0.000000
269.529766,0.000000,0.000000,0.000000
269.562837,0.000000,0.000000,0.000000
269.595908,-0.000000,-0.000000,-0.000000
269.628979,-0.000000,-0.000000,-0.000000
269.662051,-0.000000,-0.000000,-0.000000
269.695122,-0.000000,-0.000000,-0.000000
269.728193,-0.000000,-0.000000,-0.000000
269.761264,0.000000,0.000000,0.000000
269.794335,0.000000,0.000000,0.000000
269.827406,0.000000,0.000000,0.000000
269.860477,0.000000,0.000000,0.000000
269.893549,0.000000,0.000000,0.000000
269.926620,-0.000000,-0.000000,-0.000000
269.959691,-0.000000,-0.000000,-0.000000
269.992762,-0.000000,-0.000000,-0.000000
270.025833,-0.000000,-0.000000,-0.000000
270.058904,-0.000000,-0.000000,-0.000000
270.091975,0.000000,0.000000,0.000000
270.125047,0.000000,0.000000,0.000000
270.158118,0.000000,0.000000,0.000000
270.191189,0.000000,0.000000,0.000000
270.224260,0.000000,0.000000,0.000000
270.257331,-0.000000,-0.000000,-0.000000
270.290402,-0.000000,-0.000000,-0.000000
270.323473,-0.000000,-0.000000,-0.000000
270.356544,-0.000000,-0.000000,-0.000000
270.389616,-0.000000,-0.000000,-0.000000
270.422687,0.000000,0.000000,0.000000
270.455758,0.000000,0.000000,0.000000
270.488829,0.000000,0.000000,0.000000
270.521900,0.000000,0.000000,0.000000
270.554971,0.000000,0.000000,0.000000
270.588042,-0.000000,-0.000000,-0.000000
270.621114,-0.000000,-0.000000,-0.000000
270.654185,-0.000000,-0.000000,-0.000000
270.687256,-0.000000,-0.000000,-0.000000
270.720327,-0.000000,-0.000000,-0.000000
270.753398,0.000000,0.000000,0.000000
270.786469,0.000000,0.000000,0.000000
270.819540,0.000000,0.000000,0.000000
270.852612,0.000000,0.000000,0.000000
270.885683,0.000000,0.000000,0.000000
270.918754,-0.000000,-0.000000,-0.000000
270.951825,-0.000000,-0.000000,-0.000000
270.984896,-0.000000,-0.000000,-0.000000
271.017967,-0.000000,-0.000000,-0.000000
271.051038,-0.000000,-0.000000,-0.000000
271.084109,0.000000,0.000000,0.000000
271.117181,0.000000,0.000000,0.000000
271.150252,0.000000,0.000000,0.000000
271.183323,0.000000,0.000000,0.000000
271.216394,0.000000,0.000000,0.000000
271.249465,-0.000000,-0.000000,-0.000000
271.282536,-0.000000,-0.000000,-0.000000
271.315607,-0.000000,-0.000000,-0.000000
271.348679,-0.000000,-0.000000,-0.000000
271.381750,-0.000000,-0.000000,-0.000000
271.414821,0.000000,0.000000,0.000000
271.447892,0.000000,0.000000,0.000000
271.480963,0.000000,0.000000,0.000000
271.514034,0.000000,0.000000,0.000000
271.547105,0.000000,0.000000,0.000000
271.580177,-0.000000,-0.000000,-0.000000
271.613248,-0.000000,-0.000000,-0.000000
271.646319,-0.000000,-0.000000,-0.000000
271.679390,-0.000000,-0.000000,-0.000000
271.712461,-0.000000,-0.000000,-0.000000
271.745532,0.000000,0.000000,0.000000
271.778603,0.000000,0.000000,0.000000
271.811675,0.000000,0.000000,0.000000
271.844746,0.000000,0.000000,0.000000
271.877817,0.000000,0.000000,0.000000
271.910888,-0.000000,-0.000000,-0.000000
271.943959,-0.000000,-0.000000,-0.000000
271.977030,-0.000000,-0.000000,-0.000000
272.010101,-0.000000,-0.000000,-0.000000
272.043172,-0.000000,-0.000000,-0.000000
272.076244,0.000000,0.000000,0.000000
272.109315,0.000000,0.000000,0.000000
272.142386,0.000000,0.000000,0.000000
272.175457,0.000000,0.000000,0.000000
272.208528,0.000000,0.000000,0.000000
272.241599,-0.000000,-0.000000,-0.000000
272.274670,-0.000000,-0.000000,-0.000000
272.307742,-0.000000,-0.000000,-0.000000
272.340813,-0.000000,-0.000000,-0.000000
272.373884,-0.000000,-0.000000,-0.000000
272.406955,0.000000,0.000000,0.000000
272.440026,0.000000,0.000000,0.000000
272.473097,0.000000,0.000000,0.000000
272.506168,0.000000,0.000000,0.000000
272.539240,0.000000,0.000000,0.000000
272.572311,-0.000000,-0.000000,-0.000000
272.605382,-0.000000,-0.000000,-0.000000
272.638453,-0.000000,-0.000000,-0.000000
272.671524,-0.000000,-0.000000,-0.000000
272.704595,-0.000000,-0.000000,-0.000000
272.737666,0.000000,0.000000,0.000000
272.770737,0.000000,0.000000,0.000000
272.803809,0.000000,0.000000,0.000000
272.836880,0.000000,0.000000,0.000000
272.869951,0.000000,0.000000,0.000000
272.903022,-0.000000,-0.000000,-0.000000
272.936093,-0.000000,-0.000000,-0.000000
272.969164,-0.000000,-0.000000,-0.000000
273.002235,-0.000000,-0.000000,-0.000000
273.035307,-0.000000,-0.000000,-0.000000
273.068378,0.000000,0.000000,0.000000
273.101449,0.000000,0.000000,0.000000
273.134520,0.000000,0.000000,0.000000
273.167591,0.000000,0.000000,0.000000
273.200662,0.000000,0.000000,0.000000
273.233733,-0.000000,-0.000000,-0.000000
273.266805,-0.000000,-0.000000,-0.000000
273.299876,-0.000000,-0.000000,-0.000000
273.332947,-0.000000,-0.000000,-0.000000
273.366018,-0.000000,-0.000000,-0.000000
273.399089,0.000000,0.000000,0.000000
273.432160,0.000000,0.000000,0.000000
273.465231,0.000000,0.000000,0.000000
273.498302,0.000000,0.000000,0.000000
273.531374,0.000000,0.000000,0.000000
273.564445,-0.000000,-0.000000,-0.000000
273.597516,-0.000000,-0.000000,-0.000000
273.630587,-0.000000,-0.000000,-0.000000
273.663658,-0.000000,-0.000000,-0.000000
273.696729,-0.000000,-0.000000,-0.000000
273.729800,0.000000,0.000000,0.000000
273.762872,0.000000,0.000000,0.000000
273.795943,0.000000,0.000000,0.000000
273.829014,0.000000,0.000000,0.000000
273.862085,0.000000,0.000000,0.000000
273.895156,-0.000000,-0.000000,-0.000000
273.928227,-0.000000,-0.000000,-0.000000
273.961298,-0.000000,-0.000000,-0.000000
273.994370,-0.000000,-0.000000,-0.000000
274.027441,-0.000000,-0.000000,-0.000000
274.060512,0.000000,0.000000,0.000000
274.093583,0.000000,0.000000,0.000000
274.126654,0.000000,0.000000,0.000000
274.159725,0.000000,0.000000,0.000000
274.192796,0.000000,0.000000,0.000000
274.225868,-0.000000,-0.000000,-0.000000
274.258939,-0.000000,-0.000000,-0.000000
274.292010,-0.000000,-0.000000,-0.000000
274.325081,-0.000000,-0.000000,-0.000000
274.358152,-0.000000,-0.000000,-0.000000
274.391223,0.000000,0.000000,0.000000
274.424294,0.000000,0.000000,0.000000
274.457365,0.000000,0.000000,0.000000
274.490437,0.000000,0.000000,0.000000
274.523508,0.000000,0.000000,0.000000
274.556579,-0.000000,-0.000000,-0.000000
274.589650,-0.000000,-0.000000,-0.000000
274.622721,-0.000000,-0.000000,-0.000000
274.655792,-0.000000,-0.000000,-0.000000
274.688863,-0.000000,-0.000000,-0.000000
274.721935,0.000000,0.000000,0.000000
274.755006,0.000000,0.000000,0.000000
274.788077,0.000000,0.000000,0.000000
274.821148,0.000000,0.000000,0.000000
274.854219,0.000000,0.000000,0.000000
274.887290,-0.000000,-0.000000,-0.000000
274.920361,-0.000000,-0.000000,-0.000000
274.953433,-0.000000,-0.000000,-0.000000
274.986504,-0.000000,-0.000000,-0.000000
275.019575,-0.000000,-0.000000,-0.000000
275.052646,0.000000,0.000000,0.000000
275.085717,0.000000,0.000000,0.000000
275.118788,0.000000,0.000000,0.000000
275.151859,0.000000,0.000000,0.000000
275.184930,0.000000,0.000000,0.000000
275.218002,-0.000000,-0.000000,-0.000000
275.251073,-0.000000,-0.000000,-0.000000
275.284144,-0.000000,-0.000000,-0.000000
275.317215,-0.000000,-0.000000,-0.000000
275.350286,-0.000000,-0.000000,-0.000000
275.383357,0.000000,0.000000,0.000000
275.416428,0.000000,0.000000,0.000000
275.449500,0.000000,0.000000,0.000000
275.482571,0.000000,0.000000,0.000000
275.515642,0.000000,0.000000,0.000000
275.548713,-0.000000,-0.000000,-0.000000
275.581784,-0.000000,-0.000000,-0.000000
275.614855,-0.000000,-0.000000,-0.000000
275.647926,-0.000000,-0.000000,-0.000000
275.680998,-0.000000,-0.000000,-0.000000
275.714069,0.000000,0.000000,0.000000
275.747140,0.000000,0.000000,0.000000
275.780211,0.000000,0.000000,0.000000
275.813282,0.000000,0.000000,0.000000
275.846353,0.000000,0.000000,0.000000
275.879424,-0.000000,-0.000000,-0.000000
275.912495,-0.000000,-0.000000,-0.000000
275.945567,-0.000000,-0.000000,-0.000000
275.978638,-0.000000,-0.000000,-0.000000
276.011709,-0.000000,-0.000000,-0.000000
276.044780,0.000000,0.000000,0.000000
276.077851,0.000000,0.000000,0.000000
276.110922,0.000000,0.000000,0.000000
276.143993,0.000000,0.000000,0.000000
276.177065,0.000000,0.000000,0.000000
276.210136,-0.000000,-0.000000,-0.000000
276.243207,-0.000000,-0.000000,-0.000000
276.276278,-0.000000,-0.000000,-0.000000
276.309349,-0.000000,-0.000000,-0.000000
276.342420,-0.000000,-0.000000,-0.000000
276.375491,0.000000,0.000000,0.000000
276.408563,0.000000,0.000000,0.000000
276.441634,0.000000,0.000000,0.000000
276.474705,0.000000,0.000000,0.000000
276.507776,0.000000,0.000000,0.000000
276.540847,-0.000000,-0.000000,-0.000000
276.573918,-0.000000,-0.000000,-0.000000
276.606989,-0.000000,-0.000000,-0.000000
276.640061,-0.000000,-0.000000,-0.000000
276.673132,-0.000000,-0.000000,-0.000000
276.706203,0.000000,0.000000,0.000000
276.739274,0.000000,0.000000,0.000000
276.772345,0.000000,0.000000,0.000000
276.805416,0.000000,0.000000,0.000000
276.838487,0.000000,0.000000,0.000000
276.871558,-0.000000,-0.000000,-0.000000
276.904630,-0.000000,-0.000000,-0.000000
276.937701,-0.000000,-0.000000,-0.000000
276.970772,-0.000000,-0.000000,-0.000000
277.003843,-0.000000,-0.000000,-0.000000
277.036914,0.000000,0.000000,0.000000
277.069985,0.000000,0.000000,0.000000
277.103056,0.000000,0.000000,0.000000
277.136128,0.000000,0.000000,0.000000
277.169199,0.000000,0.000000,0.000000
277.202270,-0.000000,-0.000000,-0.000000
277.235341,-0.000000,-0.000000,-0.000000
277.268412,-0.000000,-0.000000,-0.000000
277.301483,-0.000000,-0.000000,-0.000000
277.334554,-0.000000,-0.000000,-0.000000
277.367626,0.000000,0.000000,0.000000
277.400697,0.000000,0.000000,0.000000
277.433768,0.000000,0.000000,0.000000
277.466839,0.000000,0.000000,0.000000
277.499910,0.000000,0.000000,0.000000
277.532981,-0.000000,-0.000000,-0.000000
277.566052,-0.000000,-0.000000,-0.000000
277.599123,-0.000000,-0.000000,-0.000000
277.632195,-0.000000,-0.000000,-0.000000
277.665266,-0.000000,-0.000000,-0.000000
277.698337,0.000000,0.000000,0.000000
277.731408,0.000000,0.000000,0.000000
277.764479,0.000000,0.000000,0.000000
277.797550,0.000000,0.000000,0.000000
277.830621,0.000000,0.000000,0.000000
277.863693,-0.000000,-0.000000,-0.000000
277.896764,-0.000000,-0.000000,-0.000000
277.929835,-0.000000,-0.000000,-0.000000
277.962906,-0.000000,-0.000000,-0.000000
277.995977,-0.000000,-0.000000,-0.000000
278.029048,0.000000,0.000000,0.000000
278.062119,0.000000,0.000000,0.000000
278.095191,0.000000,0.000000,0.000000
278.128262,0.000000,0.000000,0.000000
278.161333,0.000000,0.000000,0.000000
278.194404,-0.000000,-0.000000,-0.000000
278.227475,-0.000000,-0.000000,-0.000000
278.260546,-0.000000,-0.000000,-0.000000
278.293617,-0.000000,-0.000000,-0.000000
278.326688,-0.000000,-0.000000,-0.000000
278.359760,0.000000,0.000000,0.000000
278.392831,0.000000,0.000000,0.000000
278.425902,0.000000,0.000000,0.000000
278.458973,0.000000,0.000000,0.000000
278.492044,0.000000,0.000000,0.000000
278.525115,-0.000000,-0.000000,-0.000000
278.558186,-0.000000,-0.000000,-0.000000
278.591258,-0.000000,-0.000000,-0.000000
278.624329,-0.000000,-0.000000,-0.000000
278.657400,-0.000000,-0.000000,-0.000000
278.690471,0.000000,0.000000,0.000000
278.723542,0.000000,0.000000,0.000000
278.756613,0.000000,0.000000,0.000000
278.789684,0.000000,0.000000,0.000000
278.822756,0.000000,0.000000,0.000000
278.855827,-0.000000,-0.000000,-0.000000
278.888898,-0.000000,-0.000000,-0.000000
278.921969,-0.000000,-0.000000,-0.000000
278.955040,-0.000000,-0.000000,-0.000000
278.988111,-0.000000,-0.000000,-0.000000
279.021182,0.000000,0.000000,0.000000
279.054253,0.000000,0.000000,0.000000
279.087325,0.000000,0.000000,0.000000
279.120396,0.000000,0.000000,0.000000
279.153467,0.000000,0.000000,0.000000
279.186538,-0.000000,-0.000000,-0.000000
279.219609,-0.000000,-0.000000,-0.000000
279.252680,-0.000000,-0.000000,-0.000000
279.285751,-0.000000,-0.000000,-0.000000
279.318823,-0.000000,-0.000000,-0.000000
279.351894,0.000000,0.000000,0.000000
279.384965,0.000000,0.000000,0.000000
279.418036,0.000000,0.000000,0.000000
279.451107,0.000000,0.000000,0.000000
279.484178,0.000000,0.000000,0.000000
279.517249,-0.000000,-0.000000,-0.000000
279.550321,-0.000000,-0.000000,-0.000000
279.583392,-0.000000,-0.000000,-0.000000
279.616463,-0.000000,-0.000000,-0.000000
279.649534,-0.000000,-0.000000,-0.000000
279.682605,0.000000,0.000000,0.000000
279.715676,0.000000,0.000000,0.000000
279.748747,0.000000,0.000000,0.000000
279.781819,0.000000,0.000000,0.000000
279.814890,0.000000,0.000000,0.000000
279.847961,-0.000000,-0.000000,-0.000000
279.881032,-0.000000,-0.000000,-0.000000
279.914103,-0.000000,-0.000000,-0.000000
279.947174,-0.000000,-0.000000,-0.000000
279.980245,-0.000000,-0.000000,-0.000000
280.013316,0.000000,0.000000,0.000000
280.046388,0.000000,0.000000,0.000000
280.079459,0.000000,0.000000,0.000000
280.112530,0.000000,0.000000,0.000000
280.145601,0.000000,0.000000,0.000000
280.178672,-0.000000,-0.000000,-0.000000
280.211743,-0.000000,-0.000000,-0.000000
280.244814,-0.000000,-0.000000,-0.000000
280.277886,-0.000000,-0.000000,-0.000000
280.310957,-0.000000,-0.000000,-0.000000
280.344028,0.000000,0.000000,0.000000
280.377099,0.000000,0.000000,0.000000
280.410170,0.000000,0.000000,0.000000
280.443241,0.000000,0.000000,0.000000
280.476312,0.000000,0.000000,0.000000
280.509384,-0.000000,-0.000000,-0.000000
280.542455,-0.000000,-0.000000,-0.000000
280.575526,-0.000000,-0.000000,-0.000000
280.608597,-0.000000,-0.000000,-0.000000
280.641668,-0.000000,-0.000000,-0.000000
280.674739,0.000000,0.000000,0.000000
280.707810,0.000000,0.000000,0.000000
280.740881,0.000000,0.000000,0.000000
280.773953,0.000000,0.000000,0.000000
280.807024,0.000000,0.000000,0.000000
280.840095,-0.000000,-0.000000,-0.000000
280.873166,-0.000000,-0.000000,-0.000000
280.906237,-0.000000,-0.000000,-0.000000
280.939308,-0.000000,-0.000000,-0.000000
280.972379,-0.000000,-0.000000,-0.000000
281.005451,0.000000,0.000000,0.000000
281.038522,0.000000,0.000000,0.000000
281.071593,0.000000,0.000000,0.000000
281.104664,0.000000,0.000000,0.000000
281.137735,0.000000,0.000000,0.000000
281.170806,-0.000000,-0.000000,-0.000000
281.203877,-0.000000,-0.000000,-0.000000
281.236949,-0.000000,-0.000000,-0.000000
281.270020,-0.000000,-0.000000,-0.000000
281.303091,-0.000000,-0.000000,-0.000000
281.336162,0.000000,0.000000,0.000000
281.369233,0.000000,0.000000,0.000000
281.402304,0.000000,0.000000,0.000000
281.435375,0.000000,0.000000,0.000000
281.468446,0.000000,0.000000,0.000000
281.501518,-0.000000,-0.000000,-0.000000
281.534589,-0.000000,-0.000000,-0.000000
281.567660,-0.000000,-0.000000,-0.000000
281.600731,-0.000000,-0.000000,-0.000000
281.633802,-0.000000,-0.000000,-0.000000
281.666873,0.000000,0.000000,0.000000
281.699944,0.000000,0.000000,0.000000
281.733016,0.000000,0.000000,0.000000
281.766087,0.000000,0.000000,0.000000
281.799158,0.000000,0.000000,0.000000
281.832229,-0.000000,-0.000000,-0.000000
281.865300,-0.000000,-0.000000,-0.000000
281.898371,-0.000000,-0.000000,-0.000000
281.931442,-0.000000,-0.000000,-0.000000
281.964514,-0.000000,-0.000000,-0.000000
281.997585,0.000000,0.000000,0.000000
282.030656,0.000000,0.000000,0.000000
282.063727,0.000000,0.000000,0.000000
282.096798,0.000000,0.000000,0.000000
282.129869,0.000000,0.000000,0.000000
282.162940,0.000000,-0.000000,-0.000000
282.196012,-0.000000,-0.000000,-0.000000
282.229083,-0.000000,-0.000000,-0.000000
282.262154,-0.000000,-0.000000,-0.000000
282.295225,-0.000000,-0.000000,-0.000000
282.328296,-0.000000,0.000000,0.000000
282.361367,0.000000,0.000000,0.000000
282.394438,0.000000,0.000000,0.000000
282.427509,0.000000,0.000000,0.000000
282.460581,0.000000,0.000000,0.000000
282.493652,0.000000,-0.000000,-0.000000
282.526723,-0.000000,-0.000000,-0.000000
282.559794,-0.000000,-0.000000,-0.000000
282.592865,-0.000000,-0.000000,-0.000000
282.625936,-0.000000,-0.000000,-0.000000
282.659007,-0.000000,0.000000,0.000000
282.692079,0.000000,0.000000,0.000000
282.725150,0.000000,0.000000,0.000000
282.758221,0.000000,0.000000,0.000000
282.791292,0.000000,0.000000,0.000000
282.824363,0.000000,-0.000000,-0.000000
282.857434,-0.000000,-0.000000,-0.000000
282.890505,-0.000000,-0.000000,-0.000000
282.923577,-0.000000,-0.000000,-0.000000
282.956648,-0.000000,-0.000000,-0.000000
282.989719,-0.000000,0.000000,0.000000
283.022790,0.000000,0.000000,0.000000
283.055861,0.000000,0.000000,0.000000
283.088932,0.000000,0.000000,0.000000
283.122003,0.000000,0.000000,0.000000
283.155074,0.000000,-0.000000,-0.000000
283.188146,-0.000000,-0.000000,-0.000000
283.221217,-0.000000,-0.000000,-0.000000
283.254288,-0.000000,-0.000000,-0.000000
283.287359,-0.000000,-0.000000,-0.000000
283.320430,-0.000000,0.000000,0.000000
283.353501,0.000000,0.000000,0.000000
283.386572,0.000000,0.000000,0.000000
283.419644,0.000000,0.000000,0.000000
283.452715,0.000000,0.000000,0.000000
283.485786,0.000000,-0.000000,-0.000000
283.518857,-0.000000,-0.000000,-0.000000
283.551928,-0.000000,-0.000000,-0.000000
283.584999,-0.000000,-0.000000,-0.000000
283.618070,-0.000000,-0.000000,-0.000000
283.651142,-0.000000,0.000000,0.000000
283.684213,0.000000,0.000000,0.000000
283.717284,0.000000,0.000000,0.000000
283.750355,0.000000,0.000000,0.000000
283.783426,0.000000,0.000000,0.000000
283.816497,0.000000,-0.000000,-0.000000
283.849568,-0.000000,-0.000000,-0.000000
283.882639,-0.000000,-0.000000,-0.000000
283.915711,-0.000000,-0.000000,-0.000000
283.948782,-0.000000,-0.000000,-0.000000
283.981853,-0.000000,0.000000,0.000000
284.014924,0.000000,0.000000,0.000000
284.047995,0.000000,0.000000,0.000000
284.081066,0.000000,0.000000,0.000000
284.114137,0.000000,0.000000,0.000000
284.147209,0.000000,-0.000000,-0.000000
284.180280,-0.000000,-0.000000,-0.000000
284.213351,-0.000000,-0.000000,-0.000000
284.246422,-0.000000,-0.000000,-0.000000
284.279493,-0.000000,-0.000000,-0.000000
284.312564,-0.000000,0.000000,0.000000
284.345635,0.000000,0.000000,0.000000
284.378707,0.000000,0.000000,0.000000
284.411778,0.000000,0.000000,0.000000
284.444849,0.000000,0.000000,0.000000
284.477920,0.000000,-0.000000,-0.000000
284.510991,-0.000000,-0.000000,-0.000000
284.544062,-0.000000,-0.000000,-0.000000
284.577133,-0.000000,-0.000000,-0.000000
284.610205,-0.000000,-0.000000,-0.000000
284.643276,-0.000000,0.000000,0.000000
284.676347,0.000000,0.000000,0.000000
284.709418,0.000000,0.000000,0.000000
284.742489,0.000000,0.000000,0.000000
284.775560,0.000000,0.000000,0.000000
284.808631,0.000000,-0.000000,-0.000000
284.841702,-0.000000,-0.000000,-0.000000
284.874774,-0.000000,-0.000000,-0.000000
284.907845,-0.000000,-0.000000,-0.000000
284.940916,-0.000000,-0.000000,-0.000000
284.973987,-0.000000,0.000000,0.000000
285.007058,0.000000,0.000000,0.000000
285.040129,0.000000,0.000000,0.000000
285.073200,0.000000,0.000000,0.000000
285.106272,0.000000,0.000000,0.000000
285.139343,0.000000,-0.000000,-0.000000
285.172414,-0.000000,-0.000000,-0.000000
285.205485,-0.000000,-0.000000,-0.000000
285.238556,-0.000000,-0.000000,-0.000000
285.271627,-0.000000,-0.000000,-0.000000
285.304698,-0.000000,0.000000,0.000000
285.337770,0.000000,0.000000,0.000000
285.370841,0.000000,0.000000,0.000000
285.403912,0.000000,0.000000,0.000000
285.436983,0.000000,0.000000,0.000000
285.470054,0.000000,-0.000000,-0.000000
285.503125,-0.000000,-0.000000,-0.000000
285.536196,-0.000000,-0.000000,-0.000000
285.569267,-0.000000,-0.000000,-0.000000
285.602339,-0.000000,-0.000000,-0.000000
285.635410,-0.000000,0.000000,0.000000
285.668481,0.000000,0.000000,0.000000
285.701552,0.000000,0.000000,0.000000
285.734623,0.000000,0.000000,0.000000
285.767694,0.000000,0.000000,0.000000
285.800765,0.000000,-0.000000,-0.000000
285.833837,-0.000000,-0.000000,-0.000000
285.866908,-0.000000,-0.000000,-0.000000
285.899979,-0.000000,-0.000000,-0.000000
285.933050,-0.000000,-0.000000,-0.000000
285.966121,-0.000000,0.000000,0.000000
285.999192,0.000000,0.000000,0.000000
286.032263,0.000000,0.000000,0.000000
286.065335,0.000000,0.000000,0.000000
286.098406,0.000000,0.000000,0.000000
286.131477,0.000000,-0.000000,-0.000000
286.164548,-0.000000,-0.000000,-0.000000
286.197619,-0.000000,-0.000000,-0.000000
286.230690,-0.000000,-0.000000,-0.000000
286.263761,-0.000000,-0.000000,-0.000000
286.296832,-0.000000,0.000000,0.000000
286.329904,0.000000,0.000000,0.000000
286.362975,0.000000,0.000000,0.000000
286.396046,0.000000,0.000000,0.000000
286.429117,0.000000,0.000000,0.000000
286.462188,0.000000,-0.000000,-0.000000
286.495259,-0.000000,-0.000000,-0.000000
286.528330,-0.000000,-0.000000,-0.000000
286.561402,-0.000000,-0.000000,-0.000000
286.594473,-0.000000,-0.000000,-0.000000
286.627544,-0.000000,0.000000,0.000000
286.660615,0.000000,0.000000,0.000000
286.693686,0.000000,0.000000,0.000000
286.726757,0.000000,0.000000,0.000000
286.759828,0.000000,0.000000,0.000000
286.792900,0.000000,-0.000000,-0.000000
286.825971,-0.000000,-0.000000,-0.000000
286.859042,-0.000000,-0.000000,-0.000000
286.892113,-0.000000,-0.000000,-0.000000
286.925184,-0.000000,-0.000000,-0.000000
286.958255,-0.000000,0.000000,0.000000
286.991326,0.000000,0.000000,0.000000
287.024397,0.000000,0.000000,0.000000
287.057469,0.000000,0.000000,0.000000
287.090540,0.000000,0.000000,0.000000
287.123611,0.000000,-0.000000,-0.000000
287.156682,-0.000000,-0.000000,-0.000000
287.189753,-0.000000,-0.000000,-0.000000
287.222824,-0.000000,-0.000000,-0.000000
287.255895,-0.000000,-0.000000,-0.000000
287.288967,-0.000000,0.000000,0.000000
287.322038,0.000000,0.000000,0.000000
287.355109,0.000000,0.000000,0.000000
287.388180,0.000000,0.000000,0.000000
287.421251,0.000000,0.000000,0.000000
287.454322,0.000000,-0.000000,-0.000000
287.487393,-0.000000,-0.000000,-0.000000
287.520465,-0.000000,-0.000000,-0.000000
287.553536,-0.000000,-0.000000,-0.000000
287.586607,-0.000000,-0.000000,-0.000000
287.619678,-0.000000,0.000000,0.000000
287.652749,0.000000,0.000000,0.000000
287.685820,0.000000,0.000000,0.000000
287.718891,0.000000,0.000000,0.000000
287.751963,0.000000,0.000000,0.000000
287.785034,0.000000,-0.000000,-0.000000
287.818105,-0.000000,-0.000000,-0.000000
287.851176,-0.000000,-0.000000,-0.000000
287.884247,-0.000000,-0.000000,-0.000000
287.917318,-0.000000,-0.000000,-0.000000
287.950389,-0.000000,0.000000,0.000000
287.983460,0.000000,0.000000,0.000000
288.016532,0.000000,0.000000,0.000000
288.049603,0.000000,0.000000,0.000000
288.082674,0.000000,0.000000,0.000000
288.115745,0.000000,-0.000000,-0.000000
288.148816,-0.000000,-0.000000,-0.000000
288.181887,-0.000000,-0.000000,-0.000000
288.214958,-0.000000,-0.000000,-0.000000
288.248030,-0.000000,-0.000000,-0.000000
288.281101,-0.000000,0.000000,0.000000
288.314172,0.000000,0.000000,0.000000
288.347243,0.000000,0.000000,0.000000
288.380314,0.000000,0.000000,0.000000
288.413385,0.000000,0.000000,0.000000
288.446456,0.000000,-0.000000,-0.000000
288.479528,-0.000000,-0.000000,-0.000000
288.512599,-0.000000,-0.000000,-0.000000
288.545670,-0.000000,-0.000000,-0.000000
288.578741,-0.000000,-0.000000,-0.000000
288.611812,-0.000000,0.000000,0.000000
288.644883,0.000000,0.000000,0.000000
288.677954,0.000000,0.000000,0.000000
288.711025,0.000000,0.000000,0.000000
288.744097,0.000000,0.000000,0.000000
288.777168,0.000000,-0.000000,-0.000000
288.810239,-0.000000,-0.000000,-0.000000
288.843310,-0.000000,-0.000000,-0.000000
288.876381,-0.000000,-0.000000,-0.000000
288.909452,-0.000000,-0.000000,-0.000000
288.942523,-0.000000,0.000000,0.000000
288.975595,0.000000,0.000000,0.000000
289.008666,0.000000,0.000000,0.000000
289.041737,0.000000,0.000000,0.000000
289.074808,0.000000,0.000000,0.000000
289.107879,0.000000,-0.000000,-0.000000
289.140950,-0.000000,-0.000000,-0.000000
289.174021,-0.000000,-0.000000,-0.000000
289.207093,-0.000000,-0.000000,-0.000000
289.240164,-0.000000,-0.000000,-0.000000
289.273235,-0.000000,0.000000,0.000000
289.306306,0.000000,0.000000,0.000000
289.339377,0.000000,0.000000,0.000000
289.372448,0.000000,0.000000,0.000000
289.405519,0.000000,0.000000,0.000000
289.438590,0.000000,-0.000000,-0.000000
289.471662,-0.000000,-0.000000,-0.000000
289.504733,-0.000000,-0.000000,-0.000000
289.537804,-0.000000,-0.000000,-0.000000
289.570875,-0.000000,-0.000000,-0.000000
289.603946,-0.000000,0.000000,0.000000
289.637017,0.000000,0.000000,0.000000
289.670088,0.000000,0.000000,0.000000
289.703160,0.000000,0.000000,0.000000
289.736231,0.000000,0.000000,0.000000
289.769302,0.000000,-0.000000,-0.000000
289.802373,-0.000000,-0.000000,-0.000000
289.835444,-0.000000,-0.000000,-0.000000
289.868515,-0.000000,-0.000000,-0.000000
289.901586,-0.000000,-0.000000,-0.000000
289.934658,-0.000000,0.000000,0.000000
289.967729,0.000000,0.000000,0.000000
290.000800,0.000000,0.000000,0.000000
290.033871,0.000000,0.000000,0.000000
290.066942,0.000000,0.000000,0.000000
290.100013,0.000000,-0.000000,-0.000000
290.133084,-0.000000,-0.000000,-0.000000
290.166156,-0.000000,-0.000000,-0.000000
290.199227,-0.000000,-0.000000,-0.000000
290.232298,-0.000000,-0.000000,-0.000000
290.265369,-0.000000,0.000000,0.000000
290.298440,0.000000,0.000000,0.000000
290.331511,0.000000,0.000000,0.000000
290.364582,0.000000,0.000000,0.000000
290.397653,0.000000,0.000000,0.000000
290.430725,0.000000,-0.000000,-0.000000
290.463796,-0.000000,-0.000000,-0.000000
290.496867,-0.000000,-0.000000,-0.000000
290.529938,-0.000000,-0.000000,-0.000000
290.563009,-0.000000,-0.000000,-0.000000
290.596080,-0.000000,0.000000,0.000000
290.629151,0.000000,0.000000,0.000000
290.662223,0.000000,0.000000,0.000000
290.695294,0.000000,0.000000,0.000000
290.728365,0.000000,0.000000,0.000000
290.761436,0.000000,-0.000000,-0.000000
290.794507,-0.000000,-0.000000,-0.000000
290.827578,-0.000000,-0.000000,-0.000000
290.860649,-0.000000,-0.000000,-0.000000
290.893721,-0.000000,-0.000000,-0.000000
290.926792,-0.000000,0.000000,0.000000
290.959863,0.000000,0.000000,0.000000
290.992934,0.000000,0.000000,0.000000
291.026005,0.000000,0.000000,0.000000
291.059076,0.000000,0.000000,0.000000
291.092147,0.000000,-0.000000,-0.000000
291.125218,-0.000000,-0.000000,-0.000000
291.158290,-0.000000,-0.000000,-0.000000
291.191361,-0.000000,-0.000000,-0.000000
291.224432,-0.000000,-0.000000,-0.000000
291.257503,-0.000000,0.000000,0.000000
291.290574,0.000000,0.000000,0.000000
291.323645,0.000000,0.000000,0.000000
291.356716,0.000000,0.000000,0.000000
291.389788,0.000000,0.000000,0.000000
291.422859,0.000000,-0.000000,-0.000000
291.455930,-0.000000,-0.000000,-0.000000
291.489001,-0.000000,-0.000000,-0.000000
291.522072,-0.000000,-0.000000,-0.000000
291.555143,-0.000000,-0.000000,-0.000000
291.588214,-0.000000,0.000000,0.000000
291.621286,0.000000,0.000000,0.000000
291.654357,0.000000,0.000000,0.000000
291.687428,0.000000,0.000000,0.000000
291.720499,0.000000,0.000000,0.000000
291.753570,0.000000,-0.000000,-0.000000
291.786641,-0.000000,-0.000000,-0.000000
291.819712,-0.000000,-0.000000,-0.000000
291.852783,-0.000000,-0.000000,-0.000000
291.885855,-0.000000,-0.000000,-0.000000
291.918926,-0.000000,0.000000,0.000000
291.951997,0.000000,0.000000,0.000000
291.985068,0.000000,0.000000,0.000000
292.018139,0.000000,0.000000,0.000000
292.051210,0.000000,0.000000,0.000000
292.084281,0.000000,-0.000000,-0.000000
292.117353,-0.000000,-0.000000,-0.000000
292.150424,-0.000000,-0.000000,-0.000000
292.183495,-0.000000,-0.000000,-0.000000
292.216566,-0.000000,-0.000000,-0.000000
292.249637,-0.000000,0.000000,0.000000
292.282708,0.000000,0.000000,0.000000
292.315779,0.000000,0.000000,0.000000
292.348851,0.000000,0.000000,0.000000
292.381922,0.000000,0.000000,0.000000
292.414993,0.000000,-0.000000,-0.000000
292.448064,-0.000000,-0.000000,-0.000000
292.481135,-0.000000,-0.000000,-0.000000
292.514206,-0.000000,-0.000000,-0.000000
292.547277,-0.000000,-0.000000,-0.000000
292.580349,-0.000000,0.000000,0.000000
292.613420,0.000000,0.000000,0.000000
292.646491,0.000000,0.000000,0.000000
292.679562,0.000000,0.000000,0.000000
292.712633,0.000000,0.000000,0.000000
292.745704,0.000000,-0.000000,-0.000000
292.778775,-0.000000,-0.000000,-0.000000
292.811846,-0.000000,-0.000000,-0.000000
292.844918,-0.000000,-0.000000,-0.000000
292.877989,-0.000000,-0.000000,-0.000000
292.911060,-0.000000,0.000000,0.000000
292.944131,0.000000,0.000000,0.000000
292.977202,0.000000,0.000000,0.000000
293.010273,0.000000,0.000000,0.000000
293.043344,0.000000,0.000000,0.000000
293.076416,0.000000,-0.000000,-0.000000
293.109487,-0.000000,-0.000000,-0.000000
293.142558,-0.000000,-0.000000,-0.000000
293.175629,-0.000000,-0.000000,-0.000000
293.208700,-0.000000,-0.000000,-0.000000
293.241771,-0.000000,0.000000,0.000000
293.274842,0.000000,0.000000,0.000000
293.307914,0.000000,0.000000,0.000000
293.340985,0.000000,0.000000,0.000000
293.374056,0.000000,0.000000,0.000000
293.407127,0.000000,-0.000000,-0.000000
293.440198,-0.000000,-0.000000,-0.000000
293.473269,-0.000000,-0.000000,-0.000000
293.506340,-0.000000,-0.000000,-0.000000
293.539411,-0.000000,-0.000000,-0.000000
293.572483,-0.000000,0.000000,0.000000
293.605554,0.000000,0.000000,0.000000
293.638625,0.000000,0.000000,0.000000
293.671696,0.000000,0.000000,0.000000
293.704767,0.000000,0.000000,0.000000
293.737838,0.000000,-0.000000,-0.000000
293.770909,-0.000000,-0.000000,-0.000000
293.803981,-0.000000,-0.000000,-0.000000
293.837052,-0.000000,-0.000000,-0.000000
293.870123,-0.000000,-0.000000,-0.000000
293.903194,-0.000000,0.000000,0.000000
293.936265,0.000000,0.000000,0.000000
293.969336,0.000000,0.000000,0.000000
294.002407,0.000000,0.000000,0.000000
294.035479,0.000000,0.000000,0.000000
294.068550,0.000000,-0.000000,-0.000000
294.101621,-0.000000,-0.000000,-0.000000
294.134692,-0.000000,-0.000000,-0.000000
294.167763,-0.000000,-0.000000,-0.000000
294.200834,-0.000000,-0.000000,-0.000000
294.233905,-0.000000,0.000000,0.000000
294.266976,0.000000,0.000000,0.000000
294.300048,0.000000,0.000000,0.000000
294.333119,0.000000,0.000000,0.000000
294.366190,0.000000,0.000000,0.000000
294.399261,0.000000,-0.000000,-0.000000
294.432332,-0.000000,-0.000000,-0.000000
294.465403,-0.000000,-0.000000,-0.000000
294.498474,-0.000000,-0.000000,-0.000000
294.531546,-0.000000,-0.000000,-0.000000
294.564617,-0.000000,0.000000,0.000000
294.597688,0.000000,0.000000,0.000000
294.630759,0.000000,0.000000,0.000000
294.663830,0.000000,0.000000,0.000000
294.696901,0.000000,0.000000,0.000000
294.729972,0.000000,-0.000000,-0.000000
294.763044,-0.000000,-0.000000,-0.000000
294.796115,-0.000000,-0.000000,-0.000000
294.829186,-0.000000,-0.000000,-0.000000
294.862257,-0.000000,-0.000000,-0.000000
294.895328,-0.000000,0.000000,0.000000
294.928399,0.000000,0.000000,0.000000
294.961470,0.000000,0.000000,0.000000
294.994542,0.000000,0.000000,0.000000
295.027613,0.000000,0.000000,0.000000
295.060684,0.000000,-0.000000,-0.000000
295.093755,-0.000000,-0.000000,-0.000000
295.126826,-0.000000,-0.000000,-0.000000
295.159897,-0.000000,-0.000000,-0.000000
295.192968,-0.000000,-0.000000,-0.000000
295.226039,-0.000000,0.000000,0.000000
295.259111,0.000000,0.000000,0.000000
295.292182,0.000000,0.000000,0.000000
295.325253,0.000000,0.000000,0.000000
295.358324,0.000000,0.000000,0.000000
295.391395,0.000000,-0.000000,-0.000000
295.424466,-0.000000,-0.000000,-0.000000
295.457537,-0.000000,-0.000000,-0.000000
295.490609,-0.000000,-0.000000,-0.000000
295.523680,-0.000000,-0.000000,-0.000000
295.556751,-0.000000,0.000000,0.000000
295.589822,0.000000,0.000000,0.000000
295.622893,0.000000,0.000000,0.000000
295.655964,0.000000,0.000000,0.000000
295.689035,0.000000,0.000000,0.000000
295.722107,0.000000,-0.000000,-0.000000
295.755178,-0.000000,-0.000000,-0.000000
295.788249,-0.000000,-0.000000,-0.000000
295.821320,-0.000000,-0.000000,-0.000000
295.854391,-0.000000,-0.000000,-0.000000
295.887462,-0.000000,0.000000,0.000000
295.920533,0.000000,0.000000,0.000000
295.953604,0.000000,0.000000,0.000000
295.986676,0.000000,0.000000,0.000000
296.019747,0.000000,0.000000,0.000000
296.052818,0.000000,-0.000000,-0.000000
296.085889,-0.000000,-0.000000,-0.000000
296.118960,-0.000000,-0.000000,-0.000000
296.152031,-0.000000,-0.000000,-0.000000
296.185102,-0.000000,-0.000000,-0.000000
296.218174,-0.000000,0.000000,0.000000
296.251245,0.000000,0.000000,0.000000
296.284316,0.000000,0.000000,0.000000
296.317387,0.000000,0.000000,0.000000
296.350458,0.000000,0.000000,0.000000
296.383529,0.000000,-0.000000,-0.000000
296.416600,-0.000000,-0.000000,-0.000000
296.449672,-0.000000,-0.000000,-0.000000
296.482743,-0.000000,-0.000000,-0.000000
296.515814,-0.000000,-0.000000,-0.000000
296.548885,-0.000000,0.000000,0.000000
296.581956,0.000000,0.000000,0.000000
296.615027,0.000000,0.000000,0.000000
296.648098,0.000000,0.000000,0.000000
296.681169,0.000000,0.000000,0.000000
296.714241,0.000000,-0.000000,-0.000000
296.747312,-0.000000,-0.000000,-0.000000
296.780383,-0.000000,-0.000000,-0.000000
296.813454,-0.000000,-0.000000,-0.000000
296.846525,-0.000000,-0.000000,-0.000000
296.879596,-0.000000,0.000000,0.000000
296.912667,0.000000,0.000000,0.000000
296.945739,0.000000,0.000000,0.000000
296.978810,0.000000,0.000000,0.000000
297.011881,0.000000,0.000000,0.000000
297.044952,0.000000,-0.000000,-0.000000
297.078023,-0.000000,-0.000000,-0.000000
297.111094,-0.000000,-0.000000,-0.000000
297.144165,-0.000000,-0.000000,-0.000000
297.177237,-0.000000,-0.000000,-0.000000
297.210308,-0.000000,0.000000,0.000000
297.243379,0.000000,0.000000,0.000000
297.276450,0.000000,0.000000,0.000000
297.309521,0.000000,0.000000,0.000000
297.342592,0.000000,0.000000,0.000000
297.375663,0.000000,-0.000000,-0.000000
297.408734,-0.000000,-0.000000,-0.000000
297.441806,-0.000000,-0.000000,-0.000000
297.474877,-0.000000,-0.000000,-0.000000
297.507948,-0.000000,-0.000000,-0.000000
297.541019,-0.000000,0.000000,0.000000
297.574090,0.000000,0.000000,0.000000
297.607161,0.000000,0.000000,0.000000
297.640232,0.000000,0.000000,0.000000
297.673304,0.000000,0.000000,0.000000
297.706375,0.000000,-0.000000,-0.000000
297.739446,-0.000000,-0.000000,-0.000000
297.772517,-0.000000,-0.000000,-0.000000
297.805588,-0.000000,-0.000000,-0.000000
297.838659,-0.000000,-0.000000,-0.000000
297.871730,-0.000000,0.000000,0.000000
297.904802,0.000000,0.000000,0.000000
297.937873,0.000000,0.000000,0.000000
297.970944,0.000000,0.000000,0.000000
298.004015,0.000000,0.000000,0.000000
298.037086,0.000000,0.000000,-0.000000
298.070157,-0.000000,-0.000000,-0.000000
298.103228,-0.000000,-0.000000,-0.000000
298.136300,-0.000000,-0.000000,-0.000000
298.169371,-0.000000,-0.000000,-0.000000
298.202442,-0.000000,-0.000000,0.000000
298.235513,0.000000,0.000000,0.000000
298.268584,0.000000,0.000000,0.000000
298.301655,0.000000,0.000000,0.000000
298.334726,0.000000,0.000000,0.000000
298.367797,0.000000,0.000000,-0.000000
298.400869,-0.000000,-0.000000,-0.000000
298.433940,-0.000000,-0.000000,-0.000000
298.467011,-0.000000,-0.000000,-0.000000
298.500082,-0.000000,-0.000000,-0.000000
298.533153,-0.000000,-0.000000,0.000000
298.566224,0.000000,0.000000,0.000000
298.599295,0.000000,0.000000,0.000000
298.632367,0.000000,0.000000,0.000000
298.665438,0.000000,0.000000,0.000000
298.698509,0.000000,0.000000,-0.000000
298.731580,-0.000000,-0.000000,-0.000000
298.764651,-0.000000,-0.000000,-0.000000
298.797722,-0.000000,-0.000000,-0.000000
298.830793,-0.000000,-0.000000,-0.000000
298.863865,-0.000000,-0.000000,0.000000
298.896936,0.000000,0.000000,0.000000
298.930007,0.000000,0.000000,0.000000
298.963078,0.000000,0.000000,0.000000
298.996149,0.000000,0.000000,0.000000
299.029220,0.000000,0.000000,-0.000000
299.062291,-0.000000,-0.000000,-0.000000
299.095362,-0.000000,-0.000000,-0.000000
299.128434,-0.000000,-0.000000,-0.000000
299.161505,-0.000000,-0.000000,-0.000000
299.194576,-0.000000,-0.000000,0.000000
299.227647,0.000000,0.000000,0.000000
299.260718,0.000000,0.000000,0.000000
299.293789,0.000000,0.000000,0.000000
299.326860,0.000000,0.000000,0.000000
299.359932,0.000000,0.000000,-0.000000
299.393003,-0.000000,-0.000000,-0.000000
299.426074,-0.000000,-0.000000,-0.000000
299.459145,-0.000000,-0.000000,-0.000000
299.492216,-0.000000,-0.000000,-0.000000
299.525287,-0.000000,-0.000000,0.000000
299.558358,0.000000,0.000000,0.000000
299.591430,0.000000,0.000000,0.000000
299.624501,0.000000,0.000000,0.000000
299.657572,0.000000,0.000000,0.000000
299.690643,0.000000,0.000000,-0.000000
299.723714,-0.000000,-0.000000,-0.000000
299.756785,-0.000000,-0.000000,-0.000000
299.789856,-0.000000,-0.000000,-0.000000
299.822927,-0.000000,-0.000000,-0.000000
299.855999,-0.000000,-0.000000,0.000000
299.889070,0.000000,0.000000,0.000000
299.922141,0.000000,0.000000,0.000000
299.955212,0.000000,0.000000,0.000000
299.988283,0.000000,0.000000,0.000000
300.021354,0.000000,0.000000,-0.000000
300.054425,-0.000000,-0.000000,-0.000000
300.087497,-0.000000,-0.000000,-0.000000
300.120568,-0.000000,-0.000000,-0.000000
300.153639,-0.000000,-0.000000,-0.000000
300.186710,-0.000000,-0.000000,0.000000
300.219781,0.000000,0.000000,0.000000
300.252852,0.000000,0.000000,0.000000
300.285923,0.000000,0.000000,0.000000
300.318995,0.000000,0.000000,0.000000
300.352066,0.000000,0.000000,-0.000000
300.385137,-0.000000,-0.000000,-0.000000
300.418208,-0.000000,-0.000000,-0.000000
300.451279,-0.000000,-0.000000,-0.000000
300.484350,-0.000000,-0.000000,-0.000000
300.517421,-0.000000,-0.000000,0.000000
300.550493,0.000000,0.000000,0.000000
300.583564,0.000000,0.000000,0.000000
300.616635,0.000000,0.000000,0.000000
300.649706,0.000000,0.000000,0.000000
300.682777,0.000000,0.000000,-0.000000
300.715848,-0.000000,-0.000000,-0.000000
300.748919,-0.000000,-0.000000,-0.000000
300.781990,-0.000000,-0.000000,-0.000000
300.815062,-0.000000,-0.000000,-0.000000
300.848133,-0.000000,-0.000000,0.000000
300.881204,0.000000,0.000000,0.000000
300.914275,0.000000,0.000000,0.000000
300.947346,0.000000,0.000000,0.000000
300.980417,0.000000,0.000000,0.000000
301.013488,0.000000,0.000000,-0.000000
301.046560,-0.000000,-0.000000,-0.000000
301.079631,-0.000000,-0.000000,-0.000000
301.112702,-0.000000,-0.000000,-0.000000
301.145773,-0.000000,-0.000000,-0.000000
301.178844,-0.000000,-0.000000,0.000000
301.211915,0.000000,0.000000,0.000000
301.244986,0.000000,0.000000,0.000000
301.278058,0.000000,0.000000,0.000000
301.311129,0.000000,0.000000,0.000000
301.344200,0.000000,0.000000,-0.000000
301.377271,-0.000000,-0.000000,-0.000000
301.410342,-0.000000,-0.000000,-0.000000
301.443413,-0.000000,-0.000000,-0.000000
301.476484,-0.000000,-0.000000,-0.000000
301.509555,-0.000000,-0.000000,0.000000
301.542627,0.000000,0.000000,0.000000
301.575698,0.000000,0.000000,0.000000
301.608769,0.000000,0.000000,0.000000
301.641840,0.000000,0.000000,0.000000
301.674911,0.000000,0.000000,-0.000000
301.707982,-0.000000,-0.000000,-0.000000
301.741053,-0.000000,-0.000000,-0.000000
301.774125,-0.000000,-0.000000,-0.000000
301.807196,-0.000000,-0.000000,-0.000000
301.840267,-0.000000,-0.000000,0.000000
301.873338,0.000000,0.000000,0.000000
301.906409,0.000000,0.000000,0.000000
301.939480,0.000000,0.000000,0.000000
301.972551,0.000000,0.000000,0.000000
302.005623,0.000000,0.000000,-0.000000
302.038694,-0.000000,-0.000000,-0.000000
302.071765,-0.000000,-0.000000,-0.000000
302.104836,-0.000000,-0.000000,-0.000000
302.137907,-0.000000,-0.000000,-0.000000
302.170978,-0.000000,-0.000000,0.000000
302.204049,0.000000,0.000000,0.000000
302.237120,0.000000,0.000000,0.000000
302.270192,0.000000,0.000000,0.000000
302.303263,0.000000,0.000000,0.000000
302.336334,0.000000,0.000000,-0.000000
302.369405,-0.000000,-0.000000,-0.000000
302.402476,-0.000000,-0.000000,-0.000000
302.435547,-0.000000,-0.000000,-0.000000
302.468618,-0.000000,-0.000000,-0.000000
302.501690,-0.000000,-0.000000,0.000000
302.534761,0.000000,0.000000,0.000000
302.567832,0.000000,0.000000,0.000000
302.600903,0.000000,0.000000,0.000000
302.633974,0.000000,0.000000,0.000000
302.667045,0.000000,0.000000,-0.000000
302.700116,-0.000000,-0.000000,-0.000000
302.733188,-0.000000,-0.000000,-0.000000
302.766259,-0.000000,-0.000000,-0.000000
302.799330,-0.000000,-0.000000,-0.000000
302.832401,-0.000000,-0.000000,0.000000
302.865472,0.000000,0.000000,0.000000
302.898543,0.000000,0.000000,0.000000
302.931614,0.000000,0.000000,0.000000
302.964686,0.000000,0.000000,0.000000
302.997757,0.000000,0.000000,-0.000000
303.030828,-0.000000,-0.000000,-0.000000
303.063899,-0.000000,-0.000000,-0.000000
303.096970,-0.000000,-0.000000,-0.000000
303.130041,-0.000000,-0.000000,-0.000000
303.163112,-0.000000,-0.000000,0.000000
303.196183,0.000000,0.000000,0.000000
303.229255,0.000000,0.000000,0.000000
303.262326,0.000000,0.000000,0.000000
303.295397,0.000000,0.000000,0.000000
303.328468,0.000000,0.000000,-0.000000
303.361539,-0.000000,-0.000000,-0.000000
303.394610,-0.000000,-0.000000,-0.000000
303.427681,-0.000000,-0.000000,-0.000000
303.460753,-0.000000,-0.000000,-0.000000
303.493824,-0.000000,-0.000000,0.000000
303.526895,0.000000,0.000000,0.000000
303.559966,0.000000,0.000000,0.000000
303.593037,0.000000,0.000000,0.000000
303.626108,0.000000,0.000000,0.000000
303.659179,0.000000,0.000000,-0.000000
303.692251,-0.000000,-0.000000,-0.000000
303.725322,-0.000000,-0.000000,-0.000000
303.758393,-0.000000,-0.000000,-0.000000
303.791464,-0.000000,-0.000000,-0.000000
303.824535,-0.000000,-0.000000,0.000000
303.857606,0.000000,0.000000,0.000000
303.890677,0.000000,0.000000,0.000000
303.923748,0.000000,0.000000,0.000000
303.956820,0.000000,0.000000,0.000000
303.989891,0.000000,0.000000,-0.000000
304.022962,-0.000000,-0.000000,-0.000000
304.056033,-0.000000,-0.000000,-0.000000
304.089104,-0.000000,-0.000000,-0.000000
304.122175,-0.000000,-0.000000,-0.000000
304.155246,-0.000000,-0.000000,0.000000
304.188318,0.000000,0.000000,0.000000
304.221389,0.000000,0.000000,0.000000
304.254460,0.000000,0.000000,0.000000
304.287531,0.000000,0.000000,0.000000
304.320602,0.000000,0.000000,-0.000000
304.353673,-0.000000,-0.000000,-0.000000
304.386744,-0.000000,-0.000000,-0.000000
304.419816,-0.000000,-0.000000,-0.000000
304.452887,-0.000000,-0.000000,-0.000000
304.485958,-0.000000,-0.000000,0.000000
304.519029,0.000000,0.000000,0.000000
304.552100,0.000000,0.000000,0.000000
304.585171,0.000000,0.000000,0.000000
304.618242,0.000000,0.000000,0.000000
304.651313,0.000000,0.000000,-0.000000
304.684385,-0.000000,-0.000000,-0.000000
304.717456,-0.000000,-0.000000,-0.000000
304.750527,-0.000000,-0.000000,-0.000000
304.783598,-0.000000,-0.000000,-0.000000
304.816669,-0.000000,-0.000000,0.000000
304.849740,0.000000,0.000000,0.000000
304.882811,0.000000,0.000000,0.000000
304.915883,0.000000,0.000000,0.000000
304.948954,0.000000,0.000000,0.000000
304.982025,0.000000,0.000000,-0.000000
305.015096,-0.000000,-0.000000,-0.000000
305.048167,-0.000000,-0.000000,-0.000000
305.081238,-0.000000,-0.000000,-0.000000
305.114309,-0.000000,-0.000000,-0.000000
305.147381,-0.000000,-0.000000,0.000000
305.180452,0.000000,0.000000,0.000000
305.213523,0.000000,0.000000,0.000000
305.246594,0.000000,0.000000,0.000000
305.279665,0.000000,0.000000,0.000000
305.312736,0.000000,0.000000,-0.000000
305.345807,-0.000000,-0.000000,-0.000000
305.378879,-0.000000,-0.000000,-0.000000
305.411950,-0.000000,-0.000000,-0.000000
305.445021,-0.000000,-0.000000,-0.000000
305.478092,-0.000000,-0.000000,0.000000
305.511163,0.000000,0.000000,0.000000
305.544234,0.000000,0.000000,0.000000
305.577305,0.000000,0.000000,0.000000
305.610376,0.000000,0.000000,0.000000
305.643448,0.000000,0.000000,-0.000000
305.676519,-0.000000,-0.000000,-0.000000
305.709590,-0.000000,-0.000000,-0.000000
305.742661,-0.000000,-0.000000,-0.000000
305.775732,-0.000000,-0.000000,-0.000000
305.808803,-0.000000,-0.000000,0.000000
305.841874,0.000000,0.000000,0.000000
305.874946,0.000000,0.000000,0.000000
305.908017,0.000000,0.000000,0.000000
305.941088,0.000000,0.000000,0.000000
305.974159,0.000000,0.000000,-0.000000
306.007230,-0.000000,-0.000000,-0.000000
306.040301,-0.000000,-0.000000,-0.000000
306.073372,-0.000000,-0.000000,-0.000000
306.106444,-0.000000,-0.000000,-0.000000
306.139515,-0.000000,-0.000000,0.000000
306.172586,0.000000,0.000000,0.000000
306.205657,0.000000,0.000000,0.000000
306.238728,0.000000,0.000000,0.000000
306.271799,0.000000,0.000000,0.000000
306.304870,0.000000,0.000000,-0.000000
306.337941,-0.000000,-0.000000,-0.000000
306.371013,-0.000000,-0.000000,-0.000000
306.404084,-0.000000,-0.000000,-0.000000
306.437155,-0.000000,-0.000000,-0.000000
306.470226,-0.000000,-0.000000,0.000000
306.503297,0.000000,0.000000,0.000000
306.536368,0.000000,0.000000,0.000000
306.569439,0.000000,0.000000,0.000000
306.602511,0.000000,0.000000,0.000000
306.635582,0.000000,0.000000,-0.000000
306.668653,-0.000000,-0.000000,-0.000000
306.701724,-0.000000,-0.000000,-0.000000
306.734795,-0.000000,-0.000000,-0.000000
306.767866,-0.000000,-0.000000,-0.000000
306.800937,-0.000000,-0.000000,0.000000
306.834009,0.000000,0.000000,0.000000
306.867080,0.000000,0.000000,0.000000
306.900151,0.000000,0.000000,0.000000
306.933222,0.000000,0.000000,0.000000
306.966293,0.000000,0.000000,-0.000000
306.999364,-0.000000,-0.000000,-0.000000
307.032435,-0.000000,-0.000000,-0.000000
307.065506,-0.000000,-0.000000,-0.000000
307.098578,-0.000000,-0.000000,-0.000000
307.131649,-0.000000,-0.000000,0.000000
307.164720,0.000000,0.000000,0.000000
307.197791,0.000000,0.000000,0.000000
307.230862,0.000000,0.000000,0.000000
307.263933,0.000000,0.000000,0.000000
307.297004,0.000000,0.000000,-0.000000
307.330076,-0.000000,-0.000000,-0.000000
307.363147,-0.000000,-0.000000,-0.000000
307.396218,-0.000000,-0.000000,-0.000000
307.429289,-0.000000,-0.000000,-0.000000
307.462360,-0.000000,-0.000000,0.000000
307.495431,0.000000,0.000000,0.000000
307.528502,0.000000,0.000000,0.000000
307.561574,0.000000,0.000000,0.000000
307.594645,0.000000,0.000000,0.000000
307.627716,0.000000,0.000000,-0.000000
307.660787,-0.000000,-0.000000,-0.000000
307.693858,-0.000000,-0.000000,-0.000000
307.726929,-0.000000,-0.000000,-0.000000
307.760000,-0.000000,-0.000000,-0.000000
307.793071,-0.000000,-0.000000,0.000000
307.826143,0.000000,0.000000,0.000000
307.859214,0.000000,0.000000,0.000000
307.892285,0.000000,0.000000,0.000000
307.925356,0.000000,0.000000,0.000000
307.958427,0.000000,0.000000,-0.000000
307.991498,-0.000000,-0.000000,-0.000000
308.024569,-0.000000,-0.000000,-0.000000
308.057641,-0.000000,-0.000000,-0.000000
308.090712,-0.000000,-0.000000,-0.000000
308.123783,-0.000000,-0.000000,0.000000
308.156854,0.000000,0.000000,0.000000
308.189925,0.000000,0.000000,0.000000
308.222996,0.000000,0.000000,0.000000
308.256067,0.000000,0.000000,0.000000
308.289139,0.000000,0.000000,-0.000000
308.322210,-0.000000,-0.000000,-0.000000
308.355281,-0.000000,-0.000000,-0.000000
308.388352,-0.000000,-0.000000,-0.000000
308.421423,-0.000000,-0.000000,-0.000000
308.454494,-0.000000,-0.000000,0.000000
308.487565,0.000000,0.000000,0.000000
308.520637,0.000000,0.000000,0.000000
308.553708,0.000000,0.000000,0.000000
308.586779,0.000000,0.000000,0.000000
308.619850,0.000000,0.000000,-0.000000
308.652921,-0.000000,-0.000000,-0.000000
308.685992,-0.000000,-0.000000,-0.000000
308.719063,-0.000000,-0.000000,-0.000000
308.752134,-0.000000,-0.000000,-0.000000
308.785206,-0.000000,-0.000000,0.000000
308.818277,0.000000,0.000000,0.000000
308.851348,0.000000,0.000000,0.000000
308.884419,0.000000,0.000000,0.000000
308.917490,0.000000,0.000000,0.000000
308.950561,0.000000,0.000000,-0.000000
308.983632,-0.000000,-0.000000,-0.000000
309.016704,-0.000000,-0.000000,-0.000000
309.049775,-0.000000,-0.000000,-0.000000
309.082846,-0.000000,-0.000000,-0.000000
309.115917,-0.000000,-0.000000,0.000000
309.148988,0.000000,0.000000,0.000000
309.182059,0.000000,0.000000,0.000000
309.215130,0.000000,0.000000,0.000000
309.248202,0.000000,0.000000,0.000000
309.281273,0.000000,0.000000,-0.000000
309.314344,-0.000000,-0.000000,-0.000000
309.347415,-0.000000,-0.000000,-0.000000
309.380486,-0.000000,-0.000000,-0.000000
309.413557,-0.000000,-0.000000,-0.000000
309.446628,-0.000000,-0.000000,0.000000
309.479699,0.000000,0.000000,0.000000
309.512771,0.000000,0.000000,0.000000
309.545842,0.000000,0.000000,0.000000
309.578913,0.000000,0.000000,0.000000
309.611984,0.000000,0.000000,-0.000000
309.645055,-0.000000,-0.000000,-0.000000
309.678126,-0.000000,-0.000000,-0.000000
309.711197,-0.000000,-0.000000,-0.000000
309.744269,-0.000000,-0.000000,-0.000000
309.777340,-0.000000,-0.000000,0.000000
309.810411,0.000000,0.000000,0.000000
309.843482,0.000000,0.000000,0.000000
309.876553,0.000000,0.000000,0.000000
309.909624,0.000000,0.000000,0.000000
309.942695,0.000000,0.000000,-0.000000
309.975767,-0.000000,-0.000000,-0.000000
310.008838,-0.000000,-0.000000,-0.000000
310.041909,-0.000000,-0.000000,-0.000000
310.074980,-0.000000,-0.000000,-0.000000
310.108051,-0.000000,-0.000000,0.000000
310.141122,0.000000,0.000000,0.000000
310.174193,0.000000,0.000000,0.000000
310.207264,0.000000,0.000000,0.000000
310.240336,0.000000,0.000000,0.000000
310.273407,0.000000,0.000000,-0.000000
310.306478,-0.000000,-0.000000,-0.000000
310.339549,-0.000000,-0.000000,-0.000000
310.372620,-0.000000,-0.000000,-0.000000
310.405691,-0.000000,-0.000000,-0.000000
310.438762,-0.000000,-0.000000,0.000000
310.471834,0.000000,0.000000,0.000000
310.504905,0.000000,0.000000,0.000000
310.537976,0.000000,0.000000,0.000000
310.571047,0.000000,0.000000,0.000000
310.604118,0.000000,0.000000,-0.000000
310.637189,-0.000000,-0.000000,-0.000000
310.670260,-0.000000,-0.000000,-0.000000
310.703332,-0.000000,-0.000000,-0.000000
310.736403,-0.000000,-0.000000,-0.000000
310.769474,-0.000000,-0.000000,0.000000
310.802545,0.000000,0.000000,0.000000
310.835616,0.000000,0.000000,0.000000
310.868687,0.000000,0.000000,0.000000
310.901758,0.000000,0.000000,0.000000
310.934830,0.000000,0.000000,-0.000000
310.967901,-0.000000,-0.000000,-0.000000
311.000972,-0.000000,-0.000000,-0.000000
311.034043,-0.000000,-0.000000,-0.000000
311.067114,-0.000000,-0.000000,-0.000000
311.100185,-0.000000,-0.000000,0.000000
311.133256,0.000000,0.000000,0.000000
311.166327,0.000000,0.000000,0.000000
311.199399,0.000000,0.000000,0.000000
311.232470,0.000000,0.000000,0.000000
311.265541,0.000000,0.000000,-0.000000
311.298612,-0.000000,-0.000000,-0.000000
311.331683,-0.000000,-0.000000,-0.000000
311.364754,-0.000000,-0.000000,-0.000000
311.397825,-0.000000,-0.000000,-0.000000
311.430897,-0.000000,-0.000000,0.000000
311.463968,0.000000,0.000000,0.000000
311.497039,0.000000,0.000000,0.000000
311.530110,0.000000,0.000000,0.000000
311.563181,0.000000,0.000000,0.000000
311.596252,0.000000,0.000000,-0.000000
311.629323,-0.000000,-0.000000,-0.000000
311.662395,-0.000000,-0.000000,-0.000000
311.695466,-0.000000,-0.000000,-0.000000
311.728537,-0.000000,-0.000000,-0.000000
311.761608,-0.000000,-0.000000,0.000000
311.794679,0.000000,0.000000,0.000000
311.827750,0.000000,0.000000,0.000000
311.860821,0.000000,0.000000,0.000000
311.893892,0.000000,0.000000,0.000000
311.926964,0.000000,0.000000,-0.000000
311.960035,-0.000000,-0.000000,-0.000000
311.993106,-0.000000,-0.000000,-0.000000
312.026177,-0.000000,-0.000000,-0.000000
312.059248,-0.000000,-0.000000,-0.000000
312.092319,-0.000000,-0.000000,0.000000
312.125390,0.000000,0.000000,0.000000
312.158462,0.000000,0.000000,0.000000
312.191533,0.000000,0.000000,0.000000
312.224604,0.000000,0.000000,0.000000
312.257675,0.000000,0.000000,-0.000000
312.290746,-0.000000,-0.000000,-0.000000
312.323817,-0.000000,-0.000000,-0.000000
312.356888,-0.000000,-0.000000,-0.000000
312.389960,-0.000000,-0.000000,-0.000000
312.423031,-0.000000,-0.000000,0.000000
312.456102,0.000000,0.000000,0.000000
312.489173,0.000000,0.000000,0.000000
312.522244,0.000000,0.000000,0.000000
312.555315,0.000000,0.000000,0.000000
312.588386,0.000000,0.000000,-0.000000
312.621457,-0.000000,-0.000000,-0.000000
312.654529,-0.000000,-0.000000,-0.000000
312.687600,-0.000000,-0.000000,-0.000000
312.720671,-0.000000,-0.000000,-0.000000
312.753742,-0.000000,-0.000000,0.000000
312.786813,0.000000,0.000000,0.000000
312.819884,0.000000,0.000000,0.000000
312.852955,0.000000,0.000000,0.000000
312.886027,0.000000,0.000000,0.000000
312.919098,0.000000,0.000000,-0.000000
312.952169,-0.000000,-0.000000,-0.000000
312.985240,-0.000000,-0.000000,-0.000000
313.018311,-0.000000,-0.000000,-0.000000
313.051382,-0.000000,-0.000000,-0.000000
313.084453,-0.000000,-0.000000,0.000000
313.117525,0.000000,0.000000,0.000000
313.150596,0.000000,0.000000,0.000000
313.183667,0.000000,0.000000,0.000000
313.216738,0.000000,0.000000,0.000000
313.249809,0.000000,0.000000,-0.000000
313.282880,-0.000000,-0.000000,-0.000000
313.315951,-0.000000,-0.000000,-0.000000
313.349023,-0.000000,-0.000000,-0.000000
313.382094,-0.000000,-0.000000,-0.000000
313.415165,-0.000000,-0.000000,0.000000
313.448236,0.000000,0.000000,0.000000
313.481307,0.000000,0.000000,0.000000
313.514378,0.000000,0.000000,0.000000
313.547449,0.000000,0.000000,0.000000
313.580520,0.000000,0.000000,-0.000000
313.613592,-0.000000,-0.000000,-0.000000
313.646663,-0.000000,-0.000000,-0.000000
313.679734,-0.000000,-0.000000,-0.000000
313.712805,-0.000000,-0.000000,-0.000000
313.745876,-0.000000,-0.000000,0.000000
313.778947,0.000000,0.000000,0.000000
313.812018,0.000000,0.000000,0.000000
313.845090,0.000000,0.000000,0.000000
313.878161,0.000000,0.000000,0.000000
313.911232,0.000000,0.000000,-0.000000
313.944303,-0.000000,-0.000000,-0.000000
313.977374,-0.000000,-0.000000,-0.000000
314.010445,-0.000000,-0.000000,-0.000000
314.043516,-0.000000,-0.000000,-0.000000
314.076588,-0.000000,-0.000000,0.000000
314.109659,0.000000,0.000000,0.000000
314.142730,0.000000,0.000000,0.000000


==> anc/fig1/fig_b.csv <==
omega/t_0,T=0.1,T=0.2,T=0.4
0.000000,0.030122,0.095083,0.172349
0.033071,0.030979,0.094593,0.172117
0.066142,0.030584,0.092742,0.171330
0.099213,0.028864,0.089314,0.169969
0.132285,0.026064,0.084355,0.168071
0.165356,0.022630,0.078188,0.165736
0.198427,0.019065,0.071345,0.163123
0.231498,0.015804,0.064463,0.160426
0.264569,0.013140,0.058157,0.157849
0.297640,0.011186,0.052911,0.155566
0.330711,0.009906,0.049019,0.153692
0.363783,0.009159,0.046562,0.152268
0.396854,0.008773,0.045445,0.151256
0.429925,0.008603,0.045446,0.150549
0.462996,0.008563,0.046280,0.149991
0.496067,0.008637,0.047654,0.149412
0.529138,0.008852,0.049294,0.148648
0.562209,0.009243,0.050957,0.147562
0.595280,0.009811,0.052432,0.146064
0.628352,0.010507,0.053530,0.144106
0.661423,0.011227,0.054090,0.141689
0.694494,0.011841,0.053989,0.138848
0.727565,0.012230,0.053164,0.135653
0.760636,0.012334,0.051639,0.132197
0.793707,0.012176,0.049533,0.128595
0.826778,0.011874,0.047065,0.124973
0.859850,0.011619,0.044524,0.121472
0.892921,0.011641,0.042236,0.118237
0.925992,0.012157,0.040514,0.115413
0.959063,0.013339,0.039614,0.113137
0.992134,0.015282,0.039710,0.111537
1.025205,0.018012,0.040878,0.110717
1.058276,0.021504,0.043116,0.110762
1.091348,0.025711,0.046364,0.111722
1.124419,0.030586,0.050528,0.113617
1.157490,0.036095,0.055502,0.116420
1.190561,0.042204,0.061167,0.120056
1.223632,0.048841,0.067375,0.124393
1.256703,0.055856,0.073931,0.129235
1.289774,0.062988,0.080563,0.134331
1.322845,0.069854,0.086918,0.139382
1.355917,0.075968,0.092580,0.144060
1.388988,0.080802,0.097102,0.148042
1.422059,0.083867,0.100077,0.151040
1.455130,0.084804,0.101198,0.152838
1.488201,0.083463,0.100325,0.153318
1.521272,0.079943,0.097516,0.152475
1.554343,0.074594,0.093029,0.150414
1.587415,0.067962,0.087289,0.147340
1.620486,0.060704,0.080823,0.143523
1.653557,0.053489,0.074179,0.139264
1.686628,0.046890,0.067852,0.134855
1.719699,0.041316,0.062220,0.130549
1.752770,0.036977,0.057516,0.126537
1.785841,0.033887,0.053825,0.122943
1.818913,0.031911,0.051111,0.119825
1.851984,0.030827,0.049262,0.117190
1.885055,0.030391,0.048133,0.115016
1.918126,0.030396,0.047584,0.113261
1.951197,0.030702,0.047508,0.111888
1.984268,0.031241,0.047829,0.110862
2.017339,0.032005,0.048499,0.110156
2.050410,0.033016,0.049480,0.109749
2.083482,0.034294,0.050731,0.109616
2.116553,0.035836,0.052198,0.109730
2.149624,0.037601,0.053810,0.110052
2.182695,0.039519,0.055492,0.110541
2.215766,0.041500,0.057175,0.111151
2.248837,0.043457,0.058807,0.111844
2.281908,0.045320,0.060363,0.112587
2.314980,0.047055,0.061845,0.113364
2.348051,0.048662,0.063280,0.114169
2.381122,0.050178,0.064705,0.115009
2.414193,0.051660,0.066163,0.115897
2.447264,0.053175,0.067692,0.116848
2.480335,0.054786,0.069314,0.117872
2.513406,0.056540,0.071044,0.118975
2.546478,0.058465,0.072884,0.120151
2.579549,0.060567,0.074828,0.121387
2.612620,0.062832,0.076870,0.122663
2.645691,0.065239,0.079002,0.123958
2.678762,0.067758,0.081215,0.125252
2.711833,0.070367,0.083496,0.126527
2.744904,0.073044,0.085826,0.127770
2.777976,0.075773,0.088177,0.128973
2.811047,0.078535,0.090509,0.130130
2.844118,0.081300,0.092768,0.131231
2.877189,0.084019,0.094891,0.132263
2.910260,0.086618,0.096807,0.133201
2.943331,0.088997,0.098443,0.134012
2.976402,0.091044,0.099735,0.134652
3.009473,0.092648,0.100636,0.135077
3.042545,0.093726,0.101128,0.135245
3.075616,0.094248,0.101231,0.135129
3.108687,0.094259,0.101008,0.134728
3.141758,0.093882,0.100567,0.134069
3.174829,0.093316,0.100056,0.133215
3.207900,0.092810,0.099646,0.132259
3.240971,0.092622,0.099511,0.131314
3.274043,0.092984,0.099807,0.130503
3.307114,0.094051,0.100649,0.129940
3.340185,0.095883,0.102090,0.129718
3.373256,0.098431,0.104119,0.129891
3.406327,0.101555,0.106662,0.130475
3.439398,0.105052,0.109594,0.131443
3.472469,0.108703,0.112764,0.132736
3.505541,0.112312,0.116022,0.134271
3.538612,0.115745,0.119237,0.135958
3.571683,0.118942,0.122318,0.137715
3.604754,0.121917,0.125222,0.139473
3.637825,0.124738,0.127947,0.141185
3.670896,0.127496,0.130528,0.142830
3.703967,0.130279,0.133017,0.144405
3.737038,0.133143,0.135473,0.145918
3.770110,0.136107,0.137941,0.147391
3.803181,0.139152,0.140454,0.148842
3.836252,0.142241,0.143026,0.150290
3.869323,0.145336,0.145657,0.151750
3.902394,0.148417,0.148338,0.153233
3.935465,0.151488,0.151056,0.154746
3.968536,0.154576,0.153800,0.156295
4.001608,0.157722,0.156564,0.157883
4.034679,0.160957,0.159341,0.159515
4.067750,0.164294,0.162130,0.161194
4.100821,0.167709,0.164926,0.162921
4.133892,0.171147,0.167725,0.164699
4.166963,0.174526,0.170517,0.166531
4.200034,0.177761,0.173292,0.168419
4.233106,0.180777,0.176039,0.170368
4.266177,0.183527,0.178743,0.172379
4.299248,0.186004,0.181392,0.174455
4.332319,0.188230,0.183969,0.176590
4.365390,0.190257,0.186457,0.178772
4.398461,0.192141,0.188839,0.180980
4.431532,0.193932,0.191095,0.183181
4.464603,0.195661,0.193208,0.185332
4.497675,0.197330,0.195164,0.187388
4.530746,0.198916,0.196950,0.189301
4.563817,0.200375,0.198556,0.191029
4.596888,0.201650,0.199971,0.192540
4.629959,0.202681,0.201179,0.193820
4.663030,0.203403,0.202154,0.194865
4.696101,0.203757,0.202858,0.195686
4.729173,0.203682,0.203239,0.196300
4.762244,0.203117,0.203234,0.196729
4.795315,0.202004,0.202776,0.196984
4.828386,0.200289,0.201805,0.197073
4.861457,0.197933,0.200275,0.196987
4.894528,0.194920,0.198161,0.196707
4.927599,0.191265,0.195467,0.196203
4.960671,0.187014,0.192223,0.195441
4.993742,0.182247,0.188481,0.194386
5.026813,0.177065,0.184308,0.193011
5.059884,0.171580,0.179773,0.191293
5.092955,0.165895,0.174941,0.189224
5.126026,0.160095,0.169866,0.186805
5.159097,0.154237,0.164586,0.184045
5.192168,0.148350,0.159129,0.180965
5.225240,0.142438,0.153511,0.177584
5.258311,0.136492,0.147751,0.173929
5.291382,0.130502,0.141866,0.170024
5.324453,0.124468,0.135884,0.165895
5.357524,0.118407,0.129841,0.161565
5.390595,0.112353,0.123782,0.157059
5.423666,0.106356,0.117755,0.152402
5.456738,0.100471,0.111811,0.147621
5.489809,0.094753,0.105994,0.142742
5.522880,0.089245,0.100346,0.137794
5.555951,0.083978,0.094898,0.132807
5.589022,0.078969,0.089670,0.127811
5.622093,0.074221,0.084678,0.122836
5.655164,0.069731,0.079928,0.117911
5.688236,0.065495,0.075421,0.113063
5.721307,0.061510,0.071159,0.108316
5.754378,0.057778,0.067136,0.103692
5.787449,0.054304,0.063353,0.099210
5.820520,0.051092,0.059805,0.094885
5.853591,0.048145,0.056493,0.090728
5.886662,0.045460,0.053415,0.086747
5.919734,0.043028,0.050572,0.082947
5.952805,0.040833,0.047963,0.079330
5.985876,0.038857,0.045585,0.075894
6.018947,0.037079,0.043431,0.072636
6.052018,0.035482,0.041490,0.069552
6.085089,0.034049,0.039747,0.066637
6.118160,0.032770,0.038182,0.063884
6.151231,0.031635,0.036770,0.061285
6.184303,0.030632,0.035487,0.058833
6.217374,0.029748,0.034305,0.056518
6.250445,0.028964,0.033199,0.054330
6.283516,0.028254,0.032146,0.052256
6.316587,0.027592,0.031128,0.050283
6.349658,0.026948,0.030133,0.048399
6.382729,0.026297,0.029151,0.046592
6.415801,0.025623,0.028183,0.044852
6.448872,0.024919,0.027232,0.043171
6.481943,0.024190,0.026306,0.041548
6.515014,0.023452,0.025420,0.039981
6.548085,0.022728,0.024587,0.038477
6.581156,0.022045,0.023822,0.037039
6.614227,0.021426,0.023137,0.035676
6.647299,0.020887,0.022539,0.034393
6.680370,0.020436,0.022029,0.033194
6.713441,0.020068,0.021600,0.032080
6.746512,0.019769,0.021239,0.031049
6.779583,0.019520,0.020928,0.030096
6.812654,0.019298,0.020648,0.029214
6.845725,0.019080,0.020378,0.028397
6.878796,0.018849,0.020103,0.027637
6.911868,0.018593,0.019812,0.026928
6.944939,0.018307,0.019499,0.026266
6.978010,0.017992,0.019164,0.025646
7.011081,0.017651,0.018811,0.025066
7.044152,0.017289,0.018445,0.024521
7.077223,0.016912,0.018070,0.024007
7.110294,0.016521,0.017691,0.023520
7.143366,0.016120,0.017307,0.023053
7.176437,0.015707,0.016920,0.022601
7.209508,0.015284,0.016525,0.022156
7.242579,0.014849,0.016121,0.021715
7.275650,0.014404,0.015705,0.021271
7.308721,0.013950,0.015275,0.020822
7.341792,0.013488,0.014830,0.020365
7.374864,0.013019,0.014369,0.019898
7.407935,0.012543,0.013893,0.019421
7.441006,0.012059,0.013402,0.018932
7.474077,0.011565,0.012897,0.018433
7.507148,0.011059,0.012379,0.017922
7.540219,0.010542,0.011850,0.017401
7.573290,0.010013,0.011310,0.016870
7.606361,0.009473,0.010762,0.016332
7.639433,0.008927,0.010209,0.015788
7.672504,0.008378,0.009655,0.015240
7.705575,0.007831,0.009102,0.014690
7.738646,0.007291,0.008554,0.014140
7.771717,0.006764,0.008015,0.013591
7.804788,0.006254,0.007489,0.013045
7.837859,0.005765,0.006980,0.012504
7.870931,0.005304,0.006493,0.011969
7.904002,0.004875,0.006034,0.011442
7.937073,0.004482,0.005607,0.010925
7.970144,0.004130,0.005216,0.010422
8.003215,0.003820,0.004864,0.009935
8.036286,0.003552,0.004550,0.009464
8.069357,0.003323,0.004272,0.009012
8.102429,0.003127,0.004025,0.008579
8.135500,0.002957,0.003802,0.008164
8.168571,0.002804,0.003597,0.007768
8.201642,0.002662,0.003402,0.007388
8.234713,0.002525,0.003214,0.007024
8.267784,0.002388,0.003030,0.006675
8.300855,0.002250,0.002848,0.006340
8.333927,0.002112,0.002669,0.006019
8.366998,0.001975,0.002495,0.005709
8.400069,0.001843,0.002329,0.005412
8.433140,0.001717,0.002171,0.005125
8.466211,0.001599,0.002023,0.004849
8.499282,0.001490,0.001885,0.004582
8.532353,0.001390,0.001757,0.004325
8.565424,0.001299,0.001640,0.004077
8.598496,0.001218,0.001534,0.003840
8.631567,0.001145,0.001437,0.003615
8.664638,0.001081,0.001351,0.003401
8.697709,0.001024,0.001274,0.003200
8.730780,0.000976,0.001206,0.003012
8.763851,0.000934,0.001146,0.002838
8.796922,0.000898,0.001093,0.002676
8.829994,0.000866,0.001046,0.002526
8.863065,0.000837,0.001003,0.002388
8.896136,0.000812,0.000964,0.002260
8.929207,0.000788,0.000929,0.002141
8.962278,0.000767,0.000898,0.002032
8.995349,0.000748,0.000871,0.001930
9.028420,0.000731,0.000848,0.001836
9.061492,0.000717,0.000827,0.001750
9.094563,0.000704,0.000808,0.001670
9.127634,0.000691,0.000790,0.001596
9.160705,0.000679,0.000772,0.001527
9.193776,0.000665,0.000753,0.001462
9.226847,0.000650,0.000734,0.001402
9.259918,0.000635,0.000715,0.001346
9.292989,0.000620,0.000696,0.001294
9.326061,0.000605,0.000679,0.001245
9.359132,0.000592,0.000664,0.001200
9.392203,0.000580,0.000651,0.001158
9.425274,0.000570,0.000639,0.001118
9.458345,0.000559,0.000627,0.001080
9.491416,0.000547,0.000613,0.001044
9.524487,0.000533,0.000597,0.001009
9.557559,0.000516,0.000578,0.000974
9.590630,0.000496,0.000556,0.000939
9.623701,0.000472,0.000532,0.000905
9.656772,0.000447,0.000506,0.000872
9.689843,0.000420,0.000480,0.000840
9.722914,0.000392,0.000455,0.000809
9.755985,0.000366,0.000429,0.000778
9.789057,0.000340,0.000405,0.000749
9.822128,0.000315,0.000381,0.000720
9.855199,0.000292,0.000358,0.000692
9.888270,0.000270,0.000335,0.000664
9.921341,0.000251,0.000313,0.000636
9.954412,0.000233,0.000293,0.000609
9.987483,0.000217,0.000274,0.000583
10.020554,0.000204,0.000258,0.000559
10.053626,0.000192,0.000244,0.000535
10.086697,0.000182,0.000232,0.000512
10.119768,0.000172,0.000220,0.000491
10.152839,0.000163,0.000208,0.000469
10.185910,0.000152,0.000196,0.000448
10.218981,0.000141,0.000183,0.000428
10.252052,0.000130,0.000169,0.000408
10.285124,0.000119,0.000156,0.000388
10.318195,0.000108,0.000144,0.000369
10.351266,0.000098,0.000133,0.000350
10.384337,0.000090,0.000123,0.000333
10.417408,0.000083,0.000115,0.000316
10.450479,0.000077,0.000107,0.000300
10.483550,0.000072,0.000100,0.000284
10.516622,0.000066,0.000092,0.000269
10.549693,0.000060,0.000084,0.000253
10.582764,0.000054,0.000076,0.000238
10.615835,0.000048,0.000068,0.000223
10.648906,0.000043,0.000062,0.000208
10.681977,0.000039,0.000056,0.000195
10.715048,0.000036,0.000052,0.000182
10.748120,0.000034,0.000049,0.000171
10.781191,0.000032,0.000046,0.000160
10.814262,0.000031,0.000044,0.000150
10.847333,0.000029,0.000041,0.000140
10.880404,0.000027,0.000037,0.000131
10.913475,0.000025,0.000034,0.000122
10.946546,0.000022,0.000030,0.000114
10.979617,0.000020,0.000027,0.000106
11.012689,0.000019,0.000026,0.000099
11.045760,0.000018,0.000025,0.000093
11.078831,0.000018,0.000025,0.000088
11.111902,0.000019,0.000025,0.000083
11.144973,0.000019,0.000025,0.000078
11.178044,0.000019,0.000024,0.000074
11.211115,0.000018,0.000022,0.000069
11.244187,0.000017,0.000021,0.000065
11.277258,0.000016,0.000019,0.000060
11.310329,0.000015,0.000017,0.000056
11.343400,0.000014,0.000017,0.000053
11.376471,0.000014,0.000017,0.000050
11.409542,0.000015,0.000017,0.000047
11.442613,0.000015,0.000018,0.000045
11.475685,0.000016,0.000019,0.000043
11.508756,0.000016,0.000018,0.000041
11.541827,0.000015,0.000017,0.000039
11.574898,0.000014,0.000016,0.000037
11.607969,0.000012,0.000014,0.000034
11.641040,0.000011,0.000012,0.000032
11.674111,0.000010,0.000012,0.000030
11.707182,0.000009,0.000011,0.000029
11.740254,0.000010,0.000012,0.000028
11.773325,0.000010,0.000012,0.000027
11.806396,0.000010,0.000013,0.000026
11.839467,0.000010,0.000012,0.000025
11.872538,0.000009,0.000011,0.000023
11.905609,0.000008,0.000010,0.000022
11.938680,0.000007,0.000008,0.000021
11.971752,0.000006,0.000007,0.000019
12.004823,0.000005,0.000007,0.000018
12.037894,0.000005,0.000007,0.000018
12.070965,0.000006,0.000007,0.000017
12.104036,0.000006,0.000008,0.000017
12.137107,0.000007,0.000008,0.000016
12.170178,0.000007,0.000008,0.000016
12.203250,0.000006,0.000007,0.000015
12.236321,0.000005,0.000006,0.000014
12.269392,0.000004,0.000005,0.000013
12.302463,0.000003,0.000003,0.000012
12.335534,0.000002,0.000003,0.000012
12.368605,0.000002,0.000003,0.000011
12.401676,0.000002,0.000004,0.000011
12.434747,0.000003,0.000004,0.000011
12.467819,0.000004,0.000005,0.000011
12.500890,0.000004,0.000005,0.000010
12.533961,0.000003,0.000004,0.000010
12.567032,0.000002,0.000003,0.000009
12.600103,0.000001,0.000002,0.000008
12.633174,0.000000,0.000001,0.000007
12.666245,-0.000000,0.000000,0.000007
12.699317,0.000000,0.000001,0.000006
12.732388,0.000001,0.000001,0.000006
12.765459,0.000001,0.000002,0.000006
12.798530,0.000002,0.000003,0.000006
12.831601,0.000002,0.000003,0.000006
12.864672,0.000002,0.000002,0.000005
12.897743,0.000001,0.000001,0.000005
12.930815,0.000000,0.000000,0.000004
12.963886,-0.000001,-0.000001,0.000003
12.996957,-0.000001,-0.000001,0.000003
13.030028,-0.000001,-0.000000,0.000003
13.063099,0.000000,0.000000,0.000003
13.096170,0.000001,0.000001,0.000003
13.129241,0.000001,0.000002,0.000003
13.162313,0.000002,0.000002,0.000003
13.195384,0.000001,0.000001,0.000003
13.228455,0.000001,0.000001,0.000002
13.261526,-0.000000,-0.000000,0.000002
13.294597,-0.000001,-0.000001,0.000001
13.327668,-0.000001,-0.000001,0.000001
13.360739,-0.000001,-0.000001,0.000001
13.393810,-0.000000,0.000000,0.000001
13.426882,0.000001,0.000001,0.000002
13.459953,0.000001,0.000002,0.000002
13.493024,0.000001,0.000002,0.000002
13.526095,0.000001,0.000001,0.000002
13.559166,0.000001,0.000000,0.000001
13.592237,-0.000000,-0.000000,0.000001
13.625308,-0.000001,-0.000001,0.000001
13.658380,-0.000001,-0.000001,0.000000
13.691451,-0.000001,-0.000001,0.000000
13.724522,-0.000000,0.000000,0.000001
13.757593,0.000001,0.000001,0.000001
13.790664,0.000001,0.000001,0.000001
13.823735,0.000001,0.000001,0.000001
13.856806,0.000001,0.000001,0.000001
13.889878,0.000000,0.000000,0.000001
13.922949,-0.000000,-0.000000,0.000000
13.956020,-0.000001,-0.000001,0.000000
13.989091,-0.000001,-0.000001,-0.000000
14.022162,-0.000001,-0.000001,0.000000
14.055233,-0.000000,-0.000000,0.000000
14.088304,0.000001,0.000001,0.000000
14.121375,0.000001,0.000001,0.000001
14.154447,0.000001,0.000001,0.000001
14.187518,0.000001,0.000001,0.000001
14.220589,0.000000,0.000000,0.000001
14.253660,-0.000000,-0.000001,0.000000
14.286731,-0.000001,-0.000001,-0.000000
14.319802,-0.000001,-0.000001,-0.000000
14.352873,-0.000001,-0.000001,-0.000000
14.385945,-0.000000,-0.000000,0.000000
14.419016,0.000000,0.000001,0.000000
14.452087,0.000001,0.000001,0.000001
14.485158,0.000001,0.000001,0.000001
14.518229,0.000001,0.000001,0.000001
14.551300,0.000000,0.000000,0.000000
14.584371,-0.000000,-0.000001,0.000000
14.617443,-0.000001,-0.000001,-0.000000
14.650514,-0.000001,-0.000001,-0.000000
14.683585,-0.000001,-0.000001,-0.000000
14.716656,-0.000000,-0.000000,-0.000000
14.749727,0.000000,0.000001,0.000000
14.782798,0.000001,0.000001,0.000000
14.815869,0.000001,0.000001,0.000001
14.848940,0.000001,0.000001,0.000000
14.882012,0.000000,0.000000,0.000000
14.915083,-0.000000,-0.000001,-0.000000
14.948154,-0.000001,-0.000001,-0.000000
14.981225,-0.000001,-0.000001,-0.000000
15.014296,-0.000001,-0.000001,-0.000000
15.047367,-0.000000,-0.000000,-0.000000
15.080438,0.000000,0.000001,0.000000
15.113510,0.000001,0.000001,0.000000
15.146581,0.000001,0.000001,0.000000
15.179652,0.000001,0.000001,0.000000
15.212723,0.000000,0.000000,0.000000
15.245794,-0.000000,-0.000001,-0.000000
15.278865,-0.000001,-0.000001,-0.000000
15.311936,-0.000001,-0.000001,-0.000000
15.345008,-0.000001,-0.000001,-0.000000
15.378079,-0.000000,-0.000000,-0.000000
15.411150,0.000000,0.000001,0.000000
15.444221,0.000001,0.000001,0.000000
15.477292,0.000001,0.000001,0.000000
15.510363,0.000001,0.000001,0.000000
15.543434,0.000000,0.000000,0.000000
15.576505,-0.000000,-0.000001,-0.000000
15.609577,-0.000001,-0.000001,-0.000000
15.642648,-0.000001,-0.000001,-0.000000
15.675719,-0.000001,-0.000001,-0.000000
15.708790,-0.000000,-0.000000,-0.000000
15.741861,0.000000,0.000001,0.000000
15.774932,0.000001,0.000001,0.000000
15.808003,0.000001,0.000001,0.000000
15.841075,0.000001,0.000001,0.000000
15.874146,0.000000,0.000000,0.000000
15.907217,-0.000000,-0.000001,-0.000000
15.940288,-0.000001,-0.000001,-0.000000
15.973359,-0.000001,-0.000001,-0.000000
16.006430,-0.000001,-0.000001,-0.000000
16.039501,-0.000000,-0.000000,-0.000000
16.072573,0.000000,0.000000,0.000000
16.105644,0.000001,0.000001,0.000000
16.138715,0.000001,0.000001,0.000000
16.171786,0.000001,0.000001,0.000000
16.204857,0.000000,0.000000,0.000000
16.237928,-0.000000,-0.000000,-0.000000
16.270999,-0.000001,-0.000001,-0.000000
16.304071,-0.000001,-0.000001,-0.000000
16.337142,-0.000001,-0.000001,-0.000000
16.370213,-0.000000,-0.000000,-0.000000
16.403284,0.000000,0.000000,0.000000
16.436355,0.000001,0.000001,0.000000
16.469426,0.000001,0.000001,0.000000
16.502497,0.000001,0.000001,0.000000
16.535568,0.000000,0.000000,0.000000
16.568640,-0.000000,-0.000000,-0.000000
16.601711,-0.000001,-0.000001,-0.000000
16.634782,-0.000001,-0.000001,-0.000000
16.667853,-0.000001,-0.000001,-0.000000
16.700924,-0.000000,-0.000000,-0.000000
16.733995,0.000000,0.000000,0.000000
16.767066,0.000001,0.000001,0.000000
16.800138,0.000001,0.000001,0.000000
16.833209,0.000001,0.000001,0.000000
16.866280,0.000000,0.000000,0.000000
16.899351,-0.000000,-0.000000,-0.000000
16.932422,-0.000001,-0.000001,-0.000000
16.965493,-0.000001,-0.000001,-0.000000
16.998564,-0.000001,-0.000001,-0.000000
17.031636,-0.000000,-0.000000,-0.000000
17.064707,0.000000,0.000000,0.000000
17.097778,0.000001,0.000001,0.000000
17.130849,0.000001,0.000001,0.000000
17.163920,0.000001,0.000001,0.000000
17.196991,0.000000,0.000000,0.000000
17.230062,-0.000000,-0.000000,-0.000000
17.263133,-0.000001,-0.000001,-0.000000
17.296205,-0.000001,-0.000001,-0.000000
17.329276,-0.000001,-0.000001,-0.000000
17.362347,-0.000000,-0.000000,-0.000000
17.395418,0.000000,0.000000,0.000000
17.428489,0.000001,0.000001,0.000000
17.461560,0.000001,0.000001,0.000000
17.494631,0.000001,0.000001,0.000000
17.527703,0.000000,0.000000,0.000000
17.560774,-0.000000,-0.000000,-0.000000
17.593845,-0.000001,-0.000001,-0.000000
17.626916,-0.000001,-0.000001,-0.000000
17.659987,-0.000001,-0.000001,-0.000000
17.693058,-0.000000,-0.000000,-0.000000
17.726129,0.000000,0.000000,0.000000
17.759201,0.000001,0.000001,0.000000
17.792272,0.000001,0.000001,0.000000
17.825343,0.000001,0.000001,0.000000
17.858414,0.000000,0.000000,0.000000
17.891485,-0.000000,-0.000000,-0.000000
17.924556,-0.000001,-0.000001,-0.000000
17.957627,-0.000001,-0.000001,-0.000000
17.990698,-0.000001,-0.000001,-0.000000
18.023770,-0.000000,-0.000000,-0.000000
18.056841,0.000000,0.000000,0.000000
18.089912,0.000001,0.000001,0.000000
18.122983,0.000001,0.000001,0.000000
18.156054,0.000001,0.000001,0.000000
18.189125,0.000000,0.000000,0.000000
18.222196,-0.000000,-0.000000,-0.000000
18.255268,-0.000001,-0.000001,-0.000000
18.288339,-0.000001,-0.000001,-0.000000
18.321410,-0.000000,-0.000001,-0.000000
18.354481,-0.000000,-0.000000,-0.000000
18.387552,0.000000,0.000000,0.000000
18.420623,0.000001,0.000001,0.000000
18.453694,0.000001,0.000001,0.000000
18.486766,0.000000,0.000000,0.000000
18.519837,0.000000,0.000000,0.000000
18.552908,-0.000000,-0.000000,-0.000000
18.585979,-0.000001,-0.000001,-0.000000
18.619050,-0.000001,-0.000001,-0.000000
18.652121,-0.000000,-0.000000,-0.000000
18.685192,-0.000000,-0.000000,-0.000000
18.718264,0.000000,0.000000,0.000000
18.751335,0.000001,0.000001,0.000000
18.784406,0.000001,0.000001,0.000000
18.817477,0.000000,0.000000,0.000000
18.850548,0.000000,0.000000,0.000000
18.883619,-0.000000,-0.000000,-0.000000
18.916690,-0.000001,-0.000001,-0.000000
18.949761,-0.000001,-0.000001,-0.000000
18.982833,-0.000000,-0.000000,-0.000000
19.015904,-0.000000,-0.000000,-0.000000
19.048975,0.000000,0.000000,0.000000
19.082046,0.000001,0.000001,0.000000
19.115117,0.000001,0.000001,0.000000
19.148188,0.000000,0.000000,0.000000
19.181259,0.000000,0.000000,0.000000
19.214331,-0.000000,-0.000000,-0.000000
19.247402,-0.000001,-0.000001,-0.000000
19.280473,-0.000001,-0.000001,-0.000000
19.313544,-0.000000,-0.000000,-0.000000
19.346615,-0.000000,-0.000000,-0.000000
19.379686,0.000000,0.000000,0.000000
19.412757,0.000001,0.000001,0.000000
19.445829,0.000001,0.000001,0.000000
19.478900,0.000000,0.000000,0.000000
19.511971,0.000000,0.000000,0.000000
19.545042,-0.000000,-0.000000,-0.000000
19.578113,-0.000000,-0.000001,-0.000000
19.611184,-0.000001,-0.000001,-0.000000
19.644255,-0.000000,-0.000000,-0.000000
19.677326,-0.000000,-0.000000,-0.000000
19.710398,0.000000,0.000000,0.000000
19.743469,0.000000,0.000001,0.000000
19.776540,0.000001,0.000001,0.000000
19.809611,0.000000,0.000000,0.000000
19.842682,0.000000,0.000000,0.000000
19.875753,-0.000000,-0.000000,-0.000000
19.908824,-0.000000,-0.000001,-0.000000
19.941896,-0.000001,-0.000001,-0.000000
19.974967,-0.000000,-0.000000,-0.000000
20.008038,-0.000000,-0.000000,-0.000000
20.041109,0.000000,0.000000,0.000000
20.074180,0.000000,0.000001,0.000000
20.107251,0.000001,0.000001,0.000000
20.140322,0.000000,0.000000,0.000000
20.173394,0.000000,0.000000,0.000000
20.206465,-0.000000,-0.000000,-0.000000
20.239536,-0.000000,-0.000001,-0.000000
20.272607,-0.000001,-0.000001,-0.000000
20.305678,-0.000000,-0.000000,-0.000000
20.338749,-0.000000,-0.000000,-0.000000
20.371820,0.000000,0.000000,0.000000
20.404891,0.000000,0.000001,0.000000
20.437963,0.000001,0.000001,0.000000
20.471034,0.000000,0.000000,0.000000
20.504105,0.000000,0.000000,0.000000
20.537176,-0.000000,-0.000000,-0.000000
20.570247,-0.000000,-0.000001,-0.000000
20.603318,-0.000001,-0.000001,-0.000000
20.636389,-0.000000,-0.000000,-0.000000
20.669461,-0.000000,-0.000000,-0.000000
20.702532,0.000000,0.000000,0.000000
20.735603,0.000000,0.000001,0.000000
20.768674,0.000001,0.000001,0.000000
20.801745,0.000000,0.000000,0.000000
20.834816,0.000000,0.000000,0.000000
20.867887,-0.000000,-0.000000,-0.000000
20.900959,-0.000000,-0.000001,-0.000000
20.934030,-0.000001,-0.000001,-0.000000
20.967101,-0.000000,-0.000000,-0.000000
21.000172,-0.000000,-0.000000,-0.000000
21.033243,0.000000,0.000000,0.000000
21.066314,0.000000,0.000001,0.000000
21.099385,0.000000,0.000001,0.000000
21.132457,0.000000,0.000000,0.000000
21.165528,0.000000,0.000000,0.000000
21.198599,-0.000000,-0.000000,-0.000000
21.231670,-0.000000,-0.000001,-0.000000
21.264741,-0.000000,-0.000001,-0.000000
21.297812,-0.000000,-0.000000,-0.000000
21.330883,-0.000000,-0.000000,-0.000000
21.363954,0.000000,0.000000,0.000000
21.397026,0.000000,0.000001,0.000000
21.430097,0.000000,0.000001,0.000000
21.463168,0.000000,0.000000,0.000000
21.496239,0.000000,0.000000,0.000000
21.529310,-0.000000,-0.000000,-0.000000
21.562381,-0.000000,-0.000000,-0.000000
21.595452,-0.000000,-0.000001,-0.000000
21.628524,-0.000000,-0.000000,-0.000000
21.661595,-0.000000,-0.000000,-0.000000
21.694666,0.000000,0.000000,0.000000
21.727737,0.000000,0.000000,0.000000
21.760808,0.000000,0.000001,0.000000
21.793879,0.000000,0.000000,0.000000
21.826950,0.000000,0.000000,0.000000
21.860022,-0.000000,-0.000000,-0.000000
21.893093,-0.000000,-0.000000,-0.000000
21.926164,-0.000000,-0.000001,-0.000000
21.959235,-0.000000,-0.000000,-0.000000
21.992306,-0.000000,-0.000000,-0.000000
22.025377,0.000000,0.000000,0.000000
22.058448,0.000000,0.000000,0.000000
22.091519,0.000000,0.000001,0.000000
22.124591,0.000000,0.000000,0.000000
22.157662,0.000000,0.000000,0.000000
22.190733,-0.000000,-0.000000,-0.000000
22.223804,-0.000000,-0.000000,-0.000000
22.256875,-0.000000,-0.000001,-0.000000
22.289946,-0.000000,-0.000000,-0.000000
22.323017,-0.000000,-0.000000,-0.000000
22.356089,0.000000,0.000000,0.000000
22.389160,0.000000,0.000000,0.000000
22.422231,0.000000,0.000000,0.000000
22.455302,0.000000,0.000000,0.000000
22.488373,0.000000,0.000000,0.000000
22.521444,-0.000000,-0.000000,-0.000000
22.554515,-0.000000,-0.000000,-0.000000
22.587587,-0.000000,-0.000000,-0.000000
22.620658,-0.000000,-0.000000,-0.000000
22.653729,-0.000000,-0.000000,-0.000000
22.686800,0.000000,0.000000,0.000000
22.719871,0.000000,0.000000,0.000000
22.752942,0.000000,0.000000,0.000000
22.786013,0.000000,0.000000,0.000000
22.819084,0.000000,0.000000,0.000000
22.852156,-0.000000,-0.000000,-0.000000
22.885227,-0.000000,-0.000000,-0.000000
22.918298,-0.000000,-0.000000,-0.000000
22.951369,-0.000000,-0.000000,-0.000000
22.984440,-0.000000,-0.000000,-0.000000
23.017511,0.000000,0.000000,0.000000
23.050582,0.000000,0.000000,0.000000
23.083654,0.000000,0.000000,0.000000
23.116725,0.000000,0.000000,0.000000
23.149796,0.000000,0.000000,0.000000
23.182867,-0.000000,-0.000000,-0.000000
23.215938,-0.000000,-0.000000,-0.000000
23.249009,-0.000000,-0.000000,-0.000000
23.282080,-0.000000,-0.000000,-0.000000
23.315152,-0.000000,-0.000000,-0.000000
23.348223,0.000000,0.000000,0.000000
23.381294,0.000000,0.000000,0.000000
23.414365,0.000000,0.000000,0.000000
23.447436,0.000000,0.000000,0.000000
23.480507,0.000000,0.000000,0.000000
23.513578,-0.000000,-0.000000,-0.000000
23.546650,-0.000000,-0.000000,-0.000000
23.579721,-0.000000,-0.000000,-0.000000
23.612792,-0.000000,-0.000000,-0.000000
23.645863,-0.000000,-0.000000,-0.000000
23.678934,0.000000,0.000000,0.000000
23.712005,0.000000,0.000000,0.000000
23.745076,0.000000,0.000000,0.000000
23.778147,0.000000,0.000000,0.000000
23.811219,0.000000,0.000000,0.000000
23.844290,-0.000000,-0.000000,-0.000000
23.877361,-0.000000,-0.000000,-0.000000
23.910432,-0.000000,-0.000000,-0.000000
23.943503,-0.000000,-0.000000,-0.000000
23.976574,-0.000000,-0.000000,-0.000000
24.009645,0.000000,0.000000,0.000000
24.042717,0.000000,0.000000,0.000000
24.075788,0.000000,0.000000,0.000000
24.108859,0.000000,0.000000,0.000000
24.141930,0.000000,0.000000,0.000000
24.175001,-0.000000,-0.000000,-0.000000
24.208072,-0.000000,-0.000000,-0.000000
24.241143,-0.000000,-0.000000,-0.000000
24.274215,-0.000000,-0.000000,-0.000000
24.307286,-0.000000,-0.000000,-0.000000
24.340357,0.000000,0.000000,0.000000
24.373428,0.000000,0.000000,0.000000
24.406499,0.000000,0.000000,0.000000
24.439570,0.000000,0.000000,0.000000
24.472641,0.000000,0.000000,0.000000
24.505712,-0.000000,-0.000000,-0.000000
24.538784,-0.000000,-0.000000,-0.000000
24.571855,-0.000000,-0.000000,-0.000000
24.604926,-0.000000,-0.000000,-0.000000
24.637997,-0.000000,-0.000000,-0.000000
24.671068,0.000000,0.000000,0.000000
24.704139,0.000000,0.000000,0.000000
24.737210,0.000000,0.000000,0.000000
24.770282,0.000000,0.000000,0.000000
24.803353,0.000000,0.000000,0.000000
24.836424,-0.000000,-0.000000,-0.000000
24.869495,-0.000000,-0.000000,-0.000000
24.902566,-0.000000,-0.000000,-0.000000
24.935637,-0.000000,-0.000000,-0.000000
24.968708,-0.000000,-0.000000,-0.000000
25.001780,0.000000,0.000000,0.000000
25.034851,0.000000,0.000000,0.000000
25.067922,0.000000,0.000000,0.000000
25.100993,0.000000,0.000000,0.000000
25.134064,0.000000,0.000000,0.000000
25.167135,-0.000000,-0.000000,-0.000000
25.200206,-0.000000,-0.000000,-0.000000
25.233277,-0.000000,-0.000000,-0.000000
25.266349,-0.000000,-0.000000,-0.000000
25.299420,-0.000000,-0.000000,-0.000000
25.332491,0.000000,0.000000,0.000000
25.365562,0.000000,0.000000,0.000000
25.398633,0.000000,0.000000,0.000000
25.431704,0.000000,0.000000,0.000000
25.464775,0.000000,0.000000,0.000000
25.497847,-0.000000,-0.000000,-0.000000
25.530918,-0.000000,-0.000000,-0.000000
25.563989,-0.000000,-0.000000,-0.000000
25.597060,-0.000000,-0.000000,-0.000000
25.630131,-0.000000,-0.000000,-0.000000
25.663202,0.000000,0.000000,0.000000
25.696273,0.000000,0.000000,0.000000
25.729345,0.000000,0.000000,0.000000
25.762416,0.000000,0.000000,0.000000
25.795487,0.000000,0.000000,0.000000
25.828558,-0.000000,-0.000000,-0.000000
25.861629,-0.000000,-0.000000,-0.000000
25.894700,-0.000000,-0.000000,-0.000000
25.927771,-0.000000,-0.000000,-0.000000
25.960842,-0.000000,-0.000000,-0.000000
25.993914,0.000000,0.000000,0.000000
26.026985,0.000000,0.000000,0.000000
26.060056,0.000000,0.000000,0.000000
26.093127,0.000000,0.000000,0.000000
26.126198,0.000000,0.000000,0.000000
26.159269,-0.000000,-0.000000,-0.000000
26.192340,-0.000000,-0.000000,-0.000000
26.225412,-0.000000,-0.000000,-0.000000
26.258483,-0.000000,-0.000000,-0.000000
26.291554,-0.000000,-0.000000,-0.000000
26.324625,0.000000,0.000000,0.000000
26.357696,0.000000,0.000000,0.000000
26.390767,0.000000,0.000000,0.000000
26.423838,0.000000,0.000000,0.000000
26.456910,0.000000,0.000000,0.000000
26.489981,-0.000000,-0.000000,-0.000000
26.523052,-0.000000,-0.000000,-0.000000
26.556123,-0.000000,-0.000000,-0.000000
26.589194,-0.000000,-0.000000,-0.000000
26.622265,-0.000000,-0.000000,-0.000000
26.655336,0.000000,0.000000,0.000000
26.688408,0.000000,0.000000,0.000000
26.721479,0.000000,0.000000,0.000000
26.754550,0.000000,0.000000,0.000000
26.787621,0.000000,0.000000,0.000000
26.820692,-0.000000,-0.000000,-0.000000
26.853763,-0.000000,-0.000000,-0.000000
26.886834,-0.000000,-0.000000,-0.000000
26.919905,-0.000000,-0.000000,-0.000000
26.952977,-0.000000,-0.000000,-0.000000
26.986048,0.000000,0.000000,0.000000
27.019119,0.000000,0.000000,0.000000
27.052190,0.000000,0.000000,0.000000
27.085261,0.000000,0.000000,0.000000
27.118332,0.000000,0.000000,0.000000
27.151403,-0.000000,-0.000000,-0.000000
27.184475,-0.000000,-0.000000,-0.000000
27.217546,-0.000000,-0.000000,-0.000000
27.250617,-0.000000,-0.000000,-0.000000
27.283688,-0.000000,-0.000000,-0.000000
27.316759,0.000000,0.000000,0.000000
27.349830,0.000000,0.000000,0.000000
27.382901,0.000000,0.000000,0.000000
27.415973,0.000000,0.000000,0.000000
27.449044,0.000000,0.000000,0.000000
27.482115,-0.000000,-0.000000,-0.000000
27.515186,-0.000000,-0.000000,-0.000000
27.548257,-0.000000,-0.000000,-0.000000
27.581328,-0.000000,-0.000000,-0.000000
27.614399,-0.000000,-0.000000,-0.000000
27.647470,0.000000,0.000000,0.000000
27.680542,0.000000,0.000000,0.000000
27.713613,0.000000,0.000000,0.000000
27.746684,0.000000,0.000000,0.000000
27.779755,0.000000,0.000000,0.000000
27.812826,-0.000000,-0.000000,-0.000000
27.845897,-0.000000,-0.000000,-0.000000
27.878968,-0.000000,-0.000000,-0.000000
27.912040,-0.000000,-0.000000,-0.000000
27.945111,-0.000000,-0.000000,-0.000000
27.978182,0.000000,0.000000,0.000000
28.011253,0.000000,0.000000,0.000000
28.044324,0.000000,0.000000,0.000000
28.077395,0.000000,0.000000,0.000000
28.110466,0.000000,0.000000,0.000000
28.143538,-0.000000,-0.000000,-0.000000
28.176609,-0.000000,-0.000000,-0.000000
28.209680,-0.000000,-0.000000,-0.000000
28.242751,-0.000000,-0.000000,-0.000000
28.275822,-0.000000,-0.000000,-0.000000
28.308893,0.000000,0.000000,0.000000
28.341964,0.000000,0.000000,0.000000
28.375035,0.000000,0.000000,0.000000
28.408107,0.000000,0.000000,0.000000
28.441178,0.000000,0.000000,0.000000
28.474249,-0.000000,-0.000000,-0.000000
28.507320,-0.000000,-0.000000,-0.000000
28.540391,-0.000000,-0.000000,-0.000000
28.573462,-0.000000,-0.000000,-0.000000
28.606533,-0.000000,-0.000000,-0.000000
28.639605,0.000000,0.000000,0.000000
28.672676,0.000000,0.000000,0.000000
28.705747,0.000000,0.000000,0.000000
28.738818,0.000000,0.000000,0.000000
28.771889,0.000000,0.000000,0.000000
28.804960,-0.000000,-0.000000,-0.000000
28.838031,-0.000000,-0.000000,-0.000000
28.871103,-0.000000,-0.000000,-0.000000
28.904174,-0.000000,-0.000000,-0.000000
28.937245,-0.000000,-0.000000,-0.000000
28.970316,0.000000,0.000000,0.000000
29.003387,0.000000,0.000000,0.000000
29.036458,0.000000,0.000000,0.000000
29.069529,0.000000,0.000000,0.000000
29.102601,0.000000,0.000000,0.000000
29.135672,-0.000000,-0.000000,-0.000000
29.168743,-0.000000,-0.000000,-0.000000
29.201814,-0.000000,-0.000000,-0.000000
29.234885,-0.000000,-0.000000,-0.000000
29.267956,-0.000000,-0.000000,-0.000000
29.301027,0.000000,0.000000,0.000000
29.334098,0.000000,0.000000,0.000000
29.367170,0.000000,0.000000,0.000000
29.400241,0.000000,0.000000,0.000000
29.433312,0.000000,0.000000,0.000000
29.466383,-0.000000,-0.000000,-0.000000
29.499454,-0.000000,-0.000000,-0.000000
29.532525,-0.000000,-0.000000,-0.000000
29.565596,-0.000000,-0.000000,-0.000000
29.598668,-0.000000,-0.000000,-0.000000
29.631739,0.000000,0.000000,0.000000
29.664810,0.000000,0.000000,0.000000
29.697881,0.000000,0.000000,0.000000
29.730952,0.000000,0.000000,0.000000
29.764023,0.000000,0.000000,0.000000
29.797094,-0.000000,-0.000000,-0.000000
29.830166,-0.000000,-0.000000,-0.000000
29.863237,-0.000000,-0.000000,-0.000000
29.896308,-0.000000,-0.000000,-0.000000
29.929379,-0.000000,-0.000000,-0.000000
29.962450,0.000000,0.000000,0.000000
29.995521,0.000000,0.000000,0.000000
30.028592,0.000000,0.000000,0.000000
30.061663,0.000000,0.000000,0.000000
30.094735,0.000000,0.000000,0.000000
30.127806,-0.000000,-0.000000,-0.000000
30.160877,-0.000000,-0.000000,-0.000000
30.193948,-0.000000,-0.000000,-0.000000
30.227019,-0.000000,-0.000000,-0.000000
30.260090,-0.000000,-0.000000,-0.000000
30.293161,0.000000,0.000000,0.000000
30.326233,0.000000,0.000000,0.000000
30.359304,0.000000,0.000000,0.000000
30.392375,0.000000,0.000000,0.000000
30.425446,0.000000,0.000000,0.000000
30.458517,-0.000000,-0.000000,-0.000000
30.491588,-0.000000,-0.000000,-0.000000
30.524659,-0.000000,-0.000000,-0.000000
30.557731,-0.000000,-0.000000,-0.000000
30.590802,-0.000000,-0.000000,-0.000000
30.623873,0.000000,0.000000,0.000000
30.656944,0.000000,0.000000,0.000000
30.690015,0.000000,0.000000,0.000000
30.723086,0.000000,0.000000,0.000000
30.756157,0.000000,0.000000,0.000000
30.789228,-0.000000,-0.000000,-0.000000
30.822300,-0.000000,-0.000000,-0.000000
30.855371,-0.000000,-0.000000,-0.000000
30.888442,-0.000000,-0.000000,-0.000000
30.921513,-0.000000,-0.000000,-0.000000
30.954584,0.000000,0.000000,0.000000
30.987655,0.000000,0.000000,0.000000
31.020726,0.000000,0.000000,0.000000
31.053798,0.000000,0.000000,0.000000
31.086869,0.000000,0.000000,0.000000
31.119940,-0.000000,-0.000000,-0.000000
31.153011,-0.000000,-0.000000,-0.000000
31.186082,-0.000000,-0.000000,-0.000000
31.219153,-0.000000,-0.000000,-0.000000
31.252224,-0.000000,-0.000000,-0.000000
31.285296,0.000000,0.000000,0.000000
31.318367,0.000000,0.000000,0.000000
31.351438,0.000000,0.000000,0.000000
31.384509,0.000000,0.000000,0.000000
31.417580,0.000000,0.000000,0.000000
31.450651,-0.000000,-0.000000,-0.000000
31.483722,-0.000000,-0.000000,-0.000000
31.516794,-0.000000,-0.000000,-0.000000
31.549865,-0.000000,-0.000000,-0.000000
31.582936,-0.000000,-0.000000,-0.000000
31.616007,0.000000,0.000000,0.000000
31.649078,0.000000,0.000000,0.000000
31.682149,0.000000,0.000000,0.000000
31.715220,0.000000,0.000000,0.000000
31.748291,0.000000,0.000000,0.000000
31.781363,-0.000000,-0.000000,-0.000000
31.814434,-0.000000,-0.000000,-0.000000
31.847505,-0.000000,-0.000000,-0.000000
31.880576,-0.000000,-0.000000,-0.000000
31.913647,-0.000000,-0.000000,-0.000000
31.946718,0.000000,0.000000,0.000000
31.979789,0.000000,0.000000,0.000000
32.012861,0.000000,0.000000,0.000000
32.045932,0.000000,0.000000,0.000000
32.079003,0.000000,0.000000,0.000000
32.112074,-0.000000,-0.000000,-0.000000
32.145145,-0.000000,-0.000000,-0.000000
32.178216,-0.000000,-0.000000,-0.000000
32.211287,-0.000000,-0.000000,-0.000000
32.244359,-0.000000,-0.000000,-0.000000
32.277430,0.000000,0.000000,0.000000
32.310501,0.000000,0.000000,0.000000
32.343572,0.000000,0.000000,0.000000
32.376643,0.000000,0.000000,0.000000
32.409714,0.000000,0.000000,0.000000
32.442785,-0.000000,-0.000000,-0.000000
32.475856,-0.000000,-0.000000,-0.000000
32.508928,-0.000000,-0.000000,-0.000000
32.541999,-0.000000,-0.000000,-0.000000
32.575070,-0.000000,-0.000000,-0.000000
32.608141,0.000000,0.000000,0.000000
32.641212,0.000000,0.000000,0.000000
32.674283,0.000000,0.000000,0.000000
32.707354,0.000000,0.000000,0.000000
32.740426,0.000000,0.000000,0.000000
32.773497,-0.000000,-0.000000,-0.000000
32.806568,-0.000000,-0.000000,-0.000000
32.839639,-0.000000,-0.000000,-0.000000
32.872710,-0.000000,-0.000000,-0.000000
32.905781,-0.000000,-0.000000,-0.000000
32.938852,0.000000,0.000000,0.000000
32.971924,0.000000,0.000000,0.000000
33.004995,0.000000,0.000000,0.000000
33.038066,0.000000,0.000000,0.000000
33.071137,0.000000,0.000000,0.000000
33.104208,-0.000000,-0.000000,-0.000000
33.137279,-0.000000,-0.000000,-0.000000
33.170350,-0.000000,-0.000000,-0.000000
33.203421,-0.000000,-0.000000,-0.000000
33.236493,-0.000000,-0.000000,-0.000000
33.269564,0.000000,0.000000,0.000000
33.302635,0.000000,0.000000,0.000000
33.335706,0.000000,0.000000,0.000000
33.368777,0.000000,0.000000,0.000000
33.401848,0.000000,0.000000,0.000000
33.434919,-0.000000,-0.000000,-0.000000
33.467991,-0.000000,-0.000000,-0.000000
33.501062,-0.000000,-0.000000,-0.000000
33.534133,-0.000000,-0.000000,-0.000000
33.567204,-0.000000,-0.000000,-0.000000
33.600275,0.000000,0.000000,0.000000
33.633346,0.000000,0.000000,0.000000
33.666417,0.000000,0.000000,0.000000
33.699489,0.000000,0.000000,0.000000
33.732560,0.000000,0.000000,0.000000
33.765631,-0.000000,-0.000000,-0.000000
33.798702,-0.000000,-0.000000,-0.000000
33.831773,-0.000000,-0.000000,-0.000000
33.864844,-0.000000,-0.000000,-0.000000
33.897915,-0.000000,-0.000000,-0.000000
33.930987,0.000000,0.000000,0.000000
33.964058,0.000000,0.000000,0.000000
33.997129,0.000000,0.000000,0.000000
34.030200,0.000000,0.000000,0.000000
34.063271,0.000000,0.000000,0.000000
34.096342,-0.000000,-0.000000,-0.000000
34.129413,-0.000000,-0.000000,-0.000000
34.162484,-0.000000,-0.000000,-0.000000
34.195556,-0.000000,-0.000000,-0.000000
34.228627,-0.000000,-0.000000,-0.000000
34.261698,0.000000,0.000000,0.000000
34.294769,0.000000,0.000000,0.000000
34.327840,0.000000,0.000000,0.000000
34.360911,0.000000,0.000000,0.000000
34.393982,0.000000,0.000000,0.000000
34.427054,-0.000000,-0.000000,-0.000000
34.460125,-0.000000,-0.000000,-0.000000
34.493196,-0.000000,-0.000000,-0.000000
34.526267,-0.000000,-0.000000,-0.000000
34.559338,-0.000000,-0.000000,-0.000000
34.592409,0.000000,0.000000,0.000000
34.625480,0.000000,0.000000,0.000000
34.658552,0.000000,0.000000,0.000000
34.691623,0.000000,0.000000,0.000000
34.724694,0.000000,0.000000,0.000000
34.757765,-0.000000,-0.000000,-0.000000
34.790836,-0.000000,-0.000000,-0.000000
34.823907,-0.000000,-0.000000,-0.000000
34.856978,-0.000000,-0.000000,-0.000000
34.890049,-0.000000,-0.000000,-0.000000
34.923121,0.000000,0.000000,0.000000
34.956192,0.000000,0.000000,0.000000
34.989263,0.000000,0.000000,0.000000
35.022334,0.000000,0.000000,0.000000
35.055405,0.000000,0.000000,0.000000
35.088476,-0.000000,-0.000000,-0.000000
35.121547,-0.000000,-0.000000,-0.000000
35.154619,-0.000000,-0.000000,-0.000000
35.187690,-0.000000,-0.000000,-0.000000
35.220761,-0.000000,-0.000000,-0.000000
35.253832,0.000000,0.000000,0.000000
35.286903,0.000000,0.000000,0.000000
35.319974,0.000000,0.000000,0.000000
35.353045,0.000000,0.000000,0.000000
35.386117,0.000000,0.000000,0.000000
35.419188,-0.000000,-0.000000,-0.000000
35.452259,-0.000000,-0.000000,-0.000000
35.485330,-0.000000,-0.000000,-0.000000
35.518401,-0.000000,-0.000000,-0.000000
35.551472,-0.000000,-0.000000,-0.000000
35.584543,0.000000,0.000000,0.000000
35.617614,0.000000,0.000000,0.000000
35.650686,0.000000,0.000000,0.000000
35.683757,0.000000,0.000000,0.000000
35.716828,0.000000,0.000000,0.000000
35.749899,-0.000000,-0.000000,-0.000000
35.782970,-0.000000,-0.000000,-0.000000
35.816041,-0.000000,-0.000000,-0.000000
35.849112,-0.000000,-0.000000,-0.000000
35.882184,-0.000000,-0.000000,-0.000000
35.915255,0.000000,0.000000,0.000000
35.948326,0.000000,0.000000,0.000000
35.981397,0.000000,0.000000,0.000000
36.014468,0.000000,0.000000,0.000000
36.047539,0.000000,0.000000,0.000000
36.080610,-0.000000,-0.000000,-0.000000
36.113682,-0.000000,-0.000000,-0.000000
36.146753,-0.000000,-0.000000,-0.000000
36.179824,-0.000000,-0.000000,-0.000000
36.212895,-0.000000,-0.000000,-0.000000
36.245966,0.000000,0.000000,0.000000
36.279037,0.000000,0.000000,0.000000
36.312108,0.000000,0.000000,0.000000
36.345179,0.000000,0.000000,0.000000
36.378251,0.000000,0.000000,0.000000
36.411322,-0.000000,-0.000000,-0.000000
36.444393,-0.000000,-0.000000,-0.000000
36.477464,-0.000000,-0.000000,-0.000000
36.510535,-0.000000,-0.000000,-0.000000
36.543606,-0.000000,-0.000000,-0.000000
36.576677,0.000000,0.000000,0.000000
36.609749,0.000000,0.000000,0.000000
36.642820,0.000000,0.000000,0.000000
36.675891,0.000000,0.000000,0.000000
36.708962,0.000000,0.000000,0.000000
36.742033,-0.000000,-0.000000,-0.000000
36.775104,-0.000000,-0.000000,-0.000000
36.808175,-0.000000,-0.000000,-0.000000
36.841247,-0.000000,-0.000000,-0.000000
36.874318,-0.000000,-0.000000,-0.000000
36.907389,0.000000,0.000000,0.000000
36.940460,0.000000,0.000000,0.000000
36.973531,0.000000,0.000000,0.000000
37.006602,0.000000,0.000000,0.000000
37.039673,0.000000,0.000000,0.000000
37.072745,-0.000000,-0.000000,-0.000000
37.105816,-0.000000,-0.000000,-0.000000
37.138887,-0.000000,-0.000000,-0.000000
37.171958,-0.000000,-0.000000,-0.000000
37.205029,-0.000000,-0.000000,-0.000000
37.238100,0.000000,0.000000,0.000000
37.271171,0.000000,0.000000,0.000000
37.304242,0.000000,0.000000,0.000000
37.337314,0.000000,0.000000,0.000000
37.370385,0.000000,0.000000,0.000000
37.403456,-0.000000,-0.000000,-0.000000
37.436527,-0.000000,-0.000000,-0.000000
37.469598,-0.000000,-0.000000,-0.000000
37.502669,-0.000000,-0.000000,-0.000000
37.535740,-0.000000,-0.000000,-0.000000
37.568812,0.000000,0.000000,0.000000
37.601883,0.000000,0.000000,0.000000
37.634954,0.000000,0.000000,0.000000
37.668025,0.000000,0.000000,0.000000
37.701096,0.000000,0.000000,0.000000
37.734167,-0.000000,-0.000000,-0.000000
37.767238,-0.000000,-0.000000,-0.000000
37.800310,-0.000000,-0.000000,-0.000000
37.833381,-0.000000,-0.000000,-0.000000
37.866452,-0.000000,-0.000000,-0.000000
37.899523,0.000000,0.000000,0.000000
37.932594,0.000000,0.000000,0.000000
37.965665,0.000000,0.000000,0.000000
37.998736,0.000000,0.000000,0.000000
38.031807,0.000000,0.000000,0.000000
38.064879,-0.000000,-0.000000,-0.000000
38.097950,-0.000000,-0.000000,-0.000000
38.131021,-0.000000,-0.000000,-0.000000
38.164092,-0.000000,-0.000000,-0.000000
38.197163,-0.000000,-0.000000,-0.000000
38.230234,0.000000,0.000000,0.000000
38.263305,0.000000,0.000000,0.000000
38.296377,0.000000,0.000000,0.000000
38.329448,0.000000,0.000000,0.000000
38.362519,0.000000,0.000000,0.000000
38.395590,-0.000000,-0.000000,-0.000000
38.428661,-0.000000,-0.000000,-0.000000
38.461732,-0.000000,-0.000000,-0.000000
38.494803,-0.000000,-0.000000,-0.000000
38.527875,-0.000000,-0.000000,-0.000000
38.560946,0.000000,0.000000,0.000000
38.594017,0.000000,0.000000,0.000000
38.627088,0.000000,0.000000,0.000000
38.660159,0.000000,0.000000,0.000000
38.693230,0.000000,0.000000,0.000000
38.726301,-0.000000,-0.000000,-0.000000
38.759372,-0.000000,-0.000000,-0.000000
38.792444,-0.000000,-0.000000,-0.000000
38.825515,-0.000000,-0.000000,-0.000000
38.858586,-0.000000,-0.000000,-0.000000
38.891657,0.000000,0.000000,0.000000
38.924728,0.000000,0.000000,0.000000
38.957799,0.000000,0.000000,0.000000
38.990870,0.000000,0.000000,0.000000
39.023942,0.000000,0.000000,0.000000
39.057013,-0.000000,-0.000000,-0.000000
39.090084,-0.000000,-0.000000,-0.000000
39.123155,-0.000000,-0.000000,-0.000000
39.156226,-0.000000,-0.000000,-0.000000
39.189297,-0.000000,-0.000000,-0.000000
39.222368,0.000000,0.000000,0.000000
39.255440,0.000000,0.000000,0.000000
39.288511,0.000000,0.000000,0.000000
39.321582,0.000000,0.000000,0.000000
39.354653,0.000000,0.000000,0.000000
39.387724,-0.000000,-0.000000,-0.000000
39.420795,-0.000000,-0.000000,-0.000000
39.453866,-0.000000,-0.000000,-0.000000
39.486938,-0.000000,-0.000000,-0.000000
39.520009,-0.000000,-0.000000,-0.000000
39.553080,0.000000,0.000000,0.000000
39.586151,0.000000,0.000000,0.000000
39.619222,0.000000,0.000000,0.000000
39.652293,0.000000,0.000000,0.000000
39.685364,0.000000,0.000000,0.000000
39.718435,-0.000000,-0.000000,-0.000000
39.751507,-0.000000,-0.000000,-0.000000
39.784578,-0.000000,-0.000000,-0.000000
39.817649,-0.000000,-0.000000,-0.000000
39.850720,-0.000000,-0.000000,-0.000000
39.883791,0.000000,0.000000,0.000000
39.916862,0.000000,0.000000,0.000000
39.949933,0.000000,0.000000,0.000000
39.983005,0.000000,0.000000,0.000000
40.016076,0.000000,0.000000,0.000000
40.049147,-0.000000,-0.000000,-0.000000
40.082218,-0.000000,-0.000000,-0.000000
40.115289,-0.000000,-0.000000,-0.000000
40.148360,-0.000000,-0.000000,-0.000000
40.181431,-0.000000,-0.000000,-0.000000
40.214503,0.000000,0.000000,0.000000
40.247574,0.000000,0.000000,0.000000
40.280645,0.000000,0.000000,0.000000
40.313716,0.000000,0.000000,0.000000
40.346787,0.000000,0.000000,0.000000
40.379858,-0.000000,-0.000000,-0.000000
40.412929,-0.000000,-0.000000,-0.000000
40.446000,-0.000000,-0.000000,-0.000000
40.479072,-0.000000,-0.000000,-0.000000
40.512143,-0.000000,-0.000000,-0.000000
40.545214,0.000000,0.000000,0.000000
40.578285,0.000000,0.000000,0.000000
40.611356,0.000000,0.000000,0.000000
40.644427,0.000000,0.000000,0.000000
40.677498,0.000000,0.000000,0.000000
40.710570,-0.000000,-0.000000,-0.000000
40.743641,-0.000000,-0.000000,-0.000000
40.776712,-0.000000,-0.000000,-0.000000
40.809783,-0.000000,-0.000000,-0.000000
40.842854,-0.000000,-0.000000,-0.000000
40.875925,0.000000,0.000000,0.000000
40.908996,0.000000,0.000000,0.000000
40.942068,0.000000,0.000000,0.000000
40.975139,0.000000,0.000000,0.000000
41.008210,0.000000,0.000000,0.000000
41.041281,-0.000000,-0.000000,-0.000000
41.074352,-0.000000,-0.000000,-0.000000
41.107423,-0.000000,-0.000000,-0.000000
41.140494,-0.000000,-0.000000,-0.000000
41.173565,-0.000000,-0.000000,-0.000000
41.206637,0.000000,0.000000,0.000000
41.239708,0.000000,0.000000,0.000000
41.272779,0.000000,0.000000,0.000000
41.305850,0.000000,0.000000,0.000000
41.338921,0.000000,0.000000,0.000000
41.371992,-0.000000,-0.000000,-0.000000
41.405063,-0.000000,-0.000000,-0.000000
41.438135,-0.000000,-0.000000,-0.000000
41.471206,-0.000000,-0.000000,-0.000000
41.504277,-0.000000,-0.000000,-0.000000
41.537348,0.000000,0.000000,0.000000
41.570419,0.000000,0.000000,0.000000
41.603490,0.000000,0.000000,0.000000
41.636561,0.000000,0.000000,0.000000
41.669633,0.000000,0.000000,0.000000
41.702704,-0.000000,-0.000000,-0.000000
41.735775,-0.000000,-0.000000,-0.000000
41.768846,-0.000000,-0.000000,-0.000000
41.801917,-0.000000,-0.000000,-0.000000
41.834988,-0.000000,-0.000000,-0.000000
41.868059,0.000000,0.000000,0.000000
41.901131,0.000000,0.000000,0.000000
41.934202,0.000000,0.000000,0.000000
41.967273,0.000000,0.000000,0.000000
42.000344,0.000000,0.000000,0.000000
42.033415,-0.000000,-0.000000,-0.000000
42.066486,-0.000000,-0.000000,-0.000000
42.099557,-0.000000,-0.000000,-0.000000
42.132628,-0.000000,-0.000000,-0.000000
42.165700,-0.000000,-0.000000,-0.000000
42.198771,0.000000,0.000000,0.000000
42.231842,0.000000,0.000000,0.000000
42.264913,0.000000,0.000000,0.000000
42.297984,0.000000,0.000000,0.000000
42.331055,0.000000,0.000000,0.000000
42.364126,-0.000000,-0.000000,-0.000000
42.397198,-0.000000,-0.000000,-0.000000
42.430269,-0.000000,-0.000000,-0.000000
42.463340,-0.000000,-0.000000,-0.000000
42.496411,-0.000000,-0.000000,-0.000000
42.529482,0.000000,0.000000,0.000000
42.562553,0.000000,0.000000,0.000000
42.595624,0.000000,0.000000,0.000000
42.628696,0.000000,0.000000,0.000000
42.661767,0.000000,0.000000,0.000000
42.694838,-0.000000,-0.000000,-0.000000
42.727909,-0.000000,-0.000000,-0.000000
42.760980,-0.000000,-0.000000,-0.000000
42.794051,-0.000000,-0.000000,-0.000000
42.827122,-0.000000,-0.000000,-0.000000
42.860193,0.000000,0.000000,0.000000
42.893265,0.000000,0.000000,0.000000
42.926336,0.000000,0.000000,0.000000
42.959407,0.000000,0.000000,0.000000
42.992478,0.000000,0.000000,0.000000
43.025549,-0.000000,-0.000000,-0.000000
43.058620,-0.000000,-0.000000,-0.000000
43.091691,-0.000000,-0.000000,-0.000000
43.124763,-0.000000,-0.000000,-0.000000
43.157834,-0.000000,-0.000000,-0.000000
43.190905,0.000000,0.000000,0.000000
43.223976,0.000000,0.000000,0.000000
43.257047,0.000000,0.000000,0.000000
43.290118,0.000000,0.000000,0.000000
43.323189,0.000000,0.000000,0.000000
43.356261,-0.000000,-0.000000,-0.000000
43.389332,-0.000000,-0.000000,-0.000000
43.422403,-0.000000,-0.000000,-0.000000
43.455474,-0.000000,-0.000000,-0.000000
43.488545,-0.000000,-0.000000,-0.000000
43.521616,0.000000,0.000000,0.000000
43.554687,0.000000,0.000000,0.000000
43.587758,0.000000,0.000000,0.000000
43.620830,0.000000,0.000000,0.000000
43.653901,0.000000,0.000000,0.000000
43.686972,-0.000000,-0.000000,-0.000000
43.720043,-0.000000,-0.000000,-0.000000
43.753114,-0.000000,-0.000000,-0.000000
43.786185,-0.000000,-0.000000,-0.000000
43.819256,-0.000000,-0.000000,-0.000000
43.852328,0.000000,0.000000,0.000000
43.885399,0.000000,0.000000,0.000000
43.918470,0.000000,0.000000,0.000000
43.951541,0.000000,0.000000,0.000000
43.984612,0.000000,0.000000,0.000000
44.017683,-0.000000,-0.000000,-0.000000
44.050754,-0.000000,-0.000000,-0.000000
44.083826,-0.000000,-0.000000,-0.000000
44.116897,-0.000000,-0.000000,-0.000000
44.149968,-0.000000,-0.000000,-0.000000
44.183039,0.000000,0.000000,0.000000
44.216110,0.000000,0.000000,0.000000
44.249181,0.000000,0.000000,0.000000
44.282252,0.000000,0.000000,0.000000
44.315323,0.000000,0.000000,0.000000
44.348395,-0.000000,-0.000000,-0.000000
44.381466,-0.000000,-0.000000,-0.000000
44.414537,-0.000000,-0.000000,-0.000000
44.447608,-0.000000,-0.000000,-0.000000
44.480679,-0.000000,-0.000000,-0.000000
44.513750,0.000000,0.000000,0.000000
44.546821,0.000000,0.000000,0.000000
44.579893,0.000000,0.000000,0.000000
44.612964,0.000000,0.000000,0.000000
44.646035,0.000000,0.000000,0.000000
44.679106,-0.000000,-0.000000,-0.000000
44.712177,-0.000000,-0.000000,-0.000000
44.745248,-0.000000,-0.000000,-0.000000
44.778319,-0.000000,-0.000000,-0.000000
44.811391,-0.000000,-0.000000,-0.000000
44.844462,0.000000,0.000000,0.000000
44.877533,0.000000,0.000000,0.000000
44.910604,0.000000,0.000000,0.000000
44.943675,0.000000,0.000000,0.000000
44.976746,0.000000,0.000000,0.000000
45.009817,-0.000000,-0.000000,-0.000000
45.042889,-0.000000,-0.000000,-0.000000
45.075960,-0.000000,-0.000000,-0.000000
45.109031,-0.000000,-0.000000,-0.000000
45.142102,-0.000000,-0.000000,-0.000000
45.175173,0.000000,0.000000,0.000000
45.208244,0.000000,0.000000,0.000000
45.241315,0.000000,0.000000,0.000000
45.274386,0.000000,0.000000,0.000000
45.307458,0.000000,0.000000,0.000000
45.340529,-0.000000,-0.000000,-0.000000
45.373600,-0.000000,-0.000000,-0.000000
45.406671,-0.000000,-0.000000,-0.000000
45.439742,-0.000000,-0.000000,-0.000000
45.472813,-0.000000,-0.000000,-0.000000
45.505884,0.000000,0.000000,0.000000
45.538956,0.000000,0.000000,0.000000
45.572027,0.000000,0.000000,0.000000
45.605098,0.000000,0.000000,0.000000
45.638169,0.000000,0.000000,0.000000
45.671240,-0.000000,-0.000000,-0.000000
45.704311,-0.000000,-0.000000,-0.000000
45.737382,-0.000000,-0.000000,-0.000000
45.770454,-0.000000,-0.000000,-0.000000
45.803525,-0.000000,-0.000000,-0.000000
45.836596,0.000000,0.000000,0.000000
45.869667,0.000000,0.000000,0.000000
45.902738,0.000000,0.000000,0.000000
45.935809,0.000000,0.000000,0.000000
45.968880,0.000000,0.000000,0.000000
46.001951,-0.000000,-0.000000,-0.000000
46.035023,-0.000000,-0.000000,-0.000000
46.068094,-0.000000,-0.000000,-0.000000
46.101165,-0.000000,-0.000000,-0.000000
46.134236,-0.000000,-0.000000,-0.000000
46.167307,0.000000,0.000000,0.000000
46.200378,0.000000,0.000000,0.000000
46.233449,0.000000,0.000000,0.000000
46.266521,0.000000,0.000000,0.000000
46.299592,0.000000,0.000000,0.000000
46.332663,-0.000000,-0.000000,-0.000000
46.365734,-0.000000,-0.000000,-0.000000
46.398805,-0.000000,-0.000000,-0.000000
46.431876,-0.000000,-0.000000,-0.000000
46.464947,-0.000000,-0.000000,-0.000000
46.498019,0.000000,0.000000,0.000000
46.531090,0.000000,0.000000,0.000000
46.564161,0.000000,0.000000,0.000000
46.597232,0.000000,0.000000,0.000000
46.630303,0.000000,0.000000,0.000000
46.663374,-0.000000,-0.000000,-0.000000
46.696445,-0.000000,-0.000000,-0.000000
46.729516,-0.000000,-0.000000,-0.000000
46.762588,-0.000000,-0.000000,-0.000000
46.795659,-0.000000,-0.000000,-0.000000
46.828730,0.000000,0.000000,0.000000
46.861801,0.000000,0.000000,0.000000
46.894872,0.000000,0.000000,0.000000
46.927943,0.000000,0.000000,0.000000
46.961014,0.000000,0.000000,0.000000
46.994086,-0.000000,-0.000000,-0.000000
47.027157,-0.000000,-0.000000,-0.000000
47.060228,-0.000000,-0.000000,-0.000000
47.093299,-0.000000,-0.000000,-0.000000
47.126370,-0.000000,-0.000000,-0.000000
47.159441,0.000000,0.000000,0.000000
47.192512,0.000000,0.000000,0.000000
47.225584,0.000000,0.000000,0.000000
47.258655,0.000000,0.000000,0.000000
47.291726,0.000000,0.000000,0.000000
47.324797,-0.000000,-0.000000,-0.000000
47.357868,-0.000000,-0.000000,-0.000000
47.390939,-0.000000,-0.000000,-0.000000
47.424010,-0.000000,-0.000000,-0.000000
47.457082,-0.000000,-0.000000,-0.000000
47.490153,0.000000,0.000000,0.000000
47.523224,0.000000,0.000000,0.000000
47.556295,0.000000,0.000000,0.000000
47.589366,0.000000,0.000000,0.000000
47.622437,0.000000,0.000000,0.000000
47.655508,-0.000000,-0.000000,-0.000000
47.688579,-0.000000,-0.000000,-0.000000
47.721651,-0.000000,-0.000000,-0.000000
47.754722,-0.000000,-0.000000,-0.000000
47.787793,-0.000000,-0.000000,-0.000000
47.820864,0.000000,0.000000,0.000000
47.853935,0.000000,0.000000,0.000000
47.887006,0.000000,0.000000,0.000000
47.920077,0.000000,0.000000,0.000000
47.953149,0.000000,0.000000,0.000000
47.986220,-0.000000,-0.000000,-0.000000
48.019291,-0.000000,-0.000000,-0.000000
48.052362,-0.000000,-0.000000,-0.000000
48.085433,-0.000000,-0.000000,-0.000000
48.118504,-0.000000,-0.000000,-0.000000
48.151575,0.000000,0.000000,0.000000
48.184647,0.000000,0.000000,0.000000
48.217718,0.000000,0.000000,0.000000
48.250789,0.000000,0.000000,0.000000
48.283860,0.000000,0.000000,0.000000
48.316931,-0.000000,-0.000000,-0.000000
48.350002,-0.000000,-0.000000,-0.000000
48.383073,-0.000000,-0.000000,-0.000000
48.416144,-0.000000,-0.000000,-0.000000
48.449216,-0.000000,-0.000000,-0.000000
48.482287,0.000000,0.000000,0.000000
48.515358,0.000000,0.000000,0.000000
48.548429,0.000000,0.000000,0.000000
48.581500,0.000000,0.000000,0.000000
48.614571,0.000000,0.000000,0.000000
48.647642,-0.000000,-0.000000,-0.000000
48.680714,-0.000000,-0.000000,-0.000000
48.713785,-0.000000,-0.000000,-0.000000
48.746856,-0.000000,-0.000000,-0.000000
48.779927,-0.000000,-0.000000,-0.000000
48.812998,0.000000,0.000000,0.000000
48.846069,0.000000,0.000000,0.000000
48.879140,0.000000,0.000000,0.000000
48.912212,0.000000,0.000000,0.000000
48.945283,0.000000,0.000000,0.000000
48.978354,-0.000000,-0.000000,-0.000000
49.011425,-0.000000,-0.000000,-0.000000
49.044496,-0.000000,-0.000000,-0.000000
49.077567,-0.000000,-0.000000,-0.000000
49.110638,-0.000000,-0.000000,-0.000000
49.143709,0.000000,0.000000,0.000000
49.176781,0.000000,0.000000,0.000000
49.209852,0.000000,0.000000,0.000000
49.242923,0.000000,0.000000,0.000000
49.275994,0.000000,0.000000,0.000000
49.309065,-0.000000,-0.000000,-0.000000
49.342136,-0.000000,-0.000000,-0.000000
49.375207,-0.000000,-0.000000,-0.000000
49.408279,-0.000000,-0.000000,-0.000000
49.441350,-0.000000,-0.000000,-0.000000
49.474421,0.000000,0.000000,0.000000
49.507492,0.000000,0.000000,0.000000
49.540563,0.000000,0.000000,0.000000
49.573634,0.000000,0.000000,0.000000
49.606705,0.000000,0.000000,0.000000
49.639777,-0.000000,-0.000000,-0.000000
49.672848,-0.000000,-0.000000,-0.000000
49.705919,-0.000000,-0.000000,-0.000000
49.738990,-0.000000,-0.000000,-0.000000
49.772061,-0.000000,-0.000000,-0.000000
49.805132,0.000000,0.000000,0.000000
49.838203,0.000000,0.000000,0.000000
49.871275,0.000000,0.000000,0.000000
49.904346,0.000000,0.000000,0.000000
49.937417,0.000000,0.000000,0.000000
49.970488,-0.000000,-0.000000,-0.000000
50.003559,-0.000000,-0.000000,-0.000000
50.036630,-0.000000,-0.000000,-0.000000
50.069701,-0.000000,-0.000000,-0.000000
50.102772,-0.000000,-0.000000,-0.000000
50.135844,0.000000,0.000000,0.000000
50.168915,0.000000,0.000000,0.000000
50.201986,0.000000,0.000000,0.000000
50.235057,0.000000,0.000000,0.000000
50.268128,0.000000,0.000000,0.000000
50.301199,-0.000000,-0.000000,-0.000000
50.334270,-0.000000,-0.000000,-0.000000
50.367342,-0.000000,-0.000000,-0.000000
50.400413,-0.000000,-0.000000,-0.000000
50.433484,-0.000000,-0.000000,-0.000000
50.466555,0.000000,0.000000,0.000000
50.499626,0.000000,0.000000,0.000000
50.532697,0.000000,0.000000,0.000000
50.565768,0.000000,0.000000,0.000000
50.598840,0.000000,0.000000,0.000000
50.631911,-0.000000,-0.000000,-0.000000
50.664982,-0.000000,-0.000000,-0.000000
50.698053,-0.000000,-0.000000,-0.000000
50.731124,-0.000000,-0.000000,-0.000000
50.764195,-0.000000,-0.000000,-0.000000
50.797266,0.000000,0.000000,0.000000
50.830337,0.000000,0.000000,0.000000
50.863409,0.000000,0.000000,0.000000
50.896480,0.000000,0.000000,0.000000
50.929551,0.000000,0.000000,0.000000
50.962622,-0.000000,-0.000000,-0.000000
50.995693,-0.000000,-0.000000,-0.000000
51.028764,-0.000000,-0.000000,-0.000000
51.061835,-0.000000,-0.000000,-0.000000
51.094907,-0.000000,-0.000000,-0.000000
51.127978,0.000000,0.000000,0.000000
51.161049,0.000000,0.000000,0.000000
51.194120,0.000000,0.000000,0.000000
51.227191,0.000000,0.000000,0.000000
51.260262,0.000000,0.000000,0.000000
51.293333,-0.000000,-0.000000,-0.000000
51.326405,-0.000000,-0.000000,-0.000000
51.359476,-0.000000,-0.000000,-0.000000
51.392547,-0.000000,-0.000000,-0.000000
51.425618,-0.000000,-0.000000,-0.000000
51.458689,0.000000,0.000000,0.000000
51.491760,0.000000,0.000000,0.000000
51.524831,0.000000,0.000000,0.000000
51.557902,0.000000,0.000000,0.000000
51.590974,0.000000,0.000000,0.000000
51.624045,-0.000000,-0.000000,-0.000000
51.657116,-0.000000,-0.000000,-0.000000
51.690187,-0.000000,-0.000000,-0.000000
51.723258,-0.000000,-0.000000,-0.000000
51.756329,-0.000000,-0.000000,-0.000000
51.789400,0.000000,0.000000,0.000000
51.822472,0.000000,0.000000,0.000000
51.855543,0.000000,0.000000,0.000000
51.888614,0.000000,0.000000,0.000000
51.921685,0.000000,0.000000,0.000000
51.954756,-0.000000,-0.000000,-0.000000
51.987827,-0.000000,-0.000000,-0.000000
52.020898,-0.000000,-0.000000,-0.000000
52.053970,-0.000000,-0.000000,-0.000000
52.087041,-0.000000,-0.000000,-0.000000
52.120112,0.000000,0.000000,0.000000
52.153183,0.000000,0.000000,0.000000
52.186254,0.000000,0.000000,0.000000
52.219325,0.000000,0.000000,0.000000
52.252396,0.000000,0.000000,0.000000
52.285468,-0.000000,-0.000000,-0.000000
52.318539,-0.000000,-0.000000,-0.000000
52.351610,-0.000000,-0.000000,-0.000000
52.384681,-0.000000,-0.000000,-0.000000
52.417752,-0.000000,-0.000000,-0.000000
52.450823,0.000000,0.000000,0.000000
52.483894,0.000000,0.000000,0.000000
52.516965,0.000000,0.000000,0.000000
52.550037,0.000000,0.000000,0.000000
52.583108,0.000000,0.000000,0.000000
52.616179,-0.000000,-0.000000,-0.000000
52.649250,-0.000000,-0.000000,-0.000000
52.682321,-0.000000,-0.000000,-0.000000
52.715392,-0.000000,-0.000000,-0.000000
52.748463,-0.000000,-0.000000,-0.000000
52.781535,0.000000,0.000000,0.000000
52.814606,0.000000,0.000000,0.000000
52.847677,0.000000,0.000000,0.000000
52.880748,0.000000,0.000000,0.000000
52.913819,0.000000,0.000000,0.000000
52.946890,-0.000000,-0.000000,-0.000000
52.979961,-0.000000,-0.000000,-0.000000
53.013033,-0.000000,-0.000000,-0.000000
53.046104,-0.000000,-0.000000,-0.000000
53.079175,-0.000000,-0.000000,-0.000000
53.112246,0.000000,0.000000,0.000000
53.145317,0.000000,0.000000,0.000000
53.178388,0.000000,0.000000,0.000000
53.211459,0.000000,0.000000,0.000000
53.244530,0.000000,0.000000,0.000000
53.277602,-0.000000,-0.000000,-0.000000
53.310673,-0.000000,-0.000000,-0.000000
53.343744,-0.000000,-0.000000,-0.000000
53.376815,-0.000000,-0.000000,-0.000000
53.409886,-0.000000,-0.000000,-0.000000
53.442957,0.000000,0.000000,0.000000
53.476028,0.000000,0.000000,0.000000
53.509100,0.000000,0.000000,0.000000
53.542171,0.000000,0.000000,0.000000
53.575242,0.000000,0.000000,0.000000
53.608313,-0.000000,-0.000000,-0.000000
53.641384,-0.000000,-0.000000,-0.000000
53.674455,-0.000000,-0.000000,-0.000000
53.707526,-0.000000,-0.000000,-0.000000
53.740598,-0.000000,-0.000000,-0.000000
53.773669,0.000000,0.000000,0.000000
53.806740,0.000000,0.000000,0.000000
53.839811,0.000000,0.000000,0.000000
53.872882,0.000000,0.000000,0.000000
53.905953,0.000000,0.000000,0.000000
53.939024,-0.000000,-0.000000,-0.000000
53.972095,-0.000000,-0.000000,-0.000000
54.005167,-0.000000,-0.000000,-0.000000
54.038238,-0.000000,-0.000000,-0.000000
54.071309,-0.000000,-0.000000,-0.000000
54.104380,0.000000,0.000000,0.000000
54.137451,0.000000,0.000000,0.000000
54.170522,0.000000,0.000000,0.000000
54.203593,0.000000,0.000000,0.000000
54.236665,0.000000,0.000000,0.000000
54.269736,-0.000000,-0.000000,-0.000000
54.302807,-0.000000,-0.000000,-0.000000
54.335878,-0.000000,-0.000000,-0.000000
54.368949,-0.000000,-0.000000,-0.000000
54.402020,-0.000000,-0.000000,-0.000000
54.435091,0.000000,0.000000,0.000000
54.468163,0.000000,0.000000,0.000000
54.501234,0.000000,0.000000,0.000000
54.534305,0.000000,0.000000,0.000000
54.567376,0.000000,0.000000,0.000000
54.600447,-0.000000,-0.000000,-0.000000
54.633518,-0.000000,-0.000000,-0.000000
54.666589,-0.000000,-0.000000,-0.000000
54.699660,-0.000000,-0.000000,-0.000000
54.732732,-0.000000,-0.000000,-0.000000
54.765803,0.000000,0.000000,0.000000
54.798874,0.000000,0.000000,0.000000
54.831945,0.000000,0.000000,0.000000
54.865016,0.000000,0.000000,0.000000
54.898087,0.000000,0.000000,0.000000
54.931158,-0.000000,-0.000000,-0.000000
54.964230,-0.000000,-0.000000,-0.000000
54.997301,-0.000000,-0.000000,-0.000000
55.030372,-0.000000,-0.000000,-0.000000
55.063443,-0.000000,-0.000000,-0.000000
55.096514,0.000000,0.000000,0.000000
55.129585,0.000000,0.000000,0.000000
55.162656,0.000000,0.000000,0.000000
55.195728,0.000000,0.000000,0.000000
55.228799,0.000000,0.000000,0.000000
55.261870,-0.000000,-0.000000,-0.000000
55.294941,-0.000000,-0.000000,-0.000000
55.328012,-0.000000,-0.000000,-0.000000
55.361083,-0.000000,-0.000000,-0.000000
55.394154,-0.000000,-0.000000,-0.000000
55.427226,0.000000,0.000000,0.000000
55.460297,0.000000,0.000000,0.000000
55.493368,0.000000,0.000000,0.000000
55.526439,0.000000,0.000000,0.000000
55.559510,0.000000,0.000000,0.000000
55.592581,-0.000000,-0.000000,-0.000000
55.625652,-0.000000,-0.000000,-0.000000
55.658723,-0.000000,-0.000000,-0.000000
55.691795,-0.000000,-0.000000,-0.000000
55.724866,-0.000000,-0.000000,-0.000000
55.757937,0.000000,0.000000,0.000000
55.791008,0.000000,0.000000,0.000000
55.824079,0.000000,0.000000,0.000000
55.857150,0.000000,0.000000,0.000000
55.890221,0.000000,0.000000,0.000000
55.923293,-0.000000,-0.000000,-0.000000
55.956364,-0.000000,-0.000000,-0.000000
55.989435,-0.000000,-0.000000,-0.000000
56.022506,-0.000000,-0.000000,-0.000000
56.055577,-0.000000,-0.000000,-0.000000
56.088648,0.000000,0.000000,0.000000
56.121719,0.000000,0.000000,0.000000
56.154791,0.000000,0.000000,0.000000
56.187862,0.000000,0.000000,0.000000
56.220933,0.000000,0.000000,0.000000
56.254004,-0.000000,-0.000000,-0.000000
56.287075,-0.000000,-0.000000,-0.000000
56.320146,-0.000000,-0.000000,-0.000000
56.353217,-0.000000,-0.000000,-0.000000
56.386288,-0.000000,-0.000000,-0.000000
56.419360,0.000000,0.000000,0.000000
56.452431,0.000000,0.000000,0.000000
56.485502,0.000000,0.000000,0.000000
56.518573,0.000000,0.000000,0.000000
56.551644,0.000000,0.000000,0.000000
56.584715,-0.000000,-0.000000,-0.000000
56.617786,-0.000000,-0.000000,-0.000000
56.650858,-0.000000,-0.000000,-0.000000
56.683929,-0.000000,-0.000000,-0.000000
56.717000,-0.000000,-0.000000,-0.000000
56.750071,0.000000,0.000000,0.000000
56.783142,0.000000,0.000000,0.000000
56.816213,0.000000,0.000000,0.000000
56.849284,0.000000,0.000000,0.000000
56.882356,0.000000,0.000000,0.000000
56.915427,-0.000000,-0.000000,-0.000000
56.948498,-0.000000,-0.000000,-0.000000
56.981569,-0.000000,-0.000000,-0.000000
57.014640,-0.000000,-0.000000,-0.000000
57.047711,-0.000000,-0.000000,-0.000000
57.080782,0.000000,0.000000,0.000000
57.113853,0.000000,0.000000,0.000000
57.146925,0.000000,0.000000,0.000000
57.179996,0.000000,0.000000,0.000000
57.213067,0.000000,0.000000,0.000000
57.246138,-0.000000,-0.000000,-0.000000
57.279209,-0.000000,-0.000000,-0.000000
57.312280,-0.000000,-0.000000,-0.000000
57.345351,-0.000000,-0.000000,-0.000000
57.378423,-0.000000,-0.000000,-0.000000
57.411494,0.000000,0.000000,0.000000
57.444565,0.000000,0.000000,0.000000
57.477636,0.000000,0.000000,0.000000
57.510707,0.000000,0.000000,0.000000
57.543778,0.000000,0.000000,0.000000
57.576849,-0.000000,-0.000000,-0.000000
57.609921,-0.000000,-0.000000,-0.000000
57.642992,-0.000000,-0.000000,-0.000000
57.676063,-0.000000,-0.000000,-0.000000
57.709134,-0.000000,-0.000000,-0.000000
57.742205,0.000000,0.000000,0.000000
57.775276,0.000000,0.000000,0.000000
57.808347,0.000000,0.000000,0.000000
57.841419,0.000000,0.000000,0.000000
57.874490,0.000000,0.000000,0.000000
57.907561,-0.000000,-0.000000,-0.000000
57.940632,-0.000000,-0.000000,-0.000000
57.973703,-0.000000,-0.000000,-0.000000
58.006774,-0.000000,-0.000000,-0.000000
58.039845,-0.000000,-0.000000,-0.000000
58.072916,0.000000,0.000000,0.000000
58.105988,0.000000,0.000000,0.000000
58.139059,0.000000,0.000000,0.000000
58.172130,0.000000,0.000000,0.000000
58.205201,0.000000,0.000000,0.000000
58.238272,-0.000000,-0.000000,-0.000000
58.271343,-0.000000,-0.000000,-0.000000
58.304414,-0.000000,-0.000000,-0.000000
58.337486,-0.000000,-0.000000,-0.000000
58.370557,-0.000000,-0.000000,-0.000000
58.403628,0.000000,0.000000,0.000000
58.436699,0.000000,0.000000,0.000000
58.469770,0.000000,0.000000,0.000000
58.502841,0.000000,0.000000,0.000000
58.535912,0.000000,0.000000,0.000000
58.568984,-0.000000,-0.000000,-0.000000
58.602055,-0.000000,-0.000000,-0.000000
58.635126,-0.000000,-0.000000,-0.000000
58.668197,-0.000000,-0.000000,-0.000000
58.701268,-0.000000,-0.000000,-0.000000
58.734339,0.000000,0.000000,0.000000
58.767410,0.000000,0.000000,0.000000
58.800481,0.000000,0.000000,0.000000
58.833553,0.000000,0.000000,0.000000
58.866624,0.000000,0.000000,0.000000
58.899695,-0.000000,-0.000000,-0.000000
58.932766,-0.000000,-0.000000,-0.000000
58.965837,-0.000000,-0.000000,-0.000000
58.998908,-0.000000,-0.000000,-0.000000
59.031979,-0.000000,-0.000000,-0.000000
59.065051,0.000000,0.000000,0.000000
59.098122,0.000000,0.000000,0.000000
59.131193,0.000000,0.000000,0.000000
59.164264,0.000000,0.000000,0.000000
59.197335,0.000000,0.000000,0.000000
59.230406,-0.000000,-0.000000,-0.000000
59.263477,-0.000000,-0.000000,-0.000000
59.296549,-0.000000,-0.000000,-0.000000
59.329620,-0.000000,-0.000000,-0.000000
59.362691,-0.000000,-0.000000,-0.000000
59.395762,0.000000,0.000000,0.000000
59.428833,0.000000,0.000000,0.000000
59.461904,0.000000,0.000000,0.000000
59.494975,0.000000,0.000000,0.000000
59.528046,0.000000,0.000000,0.000000
59.561118,-0.000000,-0.000000,-0.000000
59.594189,-0.000000,-0.000000,-0.000000
59.627260,-0.000000,-0.000000,-0.000000
59.660331,-0.000000,-0.000000,-0.000000
59.693402,-0.000000,-0.000000,-0.000000
59.726473,0.000000,0.000000,0.000000
59.759544,0.000000,0.000000,0.000000
59.792616,0.000000,0.000000,0.000000
59.825687,0.000000,0.000000,0.000000
59.858758,0.000000,0.000000,0.000000
59.891829,-0.000000,-0.000000,-0.000000
59.924900,-0.000000,-0.000000,-0.000000
59.957971,-0.000000,-0.000000,-0.000000
59.991042,-0.000000,-0.000000,-0.000000
60.024114,-0.000000,-0.000000,-0.000000
60.057185,0.000000,0.000000,0.000000
60.090256,0.000000,0.000000,0.000000
60.123327,0.000000,0.000000,0.000000
60.156398,0.000000,0.000000,0.000000
60.189469,0.000000,0.000000,0.000000
60.222540,-0.000000,-0.000000,-0.000000
60.255612,-0.000000,-0.000000,-0.000000
60.288683,-0.000000,-0.000000,-0.000000
60.321754,-0.000000,-0.000000,-0.000000
60.354825,-0.000000,-0.000000,-0.000000
60.387896,0.000000,0.000000,0.000000
60.420967,0.000000,0.000000,0.000000
60.454038,0.000000,0.000000,0.000000
60.487109,0.000000,0.000000,0.000000
60.520181,0.000000,0.000000,0.000000
60.553252,-0.000000,-0.000000,0.000000
60.586323,-0.000000,-0.000000,-0.000000
60.619394,-0.000000,-0.000000,-0.000000
60.652465,-0.000000,-0.000000,-0.000000
60.685536,-0.000000,-0.000000,-0.000000
60.718607,0.000000,0.000000,-0.000000
60.751679,0.000000,0.000000,0.000000
60.784750,0.000000,0.000000,0.000000
60.817821,0.000000,0.000000,0.000000
60.850892,0.000000,0.000000,0.000000
60.883963,-0.000000,-0.000000,0.000000
60.917034,-0.000000,-0.000000,-0.000000
60.950105,-0.000000,-0.000000,-0.000000
60.983177,-0.000000,-0.000000,-0.000000
61.016248,-0.000000,-0.000000,-0.000000
61.049319,0.000000,0.000000,-0.000000
61.082390,0.000000,0.000000,0.000000
61.115461,0.000000,0.000000,0.000000
61.148532,0.000000,0.000000,0.000000
61.181603,0.000000,0.000000,0.000000
61.214674,-0.000000,-0.000000,0.000000
61.247746,-0.000000,-0.000000,-0.000000
61.280817,-0.000000,-0.000000,-0.000000
61.313888,-0.000000,-0.000000,-0.000000
61.346959,-0.000000,-0.000000,-0.000000
61.380030,0.000000,0.000000,-0.000000
61.413101,0.000000,0.000000,0.000000
61.446172,0.000000,0.000000,0.000000
61.479244,0.000000,0.000000,0.000000
61.512315,0.000000,0.000000,0.000000
61.545386,-0.000000,-0.000000,0.000000
61.578457,-0.000000,-0.000000,-0.000000
61.611528,-0.000000,-0.000000,-0.000000
61.644599,-0.000000,-0.000000,-0.000000
61.677670,-0.000000,-0.000000,-0.000000
61.710742,0.000000,0.000000,-0.000000
61.743813,0.000000,0.000000,0.000000
61.776884,0.000000,0.000000,0.000000
61.809955,0.000000,0.000000,0.000000
61.843026,0.000000,0.000000,0.000000
61.876097,-0.000000,-0.000000,0.000000
61.909168,-0.000000,-0.000000,-0.000000
61.942239,-0.000000,-0.000000,-0.000000
61.975311,-0.000000,-0.000000,-0.000000
62.008382,-0.000000,-0.000000,-0.000000
62.041453,0.000000,0.000000,-0.000000
62.074524,0.000000,0.000000,0.000000
62.107595,0.000000,0.000000,0.000000
62.140666,0.000000,0.000000,0.000000
62.173737,0.000000,0.000000,0.000000
62.206809,-0.000000,-0.000000,0.000000
62.239880,-0.000000,-0.000000,-0.000000
62.272951,-0.000000,-0.000000,-0.000000
62.306022,-0.000000,-0.000000,-0.000000
62.339093,-0.000000,-0.000000,-0.000000
62.372164,0.000000,0.000000,-0.000000
62.405235,0.000000,0.000000,0.000000
62.438307,0.000000,0.000000,0.000000
62.471378,0.000000,0.000000,0.000000
62.504449,0.000000,0.000000,0.000000
62.537520,-0.000000,-0.000000,0.000000
62.570591,-0.000000,-0.000000,-0.000000
62.603662,-0.000000,-0.000000,-0.000000
62.636733,-0.000000,-0.000000,-0.000000
62.669805,-0.000000,-0.000000,-0.000000
62.702876,0.000000,0.000000,-0.000000
62.735947,0.000000,0.000000,0.000000
62.769018,0.000000,0.000000,0.000000
62.802089,0.000000,0.000000,0.000000
62.835160,0.000000,0.000000,0.000000
62.868231,-0.000000,-0.000000,0.000000
62.901302,-0.000000,-0.000000,-0.000000
62.934374,-0.000000,-0.000000,-0.000000
62.967445,-0.000000,-0.000000,-0.000000
63.000516,-0.000000,-0.000000,-0.000000
63.033587,0.000000,0.000000,-0.000000
63.066658,0.000000,0.000000,0.000000
63.099729,0.000000,0.000000,0.000000
63.132800,0.000000,0.000000,0.000000
63.165872,0.000000,0.000000,0.000000
63.198943,-0.000000,-0.000000,0.000000
63.232014,-0.000000,-0.000000,-0.000000
63.265085,-0.000000,-0.000000,-0.000000
63.298156,-0.000000,-0.000000,-0.000000
63.331227,-0.000000,-0.000000,-0.000000
63.364298,0.000000,0.000000,-0.000000
63.397370,0.000000,0.000000,0.000000
63.430441,0.000000,0.000000,0.000000
63.463512,0.000000,0.000000,0.000000
63.496583,0.000000,0.000000,0.000000
63.529654,-0.000000,-0.000000,0.000000
63.562725,-0.000000,-0.000000,-0.000000
63.595796,-0.000000,-0.000000,-0.000000
63.628867,-0.000000,-0.000000,-0.000000
63.661939,-0.000000,-0.000000,-0.000000
63.695010,0.000000,0.000000,-0.000000
63.728081,0.000000,0.000000,0.000000
63.761152,0.000000,0.000000,0.000000
63.794223,0.000000,0.000000,0.000000
63.827294,0.000000,0.000000,0.000000
63.860365,-0.000000,-0.000000,0.000000
63.893437,-0.000000,-0.000000,-0.000000
63.926508,-0.000000,-0.000000,-0.000000
63.959579,-0.000000,-0.000000,-0.000000
63.992650,-0.000000,-0.000000,-0.000000
64.025721,0.000000,0.000000,-0.000000
64.058792,0.000000,0.000000,0.000000
64.091863,0.000000,0.000000,0.000000
64.124935,0.000000,0.000000,0.000000
64.158006,0.000000,0.000000,0.000000
64.191077,-0.000000,-0.000000,0.000000
64.224148,-0.000000,-0.000000,-0.000000
64.257219,-0.000000,-0.000000,-0.000000
64.290290,-0.000000,-0.000000,-0.000000
64.323361,-0.000000,-0.000000,-0.000000
64.356432,0.000000,0.000000,-0.000000
64.389504,0.000000,0.000000,0.000000
64.422575,0.000000,0.000000,0.000000
64.455646,0.000000,0.000000,0.000000
64.488717,0.000000,0.000000,0.000000
64.521788,-0.000000,-0.000000,0.000000
64.554859,-0.000000,-0.000000,-0.000000
64.587930,-0.000000,-0.000000,-0.000000
64.621002,-0.000000,-0.000000,-0.000000
64.654073,-0.000000,-0.000000,-0.000000
64.687144,0.000000,0.000000,-0.000000
64.720215,0.000000,0.000000,0.000000
64.753286,0.000000,0.000000,0.000000
64.786357,0.000000,0.000000,0.000000
64.819428,0.000000,0.000000,0.000000
64.852500,-0.000000,-0.000000,0.000000
64.885571,-0.000000,-0.000000,-0.000000
64.918642,-0.000000,-0.000000,-0.000000
64.951713,-0.000000,-0.000000,-0.000000
64.984784,-0.000000,-0.000000,-0.000000
65.017855,0.000000,0.000000,-0.000000
65.050926,0.000000,0.000000,0.000000
65.083997,0.000000,0.000000,0.000000
65.117069,0.000000,0.000000,0.000000
65.150140,0.000000,0.000000,0.000000
65.183211,-0.000000,-0.000000,0.000000
65.216282,-0.000000,-0.000000,-0.000000
65.249353,-0.000000,-0.000000,-0.000000
65.282424,-0.000000,-0.000000,-0.000000
65.315495,-0.000000,-0.000000,-0.000000
65.348567,0.000000,0.000000,-0.000000
65.381638,0.000000,0.000000,0.000000
65.414709,0.000000,0.000000,0.000000
65.447780,0.000000,0.000000,0.000000
65.480851,0.000000,0.000000,0.000000
65.513922,-0.000000,-0.000000,0.000000
65.546993,-0.000000,-0.000000,-0.000000
65.580065,-0.000000,-0.000000,-0.000000
65.613136,-0.000000,-0.000000,-0.000000
65.646207,-0.000000,-0.000000,-0.000000
65.679278,0.000000,0.000000,-0.000000
65.712349,0.000000,0.000000,0.000000
65.745420,0.000000,0.000000,0.000000
65.778491,0.000000,0.000000,0.000000
65.811563,0.000000,0.000000,0.000000
65.844634,-0.000000,-0.000000,0.000000
65.877705,-0.000000,-0.000000,-0.000000
65.910776,-0.000000,-0.000000,-0.000000
65.943847,-0.000000,-0.000000,-0.000000
65.976918,-0.000000,-0.000000,-0.000000
66.009989,0.000000,0.000000,-0.000000
66.043060,0.000000,0.000000,0.000000
66.076132,0.000000,0.000000,0.000000
66.109203,0.000000,0.000000,0.000000
66.142274,0.000000,0.000000,0.000000
66.175345,-0.000000,-0.000000,0.000000
66.208416,-0.000000,-0.000000,-0.000000
66.241487,-0.000000,-0.000000,-0.000000
66.274558,-0.000000,-0.000000,-0.000000
66.307630,-0.000000,-0.000000,-0.000000
66.340701,0.000000,0.000000,-0.000000
66.373772,0.000000,0.000000,0.000000
66.406843,0.000000,0.000000,0.000000
66.439914,0.000000,0.000000,0.000000
66.472985,0.000000,0.000000,0.000000
66.506056,-0.000000,-0.000000,0.000000
66.539128,-0.000000,-0.000000,-0.000000
66.572199,-0.000000,-0.000000,-0.000000
66.605270,-0.000000,-0.000000,-0.000000
66.638341,-0.000000,-0.000000,-0.000000
66.671412,0.000000,0.000000,-0.000000
66.704483,0.000000,0.000000,0.000000
66.737554,0.000000,0.000000,0.000000
66.770625,0.000000,0.000000,0.000000
66.803697,0.000000,0.000000,0.000000
66.836768,-0.000000,-0.000000,0.000000
66.869839,-0.000000,-0.000000,-0.000000
66.902910,-0.000000,-0.000000,-0.000000
66.935981,-0.000000,-0.000000,-0.000000
66.969052,-0.000000,-0.000000,-0.000000
67.002123,0.000000,0.000000,-0.000000
67.035195,0.000000,0.000000,0.000000
67.068266,0.000000,0.000000,0.000000
67.101337,0.000000,0.000000,0.000000
67.134408,0.000000,0.000000,0.000000
67.167479,-0.000000,-0.000000,0.000000
67.200550,-0.000000,-0.000000,-0.000000
67.233621,-0.000000,-0.000000,-0.000000
67.266693,-0.000000,-0.000000,-0.000000
67.299764,-0.000000,-0.000000,-0.000000
67.332835,0.000000,0.000000,-0.000000
67.365906,0.000000,0.000000,0.000000
67.398977,0.000000,0.000000,0.000000
67.432048,0.000000,0.000000,0.000000
67.465119,0.000000,0.000000,0.000000
67.498190,-0.000000,-0.000000,0.000000
67.531262,-0.000000,-0.000000,-0.000000
67.564333,-0.000000,-0.000000,-0.000000
67.597404,-0.000000,-0.000000,-0.000000
67.630475,-0.000000,-0.000000,-0.000000
67.663546,0.000000,0.000000,-0.000000
67.696617,0.000000,0.000000,0.000000
67.729688,0.000000,0.000000,0.000000
67.762760,0.000000,0.000000,0.000000
67.795831,0.000000,0.000000,0.000000
67.828902,-0.000000,-0.000000,0.000000
67.861973,-0.000000,-0.000000,-0.000000
67.895044,-0.000000,-0.000000,-0.000000
67.928115,-0.000000,-0.000000,-0.000000
67.961186,-0.000000,-0.000000,-0.000000
67.994258,0.000000,0.000000,-0.000000
68.027329,0.000000,0.000000,0.000000
68.060400,0.000000,0.000000,0.000000
68.093471,0.000000,0.000000,0.000000
68.126542,0.000000,0.000000,0.000000
68.159613,-0.000000,-0.000000,0.000000
68.192684,-0.000000,-0.000000,-0.000000
68.225756,-0.000000,-0.000000,-0.000000
68.258827,-0.000000,-0.000000,-0.000000
68.291898,-0.000000,-0.000000,-0.000000
68.324969,0.000000,0.000000,-0.000000
68.358040,0.000000,0.000000,0.000000
68.391111,0.000000,0.000000,0.000000
68.424182,0.000000,0.000000,0.000000
68.457253,0.000000,0.000000,0.000000
68.490325,-0.000000,-0.000000,0.000000
68.523396,-0.000000,-0.000000,-0.000000
68.556467,-0.000000,-0.000000,-0.000000
68.589538,-0.000000,-0.000000,-0.000000
68.622609,-0.000000,-0.000000,-0.000000
68.655680,0.000000,0.000000,-0.000000
68.688751,0.000000,0.000000,0.000000
68.721823,0.000000,0.000000,0.000000
68.754894,0.000000,0.000000,0.000000
68.787965,0.000000,0.000000,0.000000
68.821036,-0.000000,-0.000000,0.000000
68.854107,-0.000000,-0.000000,-0.000000
68.887178,-0.000000,-0.000000,-0.000000
68.920249,-0.000000,-0.000000,-0.000000
68.953321,-0.000000,-0.000000,-0.000000
68.986392,0.000000,0.000000,-0.000000
69.019463,0.000000,0.000000,0.000000
69.052534,0.000000,0.000000,0.000000
69.085605,0.000000,0.000000,0.000000
69.118676,0.000000,0.000000,0.000000
69.151747,-0.000000,-0.000000,0.000000
69.184818,-0.000000,-0.000000,-0.000000
69.217890,-0.000000,-0.000000,-0.000000
69.250961,-0.000000,-0.000000,-0.000000
69.284032,-0.000000,-0.000000,-0.000000
69.317103,0.000000,0.000000,-0.000000
69.350174,0.000000,0.000000,0.000000
69.383245,0.000000,0.000000,0.000000
69.416316,0.000000,0.000000,0.000000
69.449388,0.000000,0.000000,0.000000
69.482459,-0.000000,-0.000000,0.000000
69.515530,-0.000000,-0.000000,-0.000000
69.548601,-0.000000,-0.000000,-0.000000
69.581672,-0.000000,-0.000000,-0.000000
69.614743,-0.000000,-0.000000,-0.000000
69.647814,0.000000,0.000000,-0.000000
69.680886,0.000000,0.000000,0.000000
69.713957,0.000000,0.000000,0.000000
69.747028,0.000000,0.000000,0.000000
69.780099,0.000000,0.000000,0.000000
69.813170,-0.000000,-0.000000,0.000000
69.846241,-0.000000,-0.000000,-0.000000
69.879312,-0.000000,-0.000000,-0.000000
69.912383,-0.000000,-0.000000,-0.000000
69.945455,-0.000000,-0.000000,-0.000000
69.978526,0.000000,0.000000,-0.000000
70.011597,0.000000,0.000000,0.000000
70.044668,0.000000,0.000000,0.000000
70.077739,0.000000,0.000000,0.000000
70.110810,0.000000,0.000000,0.000000
70.143881,-0.000000,-0.000000,0.000000
70.176953,-0.000000,-0.000000,-0.000000
70.210024,-0.000000,-0.000000,-0.000000
70.243095,-0.000000,-0.000000,-0.000000
70.276166,-0.000000,-0.000000,-0.000000
70.309237,0.000000,0.000000,-0.000000
70.342308,0.000000,0.000000,0.000000
70.375379,0.000000,0.000000,0.000000
70.408451,0.000000,0.000000,0.000000
70.441522,0.000000,0.000000,0.000000
70.474593,-0.000000,-0.000000,0.000000
70.507664,-0.000000,-0.000000,-0.000000
70.540735,-0.000000,-0.000000,-0.000000
70.573806,-0.000000,-0.000000,-0.000000
70.606877,-0.000000,-0.000000,-0.000000
70.639949,0.000000,0.000000,-0.000000
70.673020,0.000000,0.000000,0.000000
70.706091,0.000000,0.000000,0.000000
70.739162,0.000000,0.000000,0.000000
70.772233,0.000000,0.000000,0.000000
70.805304,-0.000000,-0.000000,0.000000
70.838375,-0.000000,-0.000000,-0.000000
70.871446,-0.000000,-0.000000,-0.000000
70.904518,-0.000000,-0.000000,-0.000000
70.937589,-0.000000,-0.000000,-0.000000
70.970660,0.000000,0.000000,-0.000000
71.003731,0.000000,0.000000,0.000000
71.036802,0.000000,0.000000,0.000000
71.069873,0.000000,0.000000,0.000000
71.102944,0.000000,0.000000,0.000000
71.136016,-0.000000,-0.000000,0.000000
71.169087,-0.000000,-0.000000,-0.000000
71.202158,-0.000000,-0.000000,-0.000000
71.235229,-0.000000,-0.000000,-0.000000
71.268300,-0.000000,-0.000000,-0.000000
71.301371,0.000000,0.000000,-0.000000
71.334442,0.000000,0.000000,0.000000
71.367514,0.000000,0.000000,0.000000
71.400585,0.000000,0.000000,0.000000
71.433656,0.000000,0.000000,0.000000
71.466727,-0.000000,-0.000000,0.000000
71.499798,-0.000000,-0.000000,-0.000000
71.532869,-0.000000,-0.000000,-0.000000
71.565940,-0.000000,-0.000000,-0.000000
71.599011,-0.000000,-0.000000,-0.000000
71.632083,0.000000,0.000000,-0.000000
71.665154,0.000000,0.000000,0.000000
71.698225,0.000000,0.000000,0.000000
71.731296,0.000000,0.000000,0.000000
71.764367,0.000000,0.000000,0.000000
71.797438,-0.000000,-0.000000,0.000000
71.830509,-0.000000,-0.000000,-0.000000
71.863581,-0.000000,-0.000000,-0.000000
71.896652,-0.000000,-0.000000,-0.000000
71.929723,-0.000000,-0.000000,-0.000000
71.962794,0.000000,0.000000,-0.000000
71.995865,0.000000,0.000000,0.000000
72.028936,0.000000,0.000000,0.000000
72.062007,0.000000,0.000000,0.000000
72.095079,0.000000,0.000000,0.000000
72.128150,-0.000000,-0.000000,0.000000
72.161221,-0.000000,-0.000000,-0.000000
72.194292,-0.000000,-0.000000,-0.000000
72.227363,-0.000000,-0.000000,-0.000000
72.260434,-0.000000,-0.000000,-0.000000
72.293505,0.000000,0.000000,-0.000000
72.326576,0.000000,0.000000,0.000000
72.359648,0.000000,0.000000,0.000000
72.392719,0.000000,0.000000,0.000000
72.425790,0.000000,0.000000,0.000000
72.458861,-0.000000,-0.000000,0.000000
72.491932,-0.000000,-0.000000,-0.000000
72.525003,-0.000000,-0.000000,-0.000000
72.558074,-0.000000,-0.000000,-0.000000
72.591146,-0.000000,-0.000000,-0.000000
72.624217,0.000000,0.000000,-0.000000
72.657288,0.000000,0.000000,0.000000
72.690359,0.000000,0.000000,0.000000
72.723430,0.000000,0.000000,0.000000
72.756501,0.000000,0.000000,0.000000
72.789572,-0.000000,-0.000000,0.000000
72.822644,-0.000000,-0.000000,-0.000000
72.855715,-0.000000,-0.000000,-0.000000
72.888786,-0.000000,-0.000000,-0.000000
72.921857,-0.000000,-0.000000,-0.000000
72.954928,0.000000,0.000000,-0.000000
72.987999,0.000000,0.000000,0.000000
73.021070,0.000000,0.000000,0.000000
73.054141,0.000000,0.000000,0.000000
73.087213,0.000000,0.000000,0.000000
73.120284,-0.000000,-0.000000,0.000000
73.153355,-0.000000,-0.000000,-0.000000
73.186426,-0.000000,-0.000000,-0.000000
73.219497,-0.000000,-0.000000,-0.000000
73.252568,-0.000000,-0.000000,-0.000000
73.285639,0.000000,0.000000,-0.000000
73.318711,0.000000,0.000000,0.000000
73.351782,0.000000,0.000000,0.000000
73.384853,0.000000,0.000000,0.000000
73.417924,0.000000,0.000000,0.000000
73.450995,-0.000000,-0.000000,0.000000
73.484066,-0.000000,-0.000000,-0.000000
73.517137,-0.000000,-0.000000,-0.000000
73.550209,-0.000000,-0.000000,-0.000000
73.583280,-0.000000,-0.000000,-0.000000
73.616351,0.000000,0.000000,-0.000000
73.649422,0.000000,0.000000,0.000000
73.682493,0.000000,0.000000,0.000000
73.715564,0.000000,0.000000,0.000000
73.748635,0.000000,0.000000,0.000000
73.781707,-0.000000,-0.000000,0.000000
73.814778,-0.000000,-0.000000,-0.000000
73.847849,-0.000000,-0.000000,-0.000000
73.880920,-0.000000,-0.000000,-0.000000
73.913991,-0.000000,-0.000000,-0.000000
73.947062,0.000000,0.000000,-0.000000
73.980133,0.000000,0.000000,0.000000
74.013204,0.000000,0.000000,0.000000
74.046276,0.000000,0.000000,0.000000
74.079347,0.000000,0.000000,0.000000
74.112418,-0.000000,-0.000000,0.000000
74.145489,-0.000000,-0.000000,-0.000000
74.178560,-0.000000,-0.000000,-0.000000
74.211631,-0.000000,-0.000000,-0.000000
74.244702,-0.000000,-0.000000,-0.000000
74.277774,0.000000,0.000000,-0.000000
74.310845,0.000000,0.000000,0.000000
74.343916,0.000000,0.000000,0.000000
74.376987,0.000000,0.000000,0.000000
74.410058,0.000000,0.000000,0.000000
74.443129,-0.000000,-0.000000,0.000000
74.476200,-0.000000,-0.000000,-0.000000
74.509272,-0.000000,-0.000000,-0.000000
74.542343,-0.000000,-0.000000,-0.000000
74.575414,-0.000000,-0.000000,-0.000000
74.608485,0.000000,0.000000,-0.000000
74.641556,0.000000,0.000000,0.000000
74.674627,0.000000,0.000000,0.000000
74.707698,0.000000,0.000000,0.000000
74.740769,0.000000,0.000000,0.000000
74.773841,-0.000000,-0.000000,0.000000
74.806912,-0.000000,-0.000000,-0.000000
74.839983,-0.000000,-0.000000,-0.000000
74.873054,-0.000000,-0.000000,-0.000000
74.906125,-0.000000,-0.000000,-0.000000
74.939196,0.000000,0.000000,-0.000000
74.972267,0.000000,0.000000,0.000000
75.005339,0.000000,0.000000,0.000000
75.038410,0.000000,0.000000,0.000000
75.071481,0.000000,0.000000,0.000000
75.104552,-0.000000,-0.000000,0.000000
75.137623,-0.000000,-0.000000,-0.000000
75.170694,-0.000000,-0.000000,-0.000000
75.203765,-0.000000,-0.000000,-0.000000
75.236837,-0.000000,-0.000000,-0.000000
75.269908,0.000000,0.000000,-0.000000
75.302979,0.000000,0.000000,0.000000
75.336050,0.000000,0.000000,0.000000
75.369121,0.000000,0.000000,0.000000
75.402192,0.000000,0.000000,0.000000
75.435263,-0.000000,-0.000000,0.000000
75.468334,-0.000000,-0.000000,-0.000000
75.501406,-0.000000,-0.000000,-0.000000
75.534477,-0.000000,-0.000000,-0.000000
75.567548,-0.000000,-0.000000,-0.000000
75.600619,0.000000,0.000000,-0.000000
75.633690,0.000000,0.000000,0.000000
75.666761,0.000000,0.000000,0.000000
75.699832,0.000000,0.000000,0.000000
75.732904,0.000000,0.000000,0.000000
75.765975,-0.000000,-0.000000,0.000000
75.799046,-0.000000,-0.000000,-0.000000
75.832117,-0.000000,-0.000000,-0.000000
75.865188,-0.000000,-0.000000,-0.000000
75.898259,-0.000000,-0.000000,-0.000000
75.931330,0.000000,0.000000,-0.000000
75.964402,0.000000,0.000000,0.000000
75.997473,0.000000,0.000000,0.000000
76.030544,0.000000,0.000000,0.000000
76.063615,0.000000,0.000000,0.000000
76.096686,-0.000000,-0.000000,0.000000
76.129757,-0.000000,-0.000000,-0.000000
76.162828,-0.000000,-0.000000,-0.000000
76.195900,-0.000000,-0.000000,-0.000000
76.228971,-0.000000,-0.000000,-0.000000
76.262042,0.000000,0.000000,-0.000000
76.295113,0.000000,0.000000,0.000000
76.328184,0.000000,0.000000,0.000000
76.361255,0.000000,0.000000,0.000000
76.394326,0.000000,0.000000,0.000000
76.427397,-0.000000,-0.000000,0.000000
76.460469,-0.000000,-0.000000,-0.000000
76.493540,-0.000000,-0.000000,-0.000000
76.526611,-0.000000,-0.000000,-0.000000
76.559682,-0.000000,-0.000000,-0.000000
76.592753,0.000000,0.000000,-0.000000
76.625824,0.000000,0.000000,0.000000
76.658895,0.000000,0.000000,0.000000
76.691967,0.000000,0.000000,0.000000
76.725038,0.000000,0.000000,0.000000
76.758109,-0.000000,-0.000000,0.000000
76.791180,-0.000000,-0.000000,-0.000000
76.824251,-0.000000,-0.000000,-0.000000
76.857322,-0.000000,-0.000000,-0.000000
76.890393,-0.000000,-0.000000,-0.000000
76.923465,0.000000,0.000000,-0.000000
76.956536,0.000000,0.000000,0.000000
76.989607,0.000000,0.000000,0.000000
77.022678,0.000000,0.000000,0.000000
77.055749,0.000000,0.000000,0.000000
77.088820,-0.000000,-0.000000,0.000000
77.121891,-0.000000,-0.000000,-0.000000
77.154962,-0.000000,-0.000000,-0.000000
77.188034,-0.000000,-0.000000,-0.000000
77.221105,-0.000000,-0.000000,-0.000000
77.254176,0.000000,0.000000,-0.000000
77.287247,0.000000,0.000000,0.000000
77.320318,0.000000,0.000000,0.000000
77.353389,0.000000,0.000000,0.000000
77.386460,0.000000,0.000000,0.000000
77.419532,-0.000000,-0.000000,0.000000
77.452603,-0.000000,-0.000000,-0.000000
77.485674,-0.000000,-0.000000,-0.000000
77.518745,-0.000000,-0.000000,-0.000000
77.551816,-0.000000,-0.000000,-0.000000
77.584887,0.000000,0.000000,-0.000000
77.617958,0.000000,0.000000,0.000000
77.651030,0.000000,0.000000,0.000000
77.684101,0.000000,0.000000,0.000000
77.717172,0.000000,0.000000,0.000000
77.750243,-0.000000,-0.000000,0.000000
77.783314,-0.000000,-0.000000,-0.000000
77.816385,-0.000000,-0.000000,-0.000000
77.849456,-0.000000,-0.000000,-0.000000
77.882527,-0.000000,-0.000000,-0.000000
77.915599,0.000000,0.000000,-0.000000
77.948670,0.000000,0.000000,0.000000
77.981741,0.000000,0.000000,0.000000
78.014812,0.000000,0.000000,0.000000
78.047883,0.000000,0.000000,0.000000
78.080954,-0.000000,-0.000000,0.000000
78.114025,-0.000000,-0.000000,-0.000000
78.147097,-0.000000,-0.000000,-0.000000
78.180168,-0.000000,-0.000000,-0.000000
78.213239,-0.000000,-0.000000,-0.000000
78.246310,0.000000,0.000000,-0.000000
78.279381,0.000000,0.000000,0.000000
78.312452,0.000000,0.000000,0.000000
78.345523,0.000000,0.000000,0.000000
78.378595,0.000000,0.000000,0.000000
78.411666,-0.000000,-0.000000,0.000000
78.444737,-0.000000,-0.000000,-0.000000
78.477808,-0.000000,-0.000000,-0.000000
78.510879,-0.000000,-0.000000,-0.000000
78.543950,-0.000000,-0.000000,-0.000000
78.577021,0.000000,0.000000,-0.000000
78.610093,0.000000,0.000000,0.000000
78.643164,0.000000,0.000000,0.000000
78.676235,0.000000,0.000000,0.000000
78.709306,0.000000,0.000000,0.000000
78.742377,-0.000000,-0.000000,0.000000
78.775448,-0.000000,-0.000000,-0.000000
78.808519,-0.000000,-0.000000,-0.000000
78.841590,-0.000000,-0.000000,-0.000000
78.874662,-0.000000,-0.000000,-0.000000
78.907733,0.000000,0.000000,-0.000000
78.940804,0.000000,0.000000,0.000000
78.973875,0.000000,0.000000,0.000000
79.006946,0.000000,0.000000,0.000000
79.040017,0.000000,0.000000,0.000000
79.073088,-0.000000,-0.000000,0.000000
79.106160,-0.000000,-0.000000,-0.000000
79.139231,-0.000000,-0.000000,-0.000000
79.172302,-0.000000,-0.000000,-0.000000
79.205373,-0.000000,-0.000000,-0.000000
79.238444,0.000000,0.000000,-0.000000
79.271515,0.000000,0.000000,0.000000
79.304586,0.000000,0.000000,0.000000
79.337658,0.000000,0.000000,0.000000
79.370729,0.000000,0.000000,0.000000
79.403800,-0.000000,-0.000000,0.000000
79.436871,-0.000000,-0.000000,-0.000000
79.469942,-0.000000,-0.000000,-0.000000
79.503013,-0.000000,-0.000000,-0.000000
79.536084,-0.000000,-0.000000,-0.000000
79.569155,0.000000,0.000000,-0.000000
79.602227,0.000000,0.000000,0.000000
79.635298,0.000000,0.000000,0.000000
79.668369,0.000000,0.000000,0.000000
79.701440,0.000000,0.000000,0.000000
79.734511,-0.000000,-0.000000,0.000000
79.767582,-0.000000,-0.000000,-0.000000
79.800653,-0.000000,-0.000000,-0.000000
79.833725,-0.000000,-0.000000,-0.000000
79.866796,-0.000000,-0.000000,-0.000000
79.899867,0.000000,0.000000,-0.000000
79.932938,0.000000,0.000000,0.000000
79.966009,0.000000,0.000000,0.000000
79.999080,0.000000,0.000000,0.000000
80.032151,0.000000,0.000000,0.000000
80.065223,-0.000000,-0.000000,0.000000
80.098294,-0.000000,-0.000000,-0.000000
80.131365,-0.000000,-0.000000,-0.000000
80.164436,-0.000000,-0.000000,-0.000000
80.197507,-0.000000,-0.000000,-0.000000
80.230578,0.000000,0.000000,-0.000000
80.263649,0.000000,0.000000,0.000000
80.296720,0.000000,0.000000,0.000000
80.329792,0.000000,0.000000,0.000000
80.362863,0.000000,0.000000,0.000000
80.395934,-0.000000,-0.000000,0.000000
80.429005,-0.000000,-0.000000,-0.000000
80.462076,-0.000000,-0.000000,-0.000000
80.495147,-0.000000,-0.000000,-0.000000
80.528218,-0.000000,-0.000000,-0.000000
80.561290,0.000000,0.000000,-0.000000
80.594361,0.000000,0.000000,0.000000
80.627432,0.000000,0.000000,0.000000
80.660503,0.000000,0.000000,0.000000
80.693574,0.000000,0.000000,0.000000
80.726645,-0.000000,-0.000000,0.000000
80.759716,-0.000000,-0.000000,-0.000000
80.792788,-0.000000,-0.000000,-0.000000
80.825859,-0.000000,-0.000000,-0.000000
80.858930,-0.000000,-0.000000,-0.000000
80.892001,0.000000,0.000000,-0.000000
80.925072,0.000000,0.000000,0.000000
80.958143,0.000000,0.000000,0.000000
80.991214,0.000000,0.000000,0.000000
81.024286,0.000000,0.000000,0.000000
81.057357,-0.000000,-0.000000,0.000000
81.090428,-0.000000,-0.000000,-0.000000
81.123499,-0.000000,-0.000000,-0.000000
81.156570,-0.000000,-0.000000,-0.000000
81.189641,-0.000000,-0.000000,-0.000000
81.222712,0.000000,0.000000,-0.000000
81.255783,0.000000,0.000000,0.000000
81.288855,0.000000,0.000000,0.000000
81.321926,0.000000,0.000000,0.000000
81.354997,0.000000,0.000000,0.000000
81.388068,-0.000000,-0.000000,0.000000
81.421139,-0.000000,-0.000000,-0.000000
81.454210,-0.000000,-0.000000,-0.000000
81.487281,-0.000000,-0.000000,-0.000000
81.520353,-0.000000,-0.000000,-0.000000
81.553424,0.000000,0.000000,-0.000000
81.586495,0.000000,0.000000,0.000000
81.619566,0.000000,0.000000,0.000000
81.652637,0.000000,0.000000,0.000000
81.685708,0.000000,0.000000,0.000000
81.718779,-0.000000,-0.000000,0.000000
81.751851,-0.000000,-0.000000,-0.000000
81.784922,-0.000000,-0.000000,-0.000000
81.817993,-0.000000,-0.000000,-0.000000
81.851064,-0.000000,-0.000000,-0.000000
81.884135,0.000000,0.000000,-0.000000
81.917206,0.000000,0.000000,0.000000
81.950277,0.000000,0.000000,0.000000
81.983348,0.000000,0.000000,0.000000
82.016420,0.000000,0.000000,0.000000
82.049491,-0.000000,-0.000000,0.000000
82.082562,-0.000000,-0.000000,-0.000000
82.115633,-0.000000,-0.000000,-0.000000
82.148704,-0.000000,-0.000000,-0.000000
82.181775,-0.000000,-0.000000,-0.000000
82.214846,0.000000,0.000000,-0.000000
82.247918,0.000000,0.000000,0.000000
82.280989,0.000000,0.000000,0.000000
82.314060,0.000000,0.000000,0.000000
82.347131,0.000000,0.000000,0.000000
82.380202,-0.000000,-0.000000,0.000000
82.413273,-0.000000,-0.000000,-0.000000
82.446344,-0.000000,-0.000000,-0.000000
82.479416,-0.000000,-0.000000,-0.000000
82.512487,-0.000000,-0.000000,-0.000000
82.545558,0.000000,0.000000,-0.000000
82.578629,0.000000,0.000000,0.000000
82.611700,0.000000,0.000000,0.000000
82.644771,0.000000,0.000000,0.000000
82.677842,0.000000,0.000000,0.000000
82.710913,-0.000000,-0.000000,0.000000
82.743985,-0.000000,-0.000000,-0.000000
82.777056,-0.000000,-0.000000,-0.000000
82.810127,-0.000000,-0.000000,-0.000000
82.843198,-0.000000,-0.000000,-0.000000
82.876269,0.000000,0.000000,-0.000000
82.909340,0.000000,0.000000,0.000000
82.942411,0.000000,0.000000,0.000000
82.975483,0.000000,0.000000,0.000000
83.008554,0.000000,0.000000,0.000000
83.041625,-0.000000,-0.000000,0.000000
83.074696,-0.000000,-0.000000,-0.000000
83.107767,-0.000000,-0.000000,-0.000000
83.140838,-0.000000,-0.000000,-0.000000
83.173909,-0.000000,-0.000000,-0.000000
83.206981,0.000000,0.000000,-0.000000
83.240052,0.000000,0.000000,0.000000
83.273123,0.000000,0.000000,0.000000
83.306194,0.000000,0.000000,0.000000
83.339265,0.000000,0.000000,0.000000
83.372336,-0.000000,-0.000000,0.000000
83.405407,-0.000000,-0.000000,-0.000000
83.438478,-0.000000,-0.000000,-0.000000
83.471550,-0.000000,-0.000000,-0.000000
83.504621,-0.000000,-0.000000,-0.000000
83.537692,0.000000,0.000000,-0.000000
83.570763,0.000000,0.000000,0.000000
83.603834,0.000000,0.000000,0.000000
83.636905,0.000000,0.000000,0.000000
83.669976,0.000000,0.000000,0.000000
83.703048,-0.000000,-0.000000,0.000000
83.736119,-0.000000,-0.000000,-0.000000
83.769190,-0.000000,-0.000000,-0.000000
83.802261,-0.000000,-0.000000,-0.000000
83.835332,-0.000000,-0.000000,-0.000000
83.868403,0.000000,0.000000,-0.000000
83.901474,0.000000,0.000000,0.000000
83.934546,0.000000,0.000000,0.000000
83.967617,0.000000,0.000000,0.000000
84.000688,0.000000,0.000000,0.000000
84.033759,-0.000000,-0.000000,0.000000
84.066830,-0.000000,-0.000000,-0.000000
84.099901,-0.000000,-0.000000,-0.000000
84.132972,-0.000000,-0.000000,-0.000000
84.166044,-0.000000,-0.000000,-0.000000
84.199115,0.000000,0.000000,-0.000000
84.232186,0.000000,0.000000,0.000000
84.265257,0.000000,0.000000,0.000000
84.298328,0.000000,0.000000,0.000000
84.331399,0.000000,0.000000,0.000000
84.364470,-0.000000,-0.000000,0.000000
84.397541,-0.000000,-0.000000,-0.000000
84.430613,-0.000000,-0.000000,-0.000000
84.463684,-0.000000,-0.000000,-0.000000
84.496755,-0.000000,-0.000000,-0.000000
84.529826,0.000000,0.000000,-0.000000
84.562897,0.000000,0.000000,0.000000
84.595968,0.000000,0.000000,0.000000
84.629039,0.000000,0.000000,0.000000
84.662111,0.000000,0.000000,0.000000
84.695182,-0.000000,-0.000000,0.000000
84.728253,-0.000000,-0.000000,-0.000000
84.761324,-0.000000,-0.000000,-0.000000
84.794395,-0.000000,-0.000000,-0.000000
84.827466,-0.000000,-0.000000,-0.000000
84.860537,0.000000,0.000000,-0.000000
84.893609,0.000000,0.000000,0.000000
84.926680,0.000000,0.000000,0.000000
84.959751,0.000000,0.000000,0.000000
84.992822,0.000000,0.000000,0.000000
85.025893,-0.000000,-0.000000,0.000000
85.058964,-0.000000,-0.000000,-0.000000
85.092035,-0.000000,-0.000000,-0.000000
85.125106,-0.000000,-0.000000,-0.000000
85.158178,-0.000000,-0.000000,-0.000000
85.191249,0.000000,0.000000,-0.000000
85.224320,0.000000,0.000000,0.000000
85.257391,0.000000,0.000000,0.000000
85.290462,0.000000,0.000000,0.000000
85.323533,0.000000,0.000000,0.000000
85.356604,-0.000000,-0.000000,0.000000
85.389676,-0.000000,-0.000000,-0.000000
85.422747,-0.000000,-0.000000,-0.000000
85.455818,-0.000000,-0.000000,-0.000000
85.488889,-0.000000,-0.000000,-0.000000
85.521960,0.000000,0.000000,-0.000000
85.555031,0.000000,0.000000,0.000000
85.588102,0.000000,0.000000,0.000000
85.621174,0.000000,0.000000,0.000000
85.654245,0.000000,0.000000,0.000000
85.687316,-0.000000,-0.000000,0.000000
85.720387,-0.000000,-0.000000,-0.000000
85.753458,-0.000000,-0.000000,-0.000000
85.786529,-0.000000,-0.000000,-0.000000
85.819600,-0.000000,-0.000000,-0.000000
85.852671,0.000000,0.000000,-0.000000
85.885743,0.000000,0.000000,0.000000
85.918814,0.000000,0.000000,0.000000
85.951885,0.000000,0.000000,0.000000
85.984956,0.000000,0.000000,0.000000
86.018027,-0.000000,-0.000000,0.000000
86.051098,-0.000000,-0.000000,-0.000000
86.084169,-0.000000,-0.000000,-0.000000
86.117241,-0.000000,-0.000000,-0.000000
86.150312,-0.000000,-0.000000,-0.000000
86.183383,0.000000,0.000000,-0.000000
86.216454,0.000000,0.000000,0.000000
86.249525,0.000000,0.000000,0.000000
86.282596,0.000000,0.000000,0.000000
86.315667,0.000000,0.000000,0.000000
86.348739,-0.000000,-0.000000,0.000000
86.381810,-0.000000,-0.000000,-0.000000
86.414881,-0.000000,-0.000000,-0.000000
86.447952,-0.000000,-0.000000,-0.000000
86.481023,-0.000000,-0.000000,-0.000000
86.514094,0.000000,0.000000,-0.000000
86.547165,0.000000,0.000000,0.000000
86.580237,0.000000,0.000000,0.000000
86.613308,0.000000,0.000000,0.000000
86.646379,0.000000,0.000000,0.000000
86.679450,-0.000000,-0.000000,0.000000
86.712521,-0.000000,-0.000000,-0.000000
86.745592,-0.000000,-0.000000,-0.000000
86.778663,-0.000000,-0.000000,-0.000000
86.811734,-0.000000,-0.000000,-0.000000
86.844806,0.000000,0.000000,-0.000000
86.877877,0.000000,0.000000,0.000000
86.910948,0.000000,0.000000,0.000000
86.944019,0.000000,0.000000,0.000000
86.977090,0.000000,0.000000,0.000000
87.010161,-0.000000,-0.000000,0.000000
87.043232,-0.000000,-0.000000,-0.000000
87.076304,-0.000000,-0.000000,-0.000000
87.109375,-0.000000,-0.000000,-0.000000
87.142446,-0.000000,-0.000000,-0.000000
87.175517,0.000000,0.000000,-0.000000
87.208588,0.000000,0.000000,0.000000
87.241659,0.000000,0.000000,0.000000
87.274730,0.000000,0.000000,0.000000
87.307802,0.000000,0.000000,0.000000
87.340873,-0.000000,-0.000000,0.000000
87.373944,-0.000000,-0.000000,-0.000000
87.407015,-0.000000,-0.000000,-0.000000
87.440086,-0.000000,-0.000000,-0.000000
87.473157,-0.000000,-0.000000,-0.000000
87.506228,0.000000,0.000000,-0.000000
87.539299,0.000000,0.000000,0.000000
87.572371,0.000000,0.000000,0.000000
87.605442,0.000000,0.000000,0.000000
87.638513,0.000000,0.000000,0.000000
87.671584,-0.000000,-0.000000,0.000000
87.704655,-0.000000,-0.000000,-0.000000
87.737726,-0.000000,-0.000000,-0.000000
87.770797,-0.000000,-0.000000,-0.000000
87.803869,-0.000000,-0.000000,-0.000000
87.836940,0.000000,0.000000,-0.000000
87.870011,0.000000,0.000000,0.000000
87.903082,0.000000,0.000000,0.000000
87.936153,0.000000,0.000000,0.000000
87.969224,0.000000,0.000000,0.000000
88.002295,-0.000000,-0.000000,0.000000
88.035367,-0.000000,-0.000000,-0.000000
88.068438,-0.000000,-0.000000,-0.000000
88.101509,-0.000000,-0.000000,-0.000000
88.134580,-0.000000,-0.000000,-0.000000
88.167651,0.000000,0.000000,-0.000000
88.200722,0.000000,0.000000,0.000000
88.233793,0.000000,0.000000,0.000000
88.266864,0.000000,0.000000,0.000000
88.299936,0.000000,0.000000,0.000000
88.333007,-0.000000,-0.000000,0.000000
88.366078,-0.000000,-0.000000,-0.000000
88.399149,-0.000000,-0.000000,-0.000000
88.432220,-0.000000,-0.000000,-0.000000
88.465291,-0.000000,-0.000000,-0.000000
88.498362,0.000000,0.000000,-0.000000
88.531434,0.000000,0.000000,0.000000
88.564505,0.000000,0.000000,0.000000
88.597576,0.000000,0.000000,0.000000
88.630647,0.000000,0.000000,0.000000
88.663718,-0.000000,-0.000000,0.000000
88.696789,-0.000000,-0.000000,-0.000000
88.729860,-0.000000,-0.000000,-0.000000
88.762932,-0.000000,-0.000000,-0.000000
88.796003,-0.000000,-0.000000,-0.000000
88.829074,0.000000,0.000000,-0.000000
88.862145,0.000000,0.000000,0.000000
88.895216,0.000000,0.000000,0.000000
88.928287,0.000000,0.000000,0.000000
88.961358,0.000000,0.000000,0.000000
88.994430,-0.000000,-0.000000,0.000000
89.027501,-0.000000,-0.000000,-0.000000
89.060572,-0.000000,-0.000000,-0.000000
89.093643,-0.000000,-0.000000,-0.000000
89.126714,-0.000000,-0.000000,-0.000000
89.159785,0.000000,0.000000,-0.000000
89.192856,0.000000,0.000000,0.000000
89.225927,0.000000,0.000000,0.000000
89.258999,0.000000,0.000000,0.000000
89.292070,0.000000,0.000000,0.000000
89.325141,-0.000000,-0.000000,0.000000
89.358212,-0.000000,-0.000000,-0.000000
89.391283,-0.000000,-0.000000,-0.000000
89.424354,-0.000000,-0.000000,-0.000000
89.457425,-0.000000,-0.000000,-0.000000
89.490497,0.000000,0.000000,-0.000000
89.523568,0.000000,0.000000,0.000000
89.556639,0.000000,0.000000,0.000000
89.589710,0.000000,0.000000,0.000000
89.622781,0.000000,0.000000,0.000000
89.655852,-0.000000,-0.000000,0.000000
89.688923,-0.000000,-0.000000,-0.000000
89.721995,-0.000000,-0.000000,-0.000000
89.755066,-0.000000,-0.000000,-0.000000
89.788137,-0.000000,-0.000000,-0.000000
89.821208,0.000000,0.000000,-0.000000
89.854279,0.000000,0.000000,0.000000
89.887350,0.000000,0.000000,0.000000
89.920421,0.000000,0.000000,0.000000
89.953492,0.000000,0.000000,0.000000
89.986564,-0.000000,-0.000000,0.000000
90.019635,-0.000000,-0.000000,-0.000000
90.052706,-0.000000,-0.000000,-0.000000
90.085777,-0.000000,-0.000000,-0.000000
90.118848,-0.000000,-0.000000,-0.000000
90.151919,0.000000,0.000000,-0.000000
90.184990,0.000000,0.000000,0.000000
90.218062,0.000000,0.000000,0.000000
90.251133,0.000000,0.000000,0.000000
90.284204,0.000000,0.000000,0.000000
90.317275,-0.000000,-0.000000,0.000000
90.350346,-0.000000,-0.000000,-0.000000
90.383417,-0.000000,-0.000000,-0.000000
90.416488,-0.000000,-0.000000,-0.000000
90.449560,-0.000000,-0.000000,-0.000000
90.482631,0.000000,0.000000,-0.000000
90.515702,0.000000,0.000000,0.000000
90.548773,0.000000,0.000000,0.000000
90.581844,0.000000,0.000000,0.000000
90.614915,0.000000,0.000000,0.000000
90.647986,-0.000000,-0.000000,0.000000
90.681057,-0.000000,-0.000000,-0.000000
90.714129,-0.000000,-0.000000,-0.000000
90.747200,-0.000000,-0.000000,-0.000000
90.780271,-0.000000,-0.000000,-0.000000
90.813342,0.000000,0.000000,-0.000000
90.846413,0.000000,0.000000,0.000000
90.879484,0.000000,0.000000,0.000000
90.912555,0.000000,0.000000,0.000000
90.945627,0.000000,0.000000,0.000000
90.978698,-0.000000,-0.000000,0.000000
91.011769,-0.000000,-0.000000,-0.000000
91.044840,-0.000000,-0.000000,-0.000000
91.077911,-0.000000,-0.000000,-0.000000
91.110982,-0.000000,-0.000000,-0.000000
91.144053,0.000000,0.000000,-0.000000
91.177125,0.000000,0.000000,0.000000
91.210196,0.000000,0.000000,0.000000
91.243267,0.000000,0.000000,0.000000
91.276338,0.000000,0.000000,0.000000
91.309409,-0.000000,-0.000000,0.000000
91.342480,-0.000000,-0.000000,-0.000000
91.375551,-0.000000,-0.000000,-0.000000
91.408623,-0.000000,-0.000000,-0.000000
91.441694,-0.000000,-0.000000,-0.000000
91.474765,0.000000,0.000000,-0.000000
91.507836,0.000000,0.000000,0.000000
91.540907,0.000000,0.000000,0.000000
91.573978,0.000000,0.000000,0.000000
91.607049,0.000000,0.000000,0.000000
91.640120,-0.000000,-0.000000,0.000000
91.673192,-0.000000,-0.000000,-0.000000
91.706263,-0.000000,-0.000000,-0.000000
91.739334,-0.000000,-0.000000,-0.000000
91.772405,-0.000000,-0.000000,-0.000000
91.805476,0.000000,0.000000,-0.000000
91.838547,0.000000,0.000000,0.000000
91.871618,0.000000,0.000000,0.000000
91.904690,0.000000,0.000000,0.000000
91.937761,0.000000,0.000000,0.000000
91.970832,-0.000000,-0.000000,0.000000
92.003903,-0.000000,-0.000000,-0.000000
92.036974,-0.000000,-0.000000,-0.000000
92.070045,-0.000000,-0.000000,-0.000000
92.103116,-0.000000,-0.000000,-0.000000
92.136188,0.000000,0.000000,-0.000000
92.169259,0.000000,0.000000,0.000000
92.202330,0.000000,0.000000,0.000000
92.235401,0.000000,0.000000,0.000000
92.268472,0.000000,0.000000,0.000000
92.301543,-0.000000,-0.000000,0.000000
92.334614,-0.000000,-0.000000,-0.000000
92.367685,-0.000000,-0.000000,-0.000000
92.400757,-0.000000,-0.000000,-0.000000
92.433828,-0.000000,-0.000000,-0.000000
92.466899,0.000000,0.000000,-0.000000
92.499970,0.000000,0.000000,0.000000
92.533041,0.000000,0.000000,0.000000
92.566112,0.000000,0.000000,0.000000
92.599183,0.000000,0.000000,0.000000
92.632255,-0.000000,-0.000000,0.000000
92.665326,-0.000000,-0.000000,-0.000000
92.698397,-0.000000,-0.000000,-0.000000
92.731468,-0.000000,-0.000000,-0.000000
92.764539,-0.000000,-0.000000,-0.000000
92.797610,0.000000,0.000000,-0.000000
92.830681,0.000000,0.000000,0.000000
92.863753,0.000000,0.000000,0.000000
92.896824,0.000000,0.000000,0.000000
92.929895,0.000000,0.000000,0.000000
92.962966,-0.000000,-0.000000,0.000000
92.996037,-0.000000,-0.000000,-0.000000
93.029108,-0.000000,-0.000000,-0.000000
93.062179,-0.000000,-0.000000,-0.000000
93.095250,-0.000000,-0.000000,-0.000000
93.128322,0.000000,0.000000,-0.000000
93.161393,0.000000,0.000000,0.000000
93.194464,0.000000,0.000000,0.000000
93.227535,0.000000,0.000000,0.000000
93.260606,0.000000,0.000000,0.000000
93.293677,-0.000000,-0.000000,0.000000
93.326748,-0.000000,-0.000000,-0.000000
93.359820,-0.000000,-0.000000,-0.000000
93.392891,-0.000000,-0.000000,-0.000000
93.425962,-0.000000,-0.000000,-0.000000
93.459033,0.000000,0.000000,-0.000000
93.492104,0.000000,0.000000,0.000000
93.525175,0.000000,0.000000,0.000000
93.558246,0.000000,0.000000,0.000000
93.591318,0.000000,0.000000,0.000000
93.624389,-0.000000,-0.000000,0.000000
93.657460,-0.000000,-0.000000,-0.000000
93.690531,-0.000000,-0.000000,-0.000000
93.723602,-0.000000,-0.000000,-0.000000
93.756673,-0.000000,-0.000000,-0.000000
93.789744,0.000000,0.000000,-0.000000
93.822815,0.000000,0.000000,0.000000
93.855887,0.000000,0.000000,0.000000
93.888958,0.000000,0.000000,0.000000
93.922029,0.000000,0.000000,0.000000
93.955100,-0.000000,-0.000000,0.000000
93.988171,-0.000000,-0.000000,-0.000000
94.021242,-0.000000,-0.000000,-0.000000
94.054313,-0.000000,-0.000000,-0.000000
94.087385,-0.000000,-0.000000,-0.000000
94.120456,0.000000,0.000000,-0.000000
94.153527,0.000000,0.000000,0.000000
94.186598,0.000000,0.000000,0.000000
94.219669,0.000000,0.000000,0.000000
94.252740,0.000000,0.000000,0.000000
94.285811,-0.000000,-0.000000,0.000000
94.318883,-0.000000,-0.000000,-0.000000
94.351954,-0.000000,-0.000000,-0.000000
94.385025,-0.000000,-0.000000,-0.000000
94.418096,-0.000000,-0.000000,-0.000000
94.451167,0.000000,0.000000,-0.000000
94.484238,0.000000,0.000000,0.000000
94.517309,0.000000,0.000000,0.000000
94.550381,0.000000,0.000000,0.000000
94.583452,0.000000,0.000000,0.000000
94.616523,-0.000000,-0.000000,0.000000
94.649594,-0.000000,-0.000000,-0.000000
94.682665,-0.000000,-0.000000,-0.000000
94.715736,-0.000000,-0.000000,-0.000000
94.748807,-0.000000,-0.000000,-0.000000
94.781878,0.000000,0.000000,-0.000000
94.814950,0.000000,0.000000,0.000000
94.848021,0.000000,0.000000,0.000000
94.881092,0.000000,0.000000,0.000000
94.914163,0.000000,0.000000,0.000000
94.947234,-0.000000,-0.000000,0.000000
94.980305,-0.000000,-0.000000,-0.000000
95.013376,-0.000000,-0.000000,-0.000000
95.046448,-0.000000,-0.000000,-0.000000
95.079519,-0.000000,-0.000000,-0.000000
95.112590,0.000000,0.000000,-0.000000
95.145661,0.000000,0.000000,0.000000
95.178732,0.000000,0.000000,0.000000
95.211803,0.000000,0.000000,0.000000
95.244874,0.000000,0.000000,0.000000
95.277946,-0.000000,-0.000000,0.000000
95.311017,-0.000000,-0.000000,-0.000000
95.344088,-0.000000,-0.000000,-0.000000
95.377159,-0.000000,-0.000000,-0.000000
95.410230,-0.000000,-0.000000,-0.000000
95.443301,0.000000,0.000000,-0.000000
95.476372,0.000000,0.000000,0.000000
95.509443,0.000000,0.000000,0.000000
95.542515,0.000000,0.000000,0.000000
95.575586,0.000000,0.000000,0.000000
95.608657,-0.000000,-0.000000,0.000000
95.641728,-0.000000,-0.000000,-0.000000
95.674799,-0.000000,-0.000000,-0.000000
95.707870,-0.000000,-0.000000,-0.000000
95.740941,-0.000000,-0.000000,-0.000000
95.774013,0.000000,0.000000,-0.000000
95.807084,0.000000,0.000000,0.000000
95.840155,0.000000,0.000000,0.000000
95.873226,0.000000,0.000000,0.000000
95.906297,0.000000,0.000000,0.000000
95.939368,-0.000000,-0.000000,0.000000
95.972439,-0.000000,-0.000000,-0.000000
96.005511,-0.000000,-0.000000,-0.000000
96.038582,-0.000000,-0.000000,-0.000000
96.071653,-0.000000,-0.000000,-0.000000
96.104724,0.000000,0.000000,-0.000000
96.137795,0.000000,0.000000,0.000000
96.170866,0.000000,0.000000,0.000000
96.203937,0.000000,0.000000,0.000000
96.237008,0.000000,0.000000,0.000000
96.270080,-0.000000,-0.000000,0.000000
96.303151,-0.000000,-0.000000,-0.000000
96.336222,-0.000000,-0.000000,-0.000000
96.369293,-0.000000,-0.000000,-0.000000
96.402364,-0.000000,-0.000000,-0.000000
96.435435,0.000000,0.000000,-0.000000
96.468506,0.000000,0.000000,0.000000
96.501578,0.000000,0.000000,0.000000
96.534649,0.000000,0.000000,0.000000
96.567720,0.000000,0.000000,0.000000
96.600791,-0.000000,-0.000000,0.000000
96.633862,-0.000000,-0.000000,-0.000000
96.666933,-0.000000,-0.000000,-0.000000
96.700004,-0.000000,-0.000000,-0.000000
96.733076,-0.000000,-0.000000,-0.000000
96.766147,0.000000,0.000000,-0.000000
96.799218,0.000000,0.000000,0.000000
96.832289,0.000000,0.000000,0.000000
96.865360,0.000000,0.000000,0.000000
96.898431,0.000000,0.000000,0.000000
96.931502,-0.000000,-0.000000,0.000000
96.964574,-0.000000,-0.000000,-0.000000
96.997645,-0.000000,-0.000000,-0.000000
97.030716,-0.000000,-0.000000,-0.000000
97.063787,-0.000000,-0.000000,-0.000000
97.096858,0.000000,0.000000,-0.000000
97.129929,0.000000,0.000000,0.000000
97.163000,0.000000,0.000000,0.000000
97.196071,0.000000,0.000000,0.000000
97.229143,0.000000,0.000000,0.000000
97.262214,-0.000000,-0.000000,0.000000
97.295285,-0.000000,-0.000000,-0.000000
97.328356,-0.000000,-0.000000,-0.000000
97.361427,-0.000000,-0.000000,-0.000000
97.394498,-0.000000,-0.000000,-0.000000
97.427569,0.000000,0.000000,-0.000000
97.460641,0.000000,0.000000,0.000000
97.493712,0.000000,0.000000,0.000000
97.526783,0.000000,0.000000,0.000000
97.559854,0.000000,0.000000,0.000000
97.592925,-0.000000,-0.000000,0.000000
97.625996,-0.000000,-0.000000,-0.000000
97.659067,-0.000000,-0.000000,-0.000000
97.692139,-0.000000,-0.000000,-0.000000
97.725210,-0.000000,-0.000000,-0.000000
97.758281,0.000000,0.000000,-0.000000
97.791352,0.000000,0.000000,0.000000
97.824423,0.000000,0.000000,0.000000
97.857494,0.000000,0.000000,0.000000
97.890565,0.000000,0.000000,0.000000
97.923636,-0.000000,-0.000000,0.000000
97.956708,-0.000000,-0.000000,-0.000000
97.989779,-0.000000,-0.000000,-0.000000
98.022850,-0.000000,-0.000000,-0.000000
98.055921,-0.000000,-0.000000,-0.000000
98.088992,0.000000,0.000000,-0.000000
98.122063,0.000000,0.000000,0.000000
98.155134,0.000000,0.000000,0.000000
98.188206,0.000000,0.000000,0.000000
98.221277,0.000000,0.000000,0.000000
98.254348,-0.000000,-0.000000,0.000000
98.287419,-0.000000,-0.000000,-0.000000
98.320490,-0.000000,-0.000000,-0.000000
98.353561,-0.000000,-0.000000,-0.000000
98.386632,-0.000000,-0.000000,-0.000000
98.419704,0.000000,0.000000,-0.000000
98.452775,0.000000,0.000000,0.000000
98.485846,0.000000,0.000000,0.000000
98.518917,0.000000,0.000000,0.000000
98.551988,0.000000,0.000000,0.000000
98.585059,-0.000000,-0.000000,0.000000
98.618130,-0.000000,-0.000000,-0.000000
98.651201,-0.000000,-0.000000,-0.000000
98.684273,-0.000000,-0.000000,-0.000000
98.717344,-0.000000,-0.000000,-0.000000
98.750415,0.000000,0.000000,-0.000000
98.783486,0.000000,0.000000,0.000000
98.816557,0.000000,0.000000,0.000000
98.849628,0.000000,0.000000,0.000000
98.882699,0.000000,0.000000,0.000000
98.915771,-0.000000,-0.000000,0.000000
98.948842,-0.000000,-0.000000,-0.000000
98.981913,-0.000000,-0.000000,-0.000000
99.014984,-0.000000,-0.000000,-0.000000
99.048055,-0.000000,-0.000000,-0.000000
99.081126,0.000000,0.000000,-0.000000
99.114197,0.000000,0.000000,0.000000
99.147269,0.000000,0.000000,0.000000
99.180340,0.000000,0.000000,0.000000
99.213411,0.000000,0.000000,0.000000
99.246482,-0.000000,-0.000000,0.000000
99.279553,-0.000000,-0.000000,-0.000000
99.312624,-0.000000,-0.000000,-0.000000
99.345695,-0.000000,-0.000000,-0.000000
99.378767,-0.000000,-0.000000,-0.000000
99.411838,0.000000,0.000000,-0.000000
99.444909,0.000000,0.000000,0.000000
99.477980,0.000000,0.000000,0.000000
99.511051,0.000000,0.000000,0.000000
99.544122,0.000000,0.000000,0.000000
99.577193,-0.000000,-0.000000,0.000000
99.610264,-0.000000,-0.000000,-0.000000
99.643336,-0.000000,-0.000000,-0.000000
99.676407,-0.000000,-0.000000,-0.000000
99.709478,-0.000000,-0.000000,-0.000000
99.742549,0.000000,0.000000,-0.000000
99.775620,0.000000,0.000000,0.000000
99.808691,0.000000,0.000000,0.000000
99.841762,0.000000,0.000000,0.000000
99.874834,0.000000,0.000000,0.000000
99.907905,-0.000000,-0.000000,0.000000
99.940976,-0.000000,-0.000000,-0.000000
99.974047,-0.000000,-0.000000,-0.000000
100.007118,-0.000000,-0.000000,-0.000000
100.040189,-0.000000,-0.000000,-0.000000
100.073260,0.000000,0.000000,-0.000000
100.106332,0.000000,0.000000,0.000000
100.139403,0.000000,0.000000,0.000000
100.172474,0.000000,0.000000,0.000000
100.205545,0.000000,0.000000,0.000000
100.238616,-0.000000,-0.000000,0.000000
100.271687,-0.000000,-0.000000,-0.000000
100.304758,-0.000000,-0.000000,-0.000000
100.337829,-0.000000,-0.000000,-0.000000
100.370901,-0.000000,-0.000000,-0.000000
100.403972,0.000000,0.000000,-0.000000
100.437043,0.000000,0.000000,0.000000
100.470114,0.000000,0.000000,0.000000
100.503185,0.000000,0.000000,0.000000
100.536256,0.000000,0.000000,0.000000
100.569327,-0.000000,-0.000000,0.000000
100.602399,-0.000000,-0.000000,-0.000000
100.635470,-0.000000,-0.000000,-0.000000
100.668541,-0.000000,-0.000000,-0.000000
100.701612,-0.000000,-0.000000,-0.000000
100.734683,0.000000,0.000000,-0.000000
100.767754,0.000000,0.000000,0.000000
100.800825,0.000000,0.000000,0.000000
100.833897,0.000000,0.000000,0.000000
100.866968,0.000000,0.000000,0.000000
100.900039,-0.000000,-0.000000,0.000000
100.933110,-0.000000,-0.000000,-0.000000
100.966181,-0.000000,-0.000000,-0.000000
100.999252,-0.000000,-0.000000,-0.000000
101.032323,-0.000000,-0.000000,-0.000000
101.065394,0.000000,0.000000,-0.000000
101.098466,0.000000,0.000000,0.000000
101.131537,0.000000,0.000000,0.000000
101.164608,0.000000,0.000000,0.000000
101.197679,0.000000,0.000000,0.000000
101.230750,-0.000000,-0.000000,0.000000
101.263821,-0.000000,-0.000000,-0.000000
101.296892,-0.000000,-0.000000,-0.000000
101.329964,-0.000000,-0.000000,-0.000000
101.363035,-0.000000,-0.000000,-0.000000
101.396106,0.000000,0.000000,-0.000000
101.429177,0.000000,0.000000,0.000000
101.462248,0.000000,0.000000,0.000000
101.495319,0.000000,0.000000,0.000000
101.528390,0.000000,0.000000,0.000000
101.561462,-0.000000,-0.000000,0.000000
101.594533,-0.000000,-0.000000,-0.000000
101.627604,-0.000000,-0.000000,-0.000000
101.660675,-0.000000,-0.000000,-0.000000
101.693746,-0.000000,-0.000000,-0.000000
101.726817,0.000000,0.000000,-0.000000
101.759888,0.000000,0.000000,0.000000
101.792960,0.000000,0.000000,0.000000
101.826031,0.000000,0.000000,0.000000
101.859102,0.000000,0.000000,0.000000
101.892173,-0.000000,-0.000000,0.000000
101.925244,-0.000000,-0.000000,-0.000000
101.958315,-0.000000,-0.000000,-0.000000
101.991386,-0.000000,-0.000000,-0.000000
102.024457,-0.000000,-0.000000,-0.000000
102.057529,0.000000,0.000000,-0.000000
102.090600,0.000000,0.000000,0.000000
102.123671,0.000000,0.000000,0.000000
102.156742,0.000000,0.000000,0.000000
102.189813,0.000000,0.000000,0.000000
102.222884,-0.000000,-0.000000,0.000000
102.255955,-0.000000,-0.000000,-0.000000
102.289027,-0.000000,-0.000000,-0.000000
102.322098,-0.000000,-0.000000,-0.000000
102.355169,-0.000000,-0.000000,-0.000000
102.388240,0.000000,0.000000,-0.000000
102.421311,0.000000,0.000000,0.000000
102.454382,0.000000,0.000000,0.000000
102.487453,0.000000,0.000000,0.000000
102.520525,0.000000,0.000000,0.000000
102.553596,-0.000000,-0.000000,0.000000
102.586667,-0.000000,-0.000000,-0.000000
102.619738,-0.000000,-0.000000,-0.000000
102.652809,-0.000000,-0.000000,-0.000000
102.685880,-0.000000,-0.000000,-0.000000
102.718951,0.000000,0.000000,-0.000000
102.752022,0.000000,0.000000,0.000000
102.785094,0.000000,0.000000,0.000000
102.818165,0.000000,0.000000,0.000000
102.851236,0.000000,0.000000,0.000000
102.884307,-0.000000,-0.000000,0.000000
102.917378,-0.000000,-0.000000,-0.000000
102.950449,-0.000000,-0.000000,-0.000000
102.983520,-0.000000,-0.000000,-0.000000
103.016592,-0.000000,-0.000000,-0.000000
103.049663,0.000000,0.000000,-0.000000
103.082734,0.000000,0.000000,0.000000
103.115805,0.000000,0.000000,0.000000
103.148876,0.000000,0.000000,0.000000
103.181947,0.000000,0.000000,0.000000
103.215018,-0.000000,-0.000000,0.000000
103.248090,-0.000000,-0.000000,-0.000000
103.281161,-0.000000,-0.000000,-0.000000
103.314232,-0.000000,-0.000000,-0.000000
103.347303,-0.000000,-0.000000,-0.000000
103.380374,0.000000,0.000000,-0.000000
103.413445,0.000000,0.000000,0.000000
103.446516,0.000000,0.000000,0.000000
103.479587,0.000000,0.000000,0.000000
103.512659,0.000000,0.000000,0.000000
103.545730,-0.000000,-0.000000,0.000000
103.578801,-0.000000,-0.000000,-0.000000
103.611872,-0.000000,-0.000000,-0.000000
103.644943,-0.000000,-0.000000,-0.000000
103.678014,-0.000000,-0.000000,-0.000000
103.711085,0.000000,0.000000,-0.000000
103.744157,0.000000,0.000000,0.000000
103.777228,0.000000,0.000000,0.000000
103.810299,0.000000,0.000000,0.000000
103.843370,0.000000,0.000000,0.000000
103.876441,-0.000000,-0.000000,0.000000
103.909512,-0.000000,-0.000000,-0.000000
103.942583,-0.000000,-0.000000,-0.000000
103.975655,-0.000000,-0.000000,-0.000000
104.008726,-0.000000,-0.000000,-0.000000
104.041797,0.000000,0.000000,-0.000000
104.074868,0.000000,0.000000,0.000000
104.107939,0.000000,0.000000,0.000000
104.141010,0.000000,0.000000,0.000000
104.174081,0.000000,0.000000,0.000000
104.207152,-0.000000,-0.000000,0.000000
104.240224,-0.000000,-0.000000,-0.000000
104.273295,-0.000000,-0.000000,-0.000000
104.306366,-0.000000,-0.000000,-0.000000
104.339437,-0.000000,-0.000000,-0.000000
104.372508,0.000000,0.000000,-0.000000
104.405579,0.000000,0.000000,0.000000
104.438650,0.000000,0.000000,0.000000
104.471722,0.000000,0.000000,0.000000
104.504793,0.000000,0.000000,0.000000
104.537864,-0.000000,-0.000000,0.000000
104.570935,-0.000000,-0.000000,-0.000000
104.604006,-0.000000,-0.000000,-0.000000
104.637077,-0.000000,-0.000000,-0.000000
104.670148,-0.000000,-0.000000,-0.000000
104.703220,0.000000,0.000000,-0.000000
104.736291,0.000000,0.000000,0.000000
104.769362,0.000000,0.000000,0.000000
104.802433,0.000000,0.000000,0.000000
104.835504,0.000000,0.000000,0.000000
104.868575,-0.000000,-0.000000,0.000000
104.901646,-0.000000,-0.000000,-0.000000
104.934718,-0.000000,-0.000000,-0.000000
104.967789,-0.000000,-0.000000,-0.000000
105.000860,-0.000000,-0.000000,-0.000000
105.033931,0.000000,0.000000,-0.000000
105.067002,0.000000,0.000000,0.000000
105.100073,0.000000,0.000000,0.000000
105.133144,0.000000,0.000000,0.000000
105.166215,0.000000,0.000000,0.000000
105.199287,-0.000000,-0.000000,0.000000
105.232358,-0.000000,-0.000000,-0.000000
105.265429,-0.000000,-0.000000,-0.000000
105.298500,-0.000000,-0.000000,-0.000000
105.331571,-0.000000,-0.000000,-0.000000
105.364642,0.000000,0.000000,-0.000000
105.397713,0.000000,0.000000,0.000000
105.430785,0.000000,0.000000,0.000000
105.463856,0.000000,0.000000,0.000000
105.496927,0.000000,0.000000,0.000000
105.529998,-0.000000,-0.000000,0.000000
105.563069,-0.000000,-0.000000,-0.000000
105.596140,-0.000000,-0.000000,-0.000000
105.629211,-0.000000,-0.000000,-0.000000
105.662283,-0.000000,-0.000000,-0.000000
105.695354,0.000000,0.000000,-0.000000
105.728425,0.000000,0.000000,0.000000
105.761496,0.000000,0.000000,0.000000
105.794567,0.000000,0.000000,0.000000
105.827638,0.000000,0.000000,0.000000
105.860709,-0.000000,-0.000000,0.000000
105.893780,-0.000000,-0.000000,-0.000000
105.926852,-0.000000,-0.000000,-0.000000
105.959923,-0.000000,-0.000000,-0.000000
105.992994,-0.000000,-0.000000,-0.000000
106.026065,0.000000,0.000000,-0.000000
106.059136,0.000000,0.000000,0.000000
106.092207,0.000000,0.000000,0.000000
106.125278,0.000000,0.000000,0.000000
106.158350,0.000000,0.000000,0.000000
106.191421,-0.000000,-0.000000,0.000000
106.224492,-0.000000,-0.000000,-0.000000
106.257563,-0.000000,-0.000000,-0.000000
106.290634,-0.000000,-0.000000,-0.000000
106.323705,-0.000000,-0.000000,-0.000000
106.356776,0.000000,0.000000,-0.000000
106.389848,0.000000,0.000000,0.000000
106.422919,0.000000,0.000000,0.000000
106.455990,0.000000,0.000000,0.000000
106.489061,0.000000,0.000000,0.000000
106.522132,-0.000000,-0.000000,0.000000
106.555203,-0.000000,-0.000000,-0.000000
106.588274,-0.000000,-0.000000,-0.000000
106.621345,-0.000000,-0.000000,-0.000000
106.654417,-0.000000,-0.000000,-0.000000
106.687488,0.000000,0.000000,-0.000000
106.720559,0.000000,0.000000,0.000000
106.753630,0.000000,0.000000,0.000000
106.786701,0.000000,0.000000,0.000000
106.819772,0.000000,0.000000,0.000000
106.852843,-0.000000,-0.000000,0.000000
106.885915,-0.000000,-0.000000,-0.000000
106.918986,-0.000000,-0.000000,-0.000000
106.952057,-0.000000,-0.000000,-0.000000
106.985128,-0.000000,-0.000000,-0.000000
107.018199,0.000000,0.000000,-0.000000
107.051270,0.000000,0.000000,0.000000
107.084341,0.000000,0.000000,0.000000
107.117413,0.000000,0.000000,0.000000
107.150484,0.000000,0.000000,0.000000
107.183555,-0.000000,-0.000000,0.000000
107.216626,-0.000000,-0.000000,-0.000000
107.249697,-0.000000,-0.000000,-0.000000
107.282768,-0.000000,-0.000000,-0.000000
107.315839,-0.000000,-0.000000,-0.000000
107.348911,0.000000,0.000000,-0.000000
107.381982,0.000000,0.000000,0.000000
107.415053,0.000000,0.000000,0.000000
107.448124,0.000000,0.000000,0.000000
107.481195,0.000000,0.000000,0.000000
107.514266,-0.000000,-0.000000,0.000000
107.547337,-0.000000,-0.000000,-0.000000
107.580408,-0.000000,-0.000000,-0.000000
107.613480,-0.000000,-0.000000,-0.000000
107.646551,-0.000000,-0.000000,-0.000000
107.679622,0.000000,0.000000,-0.000000
107.712693,0.000000,0.000000,0.000000
107.745764,0.000000,0.000000,0.000000
107.778835,0.000000,0.000000,0.000000
107.811906,0.000000,0.000000,0.000000
107.844978,-0.000000,-0.000000,0.000000
107.878049,-0.000000,-0.000000,-0.000000
107.911120,-0.000000,-0.000000,-0.000000
107.944191,-0.000000,-0.000000,-0.000000
107.977262,-0.000000,-0.000000,-0.000000
108.010333,0.000000,0.000000,-0.000000
108.043404,0.000000,0.000000,0.000000
108.076476,0.000000,0.000000,0.000000
108.109547,0.000000,0.000000,0.000000
108.142618,0.000000,0.000000,0.000000
108.175689,-0.000000,-0.000000,0.000000
108.208760,-0.000000,-0.000000,-0.000000
108.241831,-0.000000,-0.000000,-0.000000
108.274902,-0.000000,-0.000000,-0.000000
108.307973,-0.000000,-0.000000,-0.000000
108.341045,0.000000,0.000000,-0.000000
108.374116,0.000000,0.000000,0.000000
108.407187,0.000000,0.000000,0.000000
108.440258,0.000000,0.000000,0.000000
108.473329,0.000000,0.000000,0.000000
108.506400,-0.000000,-0.000000,0.000000
108.539471,-0.000000,-0.000000,-0.000000
108.572543,-0.000000,-0.000000,-0.000000
108.605614,-0.000000,-0.000000,-0.000000
108.638685,-0.000000,-0.000000,-0.000000
108.671756,0.000000,0.000000,-0.000000
108.704827,0.000000,0.000000,0.000000
108.737898,0.000000,0.000000,0.000000
108.770969,0.000000,0.000000,0.000000
108.804041,0.000000,0.000000,0.000000
108.837112,-0.000000,-0.000000,0.000000
108.870183,-0.000000,-0.000000,-0.000000
108.903254,-0.000000,-0.000000,-0.000000
108.936325,-0.000000,-0.000000,-0.000000
108.969396,-0.000000,-0.000000,-0.000000
109.002467,0.000000,0.000000,-0.000000
109.035538,0.000000,0.000000,0.000000
109.068610,0.000000,0.000000,0.000000
109.101681,0.000000,0.000000,0.000000
109.134752,0.000000,0.000000,0.000000
109.167823,-0.000000,-0.000000,0.000000
109.200894,-0.000000,-0.000000,-0.000000
109.233965,-0.000000,-0.000000,-0.000000
109.267036,-0.000000,-0.000000,-0.000000
109.300108,-0.000000,-0.000000,-0.000000
109.333179,0.000000,0.000000,-0.000000
109.366250,0.000000,0.000000,0.000000
109.399321,0.000000,0.000000,0.000000
109.432392,0.000000,0.000000,0.000000
109.465463,0.000000,0.000000,0.000000
109.498534,-0.000000,-0.000000,0.000000
109.531606,-0.000000,-0.000000,-0.000000
109.564677,-0.000000,-0.000000,-0.000000
109.597748,-0.000000,-0.000000,-0.000000
109.630819,-0.000000,-0.000000,-0.000000
109.663890,0.000000,0.000000,-0.000000
109.696961,0.000000,0.000000,0.000000
109.730032,0.000000,0.000000,0.000000
109.763104,0.000000,0.000000,0.000000
109.796175,0.000000,0.000000,0.000000
109.829246,-0.000000,-0.000000,0.000000
109.862317,-0.000000,-0.000000,-0.000000
109.895388,-0.000000,-0.000000,-0.000000
109.928459,-0.000000,-0.000000,-0.000000
109.961530,-0.000000,-0.000000,-0.000000
109.994601,0.000000,0.000000,-0.000000
110.027673,0.000000,0.000000,0.000000
110.060744,0.000000,0.000000,0.000000
110.093815,0.000000,0.000000,0.000000
110.126886,0.000000,0.000000,0.000000
110.159957,-0.000000,-0.000000,0.000000
110.193028,-0.000000,-0.000000,-0.000000
110.226099,-0.000000,-0.000000,-0.000000
110.259171,-0.000000,-0.000000,-0.000000
110.292242,-0.000000,-0.000000,-0.000000
110.325313,0.000000,0.000000,-0.000000
110.358384,0.000000,0.000000,0.000000
110.391455,0.000000,0.000000,0.000000
110.424526,0.000000,0.000000,0.000000
110.457597,0.000000,0.000000,0.000000
110.490669,-0.000000,-0.000000,0.000000
110.523740,-0.000000,-0.000000,-0.000000
110.556811,-0.000000,-0.000000,-0.000000
110.589882,-0.000000,-0.000000,-0.000000
110.622953,-0.000000,-0.000000,-0.000000
110.656024,0.000000,0.000000,-0.000000
110.689095,0.000000,0.000000,0.000000
110.722166,0.000000,0.000000,0.000000
110.755238,0.000000,0.000000,0.000000
110.788309,0.000000,0.000000,0.000000
110.821380,-0.000000,-0.000000,0.000000
110.854451,-0.000000,-0.000000,-0.000000
110.887522,-0.000000,-0.000000,-0.000000
110.920593,-0.000000,-0.000000,-0.000000
110.953664,-0.000000,-0.000000,-0.000000
110.986736,0.000000,0.000000,-0.000000
111.019807,0.000000,0.000000,0.000000
111.052878,0.000000,0.000000,0.000000
111.085949,0.000000,0.000000,0.000000
111.119020,0.000000,0.000000,0.000000
111.152091,-0.000000,-0.000000,0.000000
111.185162,-0.000000,-0.000000,-0.000000
111.218234,-0.000000,-0.000000,-0.000000
111.251305,-0.000000,-0.000000,-0.000000
111.284376,-0.000000,-0.000000,-0.000000
111.317447,0.000000,0.000000,-0.000000
111.350518,0.000000,0.000000,0.000000
111.383589,0.000000,0.000000,0.000000
111.416660,0.000000,0.000000,0.000000
111.449731,0.000000,0.000000,0.000000
111.482803,-0.000000,-0.000000,0.000000
111.515874,-0.000000,-0.000000,-0.000000
111.548945,-0.000000,-0.000000,-0.000000
111.582016,-0.000000,-0.000000,-0.000000
111.615087,-0.000000,-0.000000,-0.000000
111.648158,0.000000,0.000000,-0.000000
111.681229,0.000000,0.000000,0.000000
111.714301,0.000000,0.000000,0.000000
111.747372,0.000000,0.000000,0.000000
111.780443,0.000000,0.000000,0.000000
111.813514,-0.000000,-0.000000,0.000000
111.846585,-0.000000,-0.000000,-0.000000
111.879656,-0.000000,-0.000000,-0.000000
111.912727,-0.000000,-0.000000,-0.000000
111.945799,-0.000000,-0.000000,-0.000000
111.978870,0.000000,0.000000,-0.000000
112.011941,0.000000,0.000000,0.000000
112.045012,0.000000,0.000000,0.000000
112.078083,0.000000,0.000000,0.000000
112.111154,0.000000,0.000000,0.000000
112.144225,-0.000000,-0.000000,0.000000
112.177296,-0.000000,-0.000000,-0.000000
112.210368,-0.000000,-0.000000,-0.000000
112.243439,-0.000000,-0.000000,-0.000000
112.276510,-0.000000,-0.000000,-0.000000
112.309581,0.000000,0.000000,-0.000000
112.342652,0.000000,0.000000,0.000000
112.375723,0.000000,0.000000,0.000000
112.408794,0.000000,0.000000,0.000000
112.441866,0.000000,0.000000,0.000000
112.474937,-0.000000,-0.000000,0.000000
112.508008,-0.000000,-0.000000,-0.000000
112.541079,-0.000000,-0.000000,-0.000000
112.574150,-0.000000,-0.000000,-0.000000
112.607221,-0.000000,-0.000000,-0.000000
112.640292,0.000000,0.000000,-0.000000
112.673364,0.000000,0.000000,0.000000
112.706435,0.000000,0.000000,0.000000
112.739506,0.000000,0.000000,0.000000
112.772577,0.000000,0.000000,0.000000
112.805648,-0.000000,-0.000000,0.000000
112.838719,-0.000000,-0.000000,-0.000000
112.871790,-0.000000,-0.000000,-0.000000
112.904862,-0.000000,-0.000000,-0.000000
112.937933,-0.000000,-0.000000,-0.000000
112.971004,0.000000,0.000000,-0.000000
113.004075,0.000000,0.000000,0.000000
113.037146,0.000000,0.000000,0.000000
113.070217,0.000000,0.000000,0.000000
113.103288,0.000000,0.000000,0.000000
113.136359,-0.000000,-0.000000,0.000000
113.169431,-0.000000,-0.000000,-0.000000
113.202502,-0.000000,-0.000000,-0.000000
113.235573,-0.000000,-0.000000,-0.000000
113.268644,-0.000000,-0.000000,-0.000000
113.301715,0.000000,0.000000,-0.000000
113.334786,0.000000,0.000000,0.000000
113.367857,0.000000,0.000000,0.000000
113.400929,0.000000,0.000000,0.000000
113.434000,0.000000,0.000000,0.000000
113.467071,-0.000000,-0.000000,0.000000
113.500142,-0.000000,-0.000000,-0.000000
113.533213,-0.000000,-0.000000,-0.000000
113.566284,-0.000000,-0.000000,-0.000000
113.599355,-0.000000,-0.000000,-0.000000
113.632427,0.000000,0.000000,-0.000000
113.665498,0.000000,0.000000,0.000000
113.698569,0.000000,0.000000,0.000000
113.731640,0.000000,0.000000,0.000000
113.764711,0.000000,0.000000,0.000000
113.797782,-0.000000,-0.000000,0.000000
113.830853,-0.000000,-0.000000,-0.000000
113.863924,-0.000000,-0.000000,-0.000000
113.896996,-0.000000,-0.000000,-0.000000
113.930067,-0.000000,-0.000000,-0.000000
113.963138,0.000000,0.000000,-0.000000
113.996209,0.000000,0.000000,0.000000
114.029280,0.000000,0.000000,0.000000
114.062351,0.000000,0.000000,0.000000
114.095422,0.000000,0.000000,0.000000
114.128494,-0.000000,-0.000000,0.000000
114.161565,-0.000000,-0.000000,-0.000000
114.194636,-0.000000,-0.000000,-0.000000
114.227707,-0.000000,-0.000000,-0.000000
114.260778,-0.000000,-0.000000,-0.000000
114.293849,0.000000,0.000000,-0.000000
114.326920,0.000000,0.000000,0.000000
114.359992,0.000000,0.000000,0.000000
114.393063,0.000000,0.000000,0.000000
114.426134,0.000000,0.000000,0.000000
114.459205,-0.000000,-0.000000,0.000000
114.492276,-0.000000,-0.000000,-0.000000
114.525347,-0.000000,-0.000000,-0.000000
114.558418,-0.000000,-0.000000,-0.000000
114.591489,-0.000000,-0.000000,-0.000000
114.624561,0.000000,0.000000,-0.000000
114.657632,0.000000,0.000000,0.000000
114.690703,0.000000,0.000000,0.000000
114.723774,0.000000,0.000000,0.000000
114.756845,0.000000,0.000000,0.000000
114.789916,-0.000000,-0.000000,0.000000
114.822987,-0.000000,-0.000000,-0.000000
114.856059,-0.000000,-0.000000,-0.000000
114.889130,-0.000000,-0.000000,-0.000000
114.922201,-0.000000,-0.000000,-0.000000
114.955272,0.000000,0.000000,-0.000000
114.988343,0.000000,0.000000,0.000000
115.021414,0.000000,0.000000,0.000000
115.054485,0.000000,0.000000,0.000000
115.087557,0.000000,0.000000,0.000000
115.120628,-0.000000,-0.000000,0.000000
115.153699,-0.000000,-0.000000,-0.000000
115.186770,-0.000000,-0.000000,-0.000000
115.219841,-0.000000,-0.000000,-0.000000
115.252912,-0.000000,-0.000000,-0.000000
115.285983,0.000000,0.000000,-0.000000
115.319055,0.000000,0.000000,0.000000
115.352126,0.000000,0.000000,0.000000
115.385197,0.000000,0.000000,0.000000
115.418268,0.000000,0.000000,0.000000
115.451339,-0.000000,-0.000000,0.000000
115.484410,-0.000000,-0.000000,-0.000000
115.517481,-0.000000,-0.000000,-0.000000
115.550552,-0.000000,-0.000000,-0.000000
115.583624,-0.000000,-0.000000,-0.000000
115.616695,0.000000,0.000000,-0.000000
115.649766,0.000000,0.000000,0.000000
115.682837,0.000000,0.000000,0.000000
115.715908,0.000000,0.000000,0.000000
115.748979,0.000000,0.000000,0.000000
115.782050,-0.000000,-0.000000,0.000000
115.815122,-0.000000,-0.000000,-0.000000
115.848193,-0.000000,-0.000000,-0.000000
115.881264,-0.000000,-0.000000,-0.000000
115.914335,-0.000000,-0.000000,-0.000000
115.947406,0.000000,0.000000,-0.000000
115.980477,0.000000,0.000000,0.000000
116.013548,0.000000,0.000000,0.000000
116.046620,0.000000,0.000000,0.000000
116.079691,0.000000,0.000000,0.000000
116.112762,-0.000000,-0.000000,0.000000
116.145833,-0.000000,-0.000000,-0.000000
116.178904,-0.000000,-0.000000,-0.000000
116.211975,-0.000000,-0.000000,-0.000000
116.245046,-0.000000,-0.000000,-0.000000
116.278117,0.000000,0.000000,-0.000000
116.311189,0.000000,0.000000,0.000000
116.344260,0.000000,0.000000,0.000000
116.377331,0.000000,0.000000,0.000000
116.410402,0.000000,0.000000,0.000000
116.443473,-0.000000,-0.000000,0.000000
116.476544,-0.000000,-0.000000,-0.000000
116.509615,-0.000000,-0.000000,-0.000000
116.542687,-0.000000,-0.000000,-0.000000
116.575758,-0.000000,-0.000000,-0.000000
116.608829,0.000000,0.000000,-0.000000
116.641900,0.000000,0.000000,0.000000
116.674971,0.000000,0.000000,0.000000
116.708042,0.000000,0.000000,0.000000
116.741113,0.000000,0.000000,0.000000
116.774185,-0.000000,-0.000000,0.000000
116.807256,-0.000000,-0.000000,-0.000000
116.840327,-0.000000,-0.000000,-0.000000
116.873398,-0.000000,-0.000000,-0.000000
116.906469,-0.000000,-0.000000,-0.000000
116.939540,0.000000,0.000000,-0.000000
116.972611,0.000000,0.000000,0.000000
117.005682,0.000000,0.000000,0.000000
117.038754,0.000000,0.000000,0.000000
117.071825,0.000000,0.000000,0.000000
117.104896,-0.000000,-0.000000,0.000000
117.137967,-0.000000,-0.000000,-0.000000
117.171038,-0.000000,-0.000000,-0.000000
117.204109,-0.000000,-0.000000,-0.000000
117.237180,-0.000000,-0.000000,-0.000000
117.270252,0.000000,0.000000,-0.000000
117.303323,0.000000,0.000000,0.000000
117.336394,0.000000,0.000000,0.000000
117.369465,0.000000,0.000000,0.000000
117.402536,0.000000,0.000000,0.000000
117.435607,-0.000000,-0.000000,0.000000
117.468678,-0.000000,-0.000000,-0.000000
117.501750,-0.000000,-0.000000,-0.000000
117.534821,-0.000000,-0.000000,-0.000000
117.567892,-0.000000,-0.000000,-0.000000
117.600963,0.000000,0.000000,-0.000000
117.634034,0.000000,0.000000,0.000000
117.667105,0.000000,0.000000,0.000000
117.700176,0.000000,0.000000,0.000000
117.733248,0.000000,0.000000,0.000000
117.766319,-0.000000,-0.000000,0.000000
117.799390,-0.000000,-0.000000,-0.000000
117.832461,-0.000000,-0.000000,-0.000000
117.865532,-0.000000,-0.000000,-0.000000
117.898603,-0.000000,-0.000000,-0.000000
117.931674,0.000000,0.000000,-0.000000
117.964745,0.000000,0.000000,0.000000
117.997817,0.000000,0.000000,0.000000
118.030888,0.000000,0.000000,0.000000
118.063959,0.000000,0.000000,0.000000
118.097030,-0.000000,-0.000000,0.000000
118.130101,-0.000000,-0.000000,-0.000000
118.163172,-0.000000,-0.000000,-0.000000
118.196243,-0.000000,-0.000000,-0.000000
118.229315,-0.000000,-0.000000,-0.000000
118.262386,0.000000,0.000000,-0.000000
118.295457,0.000000,0.000000,0.000000
118.328528,0.000000,0.000000,0.000000
118.361599,0.000000,0.000000,0.000000
118.394670,0.000000,0.000000,0.000000
118.427741,-0.000000,-0.000000,0.000000
118.460813,-0.000000,-0.000000,-0.000000
118.493884,-0.000000,-0.000000,-0.000000
118.526955,-0.000000,-0.000000,-0.000000
118.560026,-0.000000,-0.000000,-0.000000
118.593097,0.000000,0.000000,-0.000000
118.626168,0.000000,0.000000,0.000000
118.659239,0.000000,0.000000,0.000000
118.692310,0.000000,0.000000,0.000000
118.725382,0.000000,0.000000,0.000000
118.758453,-0.000000,-0.000000,0.000000
118.791524,-0.000000,-0.000000,-0.000000
118.824595,-0.000000,-0.000000,-0.000000
118.857666,-0.000000,-0.000000,-0.000000
118.890737,-0.000000,-0.000000,-0.000000
118.923808,0.000000,0.000000,-0.000000
118.956880,0.000000,0.000000,0.000000
118.989951,0.000000,0.000000,0.000000
119.023022,0.000000,0.000000,0.000000
119.056093,0.000000,0.000000,0.000000
119.089164,-0.000000,-0.000000,0.000000
119.122235,-0.000000,-0.000000,-0.000000
119.155306,-0.000000,-0.000000,-0.000000
119.188378,-0.000000,-0.000000,-0.000000
119.221449,-0.000000,-0.000000,-0.000000
119.254520,0.000000,0.000000,-0.000000
119.287591,0.000000,0.000000,0.000000
119.320662,0.000000,0.000000,0.000000
119.353733,0.000000,0.000000,0.000000
119.386804,0.000000,0.000000,0.000000
119.419875,-0.000000,-0.000000,0.000000
119.452947,-0.000000,-0.000000,-0.000000
119.486018,-0.000000,-0.000000,-0.000000
119.519089,-0.000000,-0.000000,-0.000000
119.552160,-0.000000,-0.000000,-0.000000
119.585231,0.000000,0.000000,-0.000000
119.618302,0.000000,0.000000,0.000000
119.651373,0.000000,0.000000,0.000000
119.684445,0.000000,0.000000,0.000000
119.717516,0.000000,0.000000,0.000000
119.750587,-0.000000,-0.000000,0.000000
119.783658,-0.000000,-0.000000,-0.000000
119.816729,-0.000000,-0.000000,-0.000000
119.849800,-0.000000,-0.000000,-0.000000
119.882871,-0.000000,-0.000000,-0.000000
119.915943,0.000000,0.000000,-0.000000
119.949014,0.000000,0.000000,0.000000
119.982085,0.000000,0.000000,0.000000
120.015156,0.000000,0.000000,0.000000
120.048227,0.000000,0.000000,0.000000
120.081298,-0.000000,-0.000000,0.000000
120.114369,-0.000000,-0.000000,-0.000000
120.147441,-0.000000,-0.000000,-0.000000
120.180512,-0.000000,-0.000000,-0.000000
120.213583,-0.000000,-0.000000,-0.000000
120.246654,0.000000,0.000000,-0.000000
120.279725,0.000000,0.000000,0.000000
120.312796,0.000000,0.000000,0.000000
120.345867,0.000000,0.000000,0.000000
120.378938,0.000000,0.000000,0.000000
120.412010,-0.000000,-0.000000,0.000000
120.445081,-0.000000,-0.000000,-0.000000
120.478152,-0.000000,-0.000000,-0.000000
120.511223,-0.000000,-0.000000,-0.000000
120.544294,-0.000000,-0.000000,-0.000000
120.577365,0.000000,0.000000,-0.000000
120.610436,0.000000,0.000000,0.000000
120.643508,0.000000,0.000000,0.000000
120.676579,0.000000,0.000000,0.000000
120.709650,0.000000,0.000000,0.000000
120.742721,-0.000000,-0.000000,0.000000
120.775792,-0.000000,-0.000000,-0.000000
120.808863,-0.000000,-0.000000,-0.000000
120.841934,-0.000000,-0.000000,-0.000000
120.875006,-0.000000,-0.000000,-0.000000
120.908077,0.000000,0.000000,-0.000000
120.941148,0.000000,0.000000,0.000000
120.974219,0.000000,0.000000,0.000000
121.007290,0.000000,0.000000,0.000000
121.040361,0.000000,0.000000,0.000000
121.073432,-0.000000,-0.000000,0.000000
121.106503,-0.000000,-0.000000,-0.000000
121.139575,-0.000000,-0.000000,-0.000000
121.172646,-0.000000,-0.000000,-0.000000
121.205717,-0.000000,-0.000000,-0.000000
121.238788,0.000000,0.000000,-0.000000
121.271859,0.000000,0.000000,0.000000
121.304930,0.000000,0.000000,0.000000
121.338001,0.000000,0.000000,0.000000
121.371073,0.000000,0.000000,0.000000
121.404144,-0.000000,-0.000000,0.000000
121.437215,-0.000000,-0.000000,-0.000000
121.470286,-0.000000,-0.000000,-0.000000
121.503357,-0.000000,-0.000000,-0.000000
121.536428,-0.000000,-0.000000,-0.000000
121.569499,0.000000,0.000000,-0.000000
121.602571,0.000000,0.000000,0.000000
121.635642,0.000000,0.000000,0.000000
121.668713,0.000000,0.000000,0.000000
121.701784,0.000000,0.000000,0.000000
121.734855,-0.000000,-0.000000,0.000000
121.767926,-0.000000,-0.000000,-0.000000
121.800997,-0.000000,-0.000000,-0.000000
121.834068,-0.000000,-0.000000,-0.000000
121.867140,-0.000000,-0.000000,-0.000000
121.900211,0.000000,0.000000,-0.000000
121.933282,0.000000,0.000000,0.000000
121.966353,0.000000,0.000000,0.000000
121.999424,0.000000,0.000000,0.000000
122.032495,0.000000,0.000000,0.000000
122.065566,-0.000000,-0.000000,0.000000
122.098638,-0.000000,-0.000000,-0.000000
122.131709,-0.000000,-0.000000,-0.000000
122.164780,-0.000000,-0.000000,-0.000000
122.197851,-0.000000,-0.000000,-0.000000
122.230922,0.000000,0.000000,-0.000000
122.263993,0.000000,0.000000,0.000000
122.297064,0.000000,0.000000,0.000000
122.330136,0.000000,0.000000,0.000000
122.363207,0.000000,0.000000,0.000000
122.396278,-0.000000,-0.000000,0.000000
122.429349,-0.000000,-0.000000,-0.000000
122.462420,-0.000000,-0.000000,-0.000000
122.495491,-0.000000,-0.000000,-0.000000
122.528562,-0.000000,-0.000000,-0.000000
122.561633,0.000000,0.000000,-0.000000
122.594705,0.000000,0.000000,0.000000
122.627776,0.000000,0.000000,0.000000
122.660847,0.000000,0.000000,0.000000
122.693918,0.000000,0.000000,0.000000
122.726989,-0.000000,-0.000000,0.000000
122.760060,-0.000000,-0.000000,-0.000000
122.793131,-0.000000,-0.000000,-0.000000
122.826203,-0.000000,-0.000000,-0.000000
122.859274,-0.000000,-0.000000,-0.000000
122.892345,0.000000,0.000000,-0.000000
122.925416,0.000000,0.000000,0.000000
122.958487,0.000000,0.000000,0.000000
122.991558,0.000000,0.000000,0.000000
123.024629,0.000000,0.000000,0.000000
123.057701,-0.000000,-0.000000,0.000000
123.090772,-0.000000,-0.000000,-0.000000
123.123843,-0.000000,-0.000000,-0.000000
123.156914,-0.000000,-0.000000,-0.000000
123.189985,-0.000000,-0.000000,-0.000000
123.223056,0.000000,0.000000,-0.000000
123.256127,0.000000,0.000000,0.000000
123.289199,0.000000,0.000000,0.000000
123.322270,0.000000,0.000000,0.000000
123.355341,0.000000,0.000000,0.000000
123.388412,-0.000000,-0.000000,0.000000
123.421483,-0.000000,-0.000000,-0.000000
123.454554,-0.000000,-0.000000,-0.000000
123.487625,-0.000000,-0.000000,-0.000000
123.520696,-0.000000,-0.000000,-0.000000
123.553768,0.000000,0.000000,-0.000000
123.586839,0.000000,0.000000,0.000000
123.619910,0.000000,0.000000,0.000000
123.652981,0.000000,0.000000,0.000000
123.686052,0.000000,0.000000,0.000000
123.719123,-0.000000,-0.000000,0.000000
123.752194,-0.000000,-0.000000,-0.000000
123.785266,-0.000000,-0.000000,-0.000000
123.818337,-0.000000,-0.000000,-0.000000
123.851408,-0.000000,-0.000000,-0.000000
123.884479,0.000000,0.000000,-0.000000
123.917550,0.000000,0.000000,0.000000
123.950621,0.000000,0.000000,0.000000
123.983692,0.000000,0.000000,0.000000
124.016764,0.000000,0.000000,0.000000
124.049835,-0.000000,-0.000000,0.000000
124.082906,-0.000000,-0.000000,-0.000000
124.115977,-0.000000,-0.000000,-0.000000
124.149048,-0.000000,-0.000000,-0.000000
124.182119,-0.000000,-0.000000,-0.000000
124.215190,0.000000,0.000000,-0.000000
124.248261,0.000000,0.000000,0.000000
124.281333,0.000000,0.000000,0.000000
124.314404,0.000000,0.000000,0.000000
124.347475,0.000000,0.000000,0.000000
124.380546,-0.000000,-0.000000,0.000000
124.413617,-0.000000,-0.000000,-0.000000
124.446688,-0.000000,-0.000000,-0.000000
124.479759,-0.000000,-0.000000,-0.000000
124.512831,-0.000000,-0.000000,-0.000000
124.545902,0.000000,0.000000,-0.000000
124.578973,0.000000,0.000000,0.000000
124.612044,0.000000,0.000000,0.000000
124.645115,0.000000,0.000000,0.000000
124.678186,0.000000,0.000000,0.000000
124.711257,-0.000000,-0.000000,0.000000
124.744329,-0.000000,-0.000000,-0.000000
124.777400,-0.000000,-0.000000,-0.000000
124.810471,-0.000000,-0.000000,-0.000000
124.843542,-0.000000,-0.000000,-0.000000
124.876613,0.000000,0.000000,-0.000000
124.909684,0.000000,0.000000,0.000000
124.942755,0.000000,0.000000,0.000000
124.975826,0.000000,0.000000,0.000000
125.008898,0.000000,0.000000,0.000000
125.041969,-0.000000,-0.000000,0.000000
125.075040,-0.000000,-0.000000,-0.000000
125.108111,-0.000000,-0.000000,-0.000000
125.141182,-0.000000,-0.000000,-0.000000
125.174253,-0.000000,-0.000000,-0.000000
125.207324,0.000000,0.000000,-0.000000
125.240396,0.000000,0.000000,0.000000
125.273467,0.000000,0.000000,0.000000
125.306538,0.000000,0.000000,0.000000
125.339609,0.000000,0.000000,0.000000
125.372680,-0.000000,-0.000000,0.000000
125.405751,-0.000000,-0.000000,-0.000000
125.438822,-0.000000,-0.000000,-0.000000
125.471894,-0.000000,-0.000000,-0.000000
125.504965,-0.000000,-0.000000,-0.000000
125.538036,0.000000,0.000000,-0.000000
125.571107,0.000000,0.000000,0.000000
125.604178,0.000000,0.000000,0.000000
125.637249,0.000000,0.000000,0.000000
125.670320,0.000000,0.000000,0.000000
125.703392,-0.000000,-0.000000,0.000000
125.736463,-0.000000,-0.000000,-0.000000
125.769534,-0.000000,-0.000000,-0.000000
125.802605,-0.000000,-0.000000,-0.000000
125.835676,-0.000000,-0.000000,-0.000000
125.868747,0.000000,0.000000,-0.000000
125.901818,0.000000,0.000000,0.000000
125.934889,0.000000,0.000000,0.000000
125.967961,0.000000,0.000000,0.000000
126.001032,0.000000,0.000000,0.000000
126.034103,-0.000000,-0.000000,0.000000
126.067174,-0.000000,-0.000000,-0.000000
126.100245,-0.000000,-0.000000,-0.000000
126.133316,-0.000000,-0.000000,-0.000000
126.166387,-0.000000,-0.000000,-0.000000
126.199459,0.000000,0.000000,-0.000000
126.232530,0.000000,0.000000,0.000000
126.265601,0.000000,0.000000,0.000000
126.298672,0.000000,0.000000,0.000000
126.331743,0.000000,0.000000,0.000000
126.364814,-0.000000,-0.000000,0.000000
126.397885,-0.000000,-0.000000,-0.000000
126.430957,-0.000000,-0.000000,-0.000000
126.464028,-0.000000,-0.000000,-0.000000
126.497099,-0.000000,-0.000000,-0.000000
126.530170,0.000000,0.000000,-0.000000
126.563241,0.000000,0.000000,0.000000
126.596312,0.000000,0.000000,0.000000
126.629383,0.000000,0.000000,0.000000
126.662454,0.000000,0.000000,0.000000
126.695526,-0.000000,-0.000000,0.000000
126.728597,-0.000000,-0.000000,-0.000000
126.761668,-0.000000,-0.000000,-0.000000
126.794739,-0.000000,-0.000000,-0.000000
126.827810,-0.000000,-0.000000,-0.000000
126.860881,0.000000,0.000000,-0.000000
126.893952,0.000000,0.000000,0.000000
126.927024,0.000000,0.000000,0.000000
126.960095,0.000000,0.000000,0.000000
126.993166,0.000000,0.000000,0.000000
127.026237,-0.000000,-0.000000,0.000000
127.059308,-0.000000,-0.000000,-0.000000
127.092379,-0.000000,-0.000000,-0.000000
127.125450,-0.000000,-0.000000,-0.000000
127.158522,-0.000000,-0.000000,-0.000000
127.191593,0.000000,0.000000,-0.000000
127.224664,0.000000,0.000000,0.000000
127.257735,0.000000,0.000000,0.000000
127.290806,0.000000,0.000000,0.000000
127.323877,0.000000,0.000000,0.000000
127.356948,-0.000000,-0.000000,0.000000
127.390019,-0.000000,-0.000000,-0.000000
127.423091,-0.000000,-0.000000,-0.000000
127.456162,-0.000000,-0.000000,-0.000000
127.489233,-0.000000,-0.000000,-0.000000
127.522304,0.000000,0.000000,-0.000000
127.555375,0.000000,0.000000,0.000000
127.588446,0.000000,0.000000,0.000000
127.621517,0.000000,0.000000,0.000000
127.654589,0.000000,0.000000,0.000000
127.687660,-0.000000,-0.000000,0.000000
127.720731,-0.000000,-0.000000,-0.000000
127.753802,-0.000000,-0.000000,-0.000000
127.786873,-0.000000,-0.000000,-0.000000
127.819944,-0.000000,-0.000000,-0.000000
127.853015,0.000000,0.000000,-0.000000
127.886087,0.000000,0.000000,0.000000
127.919158,0.000000,0.000000,0.000000
127.952229,0.000000,0.000000,0.000000
127.985300,0.000000,0.000000,0.000000
128.018371,-0.000000,-0.000000,0.000000
128.051442,-0.000000,-0.000000,-0.000000
128.084513,-0.000000,-0.000000,-0.000000
128.117585,-0.000000,-0.000000,-0.000000
128.150656,-0.000000,-0.000000,-0.000000
128.183727,0.000000,0.000000,-0.000000
128.216798,0.000000,0.000000,0.000000
128.249869,0.000000,0.000000,0.000000
128.282940,0.000000,0.000000,0.000000
128.316011,0.000000,0.000000,0.000000
128.349082,-0.000000,-0.000000,0.000000
128.382154,-0.000000,-0.000000,-0.000000
128.415225,-0.000000,-0.000000,-0.000000
128.448296,-0.000000,-0.000000,-0.000000
128.481367,-0.000000,-0.000000,-0.000000
128.514438,0.000000,0.000000,-0.000000
128.547509,0.000000,0.000000,0.000000
128.580580,0.000000,0.000000,0.000000
128.613652,0.000000,0.000000,0.000000
128.646723,0.000000,0.000000,0.000000
128.679794,-0.000000,-0.000000,0.000000
128.712865,-0.000000,-0.000000,-0.000000
128.745936,-0.000000,-0.000000,-0.000000
128.779007,-0.000000,-0.000000,-0.000000
128.812078,-0.000000,-0.000000,-0.000000
128.845150,0.000000,0.000000,-0.000000
128.878221,0.000000,0.000000,0.000000
128.911292,0.000000,0.000000,0.000000
128.944363,0.000000,0.000000,0.000000
128.977434,0.000000,0.000000,0.000000
129.010505,-0.000000,-0.000000,0.000000
129.043576,-0.000000,-0.000000,-0.000000
129.076647,-0.000000,-0.000000,-0.000000
129.109719,-0.000000,-0.000000,-0.000000
129.142790,-0.000000,-0.000000,-0.000000
129.175861,0.000000,0.000000,-0.000000
129.208932,0.000000,0.000000,0.000000
129.242003,0.000000,0.000000,0.000000
129.275074,0.000000,0.000000,0.000000
129.308145,0.000000,0.000000,0.000000
129.341217,-0.000000,-0.000000,0.000000
129.374288,-0.000000,-0.000000,-0.000000
129.407359,-0.000000,-0.000000,-0.000000
129.440430,-0.000000,-0.000000,-0.000000
129.473501,-0.000000,-0.000000,-0.000000
129.506572,0.000000,0.000000,-0.000000
129.539643,0.000000,0.000000,0.000000
129.572715,0.000000,0.000000,0.000000
129.605786,0.000000,0.000000,0.000000
129.638857,0.000000,0.000000,0.000000
129.671928,-0.000000,-0.000000,0.000000
129.704999,-0.000000,-0.000000,-0.000000
129.738070,-0.000000,-0.000000,-0.000000
129.771141,-0.000000,-0.000000,-0.000000
129.804212,-0.000000,-0.000000,-0.000000
129.837284,0.000000,0.000000,-0.000000
129.870355,0.000000,0.000000,0.000000
129.903426,0.000000,0.000000,0.000000
129.936497,0.000000,0.000000,0.000000
129.969568,0.000000,0.000000,0.000000
130.002639,-0.000000,-0.000000,0.000000
130.035710,-0.000000,-0.000000,-0.000000
130.068782,-0.000000,-0.000000,-0.000000
130.101853,-0.000000,-0.000000,-0.000000
130.134924,-0.000000,-0.000000,-0.000000
130.167995,0.000000,0.000000,-0.000000
130.201066,0.000000,0.000000,0.000000
130.234137,0.000000,0.000000,0.000000
130.267208,0.000000,0.000000,0.000000
130.300280,0.000000,0.000000,0.000000
130.333351,-0.000000,-0.000000,0.000000
130.366422,-0.000000,-0.000000,-0.000000
130.399493,-0.000000,-0.000000,-0.000000
130.432564,-0.000000,-0.000000,-0.000000
130.465635,-0.000000,-0.000000,-0.000000
130.498706,0.000000,0.000000,-0.000000
130.531778,0.000000,0.000000,0.000000
130.564849,0.000000,0.000000,0.000000
130.597920,0.000000,0.000000,0.000000
130.630991,0.000000,0.000000,0.000000
130.664062,-0.000000,-0.000000,0.000000
130.697133,-0.000000,-0.000000,-0.000000
130.730204,-0.000000,-0.000000,-0.000000
130.763275,-0.000000,-0.000000,-0.000000
130.796347,-0.000000,-0.000000,-0.000000
130.829418,0.000000,0.000000,-0.000000
130.862489,0.000000,0.000000,0.000000
130.895560,0.000000,0.000000,0.000000
130.928631,0.000000,0.000000,0.000000
130.961702,0.000000,0.000000,0.000000
130.994773,-0.000000,-0.000000,0.000000
131.027845,-0.000000,-0.000000,-0.000000
131.060916,-0.000000,-0.000000,-0.000000
131.093987,-0.000000,-0.000000,-0.000000
131.127058,-0.000000,-0.000000,-0.000000
131.160129,0.000000,0.000000,-0.000000
131.193200,0.000000,0.000000,0.000000
131.226271,0.000000,0.000000,0.000000
131.259343,0.000000,0.000000,0.000000
131.292414,0.000000,0.000000,0.000000
131.325485,-0.000000,-0.000000,0.000000
131.358556,-0.000000,-0.000000,-0.000000
131.391627,-0.000000,-0.000000,-0.000000
131.424698,-0.000000,-0.000000,-0.000000
131.457769,-0.000000,-0.000000,-0.000000
131.490840,0.000000,0.000000,-0.000000
131.523912,0.000000,0.000000,0.000000
131.556983,0.000000,0.000000,0.000000
131.590054,0.000000,0.000000,0.000000
131.623125,0.000000,0.000000,0.000000
131.656196,-0.000000,-0.000000,0.000000
131.689267,-0.000000,-0.000000,-0.000000
131.722338,-0.000000,-0.000000,-0.000000
131.755410,-0.000000,-0.000000,-0.000000
131.788481,-0.000000,-0.000000,-0.000000
131.821552,0.000000,0.000000,-0.000000
131.854623,0.000000,0.000000,0.000000
131.887694,0.000000,0.000000,0.000000
131.920765,0.000000,0.000000,0.000000
131.953836,0.000000,0.000000,0.000000
131.986908,-0.000000,-0.000000,0.000000
132.019979,-0.000000,-0.000000,-0.000000
132.053050,-0.000000,-0.000000,-0.000000
132.086121,-0.000000,-0.000000,-0.000000
132.119192,-0.000000,-0.000000,-0.000000
132.152263,0.000000,0.000000,-0.000000
132.185334,0.000000,0.000000,0.000000
132.218405,0.000000,0.000000,0.000000
132.251477,0.000000,0.000000,0.000000
132.284548,0.000000,0.000000,0.000000
132.317619,-0.000000,-0.000000,0.000000
132.350690,-0.000000,-0.000000,-0.000000
132.383761,-0.000000,-0.000000,-0.000000
132.416832,-0.000000,-0.000000,-0.000000
132.449903,-0.000000,-0.000000,-0.000000
132.482975,0.000000,0.000000,-0.000000
132.516046,0.000000,0.000000,0.000000
132.549117,0.000000,0.000000,0.000000
132.582188,0.000000,0.000000,0.000000
132.615259,0.000000,0.000000,0.000000
132.648330,-0.000000,-0.000000,0.000000
132.681401,-0.000000,-0.000000,-0.000000
132.714473,-0.000000,-0.000000,-0.000000
132.747544,-0.000000,-0.000000,-0.000000
132.780615,-0.000000,-0.000000,-0.000000
132.813686,0.000000,0.000000,-0.000000
132.846757,0.000000,0.000000,0.000000
132.879828,0.000000,0.000000,0.000000
132.912899,0.000000,0.000000,0.000000
132.945970,0.000000,0.000000,0.000000
132.979042,-0.000000,-0.000000,0.000000
133.012113,-0.000000,-0.000000,-0.000000
133.045184,-0.000000,-0.000000,-0.000000
133.078255,-0.000000,-0.000000,-0.000000
133.111326,-0.000000,-0.000000,-0.000000
133.144397,0.000000,0.000000,-0.000000
133.177468,0.000000,0.000000,0.000000
133.210540,0.000000,0.000000,0.000000
133.243611,0.000000,0.000000,0.000000
133.276682,0.000000,0.000000,0.000000
133.309753,-0.000000,-0.000000,0.000000
133.342824,-0.000000,-0.000000,-0.000000
133.375895,-0.000000,-0.000000,-0.000000
133.408966,-0.000000,-0.000000,-0.000000
133.442038,-0.000000,-0.000000,-0.000000
133.475109,0.000000,0.000000,-0.000000
133.508180,0.000000,0.000000,0.000000
133.541251,0.000000,0.000000,0.000000
133.574322,0.000000,0.000000,0.000000
133.607393,0.000000,0.000000,0.000000
133.640464,-0.000000,-0.000000,0.000000
133.673536,-0.000000,-0.000000,-0.000000
133.706607,-0.000000,-0.000000,-0.000000
133.739678,-0.000000,-0.000000,-0.000000
133.772749,-0.000000,-0.000000,-0.000000
133.805820,0.000000,0.000000,-0.000000
133.838891,0.000000,0.000000,0.000000
133.871962,0.000000,0.000000,0.000000
133.905033,0.000000,0.000000,0.000000
133.938105,0.000000,0.000000,0.000000
133.971176,-0.000000,-0.000000,0.000000
134.004247,-0.000000,-0.000000,-0.000000
134.037318,-0.000000,-0.000000,-0.000000
134.070389,-0.000000,-0.000000,-0.000000
134.103460,-0.000000,-0.000000,-0.000000
134.136531,0.000000,0.000000,-0.000000
134.169603,0.000000,0.000000,0.000000
134.202674,0.000000,0.000000,0.000000
134.235745,0.000000,0.000000,0.000000
134.268816,0.000000,0.000000,0.000000
134.301887,-0.000000,-0.000000,0.000000
134.334958,-0.000000,-0.000000,-0.000000
134.368029,-0.000000,-0.000000,-0.000000
134.401101,-0.000000,-0.000000,-0.000000
134.434172,-0.000000,-0.000000,-0.000000
134.467243,0.000000,0.000000,-0.000000
134.500314,0.000000,0.000000,0.000000
134.533385,0.000000,0.000000,0.000000
134.566456,0.000000,0.000000,0.000000
134.599527,0.000000,0.000000,0.000000
134.632598,-0.000000,-0.000000,0.000000
134.665670,-0.000000,-0.000000,-0.000000
134.698741,-0.000000,-0.000000,-0.000000
134.731812,-0.000000,-0.000000,-0.000000
134.764883,-0.000000,-0.000000,-0.000000
134.797954,0.000000,0.000000,-0.000000
134.831025,0.000000,0.000000,0.000000
134.864096,0.000000,0.000000,0.000000
134.897168,0.000000,0.000000,0.000000
134.930239,0.000000,0.000000,0.000000
134.963310,-0.000000,-0.000000,0.000000
134.996381,-0.000000,-0.000000,-0.000000
135.029452,-0.000000,-0.000000,-0.000000
135.062523,-0.000000,-0.000000,-0.000000
135.095594,-0.000000,-0.000000,-0.000000
135.128666,0.000000,0.000000,-0.000000
135.161737,0.000000,0.000000,0.000000
135.194808,0.000000,0.000000,0.000000
135.227879,0.000000,0.000000,0.000000
135.260950,0.000000,0.000000,0.000000
135.294021,-0.000000,-0.000000,0.000000
135.327092,-0.000000,-0.000000,-0.000000
135.360163,-0.000000,-0.000000,-0.000000
135.393235,-0.000000,-0.000000,-0.000000
135.426306,-0.000000,-0.000000,-0.000000
135.459377,0.000000,0.000000,-0.000000
135.492448,0.000000,0.000000,0.000000
135.525519,0.000000,0.000000,0.000000
135.558590,0.000000,0.000000,0.000000
135.591661,0.000000,0.000000,0.000000
135.624733,-0.000000,-0.000000,0.000000
135.657804,-0.000000,-0.000000,-0.000000
135.690875,-0.000000,-0.000000,-0.000000
135.723946,-0.000000,-0.000000,-0.000000
135.757017,-0.000000,-0.000000,-0.000000
135.790088,0.000000,0.000000,-0.000000
135.823159,0.000000,0.000000,0.000000
135.856231,0.000000,0.000000,0.000000
135.889302,0.000000,0.000000,0.000000
135.922373,0.000000,0.000000,0.000000
135.955444,-0.000000,-0.000000,0.000000
135.988515,-0.000000,-0.000000,-0.000000
136.021586,-0.000000,-0.000000,-0.000000
136.054657,-0.000000,-0.000000,-0.000000
136.087729,-0.000000,-0.000000,-0.000000
136.120800,0.000000,0.000000,-0.000000
136.153871,0.000000,0.000000,0.000000
136.186942,0.000000,0.000000,0.000000
136.220013,0.000000,0.000000,0.000000
136.253084,0.000000,0.000000,0.000000
136.286155,-0.000000,-0.000000,0.000000
136.319226,-0.000000,-0.000000,-0.000000
136.352298,-0.000000,-0.000000,-0.000000
136.385369,-0.000000,-0.000000,-0.000000
136.418440,-0.000000,-0.000000,-0.000000
136.451511,0.000000,0.000000,-0.000000
136.484582,0.000000,0.000000,0.000000
136.517653,0.000000,0.000000,0.000000
136.550724,0.000000,0.000000,0.000000
136.583796,0.000000,0.000000,0.000000
136.616867,-0.000000,-0.000000,0.000000
136.649938,-0.000000,-0.000000,-0.000000
136.683009,-0.000000,-0.000000,-0.000000
136.716080,-0.000000,-0.000000,-0.000000
136.749151,-0.000000,-0.000000,-0.000000
136.782222,0.000000,0.000000,-0.000000
136.815294,0.000000,0.000000,0.000000
136.848365,0.000000,0.000000,0.000000
136.881436,0.000000,0.000000,0.000000
136.914507,0.000000,0.000000,0.000000
136.947578,-0.000000,-0.000000,0.000000
136.980649,-0.000000,-0.000000,-0.000000
137.013720,-0.000000,-0.000000,-0.000000
137.046791,-0.000000,-0.000000,-0.000000
137.079863,-0.000000,-0.000000,-0.000000
137.112934,0.000000,0.000000,-0.000000
137.146005,0.000000,0.000000,0.000000
137.179076,0.000000,0.000000,0.000000
137.212147,0.000000,0.000000,0.000000
137.245218,0.000000,0.000000,0.000000
137.278289,-0.000000,-0.000000,0.000000
137.311361,-0.000000,-0.000000,-0.000000
137.344432,-0.000000,-0.000000,-0.000000
137.377503,-0.000000,-0.000000,-0.000000
137.410574,-0.000000,-0.000000,-0.000000
137.443645,0.000000,0.000000,-0.000000
137.476716,0.000000,0.000000,0.000000
137.509787,0.000000,0.000000,0.000000
137.542859,0.000000,0.000000,0.000000
137.575930,0.000000,0.000000,0.000000
137.609001,-0.000000,-0.000000,0.000000
137.642072,-0.000000,-0.000000,-0.000000
137.675143,-0.000000,-0.000000,-0.000000
137.708214,-0.000000,-0.000000,-0.000000
137.741285,-0.000000,-0.000000,-0.000000
137.774356,0.000000,0.000000,-0.000000
137.807428,0.000000,0.000000,0.000000
137.840499,0.000000,0.000000,0.000000
137.873570,0.000000,0.000000,0.000000
137.906641,0.000000,0.000000,0.000000
137.939712,-0.000000,-0.000000,0.000000
137.972783,-0.000000,-0.000000,-0.000000
138.005854,-0.000000,-0.000000,-0.000000
138.038926,-0.000000,-0.000000,-0.000000
138.071997,-0.000000,-0.000000,-0.000000
138.105068,0.000000,0.000000,-0.000000
138.138139,0.000000,0.000000,0.000000
138.171210,0.000000,0.000000,0.000000
138.204281,0.000000,0.000000,0.000000
138.237352,0.000000,0.000000,0.000000
138.270424,-0.000000,-0.000000,0.000000
138.303495,-0.000000,-0.000000,-0.000000
138.336566,-0.000000,-0.000000,-0.000000
138.369637,-0.000000,-0.000000,-0.000000
138.402708,-0.000000,-0.000000,-0.000000
138.435779,0.000000,0.000000,-0.000000
138.468850,0.000000,0.000000,0.000000
138.501922,0.000000,0.000000,0.000000
138.534993,0.000000,0.000000,0.000000
138.568064,0.000000,0.000000,0.000000
138.601135,-0.000000,-0.000000,0.000000
138.634206,-0.000000,-0.000000,-0.000000
138.667277,-0.000000,-0.000000,-0.000000
138.700348,-0.000000,-0.000000,-0.000000
138.733419,-0.000000,-0.000000,-0.000000
138.766491,0.000000,0.000000,-0.000000
138.799562,0.000000,0.000000,0.000000
138.832633,0.000000,0.000000,0.000000
138.865704,0.000000,0.000000,0.000000
138.898775,0.000000,0.000000,0.000000
138.931846,-0.000000,-0.000000,0.000000
138.964917,-0.000000,-0.000000,-0.000000
138.997989,-0.000000,-0.000000,-0.000000
139.031060,-0.000000,-0.000000,-0.000000
139.064131,-0.000000,-0.000000,-0.000000
139.097202,0.000000,0.000000,-0.000000
139.130273,0.000000,0.000000,0.000000
139.163344,0.000000,0.000000,0.000000
139.196415,0.000000,0.000000,0.000000
139.229487,0.000000,0.000000,0.000000
139.262558,-0.000000,-0.000000,0.000000
139.295629,-0.000000,-0.000000,-0.000000
139.328700,-0.000000,-0.000000,-0.000000
139.361771,-0.000000,-0.000000,-0.000000
139.394842,-0.000000,-0.000000,-0.000000
139.427913,0.000000,0.000000,-0.000000
139.460984,0.000000,0.000000,0.000000
139.494056,0.000000,0.000000,0.000000
139.527127,0.000000,0.000000,0.000000
139.560198,0.000000,0.000000,0.000000
139.593269,-0.000000,-0.000000,0.000000
139.626340,-0.000000,-0.000000,-0.000000
139.659411,-0.000000,-0.000000,-0.000000
139.692482,-0.000000,-0.000000,-0.000000
139.725554,-0.000000,-0.000000,-0.000000
139.758625,0.000000,0.000000,-0.000000
139.791696,0.000000,0.000000,0.000000
139.824767,0.000000,0.000000,0.000000
139.857838,0.000000,0.000000,0.000000
139.890909,0.000000,0.000000,0.000000
139.923980,-0.000000,-0.000000,0.000000
139.957052,-0.000000,-0.000000,-0.000000
139.990123,-0.000000,-0.000000,-0.000000
140.023194,-0.000000,-0.000000,-0.000000
140.056265,-0.000000,-0.000000,-0.000000
140.089336,0.000000,0.000000,-0.000000
140.122407,0.000000,0.000000,0.000000
140.155478,0.000000,0.000000,0.000000
140.188549,0.000000,0.000000,0.000000
140.221621,0.000000,0.000000,0.000000
140.254692,-0.000000,-0.000000,0.000000
140.287763,-0.000000,-0.000000,-0.000000
140.320834,-0.000000,-0.000000,-0.000000
140.353905,-0.000000,-0.000000,-0.000000
140.386976,-0.000000,-0.000000,-0.000000
140.420047,0.000000,0.000000,-0.000000
140.453119,0.000000,0.000000,0.000000
140.486190,0.000000,0.000000,0.000000
140.519261,0.000000,0.000000,0.000000
140.552332,0.000000,0.000000,0.000000
140.585403,-0.000000,-0.000000,0.000000
140.618474,-0.000000,-0.000000,-0.000000
140.651545,-0.000000,-0.000000,-0.000000
140.684617,-0.000000,-0.000000,-0.000000
140.717688,-0.000000,-0.000000,-0.000000
140.750759,0.000000,0.000000,-0.000000
140.783830,0.000000,0.000000,0.000000
140.816901,0.000000,0.000000,0.000000
140.849972,0.000000,0.000000,0.000000
140.883043,0.000000,0.000000,0.000000
140.916115,-0.000000,-0.000000,0.000000
140.949186,-0.000000,-0.000000,-0.000000
140.982257,-0.000000,-0.000000,-0.000000
141.015328,-0.000000,-0.000000,-0.000000
141.048399,-0.000000,-0.000000,-0.000000
141.081470,0.000000,0.000000,-0.000000
141.114541,0.000000,0.000000,0.000000
141.147612,0.000000,0.000000,0.000000
141.180684,0.000000,0.000000,0.000000
141.213755,0.000000,0.000000,0.000000
141.246826,-0.000000,-0.000000,0.000000
141.279897,-0.000000,-0.000000,-0.000000
141.312968,-0.000000,-0.000000,-0.000000
141.346039,-0.000000,-0.000000,-0.000000
141.379110,-0.000000,-0.000000,-0.000000
141.412182,0.000000,0.000000,-0.000000
141.445253,0.000000,0.000000,0.000000
141.478324,0.000000,0.000000,0.000000
141.511395,0.000000,0.000000,0.000000
141.544466,0.000000,0.000000,0.000000
141.577537,-0.000000,-0.000000,0.000000
141.610608,-0.000000,-0.000000,-0.000000
141.643680,-0.000000,-0.000000,-0.000000
141.676751,-0.000000,-0.000000,-0.000000
141.709822,-0.000000,-0.000000,-0.000000
141.742893,0.000000,0.000000,-0.000000
141.775964,0.000000,0.000000,0.000000
141.809035,0.000000,0.000000,0.000000
141.842106,0.000000,0.000000,0.000000
141.875177,0.000000,0.000000,0.000000
141.908249,-0.000000,-0.000000,0.000000
141.941320,-0.000000,-0.000000,-0.000000
141.974391,-0.000000,-0.000000,-0.000000
142.007462,-0.000000,-0.000000,-0.000000
142.040533,-0.000000,-0.000000,-0.000000
142.073604,0.000000,0.000000,-0.000000
142.106675,0.000000,0.000000,0.000000
142.139747,0.000000,0.000000,0.000000
142.172818,0.000000,0.000000,0.000000
142.205889,0.000000,0.000000,0.000000
142.238960,-0.000000,-0.000000,0.000000
142.272031,-0.000000,-0.000000,-0.000000
142.305102,-0.000000,-0.000000,-0.000000
142.338173,-0.000000,-0.000000,-0.000000
142.371245,-0.000000,-0.000000,-0.000000
142.404316,0.000000,0.000000,-0.000000
142.437387,0.000000,0.000000,0.000000
142.470458,0.000000,0.000000,0.000000
142.503529,0.000000,0.000000,0.000000
142.536600,0.000000,0.000000,0.000000
142.569671,-0.000000,-0.000000,0.000000
142.602742,-0.000000,-0.000000,-0.000000
142.635814,-0.000000,-0.000000,-0.000000
142.668885,-0.000000,-0.000000,-0.000000
142.701956,-0.000000,-0.000000,-0.000000
142.735027,0.000000,0.000000,-0.000000
142.768098,0.000000,0.000000,0.000000
142.801169,0.000000,0.000000,0.000000
142.834240,0.000000,0.000000,0.000000
142.867312,0.000000,0.000000,0.000000
142.900383,-0.000000,-0.000000,0.000000
142.933454,-0.000000,-0.000000,-0.000000
142.966525,-0.000000,-0.000000,-0.000000
142.999596,-0.000000,-0.000000,-0.000000
143.032667,-0.000000,-0.000000,-0.000000
143.065738,0.000000,0.000000,-0.000000
143.098810,0.000000,0.000000,0.000000
143.131881,0.000000,0.000000,0.000000
143.164952,0.000000,0.000000,0.000000
143.198023,0.000000,0.000000,0.000000
143.231094,-0.000000,-0.000000,0.000000
143.264165,-0.000000,-0.000000,-0.000000
143.297236,-0.000000,-0.000000,-0.000000
143.330307,-0.000000,-0.000000,-0.000000
143.363379,-0.000000,-0.000000,-0.000000
143.396450,0.000000,0.000000,-0.000000
143.429521,0.000000,0.000000,0.000000
143.462592,0.000000,0.000000,0.000000
143.495663,0.000000,0.000000,0.000000
143.528734,0.000000,0.000000,0.000000
143.561805,-0.000000,-0.000000,0.000000
143.594877,-0.000000,-0.000000,-0.000000
143.627948,-0.000000,-0.000000,-0.000000
143.661019,-0.000000,-0.000000,-0.000000
143.694090,-0.000000,-0.000000,-0.000000
143.727161,-0.000000,0.000000,-0.000000
143.760232,0.000000,0.000000,0.000000
143.793303,0.000000,0.000000,0.000000
143.826375,0.000000,0.000000,0.000000
143.859446,0.000000,0.000000,0.000000
143.892517,0.000000,-0.000000,0.000000
143.925588,-0.000000,-0.000000,-0.000000
143.958659,-0.000000,-0.000000,-0.000000
143.991730,-0.000000,-0.000000,-0.000000
144.024801,-0.000000,-0.000000,-0.000000
144.057873,-0.000000,0.000000,-0.000000
144.090944,0.000000,0.000000,0.000000
144.124015,0.000000,0.000000,0.000000
144.157086,0.000000,0.000000,0.000000
144.190157,0.000000,0.000000,0.000000
144.223228,0.000000,-0.000000,0.000000
144.256299,-0.000000,-0.000000,-0.000000
144.289370,-0.000000,-0.000000,-0.000000
144.322442,-0.000000,-0.000000,-0.000000
144.355513,-0.000000,-0.000000,-0.000000
144.388584,-0.000000,0.000000,-0.000000
144.421655,0.000000,0.000000,0.000000
144.454726,0.000000,0.000000,0.000000
144.487797,0.000000,0.000000,0.000000
144.520868,0.000000,0.000000,0.000000
144.553940,0.000000,-0.000000,0.000000
144.587011,-0.000000,-0.000000,-0.000000
144.620082,-0.000000,-0.000000,-0.000000
144.653153,-0.000000,-0.000000,-0.000000
144.686224,-0.000000,-0.000000,-0.000000
144.719295,-0.000000,0.000000,-0.000000
144.752366,0.000000,0.000000,0.000000
144.785438,0.000000,0.000000,0.000000
144.818509,0.000000,0.000000,0.000000
144.851580,0.000000,0.000000,0.000000
144.884651,0.000000,-0.000000,0.000000
144.917722,-0.000000,-0.000000,-0.000000
144.950793,-0.000000,-0.000000,-0.000000
144.983864,-0.000000,-0.000000,-0.000000
145.016935,-0.000000,-0.000000,-0.000000
145.050007,-0.000000,0.000000,-0.000000
145.083078,0.000000,0.000000,0.000000
145.116149,0.000000,0.000000,0.000000
145.149220,0.000000,0.000000,0.000000
145.182291,0.000000,0.000000,0.000000
145.215362,0.000000,-0.000000,0.000000
145.248433,-0.000000,-0.000000,-0.000000
145.281505,-0.000000,-0.000000,-0.000000
145.314576,-0.000000,-0.000000,-0.000000
145.347647,-0.000000,-0.000000,-0.000000
145.380718,-0.000000,0.000000,-0.000000
145.413789,0.000000,0.000000,0.000000
145.446860,0.000000,0.000000,0.000000
145.479931,0.000000,0.000000,0.000000
145.513003,0.000000,0.000000,0.000000
145.546074,0.000000,-0.000000,0.000000
145.579145,-0.000000,-0.000000,-0.000000
145.612216,-0.000000,-0.000000,-0.000000
145.645287,-0.000000,-0.000000,-0.000000
145.678358,-0.000000,-0.000000,-0.000000
145.711429,-0.000000,0.000000,-0.000000
145.744500,0.000000,0.000000,0.000000
145.777572,0.000000,0.000000,0.000000
145.810643,0.000000,0.000000,0.000000
145.843714,0.000000,0.000000,0.000000
145.876785,0.000000,-0.000000,0.000000
145.909856,-0.000000,-0.000000,-0.000000
145.942927,-0.000000,-0.000000,-0.000000
145.975998,-0.000000,-0.000000,-0.000000
146.009070,-0.000000,-0.000000,-0.000000
146.042141,-0.000000,0.000000,-0.000000
146.075212,0.000000,0.000000,0.000000
146.108283,0.000000,0.000000,0.000000
146.141354,0.000000,0.000000,0.000000
146.174425,0.000000,0.000000,0.000000
146.207496,0.000000,-0.000000,0.000000
146.240568,-0.000000,-0.000000,-0.000000
146.273639,-0.000000,-0.000000,-0.000000
146.306710,-0.000000,-0.000000,-0.000000
146.339781,-0.000000,-0.000000,-0.000000
146.372852,-0.000000,0.000000,-0.000000
146.405923,0.000000,0.000000,0.000000
146.438994,0.000000,0.000000,0.000000
146.472066,0.000000,0.000000,0.000000
146.505137,0.000000,0.000000,0.000000
146.538208,0.000000,-0.000000,0.000000
146.571279,-0.000000,-0.000000,-0.000000
146.604350,-0.000000,-0.000000,-0.000000
146.637421,-0.000000,-0.000000,-0.000000
146.670492,-0.000000,-0.000000,-0.000000
146.703563,-0.000000,0.000000,-0.000000
146.736635,0.000000,0.000000,0.000000
146.769706,0.000000,0.000000,0.000000
146.802777,0.000000,0.000000,0.000000
146.835848,0.000000,0.000000,0.000000
146.868919,0.000000,-0.000000,0.000000
146.901990,-0.000000,-0.000000,-0.000000
146.935061,-0.000000,-0.000000,-0.000000
146.968133,-0.000000,-0.000000,-0.000000
147.001204,-0.000000,-0.000000,-0.000000
147.034275,-0.000000,0.000000,-0.000000
147.067346,0.000000,0.000000,0.000000
147.100417,0.000000,0.000000,0.000000
147.133488,0.000000,0.000000,0.000000
147.166559,0.000000,0.000000,0.000000
147.199631,0.000000,-0.000000,0.000000
147.232702,-0.000000,-0.000000,-0.000000
147.265773,-0.000000,-0.000000,-0.000000
147.298844,-0.000000,-0.000000,-0.000000
147.331915,-0.000000,-0.000000,-0.000000
147.364986,-0.000000,0.000000,-0.000000
147.398057,0.000000,0.000000,0.000000
147.431128,0.000000,0.000000,0.000000
147.464200,0.000000,0.000000,0.000000
147.497271,0.000000,0.000000,0.000000
147.530342,0.000000,-0.000000,0.000000
147.563413,-0.000000,-0.000000,-0.000000
147.596484,-0.000000,-0.000000,-0.000000
147.629555,-0.000000,-0.000000,-0.000000
147.662626,-0.000000,-0.000000,-0.000000
147.695698,-0.000000,0.000000,-0.000000
147.728769,0.000000,0.000000,0.000000
147.761840,0.000000,0.000000,0.000000
147.794911,0.000000,0.000000,0.000000
147.827982,0.000000,0.000000,0.000000
147.861053,0.000000,-0.000000,0.000000
147.894124,-0.000000,-0.000000,-0.000000
147.927196,-0.000000,-0.000000,-0.000000
147.960267,-0.000000,-0.000000,-0.000000
147.993338,-0.000000,-0.000000,-0.000000
148.026409,-0.000000,0.000000,-0.000000
148.059480,0.000000,0.000000,0.000000
148.092551,0.000000,0.000000,0.000000
148.125622,0.000000,0.000000,0.000000
148.158693,0.000000,0.000000,0.000000
148.191765,0.000000,-0.000000,0.000000
148.224836,-0.000000,-0.000000,-0.000000
148.257907,-0.000000,-0.000000,-0.000000
148.290978,-0.000000,-0.000000,-0.000000
148.324049,-0.000000,-0.000000,-0.000000
148.357120,-0.000000,0.000000,-0.000000
148.390191,0.000000,0.000000,0.000000
148.423263,0.000000,0.000000,0.000000
148.456334,0.000000,0.000000,0.000000
148.489405,0.000000,0.000000,0.000000
148.522476,0.000000,-0.000000,0.000000
148.555547,-0.000000,-0.000000,-0.000000
148.588618,-0.000000,-0.000000,-0.000000
148.621689,-0.000000,-0.000000,-0.000000
148.654761,-0.000000,-0.000000,-0.000000
148.687832,-0.000000,0.000000,-0.000000
148.720903,0.000000,0.000000,0.000000
148.753974,0.000000,0.000000,0.000000
148.787045,0.000000,0.000000,0.000000
148.820116,0.000000,0.000000,0.000000
148.853187,0.000000,-0.000000,0.000000
148.886259,-0.000000,-0.000000,-0.000000
148.919330,-0.000000,-0.000000,-0.000000
148.952401,-0.000000,-0.000000,-0.000000
148.985472,-0.000000,-0.000000,-0.000000
149.018543,-0.000000,0.000000,-0.000000
149.051614,0.000000,0.000000,0.000000
149.084685,0.000000,0.000000,0.000000
149.117756,0.000000,0.000000,0.000000
149.150828,0.000000,0.000000,0.000000
149.183899,0.000000,-0.000000,0.000000
149.216970,-0.000000,-0.000000,-0.000000
149.250041,-0.000000,-0.000000,-0.000000
149.283112,-0.000000,-0.000000,-0.000000
149.316183,-0.000000,-0.000000,-0.000000
149.349254,-0.000000,0.000000,-0.000000
149.382326,0.000000,0.000000,0.000000
149.415397,0.000000,0.000000,0.000000
149.448468,0.000000,0.000000,0.000000
149.481539,0.000000,0.000000,0.000000
149.514610,0.000000,-0.000000,0.000000
149.547681,-0.000000,-0.000000,-0.000000
149.580752,-0.000000,-0.000000,-0.000000
149.613824,-0.000000,-0.000000,-0.000000
149.646895,-0.000000,-0.000000,-0.000000
149.679966,-0.000000,0.000000,-0.000000
149.713037,0.000000,0.000000,0.000000
149.746108,0.000000,0.000000,0.000000
149.779179,0.000000,0.000000,0.000000
149.812250,0.000000,0.000000,0.000000
149.845321,0.000000,-0.000000,0.000000
149.878393,-0.000000,-0.000000,-0.000000
149.911464,-0.000000,-0.000000,-0.000000
149.944535,-0.000000,-0.000000,-0.000000
149.977606,-0.000000,-0.000000,-0.000000
150.010677,-0.000000,0.000000,-0.000000
150.043748,0.000000,0.000000,0.000000
150.076819,0.000000,0.000000,0.000000
150.109891,0.000000,0.000000,0.000000
150.142962,0.000000,0.000000,0.000000
150.176033,0.000000,-0.000000,0.000000
150.209104,-0.000000,-0.000000,-0.000000
150.242175,-0.000000,-0.000000,-0.000000
150.275246,-0.000000,-0.000000,-0.000000
150.308317,-0.000000,-0.000000,-0.000000
150.341389,-0.000000,0.000000,-0.000000
150.374460,0.000000,0.000000,0.000000
150.407531,0.000000,0.000000,0.000000
150.440602,0.000000,0.000000,0.000000
150.473673,0.000000,0.000000,0.000000
150.506744,0.000000,-0.000000,0.000000
150.539815,-0.000000,-0.000000,-0.000000
150.572886,-0.000000,-0.000000,-0.000000
150.605958,-0.000000,-0.000000,-0.000000
150.639029,-0.000000,-0.000000,-0.000000
150.672100,-0.000000,0.000000,-0.000000
150.705171,0.000000,0.000000,0.000000
150.738242,0.000000,0.000000,0.000000
150.771313,0.000000,0.000000,0.000000
150.804384,0.000000,0.000000,0.000000
150.837456,0.000000,-0.000000,0.000000
150.870527,-0.000000,-0.000000,-0.000000
150.903598,-0.000000,-0.000000,-0.000000
150.936669,-0.000000,-0.000000,-0.000000
150.969740,-0.000000,-0.000000,-0.000000
151.002811,-0.000000,0.000000,-0.000000
151.035882,0.000000,0.000000,0.000000
151.068954,0.000000,0.000000,0.000000
151.102025,0.000000,0.000000,0.000000
151.135096,0.000000,0.000000,0.000000
151.168167,0.000000,-0.000000,0.000000
151.201238,-0.000000,-0.000000,-0.000000
151.234309,-0.000000,-0.000000,-0.000000
151.267380,-0.000000,-0.000000,-0.000000
151.300451,-0.000000,-0.000000,-0.000000
151.333523,-0.000000,0.000000,-0.000000
151.366594,0.000000,0.000000,0.000000
151.399665,0.000000,0.000000,0.000000
151.432736,0.000000,0.000000,0.000000
151.465807,0.000000,0.000000,0.000000
151.498878,0.000000,-0.000000,0.000000
151.531949,-0.000000,-0.000000,-0.000000
151.565021,-0.000000,-0.000000,-0.000000
151.598092,-0.000000,-0.000000,-0.000000
151.631163,-0.000000,-0.000000,-0.000000
151.664234,-0.000000,0.000000,-0.000000
151.697305,0.000000,0.000000,0.000000
151.730376,0.000000,0.000000,0.000000
151.763447,0.000000,0.000000,0.000000
151.796519,0.000000,0.000000,0.000000
151.829590,0.000000,-0.000000,0.000000
151.862661,-0.000000,-0.000000,-0.000000
151.895732,-0.000000,-0.000000,-0.000000
151.928803,-0.000000,-0.000000,-0.000000
151.961874,-0.000000,-0.000000,-0.000000
151.994945,-0.000000,0.000000,-0.000000
152.028017,0.000000,0.000000,0.000000
152.061088,0.000000,0.000000,0.000000
152.094159,0.000000,0.000000,0.000000
152.127230,0.000000,0.000000,0.000000
152.160301,0.000000,-0.000000,0.000000
152.193372,-0.000000,-0.000000,-0.000000
152.226443,-0.000000,-0.000000,-0.000000
152.259514,-0.000000,-0.000000,-0.000000
152.292586,-0.000000,-0.000000,-0.000000
152.325657,-0.000000,0.000000,-0.000000
152.358728,0.000000,0.000000,0.000000
152.391799,0.000000,0.000000,0.000000
152.424870,0.000000,0.000000,0.000000
152.457941,0.000000,0.000000,0.000000
152.491012,0.000000,-0.000000,0.000000
152.524084,-0.000000,-0.000000,-0.000000
152.557155,-0.000000,-0.000000,-0.000000
152.590226,-0.000000,-0.000000,-0.000000
152.623297,-0.000000,-0.000000,-0.000000
152.656368,-0.000000,0.000000,-0.000000
152.689439,0.000000,0.000000,0.000000
152.722510,0.000000,0.000000,0.000000
152.755582,0.000000,0.000000,0.000000
152.788653,0.000000,0.000000,0.000000
152.821724,0.000000,-0.000000,0.000000
152.854795,-0.000000,-0.000000,-0.000000
152.887866,-0.000000,-0.000000,-0.000000
152.920937,-0.000000,-0.000000,-0.000000
152.954008,-0.000000,-0.000000,-0.000000
152.987079,-0.000000,0.000000,-0.000000
153.020151,0.000000,0.000000,0.000000
153.053222,0.000000,0.000000,0.000000
153.086293,0.000000,0.000000,0.000000
153.119364,0.000000,0.000000,0.000000
153.152435,0.000000,-0.000000,0.000000
153.185506,-0.000000,-0.000000,-0.000000
153.218577,-0.000000,-0.000000,-0.000000
153.251649,-0.000000,-0.000000,-0.000000
153.284720,-0.000000,-0.000000,-0.000000
153.317791,-0.000000,0.000000,-0.000000
153.350862,0.000000,0.000000,0.000000
153.383933,0.000000,0.000000,0.000000
153.417004,0.000000,0.000000,0.000000
153.450075,0.000000,0.000000,0.000000
153.483147,0.000000,-0.000000,0.000000
153.516218,-0.000000,-0.000000,-0.000000
153.549289,-0.000000,-0.000000,-0.000000
153.582360,-0.000000,-0.000000,-0.000000
153.615431,-0.000000,-0.000000,-0.000000
153.648502,-0.000000,0.000000,-0.000000
153.681573,0.000000,0.000000,0.000000
153.714644,0.000000,0.000000,0.000000
153.747716,0.000000,0.000000,0.000000
153.780787,0.000000,0.000000,0.000000
153.813858,0.000000,-0.000000,0.000000
153.846929,-0.000000,-0.000000,-0.000000
153.880000,-0.000000,-0.000000,-0.000000
153.913071,-0.000000,-0.000000,-0.000000
153.946142,-0.000000,-0.000000,-0.000000
153.979214,-0.000000,0.000000,-0.000000
154.012285,0.000000,0.000000,0.000000
154.045356,0.000000,0.000000,0.000000
154.078427,0.000000,0.000000,0.000000
154.111498,0.000000,0.000000,0.000000
154.144569,0.000000,-0.000000,0.000000
154.177640,-0.000000,-0.000000,-0.000000
154.210712,-0.000000,-0.000000,-0.000000
154.243783,-0.000000,-0.000000,-0.000000
154.276854,-0.000000,-0.000000,-0.000000
154.309925,-0.000000,0.000000,-0.000000
154.342996,0.000000,0.000000,0.000000
154.376067,0.000000,0.000000,0.000000
154.409138,0.000000,0.000000,0.000000
154.442210,0.000000,0.000000,0.000000
154.475281,0.000000,-0.000000,0.000000
154.508352,-0.000000,-0.000000,-0.000000
154.541423,-0.000000,-0.000000,-0.000000
154.574494,-0.000000,-0.000000,-0.000000
154.607565,-0.000000,-0.000000,-0.000000
154.640636,-0.000000,0.000000,-0.000000
154.673707,0.000000,0.000000,0.000000
154.706779,0.000000,0.000000,0.000000
154.739850,0.000000,0.000000,0.000000
154.772921,0.000000,0.000000,0.000000
154.805992,0.000000,-0.000000,0.000000
154.839063,-0.000000,-0.000000,-0.000000
154.872134,-0.000000,-0.000000,-0.000000
154.905205,-0.000000,-0.000000,-0.000000
154.938277,-0.000000,-0.000000,-0.000000
154.971348,-0.000000,0.000000,-0.000000
155.004419,0.000000,0.000000,0.000000
155.037490,0.000000,0.000000,0.000000
155.070561,0.000000,0.000000,0.000000
155.103632,0.000000,0.000000,0.000000
155.136703,0.000000,-0.000000,0.000000
155.169775,-0.000000,-0.000000,-0.000000
155.202846,-0.000000,-0.000000,-0.000000
155.235917,-0.000000,-0.000000,-0.000000
155.268988,-0.000000,-0.000000,-0.000000
155.302059,-0.000000,0.000000,-0.000000
155.335130,0.000000,0.000000,0.000000
155.368201,0.000000,0.000000,0.000000
155.401272,0.000000,0.000000,0.000000
155.434344,0.000000,0.000000,0.000000
155.467415,0.000000,-0.000000,0.000000
155.500486,-0.000000,-0.000000,-0.000000
155.533557,-0.000000,-0.000000,-0.000000
155.566628,-0.000000,-0.000000,-0.000000
155.599699,-0.000000,-0.000000,-0.000000
155.632770,-0.000000,0.000000,-0.000000
155.665842,0.000000,0.000000,0.000000
155.698913,0.000000,0.000000,0.000000
155.731984,0.000000,0.000000,0.000000
155.765055,0.000000,0.000000,0.000000
155.798126,0.000000,-0.000000,0.000000
155.831197,-0.000000,-0.000000,-0.000000
155.864268,-0.000000,-0.000000,-0.000000
155.897340,-0.000000,-0.000000,-0.000000
155.930411,-0.000000,-0.000000,-0.000000
155.963482,-0.000000,0.000000,-0.000000
155.996553,0.000000,0.000000,0.000000
156.029624,0.000000,0.000000,0.000000
156.062695,0.000000,0.000000,0.000000
156.095766,0.000000,0.000000,0.000000
156.128837,0.000000,-0.000000,0.000000
156.161909,-0.000000,-0.000000,-0.000000
156.194980,-0.000000,-0.000000,-0.000000
156.228051,-0.000000,-0.000000,-0.000000
156.261122,-0.000000,-0.000000,-0.000000
156.294193,-0.000000,0.000000,-0.000000
156.327264,0.000000,0.000000,0.000000
156.360335,0.000000,0.000000,0.000000
156.393407,0.000000,0.000000,0.000000
156.426478,0.000000,0.000000,0.000000
156.459549,0.000000,-0.000000,0.000000
156.492620,-0.000000,-0.000000,-0.000000
156.525691,-0.000000,-0.000000,-0.000000
156.558762,-0.000000,-0.000000,-0.000000
156.591833,-0.000000,-0.000000,-0.000000
156.624905,-0.000000,0.000000,-0.000000
156.657976,0.000000,0.000000,0.000000
156.691047,0.000000,0.000000,0.000000
156.724118,0.000000,0.000000,0.000000
156.757189,0.000000,0.000000,0.000000
156.790260,0.000000,-0.000000,0.000000
156.823331,-0.000000,-0.000000,-0.000000
156.856403,-0.000000,-0.000000,-0.000000
156.889474,-0.000000,-0.000000,-0.000000
156.922545,-0.000000,-0.000000,-0.000000
156.955616,-0.000000,0.000000,-0.000000
156.988687,0.000000,0.000000,0.000000
157.021758,0.000000,0.000000,0.000000
157.054829,0.000000,0.000000,0.000000
157.087900,0.000000,0.000000,0.000000
157.120972,0.000000,-0.000000,0.000000
157.154043,-0.000000,-0.000000,-0.000000
157.187114,-0.000000,-0.000000,-0.000000
157.220185,-0.000000,-0.000000,-0.000000
157.253256,-0.000000,-0.000000,-0.000000
157.286327,-0.000000,0.000000,-0.000000
157.319398,0.000000,0.000000,0.000000
157.352470,0.000000,0.000000,0.000000
157.385541,0.000000,0.000000,0.000000
157.418612,0.000000,0.000000,0.000000
157.451683,0.000000,-0.000000,0.000000
157.484754,-0.000000,-0.000000,-0.000000
157.517825,-0.000000,-0.000000,-0.000000
157.550896,-0.000000,-0.000000,-0.000000
157.583968,-0.000000,-0.000000,-0.000000
157.617039,-0.000000,0.000000,-0.000000
157.650110,0.000000,0.000000,0.000000
157.683181,0.000000,0.000000,0.000000
157.716252,0.000000,0.000000,0.000000
157.749323,0.000000,0.000000,0.000000
157.782394,0.000000,-0.000000,0.000000
157.815465,-0.000000,-0.000000,-0.000000
157.848537,-0.000000,-0.000000,-0.000000
157.881608,-0.000000,-0.000000,-0.000000
157.914679,-0.000000,-0.000000,-0.000000
157.947750,-0.000000,0.000000,-0.000000
157.980821,0.000000,0.000000,0.000000
158.013892,0.000000,0.000000,0.000000
158.046963,0.000000,0.000000,0.000000
158.080035,0.000000,0.000000,0.000000
158.113106,0.000000,-0.000000,0.000000
158.146177,-0.000000,-0.000000,-0.000000
158.179248,-0.000000,-0.000000,-0.000000
158.212319,-0.000000,-0.000000,-0.000000
158.245390,-0.000000,-0.000000,-0.000000
158.278461,-0.000000,0.000000,-0.000000
158.311533,0.000000,0.000000,0.000000
158.344604,0.000000,0.000000,0.000000
158.377675,0.000000,0.000000,0.000000
158.410746,0.000000,0.000000,0.000000
158.443817,0.000000,-0.000000,0.000000
158.476888,-0.000000,-0.000000,-0.000000
158.509959,-0.000000,-0.000000,-0.000000
158.543030,-0.000000,-0.000000,-0.000000
158.576102,-0.000000,-0.000000,-0.000000
158.609173,-0.000000,0.000000,-0.000000
158.642244,0.000000,0.000000,0.000000
158.675315,0.000000,0.000000,0.000000
158.708386,0.000000,0.000000,0.000000
158.741457,0.000000,0.000000,0.000000
158.774528,0.000000,-0.000000,0.000000
158.807600,-0.000000,-0.000000,-0.000000
158.840671,-0.000000,-0.000000,-0.000000
158.873742,-0.000000,-0.000000,-0.000000
158.906813,-0.000000,-0.000000,-0.000000
158.939884,-0.000000,0.000000,-0.000000
158.972955,0.000000,0.000000,0.000000
159.006026,0.000000,0.000000,0.000000
159.039098,0.000000,0.000000,0.000000
159.072169,0.000000,0.000000,0.000000
159.105240,0.000000,-0.000000,0.000000
159.138311,-0.000000,-0.000000,-0.000000
159.171382,-0.000000,-0.000000,-0.000000
159.204453,-0.000000,-0.000000,-0.000000
159.237524,-0.000000,-0.000000,-0.000000
159.270596,-0.000000,0.000000,-0.000000
159.303667,0.000000,0.000000,0.000000
159.336738,0.000000,0.000000,0.000000
159.369809,0.000000,0.000000,0.000000
159.402880,0.000000,0.000000,0.000000
159.435951,0.000000,0.000000,0.000000
159.469022,-0.000000,-0.000000,-0.000000
159.502093,-0.000000,-0.000000,-0.000000
159.535165,-0.000000,-0.000000,-0.000000
159.568236,-0.000000,-0.000000,-0.000000
159.601307,-0.000000,-0.000000,-0.000000
159.634378,0.000000,0.000000,0.000000
159.667449,0.000000,0.000000,0.000000
159.700520,0.000000,0.000000,0.000000
159.733591,0.000000,0.000000,0.000000
159.766663,0.000000,0.000000,0.000000
159.799734,-0.000000,-0.000000,-0.000000
159.832805,-0.000000,-0.000000,-0.000000
159.865876,-0.000000,-0.000000,-0.000000
159.898947,-0.000000,-0.000000,-0.000000
159.932018,-0.000000,-0.000000,-0.000000
159.965089,0.000000,0.000000,0.000000
159.998161,0.000000,0.000000,0.000000
160.031232,0.000000,0.000000,0.000000
160.064303,0.000000,0.000000,0.000000
160.097374,0.000000,0.000000,0.000000
160.130445,-0.000000,-0.000000,-0.000000
160.163516,-0.000000,-0.000000,-0.000000
160.196587,-0.000000,-0.000000,-0.000000
160.229658,-0.000000,-0.000000,-0.000000
160.262730,-0.000000,-0.000000,-0.000000
160.295801,0.000000,0.000000,0.000000
160.328872,0.000000,0.000000,0.000000
160.361943,0.000000,0.000000,0.000000
160.395014,0.000000,0.000000,0.000000
160.428085,0.000000,0.000000,0.000000
160.461156,-0.000000,-0.000000,-0.000000
160.494228,-0.000000,-0.000000,-0.000000
160.527299,-0.000000,-0.000000,-0.000000
160.560370,-0.000000,-0.000000,-0.000000
160.593441,-0.000000,-0.000000,-0.000000
160.626512,0.000000,0.000000,0.000000
160.659583,0.000000,0.000000,0.000000
160.692654,0.000000,0.000000,0.000000
160.725726,0.000000,0.000000,0.000000
160.758797,0.000000,0.000000,0.000000
160.791868,-0.000000,-0.000000,-0.000000
160.824939,-0.000000,-0.000000,-0.000000
160.858010,-0.000000,-0.000000,-0.000000
160.891081,-0.000000,-0.000000,-0.000000
160.924152,-0.000000,-0.000000,-0.000000
160.957223,0.000000,0.000000,0.000000
160.990295,0.000000,0.000000,0.000000
161.023366,0.000000,0.000000,0.000000
161.056437,0.000000,0.000000,0.000000
161.089508,0.000000,0.000000,0.000000
161.122579,-0.000000,-0.000000,-0.000000
161.155650,-0.000000,-0.000000,-0.000000
161.188721,-0.000000,-0.000000,-0.000000
161.221793,-0.000000,-0.000000,-0.000000
161.254864,-0.000000,-0.000000,-0.000000
161.287935,0.000000,0.000000,0.000000
161.321006,0.000000,0.000000,0.000000
161.354077,0.000000,0.000000,0.000000
161.387148,0.000000,0.000000,0.000000
161.420219,0.000000,0.000000,0.000000
161.453291,-0.000000,-0.000000,-0.000000
161.486362,-0.000000,-0.000000,-0.000000
161.519433,-0.000000,-0.000000,-0.000000
161.552504,-0.000000,-0.000000,-0.000000
161.585575,-0.000000,-0.000000,-0.000000
161.618646,0.000000,0.000000,0.000000
161.651717,0.000000,0.000000,0.000000
161.684788,0.000000,0.000000,0.000000
161.717860,0.000000,0.000000,0.000000
161.750931,0.000000,0.000000,0.000000
161.784002,-0.000000,-0.000000,-0.000000
161.817073,-0.000000,-0.000000,-0.000000
161.850144,-0.000000,-0.000000,-0.000000
161.883215,-0.000000,-0.000000,-0.000000
161.916286,-0.000000,-0.000000,-0.000000
161.949358,0.000000,0.000000,0.000000
161.982429,0.000000,0.000000,0.000000
162.015500,0.000000,0.000000,0.000000
162.048571,0.000000,0.000000,0.000000
162.081642,0.000000,0.000000,0.000000
162.114713,-0.000000,-0.000000,-0.000000
162.147784,-0.000000,-0.000000,-0.000000
162.180856,-0.000000,-0.000000,-0.000000
162.213927,-0.000000,-0.000000,-0.000000
162.246998,-0.000000,-0.000000,-0.000000
162.280069,0.000000,0.000000,0.000000
162.313140,0.000000,0.000000,0.000000
162.346211,0.000000,0.000000,0.000000
162.379282,0.000000,0.000000,0.000000
162.412354,0.000000,0.000000,0.000000
162.445425,-0.000000,-0.000000,-0.000000
162.478496,-0.000000,-0.000000,-0.000000
162.511567,-0.000000,-0.000000,-0.000000
162.544638,-0.000000,-0.000000,-0.000000
162.577709,-0.000000,-0.000000,-0.000000
162.610780,0.000000,0.000000,0.000000
162.643851,0.000000,0.000000,0.000000
162.676923,0.000000,0.000000,0.000000
162.709994,0.000000,0.000000,0.000000
162.743065,0.000000,0.000000,0.000000
162.776136,-0.000000,-0.000000,-0.000000
162.809207,-0.000000,-0.000000,-0.000000
162.842278,-0.000000,-0.000000,-0.000000
162.875349,-0.000000,-0.000000,-0.000000
162.908421,-0.000000,-0.000000,-0.000000
162.941492,0.000000,0.000000,0.000000
162.974563,0.000000,0.000000,0.000000
163.007634,0.000000,0.000000,0.000000
163.040705,0.000000,0.000000,0.000000
163.073776,0.000000,0.000000,0.000000
163.106847,-0.000000,-0.000000,-0.000000
163.139919,-0.000000,-0.000000,-0.000000
163.172990,-0.000000,-0.000000,-0.000000
163.206061,-0.000000,-0.000000,-0.000000
163.239132,-0.000000,-0.000000,-0.000000
163.272203,0.000000,0.000000,0.000000
163.305274,0.000000,0.000000,0.000000
163.338345,0.000000,0.000000,0.000000
163.371416,0.000000,0.000000,0.000000
163.404488,0.000000,0.000000,0.000000
163.437559,-0.000000,-0.000000,-0.000000
163.470630,-0.000000,-0.000000,-0.000000
163.503701,-0.000000,-0.000000,-0.000000
163.536772,-0.000000,-0.000000,-0.000000
163.569843,-0.000000,-0.000000,-0.000000
163.602914,0.000000,0.000000,0.000000
163.635986,0.000000,0.000000,0.000000
163.669057,0.000000,0.000000,0.000000
163.702128,0.000000,0.000000,0.000000
163.735199,0.000000,0.000000,0.000000
163.768270,-0.000000,-0.000000,-0.000000
163.801341,-0.000000,-0.000000,-0.000000
163.834412,-0.000000,-0.000000,-0.000000
163.867484,-0.000000,-0.000000,-0.000000
163.900555,-0.000000,-0.000000,-0.000000
163.933626,0.000000,0.000000,0.000000
163.966697,0.000000,0.000000,0.000000
163.999768,0.000000,0.000000,0.000000
164.032839,0.000000,0.000000,0.000000
164.065910,0.000000,0.000000,0.000000
164.098981,-0.000000,-0.000000,-0.000000
164.132053,-0.000000,-0.000000,-0.000000
164.165124,-0.000000,-0.000000,-0.000000
164.198195,-0.000000,-0.000000,-0.000000
164.231266,-0.000000,-0.000000,-0.000000
164.264337,0.000000,0.000000,0.000000
164.297408,0.000000,0.000000,0.000000
164.330479,0.000000,0.000000,0.000000
164.363551,0.000000,0.000000,0.000000
164.396622,0.000000,0.000000,0.000000
164.429693,-0.000000,-0.000000,-0.000000
164.462764,-0.000000,-0.000000,-0.000000
164.495835,-0.000000,-0.000000,-0.000000
164.528906,-0.000000,-0.000000,-0.000000
164.561977,-0.000000,-0.000000,-0.000000
164.595049,0.000000,0.000000,0.000000
164.628120,0.000000,0.000000,0.000000
164.661191,0.000000,0.000000,0.000000
164.694262,0.000000,0.000000,0.000000
164.727333,0.000000,0.000000,0.000000
164.760404,-0.000000,-0.000000,-0.000000
164.793475,-0.000000,-0.000000,-0.000000
164.826547,-0.000000,-0.000000,-0.000000
164.859618,-0.000000,-0.000000,-0.000000
164.892689,-0.000000,-0.000000,-0.000000
164.925760,0.000000,0.000000,0.000000
164.958831,0.000000,0.000000,0.000000
164.991902,0.000000,0.000000,0.000000
165.024973,0.000000,0.000000,0.000000
165.058044,0.000000,0.000000,0.000000
165.091116,-0.000000,-0.000000,-0.000000
165.124187,-0.000000,-0.000000,-0.000000
165.157258,-0.000000,-0.000000,-0.000000
165.190329,-0.000000,-0.000000,-0.000000
165.223400,-0.000000,-0.000000,-0.000000
165.256471,0.000000,0.000000,0.000000
165.289542,0.000000,0.000000,0.000000
165.322614,0.000000,0.000000,0.000000
165.355685,0.000000,0.000000,0.000000
165.388756,0.000000,0.000000,0.000000
165.421827,-0.000000,-0.000000,-0.000000
165.454898,-0.000000,-0.000000,-0.000000
165.487969,-0.000000,-0.000000,-0.000000
165.521040,-0.000000,-0.000000,-0.000000
165.554112,-0.000000,-0.000000,-0.000000
165.587183,0.000000,0.000000,0.000000
165.620254,0.000000,0.000000,0.000000
165.653325,0.000000,0.000000,0.000000
165.686396,0.000000,0.000000,0.000000
165.719467,0.000000,0.000000,0.000000
165.752538,-0.000000,-0.000000,-0.000000
165.785609,-0.000000,-0.000000,-0.000000
165.818681,-0.000000,-0.000000,-0.000000
165.851752,-0.000000,-0.000000,-0.000000
165.884823,-0.000000,-0.000000,-0.000000
165.917894,0.000000,0.000000,0.000000
165.950965,0.000000,0.000000,0.000000
165.984036,0.000000,0.000000,0.000000
166.017107,0.000000,0.000000,0.000000
166.050179,0.000000,0.000000,0.000000
166.083250,-0.000000,-0.000000,-0.000000
166.116321,-0.000000,-0.000000,-0.000000
166.149392,-0.000000,-0.000000,-0.000000
166.182463,-0.000000,-0.000000,-0.000000
166.215534,-0.000000,-0.000000,-0.000000
166.248605,0.000000,0.000000,0.000000
166.281677,0.000000,0.000000,0.000000
166.314748,0.000000,0.000000,0.000000
166.347819,0.000000,0.000000,0.000000
166.380890,0.000000,0.000000,0.000000
166.413961,-0.000000,-0.000000,-0.000000
166.447032,-0.000000,-0.000000,-0.000000
166.480103,-0.000000,-0.000000,-0.000000
166.513174,-0.000000,-0.000000,-0.000000
166.546246,-0.000000,-0.000000,-0.000000
166.579317,0.000000,0.000000,0.000000
166.612388,0.000000,0.000000,0.000000
166.645459,0.000000,0.000000,0.000000
166.678530,0.000000,0.000000,0.000000
166.711601,0.000000,0.000000,0.000000
166.744672,-0.000000,-0.000000,-0.000000
166.777744,-0.000000,-0.000000,-0.000000
166.810815,-0.000000,-0.000000,-0.000000
166.843886,-0.000000,-0.000000,-0.000000
166.876957,-0.000000,-0.000000,-0.000000
166.910028,0.000000,0.000000,0.000000
166.943099,0.000000,0.000000,0.000000
166.976170,0.000000,0.000000,0.000000
167.009242,0.000000,0.000000,0.000000
167.042313,0.000000,0.000000,0.000000
167.075384,-0.000000,-0.000000,-0.000000
167.108455,-0.000000,-0.000000,-0.000000
167.141526,-0.000000,-0.000000,-0.000000
167.174597,-0.000000,-0.000000,-0.000000
167.207668,-0.000000,-0.000000,-0.000000
167.240740,0.000000,0.000000,0.000000
167.273811,0.000000,0.000000,0.000000
167.306882,0.000000,0.000000,0.000000
167.339953,0.000000,0.000000,0.000000
167.373024,0.000000,0.000000,0.000000
167.406095,-0.000000,-0.000000,-0.000000
167.439166,-0.000000,-0.000000,-0.000000
167.472237,-0.000000,-0.000000,-0.000000
167.505309,-0.000000,-0.000000,-0.000000
167.538380,-0.000000,-0.000000,-0.000000
167.571451,0.000000,0.000000,0.000000
167.604522,0.000000,0.000000,0.000000
167.637593,0.000000,0.000000,0.000000
167.670664,0.000000,0.000000,0.000000
167.703735,0.000000,0.000000,0.000000
167.736807,-0.000000,-0.000000,-0.000000
167.769878,-0.000000,-0.000000,-0.000000
167.802949,-0.000000,-0.000000,-0.000000
167.836020,-0.000000,-0.000000,-0.000000
167.869091,-0.000000,-0.000000,-0.000000
167.902162,0.000000,0.000000,0.000000
167.935233,0.000000,0.000000,0.000000
167.968305,0.000000,0.000000,0.000000
168.001376,0.000000,0.000000,0.000000
168.034447,0.000000,0.000000,0.000000
168.067518,-0.000000,-0.000000,-0.000000
168.100589,-0.000000,-0.000000,-0.000000
168.133660,-0.000000,-0.000000,-0.000000
168.166731,-0.000000,-0.000000,-0.000000
168.199802,-0.000000,-0.000000,-0.000000
168.232874,0.000000,0.000000,0.000000
168.265945,0.000000,0.000000,0.000000
168.299016,0.000000,0.000000,0.000000
168.332087,0.000000,0.000000,0.000000
168.365158,0.000000,0.000000,0.000000
168.398229,-0.000000,-0.000000,-0.000000
168.431300,-0.000000,-0.000000,-0.000000
168.464372,-0.000000,-0.000000,-0.000000
168.497443,-0.000000,-0.000000,-0.000000
168.530514,-0.000000,-0.000000,-0.000000
168.563585,0.000000,0.000000,0.000000
168.596656,0.000000,0.000000,0.000000
168.629727,0.000000,0.000000,0.000000
168.662798,0.000000,0.000000,0.000000
168.695870,0.000000,0.000000,0.000000
168.728941,-0.000000,-0.000000,-0.000000
168.762012,-0.000000,-0.000000,-0.000000
168.795083,-0.000000,-0.000000,-0.000000
168.828154,-0.000000,-0.000000,-0.000000
168.861225,-0.000000,-0.000000,-0.000000
168.894296,0.000000,0.000000,0.000000
168.927367,0.000000,0.000000,0.000000
168.960439,0.000000,0.000000,0.000000
168.993510,0.000000,0.000000,0.000000
169.026581,0.000000,0.000000,0.000000
169.059652,-0.000000,-0.000000,-0.000000
169.092723,-0.000000,-0.000000,-0.000000
169.125794,-0.000000,-0.000000,-0.000000
169.158865,-0.000000,-0.000000,-0.000000
169.191937,-0.000000,-0.000000,-0.000000
169.225008,0.000000,0.000000,0.000000
169.258079,0.000000,0.000000,0.000000
169.291150,0.000000,0.000000,0.000000
169.324221,0.000000,0.000000,0.000000
169.357292,0.000000,0.000000,0.000000
169.390363,-0.000000,-0.000000,-0.000000
169.423435,-0.000000,-0.000000,-0.000000
169.456506,-0.000000,-0.000000,-0.000000
169.489577,-0.000000,-0.000000,-0.000000
169.522648,-0.000000,-0.000000,-0.000000
169.555719,0.000000,0.000000,0.000000
169.588790,0.000000,0.000000,0.000000
169.621861,0.000000,0.000000,0.000000
169.654933,0.000000,0.000000,0.000000
169.688004,0.000000,0.000000,0.000000
169.721075,-0.000000,-0.000000,-0.000000
169.754146,-0.000000,-0.000000,-0.000000
169.787217,-0.000000,-0.000000,-0.000000
169.820288,-0.000000,-0.000000,-0.000000
169.853359,-0.000000,-0.000000,-0.000000
169.886430,0.000000,0.000000,0.000000
169.919502,0.000000,0.000000,0.000000
169.952573,0.000000,0.000000,0.000000
169.985644,0.000000,0.000000,0.000000
170.018715,0.000000,0.000000,0.000000
170.051786,-0.000000,-0.000000,-0.000000
170.084857,-0.000000,-0.000000,-0.000000
170.117928,-0.000000,-0.000000,-0.000000
170.151000,-0.000000,-0.000000,-0.000000
170.184071,-0.000000,-0.000000,-0.000000
170.217142,0.000000,0.000000,0.000000
170.250213,0.000000,0.000000,0.000000
170.283284,0.000000,0.000000,0.000000
170.316355,0.000000,0.000000,0.000000
170.349426,0.000000,0.000000,0.000000
170.382498,-0.000000,-0.000000,-0.000000
170.415569,-0.000000,-0.000000,-0.000000
170.448640,-0.000000,-0.000000,-0.000000
170.481711,-0.000000,-0.000000,-0.000000
170.514782,-0.000000,-0.000000,-0.000000
170.547853,0.000000,0.000000,0.000000
170.580924,0.000000,0.000000,0.000000
170.613995,0.000000,0.000000,0.000000
170.647067,0.000000,0.000000,0.000000
170.680138,0.000000,0.000000,0.000000
170.713209,-0.000000,-0.000000,-0.000000
170.746280,-0.000000,-0.000000,-0.000000
170.779351,-0.000000,-0.000000,-0.000000
170.812422,-0.000000,-0.000000,-0.000000
170.845493,-0.000000,-0.000000,-0.000000
170.878565,0.000000,0.000000,0.000000
170.911636,0.000000,0.000000,0.000000
170.944707,0.000000,0.000000,0.000000
170.977778,0.000000,0.000000,0.000000
171.010849,0.000000,0.000000,0.000000
171.043920,-0.000000,-0.000000,-0.000000
171.076991,-0.000000,-0.000000,-0.000000
171.110063,-0.000000,-0.000000,-0.000000
171.143134,-0.000000,-0.000000,-0.000000
171.176205,-0.000000,-0.000000,-0.000000
171.209276,0.000000,0.000000,0.000000
171.242347,0.000000,0.000000,0.000000
171.275418,0.000000,0.000000,0.000000
171.308489,0.000000,0.000000,0.000000
171.341560,0.000000,0.000000,0.000000
171.374632,-0.000000,-0.000000,-0.000000
171.407703,-0.000000,-0.000000,-0.000000
171.440774,-0.000000,-0.000000,-0.000000
171.473845,-0.000000,-0.000000,-0.000000
171.506916,-0.000000,-0.000000,-0.000000
171.539987,0.000000,0.000000,0.000000
171.573058,0.000000,0.000000,0.000000
171.606130,0.000000,0.000000,0.000000
171.639201,0.000000,0.000000,0.000000
171.672272,0.000000,0.000000,0.000000
171.705343,-0.000000,-0.000000,-0.000000
171.738414,-0.000000,-0.000000,-0.000000
171.771485,-0.000000,-0.000000,-0.000000
171.804556,-0.000000,-0.000000,-0.000000
171.837628,-0.000000,-0.000000,-0.000000
171.870699,0.000000,0.000000,0.000000
171.903770,0.000000,0.000000,0.000000
171.936841,0.000000,0.000000,0.000000
171.969912,0.000000,0.000000,0.000000
172.002983,0.000000,0.000000,0.000000
172.036054,-0.000000,-0.000000,-0.000000
172.069125,-0.000000,-0.000000,-0.000000
172.102197,-0.000000,-0.000000,-0.000000
172.135268,-0.000000,-0.000000,-0.000000
172.168339,-0.000000,-0.000000,-0.000000
172.201410,0.000000,0.000000,0.000000
172.234481,0.000000,0.000000,0.000000
172.267552,0.000000,0.000000,0.000000
172.300623,0.000000,0.000000,0.000000
172.333695,0.000000,0.000000,0.000000
172.366766,-0.000000,-0.000000,-0.000000
172.399837,-0.000000,-0.000000,-0.000000
172.432908,-0.000000,-0.000000,-0.000000
172.465979,-0.000000,-0.000000,-0.000000
172.499050,-0.000000,-0.000000,-0.000000
172.532121,0.000000,0.000000,0.000000
172.565193,0.000000,0.000000,0.000000
172.598264,0.000000,0.000000,0.000000
172.631335,0.000000,0.000000,0.000000
172.664406,0.000000,0.000000,0.000000
172.697477,-0.000000,-0.000000,-0.000000
172.730548,-0.000000,-0.000000,-0.000000
172.763619,-0.000000,-0.000000,-0.000000
172.796691,-0.000000,-0.000000,-0.000000
172.829762,-0.000000,-0.000000,-0.000000
172.862833,0.000000,0.000000,0.000000
172.895904,0.000000,0.000000,0.000000
172.928975,0.000000,0.000000,0.000000
172.962046,0.000000,0.000000,0.000000
172.995117,0.000000,0.000000,0.000000
173.028188,-0.000000,-0.000000,-0.000000
173.061260,-0.000000,-0.000000,-0.000000
173.094331,-0.000000,-0.000000,-0.000000
173.127402,-0.000000,-0.000000,-0.000000
173.160473,-0.000000,-0.000000,-0.000000
173.193544,0.000000,0.000000,0.000000
173.226615,0.000000,0.000000,0.000000
173.259686,0.000000,0.000000,0.000000
173.292758,0.000000,0.000000,0.000000
173.325829,0.000000,0.000000,0.000000
173.358900,-0.000000,-0.000000,-0.000000
173.391971,-0.000000,-0.000000,-0.000000
173.425042,-0.000000,-0.000000,-0.000000
173.458113,-0.000000,-0.000000,-0.000000
173.491184,-0.000000,-0.000000,-0.000000
173.524256,0.000000,0.000000,0.000000
173.557327,0.000000,0.000000,0.000000
173.590398,0.000000,0.000000,0.000000
173.623469,0.000000,0.000000,0.000000
173.656540,0.000000,0.000000,0.000000
173.689611,-0.000000,-0.000000,-0.000000
173.722682,-0.000000,-0.000000,-0.000000
173.755753,-0.000000,-0.000000,-0.000000
173.788825,-0.000000,-0.000000,-0.000000
173.821896,-0.000000,-0.000000,-0.000000
173.854967,0.000000,0.000000,0.000000
173.888038,0.000000,0.000000,0.000000
173.921109,0.000000,0.000000,0.000000
173.954180,0.000000,0.000000,0.000000
173.987251,0.000000,0.000000,0.000000
174.020323,-0.000000,-0.000000,-0.000000
174.053394,-0.000000,-0.000000,-0.000000
174.086465,-0.000000,-0.000000,-0.000000
174.119536,-0.000000,-0.000000,-0.000000
174.152607,-0.000000,-0.000000,-0.000000
174.185678,0.000000,0.000000,0.000000
174.218749,0.000000,0.000000,0.000000
174.251821,0.000000,0.000000,0.000000
174.284892,0.000000,0.000000,0.000000
174.317963,0.000000,0.000000,0.000000
174.351034,-0.000000,-0.000000,-0.000000
174.384105,-0.000000,-0.000000,-0.000000
174.417176,-0.000000,-0.000000,-0.000000
174.450247,-0.000000,-0.000000,-0.000000
174.483318,-0.000000,-0.000000,-0.000000
174.516390,0.000000,0.000000,0.000000
174.549461,0.000000,0.000000,0.000000
174.582532,0.000000,0.000000,0.000000
174.615603,0.000000,0.000000,0.000000
174.648674,0.000000,0.000000,0.000000
174.681745,-0.000000,-0.000000,-0.000000
174.714816,-0.000000,-0.000000,-0.000000
174.747888,-0.000000,-0.000000,-0.000000
174.780959,-0.000000,-0.000000,-0.000000
174.814030,-0.000000,-0.000000,-0.000000
174.847101,0.000000,0.000000,0.000000
174.880172,0.000000,0.000000,0.000000
174.913243,0.000000,0.000000,0.000000
174.946314,0.000000,0.000000,0.000000
174.979386,0.000000,0.000000,0.000000
175.012457,-0.000000,-0.000000,-0.000000
175.045528,-0.000000,-0.000000,-0.000000
175.078599,-0.000000,-0.000000,-0.000000
175.111670,-0.000000,-0.000000,-0.000000
175.144741,-0.000000,-0.000000,-0.000000
175.177812,0.000000,0.000000,0.000000
175.210884,0.000000,0.000000,0.000000
175.243955,0.000000,0.000000,0.000000
175.277026,0.000000,0.000000,0.000000
175.310097,0.000000,0.000000,0.000000
175.343168,-0.000000,-0.000000,-0.000000
175.376239,-0.000000,-0.000000,-0.000000
175.409310,-0.000000,-0.000000,-0.000000
175.442381,-0.000000,-0.000000,-0.000000
175.475453,-0.000000,-0.000000,-0.000000
175.508524,0.000000,0.000000,0.000000
175.541595,0.000000,0.000000,0.000000
175.574666,0.000000,0.000000,0.000000
175.607737,0.000000,0.000000,0.000000
175.640808,0.000000,0.000000,0.000000
175.673879,-0.000000,-0.000000,-0.000000
175.706951,-0.000000,-0.000000,-0.000000
175.740022,-0.000000,-0.000000,-0.000000
175.773093,-0.000000,-0.000000,-0.000000
175.806164,-0.000000,-0.000000,-0.000000
175.839235,0.000000,0.000000,0.000000
175.872306,0.000000,0.000000,0.000000
175.905377,0.000000,0.000000,0.000000
175.938449,0.000000,0.000000,0.000000
175.971520,0.000000,0.000000,0.000000
176.004591,-0.000000,-0.000000,-0.000000
176.037662,-0.000000,-0.000000,-0.000000
176.070733,-0.000000,-0.000000,-0.000000
176.103804,-0.000000,-0.000000,-0.000000
176.136875,-0.000000,-0.000000,-0.000000
176.169946,0.000000,0.000000,0.000000
176.203018,0.000000,0.000000,0.000000
176.236089,0.000000,0.000000,0.000000
176.269160,0.000000,0.000000,0.000000
176.302231,0.000000,0.000000,0.000000
176.335302,-0.000000,-0.000000,-0.000000
176.368373,-0.000000,-0.000000,-0.000000
176.401444,-0.000000,-0.000000,-0.000000
176.434516,-0.000000,-0.000000,-0.000000
176.467587,-0.000000,-0.000000,-0.000000
176.500658,0.000000,0.000000,0.000000
176.533729,0.000000,0.000000,0.000000
176.566800,0.000000,0.000000,0.000000
176.599871,0.000000,0.000000,0.000000
176.632942,0.000000,0.000000,0.000000
176.666014,-0.000000,-0.000000,-0.000000
176.699085,-0.000000,-0.000000,-0.000000
176.732156,-0.000000,-0.000000,-0.000000
176.765227,-0.000000,-0.000000,-0.000000
176.798298,-0.000000,-0.000000,-0.000000
176.831369,0.000000,0.000000,0.000000
176.864440,0.000000,0.000000,0.000000
176.897511,0.000000,0.000000,0.000000
176.930583,0.000000,0.000000,0.000000
176.963654,0.000000,0.000000,0.000000
176.996725,-0.000000,-0.000000,-0.000000
177.029796,-0.000000,-0.000000,-0.000000
177.062867,-0.000000,-0.000000,-0.000000
177.095938,-0.000000,-0.000000,-0.000000
177.129009,-0.000000,-0.000000,-0.000000
177.162081,0.000000,0.000000,0.000000
177.195152,0.000000,0.000000,0.000000
177.228223,0.000000,0.000000,0.000000
177.261294,0.000000,0.000000,0.000000
177.294365,0.000000,0.000000,0.000000
177.327436,-0.000000,-0.000000,-0.000000
177.360507,-0.000000,-0.000000,-0.000000
177.393579,-0.000000,-0.000000,-0.000000
177.426650,-0.000000,-0.000000,-0.000000
177.459721,-0.000000,-0.000000,-0.000000
177.492792,0.000000,0.000000,0.000000
177.525863,0.000000,0.000000,0.000000
177.558934,0.000000,0.000000,0.000000
177.592005,0.000000,0.000000,0.000000
177.625077,0.000000,0.000000,0.000000
177.658148,-0.000000,-0.000000,-0.000000
177.691219,-0.000000,-0.000000,-0.000000
177.724290,-0.000000,-0.000000,-0.000000
177.757361,-0.000000,-0.000000,-0.000000
177.790432,-0.000000,-0.000000,-0.000000
177.823503,0.000000,0.000000,0.000000
177.856574,0.000000,0.000000,0.000000
177.889646,0.000000,0.000000,0.000000
177.922717,0.000000,0.000000,0.000000
177.955788,0.000000,0.000000,0.000000
177.988859,-0.000000,-0.000000,-0.000000
178.021930,-0.000000,-0.000000,-0.000000
178.055001,-0.000000,-0.000000,-0.000000
178.088072,-0.000000,-0.000000,-0.000000
178.121144,-0.000000,-0.000000,-0.000000
178.154215,0.000000,0.000000,0.000000
178.187286,0.000000,0.000000,0.000000
178.220357,0.000000,0.000000,0.000000
178.253428,0.000000,0.000000,0.000000
178.286499,0.000000,0.000000,0.000000
178.319570,-0.000000,-0.000000,-0.000000
178.352642,-0.000000,-0.000000,-0.000000
178.385713,-0.000000,-0.000000,-0.000000
178.418784,-0.000000,-0.000000,-0.000000
178.451855,-0.000000,-0.000000,-0.000000
178.484926,0.000000,0.000000,0.000000
178.517997,0.000000,0.000000,0.000000
178.551068,0.000000,0.000000,0.000000
178.584139,0.000000,0.000000,0.000000
178.617211,0.000000,0.000000,0.000000
178.650282,-0.000000,-0.000000,-0.000000
178.683353,-0.000000,-0.000000,-0.000000
178.716424,-0.000000,-0.000000,-0.000000
178.749495,-0.000000,-0.000000,-0.000000
178.782566,-0.000000,-0.000000,-0.000000
178.815637,0.000000,0.000000,0.000000
178.848709,0.000000,0.000000,0.000000
178.881780,0.000000,0.000000,0.000000
178.914851,0.000000,0.000000,0.000000
178.947922,0.000000,0.000000,0.000000
178.980993,-0.000000,-0.000000,-0.000000
179.014064,-0.000000,-0.000000,-0.000000
179.047135,-0.000000,-0.000000,-0.000000
179.080207,-0.000000,-0.000000,-0.000000
179.113278,-0.000000,-0.000000,-0.000000
179.146349,0.000000,0.000000,0.000000
179.179420,0.000000,0.000000,0.000000
179.212491,0.000000,0.000000,0.000000
179.245562,0.000000,0.000000,0.000000
179.278633,0.000000,0.000000,0.000000
179.311704,-0.000000,-0.000000,-0.000000
179.344776,-0.000000,-0.000000,-0.000000
179.377847,-0.000000,-0.000000,-0.000000
179.410918,-0.000000,-0.000000,-0.000000
179.443989,-0.000000,-0.000000,-0.000000
179.477060,0.000000,0.000000,0.000000
179.510131,0.000000,0.000000,0.000000
179.543202,0.000000,0.000000,0.000000
179.576274,0.000000,0.000000,0.000000
179.609345,0.000000,0.000000,0.000000
179.642416,-0.000000,-0.000000,-0.000000
179.675487,-0.000000,-0.000000,-0.000000
179.708558,-0.000000,-0.000000,-0.000000
179.741629,-0.000000,-0.000000,-0.000000
179.774700,-0.000000,-0.000000,-0.000000
179.807772,0.000000,0.000000,0.000000
179.840843,0.000000,0.000000,0.000000
179.873914,0.000000,0.000000,0.000000
179.906985,0.000000,0.000000,0.000000
179.940056,0.000000,0.000000,0.000000
179.973127,-0.000000,-0.000000,-0.000000
180.006198,-0.000000,-0.000000,-0.000000
180.039269,-0.000000,-0.000000,-0.000000
180.072341,-0.000000,-0.000000,-0.000000
180.105412,-0.000000,-0.000000,-0.000000
180.138483,0.000000,0.000000,0.000000
180.171554,0.000000,0.000000,0.000000
180.204625,0.000000,0.000000,0.000000
180.237696,0.000000,0.000000,0.000000
180.270767,0.000000,0.000000,0.000000
180.303839,-0.000000,-0.000000,-0.000000
180.336910,-0.000000,-0.000000,-0.000000
180.369981,-0.000000,-0.000000,-0.000000
180.403052,-0.000000,-0.000000,-0.000000
180.436123,-0.000000,-0.000000,-0.000000
180.469194,0.000000,0.000000,0.000000
180.502265,0.000000,0.000000,0.000000
180.535337,0.000000,0.000000,0.000000
180.568408,0.000000,0.000000,0.000000
180.601479,0.000000,0.000000,0.000000
180.634550,-0.000000,-0.000000,-0.000000
180.667621,-0.000000,-0.000000,-0.000000
180.700692,-0.000000,-0.000000,-0.000000
180.733763,-0.000000,-0.000000,-0.000000
180.766835,-0.000000,-0.000000,-0.000000
180.799906,0.000000,0.000000,0.000000
180.832977,0.000000,0.000000,0.000000
180.866048,0.000000,0.000000,0.000000
180.899119,0.000000,0.000000,0.000000
180.932190,0.000000,0.000000,0.000000
180.965261,-0.000000,-0.000000,-0.000000
180.998332,-0.000000,-0.000000,-0.000000
181.031404,-0.000000,-0.000000,-0.000000
181.064475,-0.000000,-0.000000,-0.000000
181.097546,-0.000000,-0.000000,-0.000000
181.130617,0.000000,0.000000,0.000000
181.163688,0.000000,0.000000,0.000000
181.196759,0.000000,0.000000,0.000000
181.229830,0.000000,0.000000,0.000000
181.262902,0.000000,0.000000,0.000000
181.295973,-0.000000,-0.000000,-0.000000
181.329044,-0.000000,-0.000000,-0.000000
181.362115,-0.000000,-0.000000,-0.000000
181.395186,-0.000000,-0.000000,-0.000000
181.428257,-0.000000,-0.000000,-0.000000
181.461328,0.000000,0.000000,0.000000
181.494400,0.000000,0.000000,0.000000
181.527471,0.000000,0.000000,0.000000
181.560542,0.000000,0.000000,0.000000
181.593613,0.000000,0.000000,0.000000
181.626684,-0.000000,-0.000000,-0.000000
181.659755,-0.000000,-0.000000,-0.000000
181.692826,-0.000000,-0.000000,-0.000000
181.725897,-0.000000,-0.000000,-0.000000
181.758969,-0.000000,-0.000000,-0.000000
181.792040,0.000000,0.000000,0.000000
181.825111,0.000000,0.000000,0.000000
181.858182,0.000000,0.000000,0.000000
181.891253,0.000000,0.000000,0.000000
181.924324,0.000000,0.000000,0.000000
181.957395,-0.000000,-0.000000,-0.000000
181.990467,-0.000000,-0.000000,-0.000000
182.023538,-0.000000,-0.000000,-0.000000
182.056609,-0.000000,-0.000000,-0.000000
182.089680,-0.000000,-0.000000,-0.000000
182.122751,0.000000,0.000000,0.000000
182.155822,0.000000,0.000000,0.000000
182.188893,0.000000,0.000000,0.000000
182.221965,0.000000,0.000000,0.000000
182.255036,0.000000,0.000000,0.000000
182.288107,-0.000000,-0.000000,-0.000000
182.321178,-0.000000,-0.000000,-0.000000
182.354249,-0.000000,-0.000000,-0.000000
182.387320,-0.000000,-0.000000,-0.000000
182.420391,-0.000000,-0.000000,-0.000000
182.453462,0.000000,0.000000,0.000000
182.486534,0.000000,0.000000,0.000000
182.519605,0.000000,0.000000,0.000000
182.552676,0.000000,0.000000,0.000000
182.585747,0.000000,0.000000,0.000000
182.618818,-0.000000,-0.000000,-0.000000
182.651889,-0.000000,-0.000000,-0.000000
182.684960,-0.000000,-0.000000,-0.000000
182.718032,-0.000000,-0.000000,-0.000000
182.751103,-0.000000,-0.000000,-0.000000
182.784174,0.000000,0.000000,0.000000
182.817245,0.000000,0.000000,0.000000
182.850316,0.000000,0.000000,0.000000
182.883387,0.000000,0.000000,0.000000
182.916458,0.000000,0.000000,0.000000
182.949530,-0.000000,-0.000000,-0.000000
182.982601,-0.000000,-0.000000,-0.000000
183.015672,-0.000000,-0.000000,-0.000000
183.048743,-0.000000,-0.000000,-0.000000
183.081814,-0.000000,-0.000000,-0.000000
183.114885,0.000000,0.000000,0.000000
183.147956,0.000000,0.000000,0.000000
183.181028,0.000000,0.000000,0.000000
183.214099,0.000000,0.000000,0.000000
183.247170,0.000000,0.000000,0.000000
183.280241,-0.000000,-0.000000,-0.000000
183.313312,-0.000000,-0.000000,-0.000000
183.346383,-0.000000,-0.000000,-0.000000
183.379454,-0.000000,-0.000000,-0.000000
183.412525,-0.000000,-0.000000,-0.000000
183.445597,0.000000,0.000000,0.000000
183.478668,0.000000,0.000000,0.000000
183.511739,0.000000,0.000000,0.000000
183.544810,0.000000,0.000000,0.000000
183.577881,0.000000,0.000000,0.000000
183.610952,-0.000000,-0.000000,-0.000000
183.644023,-0.000000,-0.000000,-0.000000
183.677095,-0.000000,-0.000000,-0.000000
183.710166,-0.000000,-0.000000,-0.000000
183.743237,-0.000000,-0.000000,-0.000000
183.776308,0.000000,0.000000,0.000000
183.809379,0.000000,0.000000,0.000000
183.842450,0.000000,0.000000,0.000000
183.875521,0.000000,0.000000,0.000000
183.908593,0.000000,0.000000,0.000000
183.941664,-0.000000,-0.000000,-0.000000
183.974735,-0.000000,-0.000000,-0.000000
184.007806,-0.000000,-0.000000,-0.000000
184.040877,-0.000000,-0.000000,-0.000000
184.073948,-0.000000,-0.000000,-0.000000
184.107019,0.000000,0.000000,0.000000
184.140090,0.000000,0.000000,0.000000
184.173162,0.000000,0.000000,0.000000
184.206233,0.000000,0.000000,0.000000
184.239304,0.000000,0.000000,0.000000
184.272375,-0.000000,-0.000000,-0.000000
184.305446,-0.000000,-0.000000,-0.000000
184.338517,-0.000000,-0.000000,-0.000000
184.371588,-0.000000,-0.000000,-0.000000
184.404660,-0.000000,-0.000000,-0.000000
184.437731,0.000000,0.000000,0.000000
184.470802,0.000000,0.000000,0.000000
184.503873,0.000000,0.000000,0.000000
184.536944,0.000000,0.000000,0.000000
184.570015,0.000000,0.000000,0.000000
184.603086,-0.000000,-0.000000,-0.000000
184.636158,-0.000000,-0.000000,-0.000000
184.669229,-0.000000,-0.000000,-0.000000
184.702300,-0.000000,-0.000000,-0.000000
184.735371,-0.000000,-0.000000,-0.000000
184.768442,0.000000,0.000000,0.000000
184.801513,0.000000,0.000000,0.000000
184.834584,0.000000,0.000000,0.000000
184.867655,0.000000,0.000000,0.000000
184.900727,0.000000,0.000000,0.000000
184.933798,-0.000000,-0.000000,-0.000000
184.966869,-0.000000,-0.000000,-0.000000
184.999940,-0.000000,-0.000000,-0.000000
185.033011,-0.000000,-0.000000,-0.000000
185.066082,-0.000000,-0.000000,-0.000000
185.099153,0.000000,0.000000,0.000000
185.132225,0.000000,0.000000,0.000000
185.165296,0.000000,0.000000,0.000000
185.198367,0.000000,0.000000,0.000000
185.231438,0.000000,0.000000,0.000000
185.264509,-0.000000,-0.000000,-0.000000
185.297580,-0.000000,-0.000000,-0.000000
185.330651,-0.000000,-0.000000,-0.000000
185.363723,-0.000000,-0.000000,-0.000000
185.396794,-0.000000,-0.000000,-0.000000
185.429865,0.000000,0.000000,0.000000
185.462936,0.000000,0.000000,0.000000
185.496007,0.000000,0.000000,0.000000
185.529078,0.000000,0.000000,0.000000
185.562149,0.000000,0.000000,0.000000
185.595221,-0.000000,-0.000000,-0.000000
185.628292,-0.000000,-0.000000,-0.000000
185.661363,-0.000000,-0.000000,-0.000000
185.694434,-0.000000,-0.000000,-0.000000
185.727505,-0.000000,-0.000000,-0.000000
185.760576,0.000000,0.000000,0.000000
185.793647,0.000000,0.000000,0.000000
185.826718,0.000000,0.000000,0.000000
185.859790,0.000000,0.000000,0.000000
185.892861,0.000000,0.000000,0.000000
185.925932,-0.000000,-0.000000,-0.000000
185.959003,-0.000000,-0.000000,-0.000000
185.992074,-0.000000,-0.000000,-0.000000
186.025145,-0.000000,-0.000000,-0.000000
186.058216,-0.000000,-0.000000,-0.000000
186.091288,0.000000,0.000000,0.000000
186.124359,0.000000,0.000000,0.000000
186.157430,0.000000,0.000000,0.000000
186.190501,0.000000,0.000000,0.000000
186.223572,0.000000,0.000000,0.000000
186.256643,-0.000000,-0.000000,-0.000000
186.289714,-0.000000,-0.000000,-0.000000
186.322786,-0.000000,-0.000000,-0.000000
186.355857,-0.000000,-0.000000,-0.000000
186.388928,-0.000000,-0.000000,-0.000000
186.421999,0.000000,0.000000,0.000000
186.455070,0.000000,0.000000,0.000000
186.488141,0.000000,0.000000,0.000000
186.521212,0.000000,0.000000,0.000000
186.554283,0.000000,0.000000,0.000000
186.587355,-0.000000,-0.000000,-0.000000
186.620426,-0.000000,-0.000000,-0.000000
186.653497,-0.000000,-0.000000,-0.000000
186.686568,-0.000000,-0.000000,-0.000000
186.719639,-0.000000,-0.000000,-0.000000
186.752710,0.000000,0.000000,0.000000
186.785781,0.000000,0.000000,0.000000
186.818853,0.000000,0.000000,0.000000
186.851924,0.000000,0.000000,0.000000
186.884995,0.000000,0.000000,0.000000
186.918066,-0.000000,-0.000000,-0.000000
186.951137,-0.000000,-0.000000,-0.000000
186.984208,-0.000000,-0.000000,-0.000000
187.017279,-0.000000,-0.000000,-0.000000
187.050351,-0.000000,-0.000000,-0.000000
187.083422,0.000000,0.000000,0.000000
187.116493,0.000000,0.000000,0.000000
187.149564,0.000000,0.000000,0.000000
187.182635,0.000000,0.000000,0.000000
187.215706,0.000000,0.000000,0.000000
187.248777,-0.000000,-0.000000,-0.000000
187.281848,-0.000000,-0.000000,-0.000000
187.314920,-0.000000,-0.000000,-0.000000
187.347991,-0.000000,-0.000000,-0.000000
187.381062,-0.000000,-0.000000,-0.000000
187.414133,0.000000,0.000000,0.000000
187.447204,0.000000,0.000000,0.000000
187.480275,0.000000,0.000000,0.000000
187.513346,0.000000,0.000000,0.000000
187.546418,0.000000,0.000000,0.000000
187.579489,-0.000000,-0.000000,-0.000000
187.612560,-0.000000,-0.000000,-0.000000
187.645631,-0.000000,-0.000000,-0.000000
187.678702,-0.000000,-0.000000,-0.000000
187.711773,-0.000000,-0.000000,-0.000000
187.744844,0.000000,0.000000,0.000000
187.777916,0.000000,0.000000,0.000000
187.810987,0.000000,0.000000,0.000000
187.844058,0.000000,0.000000,0.000000
187.877129,0.000000,0.000000,0.000000
187.910200,-0.000000,-0.000000,-0.000000
187.943271,-0.000000,-0.000000,-0.000000
187.976342,-0.000000,-0.000000,-0.000000
188.009414,-0.000000,-0.000000,-0.000000
188.042485,-0.000000,-0.000000,-0.000000
188.075556,0.000000,0.000000,0.000000
188.108627,0.000000,0.000000,0.000000
188.141698,0.000000,0.000000,0.000000
188.174769,0.000000,0.000000,0.000000
188.207840,0.000000,0.000000,0.000000
188.240911,-0.000000,-0.000000,-0.000000
188.273983,-0.000000,-0.000000,-0.000000
188.307054,-0.000000,-0.000000,-0.000000
188.340125,-0.000000,-0.000000,-0.000000
188.373196,-0.000000,-0.000000,-0.000000
188.406267,0.000000,0.000000,0.000000
188.439338,0.000000,0.000000,0.000000
188.472409,0.000000,0.000000,0.000000
188.505481,0.000000,0.000000,0.000000
188.538552,0.000000,0.000000,0.000000
188.571623,-0.000000,-0.000000,-0.000000
188.604694,-0.000000,-0.000000,-0.000000
188.637765,-0.000000,-0.000000,-0.000000
188.670836,-0.000000,-0.000000,-0.000000
188.703907,-0.000000,-0.000000,-0.000000
188.736979,0.000000,0.000000,0.000000
188.770050,0.000000,0.000000,0.000000
188.803121,0.000000,0.000000,0.000000
188.836192,0.000000,0.000000,0.000000
188.869263,0.000000,0.000000,0.000000
188.902334,-0.000000,-0.000000,-0.000000
188.935405,-0.000000,-0.000000,-0.000000
188.968476,-0.000000,-0.000000,-0.000000
189.001548,-0.000000,-0.000000,-0.000000
189.034619,-0.000000,-0.000000,-0.000000
189.067690,0.000000,0.000000,0.000000
189.100761,0.000000,0.000000,0.000000
189.133832,0.000000,0.000000,0.000000
189.166903,0.000000,0.000000,0.000000
189.199974,0.000000,0.000000,0.000000
189.233046,-0.000000,-0.000000,-0.000000
189.266117,-0.000000,-0.000000,-0.000000
189.299188,-0.000000,-0.000000,-0.000000
189.332259,-0.000000,-0.000000,-0.000000
189.365330,-0.000000,-0.000000,-0.000000
189.398401,0.000000,0.000000,0.000000
189.431472,0.000000,0.000000,0.000000
189.464544,0.000000,0.000000,0.000000
189.497615,0.000000,0.000000,0.000000
189.530686,0.000000,0.000000,0.000000
189.563757,-0.000000,-0.000000,-0.000000
189.596828,-0.000000,-0.000000,-0.000000
189.629899,-0.000000,-0.000000,-0.000000
189.662970,-0.000000,-0.000000,-0.000000
189.696041,-0.000000,-0.000000,-0.000000
189.729113,0.000000,0.000000,0.000000
189.762184,0.000000,0.000000,0.000000
189.795255,0.000000,0.000000,0.000000
189.828326,0.000000,0.000000,0.000000
189.861397,0.000000,0.000000,0.000000
189.894468,-0.000000,-0.000000,-0.000000
189.927539,-0.000000,-0.000000,-0.000000
189.960611,-0.000000,-0.000000,-0.000000
189.993682,-0.000000,-0.000000,-0.000000
190.026753,-0.000000,-0.000000,-0.000000
190.059824,0.000000,0.000000,0.000000
190.092895,0.000000,0.000000,0.000000
190.125966,0.000000,0.000000,0.000000
190.159037,0.000000,0.000000,0.000000
190.192109,0.000000,0.000000,0.000000
190.225180,-0.000000,-0.000000,-0.000000
190.258251,-0.000000,-0.000000,-0.000000
190.291322,-0.000000,-0.000000,-0.000000
190.324393,-0.000000,-0.000000,-0.000000
190.357464,-0.000000,-0.000000,-0.000000
190.390535,0.000000,0.000000,0.000000
190.423606,0.000000,0.000000,0.000000
190.456678,0.000000,0.000000,0.000000
190.489749,0.000000,0.000000,0.000000
190.522820,0.000000,0.000000,0.000000
190.555891,-0.000000,-0.000000,-0.000000
190.588962,-0.000000,-0.000000,-0.000000
190.622033,-0.000000,-0.000000,-0.000000
190.655104,-0.000000,-0.000000,-0.000000
190.688176,-0.000000,-0.000000,-0.000000
190.721247,0.000000,0.000000,0.000000
190.754318,0.000000,0.000000,0.000000
190.787389,0.000000,0.000000,0.000000
190.820460,0.000000,0.000000,0.000000
190.853531,0.000000,0.000000,0.000000
190.886602,-0.000000,-0.000000,-0.000000
190.919674,-0.000000,-0.000000,-0.000000
190.952745,-0.000000,-0.000000,-0.000000
190.985816,-0.000000,-0.000000,-0.000000
191.018887,-0.000000,-0.000000,-0.000000
191.051958,0.000000,0.000000,0.000000
191.085029,0.000000,0.000000,0.000000
191.118100,0.000000,0.000000,0.000000
191.151172,0.000000,0.000000,0.000000
191.184243,0.000000,0.000000,0.000000
191.217314,-0.000000,-0.000000,-0.000000
191.250385,-0.000000,-0.000000,-0.000000
191.283456,-0.000000,-0.000000,-0.000000
191.316527,-0.000000,-0.000000,-0.000000
191.349598,-0.000000,-0.000000,-0.000000
191.382669,0.000000,0.000000,0.000000
191.415741,0.000000,0.000000,0.000000
191.448812,0.000000,0.000000,0.000000
191.481883,0.000000,0.000000,0.000000
191.514954,0.000000,0.000000,0.000000
191.548025,-0.000000,-0.000000,-0.000000
191.581096,-0.000000,-0.000000,-0.000000
191.614167,-0.000000,-0.000000,-0.000000
191.647239,-0.000000,-0.000000,-0.000000
191.680310,-0.000000,-0.000000,-0.000000
191.713381,0.000000,0.000000,0.000000
191.746452,0.000000,0.000000,0.000000
191.779523,0.000000,0.000000,0.000000
191.812594,0.000000,0.000000,0.000000
191.845665,0.000000,0.000000,0.000000
191.878737,-0.000000,-0.000000,-0.000000
191.911808,-0.000000,-0.000000,-0.000000
191.944879,-0.000000,-0.000000,-0.000000
191.977950,-0.000000,-0.000000,-0.000000
192.011021,-0.000000,-0.000000,-0.000000
192.044092,0.000000,0.000000,0.000000
192.077163,0.000000,0.000000,0.000000
192.110234,0.000000,0.000000,0.000000
192.143306,0.000000,0.000000,0.000000
192.176377,0.000000,0.000000,0.000000
192.209448,-0.000000,-0.000000,-0.000000
192.242519,-0.000000,-0.000000,-0.000000
192.275590,-0.000000,-0.000000,-0.000000
192.308661,-0.000000,-0.000000,-0.000000
192.341732,-0.000000,-0.000000,-0.000000
192.374804,0.000000,0.000000,0.000000
192.407875,0.000000,0.000000,0.000000
192.440946,0.000000,0.000000,0.000000
192.474017,0.000000,0.000000,0.000000
192.507088,0.000000,0.000000,0.000000
192.540159,-0.000000,-0.000000,-0.000000
192.573230,-0.000000,-0.000000,-0.000000
192.606302,-0.000000,-0.000000,-0.000000
192.639373,-0.000000,-0.000000,-0.000000
192.672444,-0.000000,-0.000000,-0.000000
192.705515,0.000000,0.000000,0.000000
192.738586,0.000000,0.000000,0.000000
192.771657,0.000000,0.000000,0.000000
192.804728,0.000000,0.000000,0.000000
192.837799,0.000000,0.000000,0.000000
192.870871,-0.000000,-0.000000,-0.000000
192.903942,-0.000000,-0.000000,-0.000000
192.937013,-0.000000,-0.000000,-0.000000
192.970084,-0.000000,-0.000000,-0.000000
193.003155,-0.000000,-0.000000,-0.000000
193.036226,0.000000,0.000000,0.000000
193.069297,0.000000,0.000000,0.000000
193.102369,0.000000,0.000000,0.000000
193.135440,0.000000,0.000000,0.000000
193.168511,0.000000,0.000000,0.000000
193.201582,-0.000000,-0.000000,-0.000000
193.234653,-0.000000,-0.000000,-0.000000
193.267724,-0.000000,-0.000000,-0.000000
193.300795,-0.000000,-0.000000,-0.000000
193.333867,-0.000000,-0.000000,-0.000000
193.366938,0.000000,0.000000,0.000000
193.400009,0.000000,0.000000,0.000000
193.433080,0.000000,0.000000,0.000000
193.466151,0.000000,0.000000,0.000000
193.499222,0.000000,0.000000,0.000000
193.532293,-0.000000,-0.000000,-0.000000
193.565365,-0.000000,-0.000000,-0.000000
193.598436,-0.000000,-0.000000,-0.000000
193.631507,-0.000000,-0.000000,-0.000000
193.664578,-0.000000,-0.000000,-0.000000
193.697649,0.000000,0.000000,0.000000
193.730720,0.000000,0.000000,0.000000
193.763791,0.000000,0.000000,0.000000
193.796862,0.000000,0.000000,0.000000
193.829934,0.000000,0.000000,0.000000
193.863005,-0.000000,-0.000000,-0.000000
193.896076,-0.000000,-0.000000,-0.000000
193.929147,-0.000000,-0.000000,-0.000000
193.962218,-0.000000,-0.000000,-0.000000
193.995289,-0.000000,-0.000000,-0.000000
194.028360,0.000000,0.000000,0.000000
194.061432,0.000000,0.000000,0.000000
194.094503,0.000000,0.000000,0.000000
194.127574,0.000000,0.000000,0.000000
194.160645,0.000000,0.000000,0.000000
194.193716,-0.000000,-0.000000,-0.000000
194.226787,-0.000000,-0.000000,-0.000000
194.259858,-0.000000,-0.000000,-0.000000
194.292930,-0.000000,-0.000000,-0.000000
194.326001,-0.000000,-0.000000,-0.000000
194.359072,0.000000,0.000000,0.000000
194.392143,0.000000,0.000000,0.000000
194.425214,0.000000,0.000000,0.000000
194.458285,0.000000,0.000000,0.000000
194.491356,0.000000,0.000000,0.000000
194.524427,-0.000000,-0.000000,-0.000000
194.557499,-0.000000,-0.000000,-0.000000
194.590570,-0.000000,-0.000000,-0.000000
194.623641,-0.000000,-0.000000,-0.000000
194.656712,-0.000000,-0.000000,-0.000000
194.689783,0.000000,0.000000,0.000000
194.722854,0.000000,0.000000,0.000000
194.755925,0.000000,0.000000,0.000000
194.788997,0.000000,0.000000,0.000000
194.822068,0.000000,0.000000,0.000000
194.855139,-0.000000,-0.000000,-0.000000
194.888210,-0.000000,-0.000000,-0.000000
194.921281,-0.000000,-0.000000,-0.000000
194.954352,-0.000000,-0.000000,-0.000000
194.987423,-0.000000,-0.000000,-0.000000
195.020495,0.000000,0.000000,0.000000
195.053566,0.000000,0.000000,0.000000
195.086637,0.000000,0.000000,0.000000
195.119708,0.000000,0.000000,0.000000
195.152779,0.000000,0.000000,0.000000
195.185850,-0.000000,-0.000000,-0.000000
195.218921,-0.000000,-0.000000,-0.000000
195.251992,-0.000000,-0.000000,-0.000000
195.285064,-0.000000,-0.000000,-0.000000
195.318135,-0.000000,-0.000000,-0.000000
195.351206,0.000000,0.000000,0.000000
195.384277,0.000000,0.000000,0.000000
195.417348,0.000000,0.000000,0.000000
195.450419,0.000000,0.000000,0.000000
195.483490,0.000000,0.000000,0.000000
195.516562,-0.000000,-0.000000,-0.000000
195.549633,-0.000000,-0.000000,-0.000000
195.582704,-0.000000,-0.000000,-0.000000
195.615775,-0.000000,-0.000000,-0.000000
195.648846,-0.000000,-0.000000,-0.000000
195.681917,0.000000,0.000000,0.000000
195.714988,0.000000,0.000000,0.000000
195.748060,0.000000,0.000000,0.000000
195.781131,0.000000,0.000000,0.000000
195.814202,0.000000,0.000000,0.000000
195.847273,-0.000000,-0.000000,-0.000000
195.880344,-0.000000,-0.000000,-0.000000
195.913415,-0.000000,-0.000000,-0.000000
195.946486,-0.000000,-0.000000,-0.000000
195.979558,-0.000000,-0.000000,-0.000000
196.012629,0.000000,0.000000,0.000000
196.045700,0.000000,0.000000,0.000000
196.078771,0.000000,0.000000,0.000000
196.111842,0.000000,0.000000,0.000000
196.144913,0.000000,0.000000,0.000000
196.177984,-0.000000,-0.000000,-0.000000
196.211055,-0.000000,-0.000000,-0.000000
196.244127,-0.000000,-0.000000,-0.000000
196.277198,-0.000000,-0.000000,-0.000000
196.310269,-0.000000,-0.000000,-0.000000
196.343340,0.000000,0.000000,0.000000
196.376411,0.000000,0.000000,0.000000
196.409482,0.000000,0.000000,0.000000
196.442553,0.000000,0.000000,0.000000
196.475625,0.000000,0.000000,0.000000
196.508696,-0.000000,-0.000000,-0.000000
196.541767,-0.000000,-0.000000,-0.000000
196.574838,-0.000000,-0.000000,-0.000000
196.607909,-0.000000,-0.000000,-0.000000
196.640980,-0.000000,-0.000000,-0.000000
196.674051,0.000000,0.000000,0.000000
196.707123,0.000000,0.000000,0.000000
196.740194,0.000000,0.000000,0.000000
196.773265,0.000000,0.000000,0.000000
196.806336,0.000000,0.000000,0.000000
196.839407,-0.000000,-0.000000,-0.000000
196.872478,-0.000000,-0.000000,-0.000000
196.905549,-0.000000,-0.000000,-0.000000
196.938620,-0.000000,-0.000000,-0.000000
196.971692,-0.000000,-0.000000,-0.000000
197.004763,0.000000,0.000000,0.000000
197.037834,0.000000,0.000000,0.000000
197.070905,0.000000,0.000000,0.000000
197.103976,0.000000,0.000000,0.000000
197.137047,0.000000,0.000000,0.000000
197.170118,-0.000000,-0.000000,-0.000000
197.203190,-0.000000,-0.000000,-0.000000
197.236261,-0.000000,-0.000000,-0.000000
197.269332,-0.000000,-0.000000,-0.000000
197.302403,-0.000000,-0.000000,-0.000000
197.335474,0.000000,0.000000,0.000000
197.368545,0.000000,0.000000,0.000000
197.401616,0.000000,0.000000,0.000000
197.434688,0.000000,0.000000,0.000000
197.467759,0.000000,0.000000,0.000000
197.500830,-0.000000,-0.000000,-0.000000
197.533901,-0.000000,-0.000000,-0.000000
197.566972,-0.000000,-0.000000,-0.000000
197.600043,-0.000000,-0.000000,-0.000000
197.633114,-0.000000,-0.000000,-0.000000
197.666185,0.000000,0.000000,0.000000
197.699257,0.000000,0.000000,0.000000
197.732328,0.000000,0.000000,0.000000
197.765399,0.000000,0.000000,0.000000
197.798470,0.000000,0.000000,0.000000
197.831541,-0.000000,-0.000000,-0.000000
197.864612,-0.000000,-0.000000,-0.000000
197.897683,-0.000000,-0.000000,-0.000000
197.930755,-0.000000,-0.000000,-0.000000
197.963826,-0.000000,-0.000000,-0.000000
197.996897,0.000000,0.000000,0.000000
198.029968,0.000000,0.000000,0.000000
198.063039,0.000000,0.000000,0.000000
198.096110,0.000000,0.000000,0.000000
198.129181,0.000000,0.000000,0.000000
198.162253,-0.000000,-0.000000,-0.000000
198.195324,-0.000000,-0.000000,-0.000000
198.228395,-0.000000,-0.000000,-0.000000
198.261466,-0.000000,-0.000000,-0.000000
198.294537,-0.000000,-0.000000,-0.000000
198.327608,0.000000,0.000000,0.000000
198.360679,0.000000,0.000000,0.000000
198.393751,0.000000,0.000000,0.000000
198.426822,0.000000,0.000000,0.000000
198.459893,0.000000,0.000000,0.000000
198.492964,-0.000000,-0.000000,-0.000000
198.526035,-0.000000,-0.000000,-0.000000
198.559106,-0.000000,-0.000000,-0.000000
198.592177,-0.000000,-0.000000,-0.000000
198.625248,-0.000000,-0.000000,-0.000000
198.658320,0.000000,0.000000,0.000000
198.691391,0.000000,0.000000,0.000000
198.724462,0.000000,0.000000,0.000000
198.757533,0.000000,0.000000,0.000000
198.790604,0.000000,0.000000,0.000000
198.823675,-0.000000,-0.000000,-0.000000
198.856746,-0.000000,-0.000000,-0.000000
198.889818,-0.000000,-0.000000,-0.000000
198.922889,-0.000000,-0.000000,-0.000000
198.955960,-0.000000,-0.000000,-0.000000
198.989031,0.000000,0.000000,0.000000
199.022102,0.000000,0.000000,0.000000
199.055173,0.000000,0.000000,0.000000
199.088244,0.000000,0.000000,0.000000
199.121316,0.000000,0.000000,0.000000
199.154387,-0.000000,-0.000000,-0.000000
199.187458,-0.000000,-0.000000,-0.000000
199.220529,-0.000000,-0.000000,-0.000000
199.253600,-0.000000,-0.000000,-0.000000
199.286671,-0.000000,-0.000000,-0.000000
199.319742,0.000000,0.000000,0.000000
199.352813,0.000000,0.000000,0.000000
199.385885,0.000000,0.000000,0.000000
199.418956,0.000000,0.000000,0.000000
199.452027,0.000000,0.000000,0.000000
199.485098,-0.000000,-0.000000,-0.000000
199.518169,-0.000000,-0.000000,-0.000000
199.551240,-0.000000,-0.000000,-0.000000
199.584311,-0.000000,-0.000000,-0.000000
199.617383,-0.000000,-0.000000,-0.000000
199.650454,0.000000,0.000000,0.000000
199.683525,0.000000,0.000000,0.000000
199.716596,0.000000,0.000000,0.000000
199.749667,0.000000,0.000000,0.000000
199.782738,0.000000,0.000000,0.000000
199.815809,-0.000000,-0.000000,-0.000000
199.848881,-0.000000,-0.000000,-0.000000
199.881952,-0.000000,-0.000000,-0.000000
199.915023,-0.000000,-0.000000,-0.000000
199.948094,-0.000000,-0.000000,-0.000000
199.981165,0.000000,0.000000,0.000000
200.014236,0.000000,0.000000,0.000000
200.047307,0.000000,0.000000,0.000000
200.080378,0.000000,0.000000,0.000000
200.113450,0.000000,0.000000,0.000000
200.146521,-0.000000,-0.000000,-0.000000
200.179592,-0.000000,-0.000000,-0.000000
200.212663,-0.000000,-0.000000,-0.000000
200.245734,-0.000000,-0.000000,-0.000000
200.278805,-0.000000,-0.000000,-0.000000
200.311876,0.000000,0.000000,0.000000
200.344948,0.000000,0.000000,0.000000
200.378019,0.000000,0.000000,0.000000
200.411090,0.000000,0.000000,0.000000
200.444161,0.000000,0.000000,0.000000
200.477232,-0.000000,-0.000000,-0.000000
200.510303,-0.000000,-0.000000,-0.000000
200.543374,-0.000000,-0.000000,-0.000000
200.576446,-0.000000,-0.000000,-0.000000
200.609517,-0.000000,-0.000000,-0.000000
200.642588,0.000000,0.000000,0.000000
200.675659,0.000000,0.000000,0.000000
200.708730,0.000000,0.000000,0.000000
200.741801,0.000000,0.000000,0.000000
200.774872,0.000000,0.000000,0.000000
200.807943,-0.000000,-0.000000,-0.000000
200.841015,-0.000000,-0.000000,-0.000000
200.874086,-0.000000,-0.000000,-0.000000
200.907157,-0.000000,-0.000000,-0.000000
200.940228,-0.000000,-0.000000,-0.000000
200.973299,0.000000,0.000000,0.000000
201.006370,0.000000,0.000000,0.000000
201.039441,0.000000,0.000000,0.000000
201.072513,0.000000,0.000000,0.000000
201.105584,0.000000,0.000000,0.000000
201.138655,-0.000000,-0.000000,-0.000000
201.171726,-0.000000,-0.000000,-0.000000
201.204797,-0.000000,-0.000000,-0.000000
201.237868,-0.000000,-0.000000,-0.000000
201.270939,-0.000000,-0.000000,-0.000000
201.304011,0.000000,0.000000,0.000000
201.337082,0.000000,0.000000,0.000000
201.370153,0.000000,0.000000,0.000000
201.403224,0.000000,0.000000,0.000000
201.436295,0.000000,0.000000,0.000000
201.469366,-0.000000,-0.000000,-0.000000
201.502437,-0.000000,-0.000000,-0.000000
201.535509,-0.000000,-0.000000,-0.000000
201.568580,-0.000000,-0.000000,-0.000000
201.601651,-0.000000,-0.000000,-0.000000
201.634722,0.000000,0.000000,0.000000
201.667793,0.000000,0.000000,0.000000
201.700864,0.000000,0.000000,0.000000
201.733935,0.000000,0.000000,0.000000
201.767006,0.000000,0.000000,0.000000
201.800078,-0.000000,-0.000000,-0.000000
201.833149,-0.000000,-0.000000,-0.000000
201.866220,-0.000000,-0.000000,-0.000000
201.899291,-0.000000,-0.000000,-0.000000
201.932362,-0.000000,-0.000000,-0.000000
201.965433,0.000000,0.000000,0.000000
201.998504,0.000000,0.000000,0.000000
202.031576,0.000000,0.000000,0.000000
202.064647,0.000000,0.000000,0.000000
202.097718,0.000000,0.000000,0.000000
202.130789,-0.000000,-0.000000,-0.000000
202.163860,-0.000000,-0.000000,-0.000000
202.196931,-0.000000,-0.000000,-0.000000
202.230002,-0.000000,-0.000000,-0.000000
202.263074,-0.000000,-0.000000,-0.000000
202.296145,0.000000,0.000000,0.000000
202.329216,0.000000,0.000000,0.000000
202.362287,0.000000,0.000000,0.000000
202.395358,0.000000,0.000000,0.000000
202.428429,0.000000,0.000000,0.000000
202.461500,-0.000000,-0.000000,-0.000000
202.494571,-0.000000,-0.000000,-0.000000
202.527643,-0.000000,-0.000000,-0.000000
202.560714,-0.000000,-0.000000,-0.000000
202.593785,-0.000000,-0.000000,-0.000000
202.626856,0.000000,0.000000,0.000000
202.659927,0.000000,0.000000,0.000000
202.692998,0.000000,0.000000,0.000000
202.726069,0.000000,0.000000,0.000000
202.759141,0.000000,0.000000,0.000000
202.792212,-0.000000,-0.000000,-0.000000
202.825283,-0.000000,-0.000000,-0.000000
202.858354,-0.000000,-0.000000,-0.000000
202.891425,-0.000000,-0.000000,-0.000000
202.924496,-0.000000,-0.000000,-0.000000
202.957567,0.000000,0.000000,0.000000
202.990639,0.000000,0.000000,0.000000
203.023710,0.000000,0.000000,0.000000
203.056781,0.000000,0.000000,0.000000
203.089852,0.000000,0.000000,0.000000
203.122923,-0.000000,-0.000000,-0.000000
203.155994,-0.000000,-0.000000,-0.000000
203.189065,-0.000000,-0.000000,-0.000000
203.222136,-0.000000,-0.000000,-0.000000
203.255208,-0.000000,-0.000000,-0.000000
203.288279,0.000000,0.000000,0.000000
203.321350,0.000000,0.000000,0.000000
203.354421,0.000000,0.000000,0.000000
203.387492,0.000000,0.000000,0.000000
203.420563,0.000000,0.000000,0.000000
203.453634,-0.000000,-0.000000,-0.000000
203.486706,-0.000000,-0.000000,-0.000000
203.519777,-0.000000,-0.000000,-0.000000
203.552848,-0.000000,-0.000000,-0.000000
203.585919,-0.000000,-0.000000,-0.000000
203.618990,0.000000,0.000000,0.000000
203.652061,0.000000,0.000000,0.000000
203.685132,0.000000,0.000000,0.000000
203.718204,0.000000,0.000000,0.000000
203.751275,0.000000,0.000000,0.000000
203.784346,-0.000000,-0.000000,-0.000000
203.817417,-0.000000,-0.000000,-0.000000
203.850488,-0.000000,-0.000000,-0.000000
203.883559,-0.000000,-0.000000,-0.000000
203.916630,-0.000000,-0.000000,-0.000000
203.949702,0.000000,0.000000,0.000000
203.982773,0.000000,0.000000,0.000000
204.015844,0.000000,0.000000,0.000000
204.048915,0.000000,0.000000,0.000000
204.081986,0.000000,0.000000,0.000000
204.115057,-0.000000,-0.000000,-0.000000
204.148128,-0.000000,-0.000000,-0.000000
204.181199,-0.000000,-0.000000,-0.000000
204.214271,-0.000000,-0.000000,-0.000000
204.247342,-0.000000,-0.000000,-0.000000
204.280413,0.000000,0.000000,0.000000
204.313484,0.000000,0.000000,0.000000
204.346555,0.000000,0.000000,0.000000
204.379626,0.000000,0.000000,0.000000
204.412697,0.000000,0.000000,0.000000
204.445769,-0.000000,-0.000000,-0.000000
204.478840,-0.000000,-0.000000,-0.000000
204.511911,-0.000000,-0.000000,-0.000000
204.544982,-0.000000,-0.000000,-0.000000
204.578053,-0.000000,-0.000000,-0.000000
204.611124,0.000000,0.000000,0.000000
204.644195,0.000000,0.000000,0.000000
204.677267,0.000000,0.000000,0.000000
204.710338,0.000000,0.000000,0.000000
204.743409,0.000000,0.000000,0.000000
204.776480,-0.000000,-0.000000,-0.000000
204.809551,-0.000000,-0.000000,-0.000000
204.842622,-0.000000,-0.000000,-0.000000
204.875693,-0.000000,-0.000000,-0.000000
204.908764,-0.000000,-0.000000,-0.000000
204.941836,0.000000,0.000000,0.000000
204.974907,0.000000,0.000000,0.000000
205.007978,0.000000,0.000000,0.000000
205.041049,0.000000,0.000000,0.000000
205.074120,0.000000,0.000000,0.000000
205.107191,-0.000000,-0.000000,-0.000000
205.140262,-0.000000,-0.000000,-0.000000
205.173334,-0.000000,-0.000000,-0.000000
205.206405,-0.000000,-0.000000,-0.000000
205.239476,-0.000000,-0.000000,-0.000000
205.272547,0.000000,0.000000,0.000000
205.305618,0.000000,0.000000,0.000000
205.338689,0.000000,0.000000,0.000000
205.371760,0.000000,0.000000,0.000000
205.404832,0.000000,0.000000,0.000000
205.437903,-0.000000,-0.000000,-0.000000
205.470974,-0.000000,-0.000000,-0.000000
205.504045,-0.000000,-0.000000,-0.000000
205.537116,-0.000000,-0.000000,-0.000000
205.570187,-0.000000,-0.000000,-0.000000
205.603258,0.000000,0.000000,0.000000
205.636329,0.000000,0.000000,0.000000
205.669401,0.000000,0.000000,0.000000
205.702472,0.000000,0.000000,0.000000
205.735543,0.000000,0.000000,0.000000
205.768614,-0.000000,-0.000000,-0.000000
205.801685,-0.000000,-0.000000,-0.000000
205.834756,-0.000000,-0.000000,-0.000000
205.867827,-0.000000,-0.000000,-0.000000
205.900899,-0.000000,-0.000000,-0.000000
205.933970,0.000000,0.000000,0.000000
205.967041,0.000000,0.000000,0.000000
206.000112,0.000000,0.000000,0.000000
206.033183,0.000000,0.000000,0.000000
206.066254,0.000000,0.000000,0.000000
206.099325,-0.000000,-0.000000,-0.000000
206.132397,-0.000000,-0.000000,-0.000000
206.165468,-0.000000,-0.000000,-0.000000
206.198539,-0.000000,-0.000000,-0.000000
206.231610,-0.000000,-0.000000,-0.000000
206.264681,0.000000,0.000000,0.000000
206.297752,0.000000,0.000000,0.000000
206.330823,0.000000,0.000000,0.000000
206.363895,0.000000,0.000000,0.000000
206.396966,0.000000,0.000000,0.000000
206.430037,-0.000000,-0.000000,-0.000000
206.463108,-0.000000,-0.000000,-0.000000
206.496179,-0.000000,-0.000000,-0.000000
206.529250,-0.000000,-0.000000,-0.000000
206.562321,-0.000000,-0.000000,-0.000000
206.595392,0.000000,0.000000,0.000000
206.628464,0.000000,0.000000,0.000000
206.661535,0.000000,0.000000,0.000000
206.694606,0.000000,0.000000,0.000000
206.727677,0.000000,0.000000,0.000000
206.760748,-0.000000,-0.000000,-0.000000
206.793819,-0.000000,-0.000000,-0.000000
206.826890,-0.000000,-0.000000,-0.000000
206.859962,-0.000000,-0.000000,-0.000000
206.893033,-0.000000,-0.000000,-0.000000
206.926104,0.000000,0.000000,0.000000
206.959175,0.000000,0.000000,0.000000
206.992246,0.000000,0.000000,0.000000
207.025317,0.000000,0.000000,0.000000
207.058388,0.000000,0.000000,0.000000
207.091460,-0.000000,-0.000000,-0.000000
207.124531,-0.000000,-0.000000,-0.000000
207.157602,-0.000000,-0.000000,-0.000000
207.190673,-0.000000,-0.000000,-0.000000
207.223744,-0.000000,-0.000000,-0.000000
207.256815,0.000000,0.000000,0.000000
207.289886,0.000000,0.000000,0.000000
207.322957,0.000000,0.000000,0.000000
207.356029,0.000000,0.000000,0.000000
207.389100,0.000000,0.000000,0.000000
207.422171,-0.000000,-0.000000,-0.000000
207.455242,-0.000000,-0.000000,-0.000000
207.488313,-0.000000,-0.000000,-0.000000
207.521384,-0.000000,-0.000000,-0.000000
207.554455,-0.000000,-0.000000,-0.000000
207.587527,0.000000,0.000000,0.000000
207.620598,0.000000,0.000000,0.000000
207.653669,0.000000,0.000000,0.000000
207.686740,0.000000,0.000000,0.000000
207.719811,0.000000,0.000000,0.000000
207.752882,-0.000000,-0.000000,-0.000000
207.785953,-0.000000,-0.000000,-0.000000
207.819025,-0.000000,-0.000000,-0.000000
207.852096,-0.000000,-0.000000,-0.000000
207.885167,-0.000000,-0.000000,-0.000000
207.918238,0.000000,0.000000,0.000000
207.951309,0.000000,0.000000,0.000000
207.984380,0.000000,0.000000,0.000000
208.017451,0.000000,0.000000,0.000000
208.050522,0.000000,0.000000,0.000000
208.083594,-0.000000,-0.000000,-0.000000
208.116665,-0.000000,-0.000000,-0.000000
208.149736,-0.000000,-0.000000,-0.000000
208.182807,-0.000000,-0.000000,-0.000000
208.215878,-0.000000,-0.000000,-0.000000
208.248949,0.000000,0.000000,0.000000
208.282020,0.000000,0.000000,0.000000
208.315092,0.000000,0.000000,0.000000
208.348163,0.000000,0.000000,0.000000
208.381234,0.000000,0.000000,0.000000
208.414305,-0.000000,-0.000000,-0.000000
208.447376,-0.000000,-0.000000,-0.000000
208.480447,-0.000000,-0.000000,-0.000000
208.513518,-0.000000,-0.000000,-0.000000
208.546590,-0.000000,-0.000000,-0.000000
208.579661,0.000000,0.000000,0.000000
208.612732,0.000000,0.000000,0.000000
208.645803,0.000000,0.000000,0.000000
208.678874,0.000000,0.000000,0.000000
208.711945,0.000000,0.000000,0.000000
208.745016,-0.000000,-0.000000,-0.000000
208.778088,-0.000000,-0.000000,-0.000000
208.811159,-0.000000,-0.000000,-0.000000
208.844230,-0.000000,-0.000000,-0.000000
208.877301,-0.000000,-0.000000,-0.000000
208.910372,0.000000,0.000000,0.000000
208.943443,0.000000,0.000000,0.000000
208.976514,0.000000,0.000000,0.000000
209.009585,0.000000,0.000000,0.000000
209.042657,0.000000,0.000000,0.000000
209.075728,-0.000000,-0.000000,-0.000000
209.108799,-0.000000,-0.000000,-0.000000
209.141870,-0.000000,-0.000000,-0.000000
209.174941,-0.000000,-0.000000,-0.000000
209.208012,-0.000000,-0.000000,-0.000000
209.241083,0.000000,0.000000,0.000000
209.274155,0.000000,0.000000,0.000000
209.307226,0.000000,0.000000,0.000000
209.340297,0.000000,0.000000,0.000000
209.373368,0.000000,0.000000,0.000000
209.406439,-0.000000,-0.000000,-0.000000
209.439510,-0.000000,-0.000000,-0.000000
209.472581,-0.000000,-0.000000,-0.000000
209.505653,-0.000000,-0.000000,-0.000000
209.538724,-0.000000,-0.000000,-0.000000
209.571795,0.000000,0.000000,0.000000
209.604866,0.000000,0.000000,0.000000
209.637937,0.000000,0.000000,0.000000
209.671008,0.000000,0.000000,0.000000
209.704079,0.000000,0.000000,0.000000
209.737150,-0.000000,-0.000000,-0.000000
209.770222,-0.000000,-0.000000,-0.000000
209.803293,-0.000000,-0.000000,-0.000000
209.836364,-0.000000,-0.000000,-0.000000
209.869435,-0.000000,-0.000000,-0.000000
209.902506,0.000000,0.000000,0.000000
209.935577,0.000000,0.000000,0.000000
209.968648,0.000000,0.000000,0.000000
210.001720,0.000000,0.000000,0.000000
210.034791,0.000000,0.000000,0.000000
210.067862,-0.000000,-0.000000,-0.000000
210.100933,-0.000000,-0.000000,-0.000000
210.134004,-0.000000,-0.000000,-0.000000
210.167075,-0.000000,-0.000000,-0.000000
210.200146,-0.000000,-0.000000,-0.000000
210.233218,0.000000,0.000000,0.000000
210.266289,0.000000,0.000000,0.000000
210.299360,0.000000,0.000000,0.000000
210.332431,0.000000,0.000000,0.000000
210.365502,0.000000,0.000000,0.000000
210.398573,-0.000000,-0.000000,-0.000000
210.431644,-0.000000,-0.000000,-0.000000
210.464715,-0.000000,-0.000000,-0.000000
210.497787,-0.000000,-0.000000,-0.000000
210.530858,-0.000000,-0.000000,-0.000000
210.563929,0.000000,0.000000,0.000000
210.597000,0.000000,0.000000,0.000000
210.630071,0.000000,0.000000,0.000000
210.663142,0.000000,0.000000,0.000000
210.696213,0.000000,0.000000,0.000000
210.729285,-0.000000,-0.000000,-0.000000
210.762356,-0.000000,-0.000000,-0.000000
210.795427,-0.000000,-0.000000,-0.000000
210.828498,-0.000000,-0.000000,-0.000000
210.861569,-0.000000,-0.000000,-0.000000
210.894640,0.000000,0.000000,0.000000
210.927711,0.000000,0.000000,0.000000
210.960783,0.000000,0.000000,0.000000
210.993854,0.000000,0.000000,0.000000
211.026925,0.000000,0.000000,0.000000
211.059996,-0.000000,-0.000000,-0.000000
211.093067,-0.000000,-0.000000,-0.000000
211.126138,-0.000000,-0.000000,-0.000000
211.159209,-0.000000,-0.000000,-0.000000
211.192280,-0.000000,-0.000000,-0.000000
211.225352,0.000000,0.000000,0.000000
211.258423,0.000000,0.000000,0.000000
211.291494,0.000000,0.000000,0.000000
211.324565,0.000000,0.000000,0.000000
211.357636,0.000000,0.000000,0.000000
211.390707,-0.000000,-0.000000,-0.000000
211.423778,-0.000000,-0.000000,-0.000000
211.456850,-0.000000,-0.000000,-0.000000
211.489921,-0.000000,-0.000000,-0.000000
211.522992,-0.000000,-0.000000,-0.000000
211.556063,0.000000,0.000000,0.000000
211.589134,0.000000,0.000000,0.000000
211.622205,0.000000,0.000000,0.000000
211.655276,0.000000,0.000000,0.000000
211.688348,0.000000,0.000000,0.000000
211.721419,-0.000000,-0.000000,-0.000000
211.754490,-0.000000,-0.000000,-0.000000
211.787561,-0.000000,-0.000000,-0.000000
211.820632,-0.000000,-0.000000,-0.000000
211.853703,-0.000000,-0.000000,-0.000000
211.886774,0.000000,0.000000,0.000000
211.919846,0.000000,0.000000,0.000000
211.952917,0.000000,0.000000,0.000000
211.985988,0.000000,0.000000,0.000000
212.019059,0.000000,0.000000,0.000000
212.052130,-0.000000,-0.000000,-0.000000
212.085201,-0.000000,-0.000000,-0.000000
212.118272,-0.000000,-0.000000,-0.000000
212.151343,-0.000000,-0.000000,-0.000000
212.184415,-0.000000,-0.000000,-0.000000
212.217486,0.000000,0.000000,0.000000
212.250557,0.000000,0.000000,0.000000
212.283628,0.000000,0.000000,0.000000
212.316699,0.000000,0.000000,0.000000
212.349770,0.000000,0.000000,0.000000
212.382841,-0.000000,-0.000000,-0.000000
212.415913,-0.000000,-0.000000,-0.000000
212.448984,-0.000000,-0.000000,-0.000000
212.482055,-0.000000,-0.000000,-0.000000
212.515126,-0.000000,-0.000000,-0.000000
212.548197,0.000000,0.000000,0.000000
212.581268,0.000000,0.000000,0.000000
212.614339,0.000000,0.000000,0.000000
212.647411,0.000000,0.000000,0.000000
212.680482,0.000000,0.000000,0.000000
212.713553,-0.000000,-0.000000,-0.000000
212.746624,-0.000000,-0.000000,-0.000000
212.779695,-0.000000,-0.000000,-0.000000
212.812766,-0.000000,-0.000000,-0.000000
212.845837,-0.000000,-0.000000,-0.000000
212.878908,0.000000,0.000000,0.000000
212.911980,0.000000,0.000000,0.000000
212.945051,0.000000,0.000000,0.000000
212.978122,0.000000,0.000000,0.000000
213.011193,0.000000,0.000000,0.000000
213.044264,-0.000000,-0.000000,-0.000000
213.077335,-0.000000,-0.000000,-0.000000
213.110406,-0.000000,-0.000000,-0.000000
213.143478,-0.000000,-0.000000,-0.000000
213.176549,-0.000000,-0.000000,-0.000000
213.209620,0.000000,0.000000,0.000000
213.242691,0.000000,0.000000,0.000000
213.275762,0.000000,0.000000,0.000000
213.308833,0.000000,0.000000,0.000000
213.341904,0.000000,0.000000,0.000000
213.374976,-0.000000,-0.000000,-0.000000
213.408047,-0.000000,-0.000000,-0.000000
213.441118,-0.000000,-0.000000,-0.000000
213.474189,-0.000000,-0.000000,-0.000000
213.507260,-0.000000,-0.000000,-0.000000
213.540331,0.000000,0.000000,0.000000
213.573402,0.000000,0.000000,0.000000
213.606473,0.000000,0.000000,0.000000
213.639545,0.000000,0.000000,0.000000
213.672616,0.000000,0.000000,0.000000
213.705687,-0.000000,-0.000000,-0.000000
213.738758,-0.000000,-0.000000,-0.000000
213.771829,-0.000000,-0.000000,-0.000000
213.804900,-0.000000,-0.000000,-0.000000
213.837971,-0.000000,-0.000000,-0.000000
213.871043,0.000000,0.000000,0.000000
213.904114,0.000000,0.000000,0.000000
213.937185,0.000000,0.000000,0.000000
213.970256,0.000000,0.000000,0.000000
214.003327,0.000000,0.000000,0.000000
214.036398,-0.000000,-0.000000,-0.000000
214.069469,-0.000000,-0.000000,-0.000000
214.102541,-0.000000,-0.000000,-0.000000
214.135612,-0.000000,-0.000000,-0.000000
214.168683,-0.000000,-0.000000,-0.000000
214.201754,0.000000,0.000000,0.000000
214.234825,0.000000,0.000000,0.000000
214.267896,0.000000,0.000000,0.000000
214.300967,0.000000,0.000000,0.000000
214.334039,0.000000,0.000000,0.000000
214.367110,-0.000000,-0.000000,-0.000000
214.400181,-0.000000,-0.000000,-0.000000
214.433252,-0.000000,-0.000000,-0.000000
214.466323,-0.000000,-0.000000,-0.000000
214.499394,-0.000000,-0.000000,-0.000000
214.532465,0.000000,0.000000,0.000000
214.565536,0.000000,0.000000,0.000000
214.598608,0.000000,0.000000,0.000000
214.631679,0.000000,0.000000,0.000000
214.664750,0.000000,0.000000,0.000000
214.697821,-0.000000,-0.000000,-0.000000
214.730892,-0.000000,-0.000000,-0.000000
214.763963,-0.000000,-0.000000,-0.000000
214.797034,-0.000000,-0.000000,-0.000000
214.830106,-0.000000,-0.000000,-0.000000
214.863177,0.000000,0.000000,0.000000
214.896248,0.000000,0.000000,0.000000
214.929319,0.000000,0.000000,0.000000
214.962390,0.000000,0.000000,0.000000
214.995461,0.000000,0.000000,0.000000
215.028532,-0.000000,-0.000000,-0.000000
215.061604,-0.000000,-0.000000,-0.000000
215.094675,-0.000000,-0.000000,-0.000000
215.127746,-0.000000,-0.000000,-0.000000
215.160817,-0.000000,-0.000000,-0.000000
215.193888,0.000000,0.000000,0.000000
215.226959,0.000000,0.000000,0.000000
215.260030,0.000000,0.000000,0.000000
215.293101,0.000000,0.000000,0.000000
215.326173,0.000000,0.000000,0.000000
215.359244,-0.000000,-0.000000,-0.000000
215.392315,-0.000000,-0.000000,-0.000000
215.425386,-0.000000,-0.000000,-0.000000
215.458457,-0.000000,-0.000000,-0.000000
215.491528,-0.000000,-0.000000,-0.000000
215.524599,0.000000,0.000000,0.000000
215.557671,0.000000,0.000000,0.000000
215.590742,0.000000,0.000000,0.000000
215.623813,0.000000,0.000000,0.000000
215.656884,0.000000,0.000000,0.000000
215.689955,-0.000000,-0.000000,-0.000000
215.723026,-0.000000,-0.000000,-0.000000
215.756097,-0.000000,-0.000000,-0.000000
215.789169,-0.000000,-0.000000,-0.000000
215.822240,-0.000000,-0.000000,-0.000000
215.855311,0.000000,0.000000,0.000000
215.888382,0.000000,0.000000,0.000000
215.921453,0.000000,0.000000,0.000000
215.954524,0.000000,0.000000,0.000000
215.987595,0.000000,0.000000,0.000000
216.020666,-0.000000,-0.000000,-0.000000
216.053738,-0.000000,-0.000000,-0.000000
216.086809,-0.000000,-0.000000,-0.000000
216.119880,-0.000000,-0.000000,-0.000000
216.152951,-0.000000,-0.000000,-0.000000
216.186022,0.000000,0.000000,0.000000
216.219093,0.000000,0.000000,0.000000
216.252164,0.000000,0.000000,0.000000
216.285236,0.000000,0.000000,0.000000
216.318307,0.000000,0.000000,0.000000
216.351378,-0.000000,-0.000000,-0.000000
216.384449,-0.000000,-0.000000,-0.000000
216.417520,-0.000000,-0.000000,-0.000000
216.450591,-0.000000,-0.000000,-0.000000
216.483662,-0.000000,-0.000000,-0.000000
216.516734,0.000000,0.000000,0.000000
216.549805,0.000000,0.000000,0.000000
216.582876,0.000000,0.000000,0.000000
216.615947,0.000000,0.000000,0.000000
216.649018,0.000000,0.000000,0.000000
216.682089,-0.000000,-0.000000,-0.000000
216.715160,-0.000000,-0.000000,-0.000000
216.748232,-0.000000,-0.000000,-0.000000
216.781303,-0.000000,-0.000000,-0.000000
216.814374,-0.000000,-0.000000,-0.000000
216.847445,0.000000,0.000000,-0.000000
216.880516,0.000000,0.000000,0.000000
216.913587,0.000000,0.000000,0.000000
216.946658,0.000000,0.000000,0.000000
216.979729,0.000000,0.000000,0.000000
217.012801,-0.000000,-0.000000,0.000000
217.045872,-0.000000,-0.000000,-0.000000
217.078943,-0.000000,-0.000000,-0.000000
217.112014,-0.000000,-0.000000,-0.000000
217.145085,-0.000000,-0.000000,-0.000000
217.178156,0.000000,0.000000,-0.000000
217.211227,0.000000,0.000000,0.000000
217.244299,0.000000,0.000000,0.000000
217.277370,0.000000,0.000000,0.000000
217.310441,0.000000,0.000000,0.000000
217.343512,-0.000000,-0.000000,0.000000
217.376583,-0.000000,-0.000000,-0.000000
217.409654,-0.000000,-0.000000,-0.000000
217.442725,-0.000000,-0.000000,-0.000000
217.475797,-0.000000,-0.000000,-0.000000
217.508868,0.000000,0.000000,-0.000000
217.541939,0.000000,0.000000,0.000000
217.575010,0.000000,0.000000,0.000000
217.608081,0.000000,0.000000,0.000000
217.641152,0.000000,0.000000,0.000000
217.674223,-0.000000,-0.000000,0.000000
217.707294,-0.000000,-0.000000,-0.000000
217.740366,-0.000000,-0.000000,-0.000000
217.773437,-0.000000,-0.000000,-0.000000
217.806508,-0.000000,-0.000000,-0.000000
217.839579,0.000000,0.000000,-0.000000
217.872650,0.000000,0.000000,0.000000
217.905721,0.000000,0.000000,0.000000
217.938792,0.000000,0.000000,0.000000
217.971864,0.000000,0.000000,0.000000
218.004935,-0.000000,-0.000000,0.000000
218.038006,-0.000000,-0.000000,-0.000000
218.071077,-0.000000,-0.000000,-0.000000
218.104148,-0.000000,-0.000000,-0.000000
218.137219,-0.000000,-0.000000,-0.000000
218.170290,0.000000,0.000000,-0.000000
218.203362,0.000000,0.000000,0.000000
218.236433,0.000000,0.000000,0.000000
218.269504,0.000000,0.000000,0.000000
218.302575,0.000000,0.000000,0.000000
218.335646,-0.000000,-0.000000,0.000000
218.368717,-0.000000,-0.000000,-0.000000
218.401788,-0.000000,-0.000000,-0.000000
218.434859,-0.000000,-0.000000,-0.000000
218.467931,-0.000000,-0.000000,-0.000000
218.501002,0.000000,0.000000,-0.000000
218.534073,0.000000,0.000000,0.000000
218.567144,0.000000,0.000000,0.000000
218.600215,0.000000,0.000000,0.000000
218.633286,0.000000,0.000000,0.000000
218.666357,-0.000000,-0.000000,0.000000
218.699429,-0.000000,-0.000000,-0.000000
218.732500,-0.000000,-0.000000,-0.000000
218.765571,-0.000000,-0.000000,-0.000000
218.798642,-0.000000,-0.000000,-0.000000
218.831713,0.000000,0.000000,-0.000000
218.864784,0.000000,0.000000,0.000000
218.897855,0.000000,0.000000,0.000000
218.930927,0.000000,0.000000,0.000000
218.963998,0.000000,0.000000,0.000000
218.997069,-0.000000,-0.000000,0.000000
219.030140,-0.000000,-0.000000,-0.000000
219.063211,-0.000000,-0.000000,-0.000000
219.096282,-0.000000,-0.000000,-0.000000
219.129353,-0.000000,-0.000000,-0.000000
219.162424,0.000000,0.000000,-0.000000
219.195496,0.000000,0.000000,0.000000
219.228567,0.000000,0.000000,0.000000
219.261638,0.000000,0.000000,0.000000
219.294709,0.000000,0.000000,0.000000
219.327780,-0.000000,-0.000000,0.000000
219.360851,-0.000000,-0.000000,-0.000000
219.393922,-0.000000,-0.000000,-0.000000
219.426994,-0.000000,-0.000000,-0.000000
219.460065,-0.000000,-0.000000,-0.000000
219.493136,0.000000,0.000000,-0.000000
219.526207,0.000000,0.000000,0.000000
219.559278,0.000000,0.000000,0.000000
219.592349,0.000000,0.000000,0.000000
219.625420,0.000000,0.000000,0.000000
219.658492,-0.000000,-0.000000,0.000000
219.691563,-0.000000,-0.000000,-0.000000
219.724634,-0.000000,-0.000000,-0.000000
219.757705,-0.000000,-0.000000,-0.000000
219.790776,-0.000000,-0.000000,-0.000000
219.823847,0.000000,0.000000,-0.000000
219.856918,0.000000,0.000000,0.000000
219.889990,0.000000,0.000000,0.000000
219.923061,0.000000,0.000000,0.000000
219.956132,0.000000,0.000000,0.000000
219.989203,-0.000000,-0.000000,0.000000
220.022274,-0.000000,-0.000000,-0.000000
220.055345,-0.000000,-0.000000,-0.000000
220.088416,-0.000000,-0.000000,-0.000000
220.121487,-0.000000,-0.000000,-0.000000
220.154559,0.000000,0.000000,-0.000000
220.187630,0.000000,0.000000,0.000000
220.220701,0.000000,0.000000,0.000000
220.253772,0.000000,0.000000,0.000000
220.286843,0.000000,0.000000,0.000000
220.319914,-0.000000,-0.000000,0.000000
220.352985,-0.000000,-0.000000,-0.000000
220.386057,-0.000000,-0.000000,-0.000000
220.419128,-0.000000,-0.000000,-0.000000
220.452199,-0.000000,-0.000000,-0.000000
220.485270,0.000000,0.000000,-0.000000
220.518341,0.000000,0.000000,0.000000
220.551412,0.000000,0.000000,0.000000
220.584483,0.000000,0.000000,0.000000
220.617555,0.000000,0.000000,0.000000
220.650626,-0.000000,-0.000000,0.000000
220.683697,-0.000000,-0.000000,-0.000000
220.716768,-0.000000,-0.000000,-0.000000
220.749839,-0.000000,-0.000000,-0.000000
220.782910,-0.000000,-0.000000,-0.000000
220.815981,0.000000,0.000000,-0.000000
220.849052,0.000000,0.000000,0.000000
220.882124,0.000000,0.000000,0.000000
220.915195,0.000000,0.000000,0.000000
220.948266,0.000000,0.000000,0.000000
220.981337,-0.000000,-0.000000,0.000000
221.014408,-0.000000,-0.000000,-0.000000
221.047479,-0.000000,-0.000000,-0.000000
221.080550,-0.000000,-0.000000,-0.000000
221.113622,-0.000000,-0.000000,-0.000000
221.146693,0.000000,0.000000,-0.000000
221.179764,0.000000,0.000000,0.000000
221.212835,0.000000,0.000000,0.000000
221.245906,0.000000,0.000000,0.000000
221.278977,0.000000,0.000000,0.000000
221.312048,-0.000000,-0.000000,0.000000
221.345120,-0.000000,-0.000000,-0.000000
221.378191,-0.000000,-0.000000,-0.000000
221.411262,-0.000000,-0.000000,-0.000000
221.444333,-0.000000,-0.000000,-0.000000
221.477404,0.000000,0.000000,-0.000000
221.510475,0.000000,0.000000,0.000000
221.543546,0.000000,0.000000,0.000000
221.576617,0.000000,0.000000,0.000000
221.609689,0.000000,0.000000,0.000000
221.642760,-0.000000,-0.000000,0.000000
221.675831,-0.000000,-0.000000,-0.000000
221.708902,-0.000000,-0.000000,-0.000000
221.741973,-0.000000,-0.000000,-0.000000
221.775044,-0.000000,-0.000000,-0.000000
221.808115,0.000000,0.000000,-0.000000
221.841187,0.000000,0.000000,0.000000
221.874258,0.000000,0.000000,0.000000
221.907329,0.000000,0.000000,0.000000
221.940400,0.000000,0.000000,0.000000
221.973471,-0.000000,-0.000000,0.000000
222.006542,-0.000000,-0.000000,-0.000000
222.039613,-0.000000,-0.000000,-0.000000
222.072685,-0.000000,-0.000000,-0.000000
222.105756,-0.000000,-0.000000,-0.000000
222.138827,0.000000,0.000000,-0.000000
222.171898,0.000000,0.000000,0.000000
222.204969,0.000000,0.000000,0.000000
222.238040,0.000000,0.000000,0.000000
222.271111,0.000000,0.000000,0.000000
222.304183,-0.000000,-0.000000,0.000000
222.337254,-0.000000,-0.000000,-0.000000
222.370325,-0.000000,-0.000000,-0.000000
222.403396,-0.000000,-0.000000,-0.000000
222.436467,-0.000000,-0.000000,-0.000000
222.469538,0.000000,0.000000,-0.000000
222.502609,0.000000,0.000000,0.000000
222.535680,0.000000,0.000000,0.000000
222.568752,0.000000,0.000000,0.000000
222.601823,0.000000,0.000000,0.000000
222.634894,-0.000000,-0.000000,0.000000
222.667965,-0.000000,-0.000000,-0.000000
222.701036,-0.000000,-0.000000,-0.000000
222.734107,-0.000000,-0.000000,-0.000000
222.767178,-0.000000,-0.000000,-0.000000
222.800250,0.000000,0.000000,-0.000000
222.833321,0.000000,0.000000,0.000000
222.866392,0.000000,0.000000,0.000000
222.899463,0.000000,0.000000,0.000000
222.932534,0.000000,0.000000,0.000000
222.965605,-0.000000,-0.000000,0.000000
222.998676,-0.000000,-0.000000,-0.000000
223.031748,-0.000000,-0.000000,-0.000000
223.064819,-0.000000,-0.000000,-0.000000
223.097890,-0.000000,-0.000000,-0.000000
223.130961,0.000000,0.000000,-0.000000
223.164032,0.000000,0.000000,0.000000
223.197103,0.000000,0.000000,0.000000
223.230174,0.000000,0.000000,0.000000
223.263245,0.000000,0.000000,0.000000
223.296317,-0.000000,-0.000000,0.000000
223.329388,-0.000000,-0.000000,-0.000000
223.362459,-0.000000,-0.000000,-0.000000
223.395530,-0.000000,-0.000000,-0.000000
223.428601,-0.000000,-0.000000,-0.000000
223.461672,0.000000,0.000000,-0.000000
223.494743,0.000000,0.000000,0.000000
223.527815,0.000000,0.000000,0.000000
223.560886,0.000000,0.000000,0.000000
223.593957,0.000000,0.000000,0.000000
223.627028,-0.000000,-0.000000,0.000000
223.660099,-0.000000,-0.000000,-0.000000
223.693170,-0.000000,-0.000000,-0.000000
223.726241,-0.000000,-0.000000,-0.000000
223.759313,-0.000000,-0.000000,-0.000000
223.792384,0.000000,0.000000,-0.000000
223.825455,0.000000,0.000000,0.000000
223.858526,0.000000,0.000000,0.000000
223.891597,0.000000,0.000000,0.000000
223.924668,0.000000,0.000000,0.000000
223.957739,-0.000000,-0.000000,0.000000
223.990810,-0.000000,-0.000000,-0.000000
224.023882,-0.000000,-0.000000,-0.000000
224.056953,-0.000000,-0.000000,-0.000000
224.090024,-0.000000,-0.000000,-0.000000
224.123095,0.000000,0.000000,-0.000000
224.156166,0.000000,0.000000,0.000000
224.189237,0.000000,0.000000,0.000000
224.222308,0.000000,0.000000,0.000000
224.255380,0.000000,0.000000,0.000000
224.288451,-0.000000,-0.000000,0.000000
224.321522,-0.000000,-0.000000,-0.000000
224.354593,-0.000000,-0.000000,-0.000000
224.387664,-0.000000,-0.000000,-0.000000
224.420735,-0.000000,-0.000000,-0.000000
224.453806,0.000000,0.000000,-0.000000
224.486878,0.000000,0.000000,0.000000
224.519949,0.000000,0.000000,0.000000
224.553020,0.000000,0.000000,0.000000
224.586091,0.000000,0.000000,0.000000
224.619162,-0.000000,-0.000000,0.000000
224.652233,-0.000000,-0.000000,-0.000000
224.685304,-0.000000,-0.000000,-0.000000
224.718376,-0.000000,-0.000000,-0.000000
224.751447,-0.000000,-0.000000,-0.000000
224.784518,0.000000,0.000000,-0.000000
224.817589,0.000000,0.000000,0.000000
224.850660,0.000000,0.000000,0.000000
224.883731,0.000000,0.000000,0.000000
224.916802,0.000000,0.000000,0.000000
224.949873,-0.000000,-0.000000,0.000000
224.982945,-0.000000,-0.000000,-0.000000
225.016016,-0.000000,-0.000000,-0.000000
225.049087,-0.000000,-0.000000,-0.000000
225.082158,-0.000000,-0.000000,-0.000000
225.115229,0.000000,0.000000,-0.000000
225.148300,0.000000,0.000000,0.000000
225.181371,0.000000,0.000000,0.000000
225.214443,0.000000,0.000000,0.000000
225.247514,0.000000,0.000000,0.000000
225.280585,-0.000000,-0.000000,0.000000
225.313656,-0.000000,-0.000000,-0.000000
225.346727,-0.000000,-0.000000,-0.000000
225.379798,-0.000000,-0.000000,-0.000000
225.412869,-0.000000,-0.000000,-0.000000
225.445941,0.000000,0.000000,-0.000000
225.479012,0.000000,0.000000,0.000000
225.512083,0.000000,0.000000,0.000000
225.545154,0.000000,0.000000,0.000000
225.578225,0.000000,0.000000,0.000000
225.611296,-0.000000,-0.000000,0.000000
225.644367,-0.000000,-0.000000,-0.000000
225.677438,-0.000000,-0.000000,-0.000000
225.710510,-0.000000,-0.000000,-0.000000
225.743581,-0.000000,-0.000000,-0.000000
225.776652,0.000000,0.000000,-0.000000
225.809723,0.000000,0.000000,0.000000
225.842794,0.000000,0.000000,0.000000
225.875865,0.000000,0.000000,0.000000
225.908936,0.000000,0.000000,0.000000
225.942008,-0.000000,-0.000000,0.000000
225.975079,-0.000000,-0.000000,-0.000000
226.008150,-0.000000,-0.000000,-0.000000
226.041221,-0.000000,-0.000000,-0.000000
226.074292,-0.000000,-0.000000,-0.000000
226.107363,0.000000,0.000000,-0.000000
226.140434,0.000000,0.000000,0.000000
226.173506,0.000000,0.000000,0.000000
226.206577,0.000000,0.000000,0.000000
226.239648,0.000000,0.000000,0.000000
226.272719,-0.000000,-0.000000,0.000000
226.305790,-0.000000,-0.000000,-0.000000
226.338861,-0.000000,-0.000000,-0.000000
226.371932,-0.000000,-0.000000,-0.000000
226.405003,-0.000000,-0.000000,-0.000000
226.438075,0.000000,0.000000,-0.000000
226.471146,0.000000,0.000000,0.000000
226.504217,0.000000,0.000000,0.000000
226.537288,0.000000,0.000000,0.000000
226.570359,0.000000,0.000000,0.000000
226.603430,-0.000000,-0.000000,0.000000
226.636501,-0.000000,-0.000000,-0.000000
226.669573,-0.000000,-0.000000,-0.000000
226.702644,-0.000000,-0.000000,-0.000000
226.735715,-0.000000,-0.000000,-0.000000
226.768786,0.000000,0.000000,-0.000000
226.801857,0.000000,0.000000,0.000000
226.834928,0.000000,0.000000,0.000000
226.867999,0.000000,0.000000,0.000000
226.901071,0.000000,0.000000,0.000000
226.934142,-0.000000,-0.000000,0.000000
226.967213,-0.000000,-0.000000,-0.000000
227.000284,-0.000000,-0.000000,-0.000000
227.033355,-0.000000,-0.000000,-0.000000
227.066426,-0.000000,-0.000000,-0.000000
227.099497,0.000000,0.000000,-0.000000
227.132569,0.000000,0.000000,0.000000
227.165640,0.000000,0.000000,0.000000
227.198711,0.000000,0.000000,0.000000
227.231782,0.000000,0.000000,0.000000
227.264853,-0.000000,-0.000000,0.000000
227.297924,-0.000000,-0.000000,-0.000000
227.330995,-0.000000,-0.000000,-0.000000
227.364066,-0.000000,-0.000000,-0.000000
227.397138,-0.000000,-0.000000,-0.000000
227.430209,0.000000,0.000000,-0.000000
227.463280,0.000000,0.000000,0.000000
227.496351,0.000000,0.000000,0.000000
227.529422,0.000000,0.000000,0.000000
227.562493,0.000000,0.000000,0.000000
227.595564,-0.000000,-0.000000,0.000000
227.628636,-0.000000,-0.000000,-0.000000
227.661707,-0.000000,-0.000000,-0.000000
227.694778,-0.000000,-0.000000,-0.000000
227.727849,-0.000000,-0.000000,-0.000000
227.760920,0.000000,0.000000,-0.000000
227.793991,0.000000,0.000000,0.000000
227.827062,0.000000,0.000000,0.000000
227.860134,0.000000,0.000000,0.000000
227.893205,0.000000,0.000000,0.000000
227.926276,-0.000000,-0.000000,0.000000
227.959347,-0.000000,-0.000000,-0.000000
227.992418,-0.000000,-0.000000,-0.000000
228.025489,-0.000000,-0.000000,-0.000000
228.058560,-0.000000,-0.000000,-0.000000
228.091631,0.000000,0.000000,-0.000000
228.124703,0.000000,0.000000,0.000000
228.157774,0.000000,0.000000,0.000000
228.190845,0.000000,0.000000,0.000000
228.223916,0.000000,0.000000,0.000000
228.256987,-0.000000,-0.000000,0.000000
228.290058,-0.000000,-0.000000,-0.000000
228.323129,-0.000000,-0.000000,-0.000000
228.356201,-0.000000,-0.000000,-0.000000
228.389272,-0.000000,-0.000000,-0.000000
228.422343,0.000000,0.000000,-0.000000
228.455414,0.000000,0.000000,0.000000
228.488485,0.000000,0.000000,0.000000
228.521556,0.000000,0.000000,0.000000
228.554627,0.000000,0.000000,0.000000
228.587699,-0.000000,-0.000000,0.000000
228.620770,-0.000000,-0.000000,-0.000000
228.653841,-0.000000,-0.000000,-0.000000
228.686912,-0.000000,-0.000000,-0.000000
228.719983,-0.000000,-0.000000,-0.000000
228.753054,0.000000,0.000000,-0.000000
228.786125,0.000000,0.000000,0.000000
228.819196,0.000000,0.000000,0.000000
228.852268,0.000000,0.000000,0.000000
228.885339,0.000000,0.000000,0.000000
228.918410,-0.000000,-0.000000,0.000000
228.951481,-0.000000,-0.000000,-0.000000
228.984552,-0.000000,-0.000000,-0.000000
229.017623,-0.000000,-0.000000,-0.000000
229.050694,-0.000000,-0.000000,-0.000000
229.083766,0.000000,0.000000,-0.000000
229.116837,0.000000,0.000000,0.000000
229.149908,0.000000,0.000000,0.000000
229.182979,0.000000,0.000000,0.000000
229.216050,0.000000,0.000000,0.000000
229.249121,-0.000000,-0.000000,0.000000
229.282192,-0.000000,-0.000000,-0.000000
229.315264,-0.000000,-0.000000,-0.000000
229.348335,-0.000000,-0.000000,-0.000000
229.381406,-0.000000,-0.000000,-0.000000
229.414477,0.000000,0.000000,-0.000000
229.447548,0.000000,0.000000,0.000000
229.480619,0.000000,0.000000,0.000000
229.513690,0.000000,0.000000,0.000000
229.546761,0.000000,0.000000,0.000000
229.579833,-0.000000,-0.000000,0.000000
229.612904,-0.000000,-0.000000,-0.000000
229.645975,-0.000000,-0.000000,-0.000000
229.679046,-0.000000,-0.000000,-0.000000
229.712117,-0.000000,-0.000000,-0.000000
229.745188,0.000000,0.000000,-0.000000
229.778259,0.000000,0.000000,0.000000
229.811331,0.000000,0.000000,0.000000
229.844402,0.000000,0.000000,0.000000
229.877473,0.000000,0.000000,0.000000
229.910544,-0.000000,-0.000000,0.000000
229.943615,-0.000000,-0.000000,-0.000000
229.976686,-0.000000,-0.000000,-0.000000
230.009757,-0.000000,-0.000000,-0.000000
230.042829,-0.000000,-0.000000,-0.000000
230.075900,0.000000,0.000000,-0.000000
230.108971,0.000000,0.000000,0.000000
230.142042,0.000000,0.000000,0.000000
230.175113,0.000000,0.000000,0.000000
230.208184,0.000000,0.000000,0.000000
230.241255,-0.000000,-0.000000,0.000000
230.274327,-0.000000,-0.000000,-0.000000
230.307398,-0.000000,-0.000000,-0.000000
230.340469,-0.000000,-0.000000,-0.000000
230.373540,-0.000000,-0.000000,-0.000000
230.406611,0.000000,0.000000,-0.000000
230.439682,0.000000,0.000000,0.000000
230.472753,0.000000,0.000000,0.000000
230.505824,0.000000,0.000000,0.000000
230.538896,0.000000,0.000000,0.000000
230.571967,-0.000000,-0.000000,0.000000
230.605038,-0.000000,-0.000000,-0.000000
230.638109,-0.000000,-0.000000,-0.000000
230.671180,-0.000000,-0.000000,-0.000000
230.704251,-0.000000,-0.000000,-0.000000
230.737322,0.000000,0.000000,-0.000000
230.770394,0.000000,0.000000,0.000000
230.803465,0.000000,0.000000,0.000000
230.836536,0.000000,0.000000,0.000000
230.869607,0.000000,0.000000,0.000000
230.902678,-0.000000,-0.000000,0.000000
230.935749,-0.000000,-0.000000,-0.000000
230.968820,-0.000000,-0.000000,-0.000000
231.001892,-0.000000,-0.000000,-0.000000
231.034963,-0.000000,-0.000000,-0.000000
231.068034,0.000000,0.000000,-0.000000
231.101105,0.000000,0.000000,0.000000
231.134176,0.000000,0.000000,0.000000
231.167247,0.000000,0.000000,0.000000
231.200318,0.000000,0.000000,0.000000
231.233389,-0.000000,-0.000000,0.000000
231.266461,-0.000000,-0.000000,-0.000000
231.299532,-0.000000,-0.000000,-0.000000
231.332603,-0.000000,-0.000000,-0.000000
231.365674,-0.000000,-0.000000,-0.000000
231.398745,0.000000,0.000000,-0.000000
231.431816,0.000000,0.000000,0.000000
231.464887,0.000000,0.000000,0.000000
231.497959,0.000000,0.000000,0.000000
231.531030,0.000000,0.000000,0.000000
231.564101,-0.000000,-0.000000,0.000000
231.597172,-0.000000,-0.000000,-0.000000
231.630243,-0.000000,-0.000000,-0.000000
231.663314,-0.000000,-0.000000,-0.000000
231.696385,-0.000000,-0.000000,-0.000000
231.729457,0.000000,0.000000,-0.000000
231.762528,0.000000,0.000000,0.000000
231.795599,0.000000,0.000000,0.000000
231.828670,0.000000,0.000000,0.000000
231.861741,0.000000,0.000000,0.000000
231.894812,-0.000000,-0.000000,0.000000
231.927883,-0.000000,-0.000000,-0.000000
231.960954,-0.000000,-0.000000,-0.000000
231.994026,-0.000000,-0.000000,-0.000000
232.027097,-0.000000,-0.000000,-0.000000
232.060168,0.000000,0.000000,-0.000000
232.093239,0.000000,0.000000,0.000000
232.126310,0.000000,0.000000,0.000000
232.159381,0.000000,0.000000,0.000000
232.192452,0.000000,0.000000,0.000000
232.225524,-0.000000,-0.000000,0.000000
232.258595,-0.000000,-0.000000,-0.000000
232.291666,-0.000000,-0.000000,-0.000000
232.324737,-0.000000,-0.000000,-0.000000
232.357808,-0.000000,-0.000000,-0.000000
232.390879,0.000000,0.000000,-0.000000
232.423950,0.000000,0.000000,0.000000
232.457022,0.000000,0.000000,0.000000
232.490093,0.000000,0.000000,0.000000
232.523164,0.000000,0.000000,0.000000
232.556235,-0.000000,-0.000000,0.000000
232.589306,-0.000000,-0.000000,-0.000000
232.622377,-0.000000,-0.000000,-0.000000
232.655448,-0.000000,-0.000000,-0.000000
232.688520,-0.000000,-0.000000,-0.000000
232.721591,0.000000,0.000000,-0.000000
232.754662,0.000000,0.000000,0.000000
232.787733,0.000000,0.000000,0.000000
232.820804,0.000000,0.000000,0.000000
232.853875,0.000000,0.000000,0.000000
232.886946,-0.000000,-0.000000,0.000000
232.920017,-0.000000,-0.000000,-0.000000
232.953089,-0.000000,-0.000000,-0.000000
232.986160,-0.000000,-0.000000,-0.000000
233.019231,-0.000000,-0.000000,-0.000000
233.052302,0.000000,0.000000,-0.000000
233.085373,0.000000,0.000000,0.000000
233.118444,0.000000,0.000000,0.000000
233.151515,0.000000,0.000000,0.000000
233.184587,0.000000,0.000000,0.000000
233.217658,-0.000000,-0.000000,0.000000
233.250729,-0.000000,-0.000000,-0.000000
233.283800,-0.000000,-0.000000,-0.000000
233.316871,-0.000000,-0.000000,-0.000000
233.349942,-0.000000,-0.000000,-0.000000
233.383013,0.000000,0.000000,-0.000000
233.416085,0.000000,0.000000,0.000000
233.449156,0.000000,0.000000,0.000000
233.482227,0.000000,0.000000,0.000000
233.515298,0.000000,0.000000,0.000000
233.548369,-0.000000,-0.000000,0.000000
233.581440,-0.000000,-0.000000,-0.000000
233.614511,-0.000000,-0.000000,-0.000000
233.647582,-0.000000,-0.000000,-0.000000
233.680654,-0.000000,-0.000000,-0.000000
233.713725,0.000000,0.000000,-0.000000
233.746796,0.000000,0.000000,0.000000
233.779867,0.000000,0.000000,0.000000
233.812938,0.000000,0.000000,0.000000
233.846009,0.000000,0.000000,0.000000
233.879080,-0.000000,-0.000000,0.000000
233.912152,-0.000000,-0.000000,-0.000000
233.945223,-0.000000,-0.000000,-0.000000
233.978294,-0.000000,-0.000000,-0.000000
234.011365,-0.000000,-0.000000,-0.000000
234.044436,0.000000,0.000000,-0.000000
234.077507,0.000000,0.000000,0.000000
234.110578,0.000000,0.000000,0.000000
234.143650,0.000000,0.000000,0.000000
234.176721,0.000000,0.000000,0.000000
234.209792,-0.000000,-0.000000,0.000000
234.242863,-0.000000,-0.000000,-0.000000
234.275934,-0.000000,-0.000000,-0.000000
234.309005,-0.000000,-0.000000,-0.000000
234.342076,-0.000000,-0.000000,-0.000000
234.375147,0.000000,0.000000,-0.000000
234.408219,0.000000,0.000000,0.000000
234.441290,0.000000,0.000000,0.000000
234.474361,0.000000,0.000000,0.000000
234.507432,0.000000,0.000000,0.000000
234.540503,-0.000000,-0.000000,0.000000
234.573574,-0.000000,-0.000000,-0.000000
234.606645,-0.000000,-0.000000,-0.000000
234.639717,-0.000000,-0.000000,-0.000000
234.672788,-0.000000,-0.000000,-0.000000
234.705859,0.000000,0.000000,-0.000000
234.738930,0.000000,0.000000,0.000000
234.772001,0.000000,0.000000,0.000000
234.805072,0.000000,0.000000,0.000000
234.838143,0.000000,0.000000,0.000000
234.871215,-0.000000,-0.000000,0.000000
234.904286,-0.000000,-0.000000,-0.000000
234.937357,-0.000000,-0.000000,-0.000000
234.970428,-0.000000,-0.000000,-0.000000
235.003499,-0.000000,-0.000000,-0.000000
235.036570,0.000000,0.000000,-0.000000
235.069641,0.000000,0.000000,0.000000
235.102713,0.000000,0.000000,0.000000
235.135784,0.000000,0.000000,0.000000
235.168855,0.000000,0.000000,0.000000
235.201926,-0.000000,-0.000000,0.000000
235.234997,-0.000000,-0.000000,-0.000000
235.268068,-0.000000,-0.000000,-0.000000
235.301139,-0.000000,-0.000000,-0.000000
235.334210,-0.000000,-0.000000,-0.000000
235.367282,0.000000,0.000000,-0.000000
235.400353,0.000000,0.000000,0.000000
235.433424,0.000000,0.000000,0.000000
235.466495,0.000000,0.000000,0.000000
235.499566,0.000000,0.000000,0.000000
235.532637,-0.000000,-0.000000,0.000000
235.565708,-0.000000,-0.000000,-0.000000
235.598780,-0.000000,-0.000000,-0.000000
235.631851,-0.000000,-0.000000,-0.000000
235.664922,-0.000000,-0.000000,-0.000000
235.697993,0.000000,0.000000,-0.000000
235.731064,0.000000,0.000000,0.000000
235.764135,0.000000,0.000000,0.000000
235.797206,0.000000,0.000000,0.000000
235.830278,0.000000,0.000000,0.000000
235.863349,-0.000000,-0.000000,0.000000
235.896420,-0.000000,-0.000000,-0.000000
235.929491,-0.000000,-0.000000,-0.000000
235.962562,-0.000000,-0.000000,-0.000000
235.995633,-0.000000,-0.000000,-0.000000
236.028704,0.000000,0.000000,-0.000000
236.061775,0.000000,0.000000,0.000000
236.094847,0.000000,0.000000,0.000000
236.127918,0.000000,0.000000,0.000000
236.160989,0.000000,0.000000,0.000000
236.194060,-0.000000,-0.000000,0.000000
236.227131,-0.000000,-0.000000,-0.000000
236.260202,-0.000000,-0.000000,-0.000000
236.293273,-0.000000,-0.000000,-0.000000
236.326345,-0.000000,-0.000000,-0.000000
236.359416,0.000000,0.000000,-0.000000
236.392487,0.000000,0.000000,0.000000
236.425558,0.000000,0.000000,0.000000
236.458629,0.000000,0.000000,0.000000
236.491700,0.000000,0.000000,0.000000
236.524771,-0.000000,-0.000000,0.000000
236.557843,-0.000000,-0.000000,-0.000000
236.590914,-0.000000,-0.000000,-0.000000
236.623985,-0.000000,-0.000000,-0.000000
236.657056,-0.000000,-0.000000,-0.000000
236.690127,0.000000,0.000000,-0.000000
236.723198,0.000000,0.000000,0.000000
236.756269,0.000000,0.000000,0.000000
236.789340,0.000000,0.000000,0.000000
236.822412,0.000000,0.000000,0.000000
236.855483,-0.000000,-0.000000,0.000000
236.888554,-0.000000,-0.000000,-0.000000
236.921625,-0.000000,-0.000000,-0.000000
236.954696,-0.000000,-0.000000,-0.000000
236.987767,-0.000000,-0.000000,-0.000000
237.020838,0.000000,0.000000,-0.000000
237.053910,0.000000,0.000000,0.000000
237.086981,0.000000,0.000000,0.000000
237.120052,0.000000,0.000000,0.000000
237.153123,0.000000,0.000000,0.000000
237.186194,-0.000000,-0.000000,0.000000
237.219265,-0.000000,-0.000000,-0.000000
237.252336,-0.000000,-0.000000,-0.000000
237.285408,-0.000000,-0.000000,-0.000000
237.318479,-0.000000,-0.000000,-0.000000
237.351550,0.000000,0.000000,-0.000000
237.384621,0.000000,0.000000,0.000000
237.417692,0.000000,0.000000,0.000000
237.450763,0.000000,0.000000,0.000000
237.483834,0.000000,0.000000,0.000000
237.516906,-0.000000,-0.000000,0.000000
237.549977,-0.000000,-0.000000,-0.000000
237.583048,-0.000000,-0.000000,-0.000000
237.616119,-0.000000,-0.000000,-0.000000
237.649190,-0.000000,-0.000000,-0.000000
237.682261,0.000000,0.000000,-0.000000
237.715332,0.000000,0.000000,0.000000
237.748403,0.000000,0.000000,0.000000
237.781475,0.000000,0.000000,0.000000
237.814546,0.000000,0.000000,0.000000
237.847617,-0.000000,-0.000000,0.000000
237.880688,-0.000000,-0.000000,-0.000000
237.913759,-0.000000,-0.000000,-0.000000
237.946830,-0.000000,-0.000000,-0.000000
237.979901,-0.000000,-0.000000,-0.000000
238.012973,0.000000,0.000000,-0.000000
238.046044,0.000000,0.000000,0.000000
238.079115,0.000000,0.000000,0.000000
238.112186,0.000000,0.000000,0.000000
238.145257,0.000000,0.000000,0.000000
238.178328,-0.000000,-0.000000,0.000000
238.211399,-0.000000,-0.000000,-0.000000
238.244471,-0.000000,-0.000000,-0.000000
238.277542,-0.000000,-0.000000,-0.000000
238.310613,-0.000000,-0.000000,-0.000000
238.343684,0.000000,0.000000,-0.000000
238.376755,0.000000,0.000000,0.000000
238.409826,0.000000,0.000000,0.000000
238.442897,0.000000,0.000000,0.000000
238.475968,0.000000,0.000000,0.000000
238.509040,-0.000000,-0.000000,0.000000
238.542111,-0.000000,-0.000000,-0.000000
238.575182,-0.000000,-0.000000,-0.000000
238.608253,-0.000000,-0.000000,-0.000000
238.641324,-0.000000,-0.000000,-0.000000
238.674395,0.000000,0.000000,-0.000000
238.707466,0.000000,0.000000,0.000000
238.740538,0.000000,0.000000,0.000000
238.773609,0.000000,0.000000,0.000000
238.806680,0.000000,0.000000,0.000000
238.839751,-0.000000,-0.000000,0.000000
238.872822,-0.000000,-0.000000,-0.000000
238.905893,-0.000000,-0.000000,-0.000000
238.938964,-0.000000,-0.000000,-0.000000
238.972036,-0.000000,-0.000000,-0.000000
239.005107,0.000000,0.000000,-0.000000
239.038178,0.000000,0.000000,0.000000
239.071249,0.000000,0.000000,0.000000
239.104320,0.000000,0.000000,0.000000
239.137391,0.000000,0.000000,0.000000
239.170462,-0.000000,-0.000000,0.000000
239.203533,-0.000000,-0.000000,-0.000000
239.236605,-0.000000,-0.000000,-0.000000
239.269676,-0.000000,-0.000000,-0.000000
239.302747,-0.000000,-0.000000,-0.000000
239.335818,0.000000,0.000000,-0.000000
239.368889,0.000000,0.000000,0.000000
239.401960,0.000000,0.000000,0.000000
239.435031,0.000000,0.000000,0.000000
239.468103,0.000000,0.000000,0.000000
239.501174,-0.000000,-0.000000,0.000000
239.534245,-0.000000,-0.000000,-0.000000
239.567316,-0.000000,-0.000000,-0.000000
239.600387,-0.000000,-0.000000,-0.000000
239.633458,-0.000000,-0.000000,-0.000000
239.666529,0.000000,0.000000,-0.000000
239.699601,0.000000,0.000000,0.000000
239.732672,0.000000,0.000000,0.000000
239.765743,0.000000,0.000000,0.000000
239.798814,0.000000,0.000000,0.000000
239.831885,-0.000000,-0.000000,0.000000
239.864956,-0.000000,-0.000000,-0.000000
239.898027,-0.000000,-0.000000,-0.000000
239.931098,-0.000000,-0.000000,-0.000000
239.964170,-0.000000,-0.000000,-0.000000
239.997241,0.000000,0.000000,-0.000000
240.030312,0.000000,0.000000,0.000000
240.063383,0.000000,0.000000,0.000000
240.096454,0.000000,0.000000,0.000000
240.129525,0.000000,0.000000,0.000000
240.162596,-0.000000,-0.000000,0.000000
240.195668,-0.000000,-0.000000,-0.000000
240.228739,-0.000000,-0.000000,-0.000000
240.261810,-0.000000,-0.000000,-0.000000
240.294881,-0.000000,-0.000000,-0.000000
240.327952,0.000000,0.000000,-0.000000
240.361023,0.000000,0.000000,0.000000
240.394094,0.000000,0.000000,0.000000
240.427166,0.000000,0.000000,0.000000
240.460237,0.000000,0.000000,0.000000
240.493308,-0.000000,-0.000000,0.000000
240.526379,-0.000000,-0.000000,-0.000000
240.559450,-0.000000,-0.000000,-0.000000
240.592521,-0.000000,-0.000000,-0.000000
240.625592,-0.000000,-0.000000,-0.000000
240.658664,0.000000,0.000000,-0.000000
240.691735,0.000000,0.000000,0.000000
240.724806,0.000000,0.000000,0.000000
240.757877,0.000000,0.000000,0.000000
240.790948,0.000000,0.000000,0.000000
240.824019,-0.000000,-0.000000,0.000000
240.857090,-0.000000,-0.000000,-0.000000
240.890161,-0.000000,-0.000000,-0.000000
240.923233,-0.000000,-0.000000,-0.000000
240.956304,-0.000000,-0.000000,-0.000000
240.989375,0.000000,0.000000,-0.000000
241.022446,0.000000,0.000000,0.000000
241.055517,0.000000,0.000000,0.000000
241.088588,0.000000,0.000000,0.000000
241.121659,0.000000,0.000000,0.000000
241.154731,-0.000000,-0.000000,0.000000
241.187802,-0.000000,-0.000000,-0.000000
241.220873,-0.000000,-0.000000,-0.000000
241.253944,-0.000000,-0.000000,-0.000000
241.287015,-0.000000,-0.000000,-0.000000
241.320086,0.000000,0.000000,-0.000000
241.353157,0.000000,0.000000,0.000000
241.386229,0.000000,0.000000,0.000000
241.419300,0.000000,0.000000,0.000000
241.452371,0.000000,0.000000,0.000000
241.485442,-0.000000,-0.000000,0.000000
241.518513,-0.000000,-0.000000,-0.000000
241.551584,-0.000000,-0.000000,-0.000000
241.584655,-0.000000,-0.000000,-0.000000
241.617726,-0.000000,-0.000000,-0.000000
241.650798,0.000000,0.000000,-0.000000
241.683869,0.000000,0.000000,0.000000
241.716940,0.000000,0.000000,0.000000
241.750011,0.000000,0.000000,0.000000
241.783082,0.000000,0.000000,0.000000
241.816153,-0.000000,-0.000000,0.000000
241.849224,-0.000000,-0.000000,-0.000000
241.882296,-0.000000,-0.000000,-0.000000
241.915367,-0.000000,-0.000000,-0.000000
241.948438,-0.000000,-0.000000,-0.000000
241.981509,0.000000,0.000000,-0.000000
242.014580,0.000000,0.000000,0.000000
242.047651,0.000000,0.000000,0.000000
242.080722,0.000000,0.000000,0.000000
242.113794,0.000000,0.000000,0.000000
242.146865,-0.000000,-0.000000,0.000000
242.179936,-0.000000,-0.000000,-0.000000
242.213007,-0.000000,-0.000000,-0.000000
242.246078,-0.000000,-0.000000,-0.000000
242.279149,-0.000000,-0.000000,-0.000000
242.312220,0.000000,0.000000,-0.000000
242.345291,0.000000,0.000000,0.000000
242.378363,0.000000,0.000000,0.000000
242.411434,0.000000,0.000000,0.000000
242.444505,0.000000,0.000000,0.000000
242.477576,-0.000000,-0.000000,0.000000
242.510647,-0.000000,-0.000000,-0.000000
242.543718,-0.000000,-0.000000,-0.000000
242.576789,-0.000000,-0.000000,-0.000000
242.609861,-0.000000,-0.000000,-0.000000
242.642932,0.000000,0.000000,-0.000000
242.676003,0.000000,0.000000,0.000000
242.709074,0.000000,0.000000,0.000000
242.742145,0.000000,0.000000,0.000000
242.775216,0.000000,0.000000,0.000000
242.808287,-0.000000,-0.000000,0.000000
242.841359,-0.000000,-0.000000,-0.000000
242.874430,-0.000000,-0.000000,-0.000000
242.907501,-0.000000,-0.000000,-0.000000
242.940572,-0.000000,-0.000000,-0.000000
242.973643,0.000000,0.000000,-0.000000
243.006714,0.000000,0.000000,0.000000
243.039785,0.000000,0.000000,0.000000
243.072857,0.000000,0.000000,0.000000
243.105928,0.000000,0.000000,0.000000
243.138999,-0.000000,-0.000000,0.000000
243.172070,-0.000000,-0.000000,-0.000000
243.205141,-0.000000,-0.000000,-0.000000
243.238212,-0.000000,-0.000000,-0.000000
243.271283,-0.000000,-0.000000,-0.000000
243.304354,0.000000,0.000000,-0.000000
243.337426,0.000000,0.000000,0.000000
243.370497,0.000000,0.000000,0.000000
243.403568,0.000000,0.000000,0.000000
243.436639,0.000000,0.000000,0.000000
243.469710,-0.000000,-0.000000,0.000000
243.502781,-0.000000,-0.000000,-0.000000
243.535852,-0.000000,-0.000000,-0.000000
243.568924,-0.000000,-0.000000,-0.000000
243.601995,-0.000000,-0.000000,-0.000000
243.635066,0.000000,0.000000,-0.000000
243.668137,0.000000,0.000000,0.000000
243.701208,0.000000,0.000000,0.000000
243.734279,0.000000,0.000000,0.000000
243.767350,0.000000,0.000000,0.000000
243.800422,-0.000000,-0.000000,0.000000
243.833493,-0.000000,-0.000000,-0.000000
243.866564,-0.000000,-0.000000,-0.000000
243.899635,-0.000000,-0.000000,-0.000000
243.932706,-0.000000,-0.000000,-0.000000
243.965777,0.000000,0.000000,-0.000000
243.998848,0.000000,0.000000,0.000000
244.031919,0.000000,0.000000,0.000000
244.064991,0.000000,0.000000,0.000000
244.098062,0.000000,0.000000,0.000000
244.131133,-0.000000,-0.000000,0.000000
244.164204,-0.000000,-0.000000,-0.000000
244.197275,-0.000000,-0.000000,-0.000000
244.230346,-0.000000,-0.000000,-0.000000
244.263417,-0.000000,-0.000000,-0.000000
244.296489,0.000000,0.000000,-0.000000
244.329560,0.000000,0.000000,0.000000
244.362631,0.000000,0.000000,0.000000
244.395702,0.000000,0.000000,0.000000
244.428773,0.000000,0.000000,0.000000
244.461844,-0.000000,-0.000000,0.000000
244.494915,-0.000000,-0.000000,-0.000000
244.527987,-0.000000,-0.000000,-0.000000
244.561058,-0.000000,-0.000000,-0.000000
244.594129,-0.000000,-0.000000,-0.000000
244.627200,0.000000,0.000000,-0.000000
244.660271,0.000000,0.000000,0.000000
244.693342,0.000000,0.000000,0.000000
244.726413,0.000000,0.000000,0.000000
244.759484,0.000000,0.000000,0.000000
244.792556,-0.000000,-0.000000,0.000000
244.825627,-0.000000,-0.000000,-0.000000
244.858698,-0.000000,-0.000000,-0.000000
244.891769,-0.000000,-0.000000,-0.000000
244.924840,-0.000000,-0.000000,-0.000000
244.957911,0.000000,0.000000,-0.000000
244.990982,0.000000,0.000000,0.000000
245.024054,0.000000,0.000000,0.000000
245.057125,0.000000,0.000000,0.000000
245.090196,0.000000,0.000000,0.000000
245.123267,-0.000000,-0.000000,0.000000
245.156338,-0.000000,-0.000000,-0.000000
245.189409,-0.000000,-0.000000,-0.000000
245.222480,-0.000000,-0.000000,-0.000000
245.255552,-0.000000,-0.000000,-0.000000
245.288623,0.000000,0.000000,-0.000000
245.321694,0.000000,0.000000,0.000000
245.354765,0.000000,0.000000,0.000000
245.387836,0.000000,0.000000,0.000000
245.420907,0.000000,0.000000,0.000000
245.453978,-0.000000,-0.000000,0.000000
245.487050,-0.000000,-0.000000,-0.000000
245.520121,-0.000000,-0.000000,-0.000000
245.553192,-0.000000,-0.000000,-0.000000
245.586263,-0.000000,-0.000000,-0.000000
245.619334,0.000000,0.000000,-0.000000
245.652405,0.000000,0.000000,0.000000
245.685476,0.000000,0.000000,0.000000
245.718547,0.000000,0.000000,0.000000
245.751619,0.000000,0.000000,0.000000
245.784690,-0.000000,-0.000000,0.000000
245.817761,-0.000000,-0.000000,-0.000000
245.850832,-0.000000,-0.000000,-0.000000
245.883903,-0.000000,-0.000000,-0.000000
245.916974,-0.000000,-0.000000,-0.000000
245.950045,0.000000,0.000000,-0.000000
245.983117,0.000000,0.000000,0.000000
246.016188,0.000000,0.000000,0.000000
246.049259,0.000000,0.000000,0.000000
246.082330,0.000000,0.000000,0.000000
246.115401,-0.000000,-0.000000,0.000000
246.148472,-0.000000,-0.000000,-0.000000
246.181543,-0.000000,-0.000000,-0.000000
246.214615,-0.000000,-0.000000,-0.000000
246.247686,-0.000000,-0.000000,-0.000000
246.280757,0.000000,0.000000,-0.000000
246.313828,0.000000,0.000000,0.000000
246.346899,0.000000,0.000000,0.000000
246.379970,0.000000,0.000000,0.000000
246.413041,0.000000,0.000000,0.000000
246.446112,-0.000000,-0.000000,0.000000
246.479184,-0.000000,-0.000000,-0.000000
246.512255,-0.000000,-0.000000,-0.000000
246.545326,-0.000000,-0.000000,-0.000000
246.578397,-0.000000,-0.000000,-0.000000
246.611468,0.000000,0.000000,-0.000000
246.644539,0.000000,0.000000,0.000000
246.677610,0.000000,0.000000,0.000000
246.710682,0.000000,0.000000,0.000000
246.743753,0.000000,0.000000,0.000000
246.776824,-0.000000,-0.000000,0.000000
246.809895,-0.000000,-0.000000,-0.000000
246.842966,-0.000000,-0.000000,-0.000000
246.876037,-0.000000,-0.000000,-0.000000
246.909108,-0.000000,-0.000000,-0.000000
246.942180,0.000000,0.000000,-0.000000
246.975251,0.000000,0.000000,0.000000
247.008322,0.000000,0.000000,0.000000
247.041393,0.000000,0.000000,0.000000
247.074464,0.000000,0.000000,0.000000
247.107535,-0.000000,-0.000000,0.000000
247.140606,-0.000000,-0.000000,-0.000000
247.173677,-0.000000,-0.000000,-0.000000
247.206749,-0.000000,-0.000000,-0.000000
247.239820,-0.000000,-0.000000,-0.000000
247.272891,0.000000,0.000000,-0.000000
247.305962,0.000000,0.000000,0.000000
247.339033,0.000000,0.000000,0.000000
247.372104,0.000000,0.000000,0.000000
247.405175,0.000000,0.000000,0.000000
247.438247,-0.000000,-0.000000,0.000000
247.471318,-0.000000,-0.000000,-0.000000
247.504389,-0.000000,-0.000000,-0.000000
247.537460,-0.000000,-0.000000,-0.000000
247.570531,-0.000000,-0.000000,-0.000000
247.603602,0.000000,0.000000,-0.000000
247.636673,0.000000,0.000000,0.000000
247.669745,0.000000,0.000000,0.000000
247.702816,0.000000,0.000000,0.000000
247.735887,0.000000,0.000000,0.000000
247.768958,-0.000000,-0.000000,0.000000
247.802029,-0.000000,-0.000000,-0.000000
247.835100,-0.000000,-0.000000,-0.000000
247.868171,-0.000000,-0.000000,-0.000000
247.901243,-0.000000,-0.000000,-0.000000
247.934314,0.000000,0.000000,-0.000000
247.967385,0.000000,0.000000,0.000000
248.000456,0.000000,0.000000,0.000000
248.033527,0.000000,0.000000,0.000000
248.066598,0.000000,0.000000,0.000000
248.099669,-0.000000,-0.000000,0.000000
248.132740,-0.000000,-0.000000,-0.000000
248.165812,-0.000000,-0.000000,-0.000000
248.198883,-0.000000,-0.000000,-0.000000
248.231954,-0.000000,-0.000000,-0.000000
248.265025,0.000000,0.000000,-0.000000
248.298096,0.000000,0.000000,0.000000
248.331167,0.000000,0.000000,0.000000
248.364238,0.000000,0.000000,0.000000
248.397310,0.000000,0.000000,0.000000
248.430381,-0.000000,-0.000000,0.000000
248.463452,-0.000000,-0.000000,-0.000000
248.496523,-0.000000,-0.000000,-0.000000
248.529594,-0.000000,-0.000000,-0.000000
248.562665,-0.000000,-0.000000,-0.000000
248.595736,0.000000,0.000000,-0.000000
248.628808,0.000000,0.000000,0.000000
248.661879,0.000000,0.000000,0.000000
248.694950,0.000000,0.000000,0.000000
248.728021,0.000000,0.000000,0.000000
248.761092,-0.000000,-0.000000,0.000000
248.794163,-0.000000,-0.000000,-0.000000
248.827234,-0.000000,-0.000000,-0.000000
248.860305,-0.000000,-0.000000,-0.000000
248.893377,-0.000000,-0.000000,-0.000000
248.926448,0.000000,0.000000,-0.000000
248.959519,0.000000,0.000000,0.000000
248.992590,0.000000,0.000000,0.000000
249.025661,0.000000,0.000000,0.000000
249.058732,0.000000,0.000000,0.000000
249.091803,-0.000000,-0.000000,0.000000
249.124875,-0.000000,-0.000000,-0.000000
249.157946,-0.000000,-0.000000,-0.000000
249.191017,-0.000000,-0.000000,-0.000000
249.224088,-0.000000,-0.000000,-0.000000
249.257159,0.000000,0.000000,-0.000000
249.290230,0.000000,0.000000,0.000000
249.323301,0.000000,0.000000,0.000000
249.356373,0.000000,0.000000,0.000000
249.389444,0.000000,0.000000,0.000000
249.422515,-0.000000,-0.000000,0.000000
249.455586,-0.000000,-0.000000,-0.000000
249.488657,-0.000000,-0.000000,-0.000000
249.521728,-0.000000,-0.000000,-0.000000
249.554799,-0.000000,-0.000000,-0.000000
249.587870,0.000000,0.000000,-0.000000
249.620942,0.000000,0.000000,0.000000
249.654013,0.000000,0.000000,0.000000
249.687084,0.000000,0.000000,0.000000
249.720155,0.000000,0.000000,0.000000
249.753226,-0.000000,-0.000000,0.000000
249.786297,-0.000000,-0.000000,-0.000000
249.819368,-0.000000,-0.000000,-0.000000
249.852440,-0.000000,-0.000000,-0.000000
249.885511,-0.000000,-0.000000,-0.000000
249.918582,0.000000,0.000000,-0.000000
249.951653,0.000000,0.000000,0.000000
249.984724,0.000000,0.000000,0.000000
250.017795,0.000000,0.000000,0.000000
250.050866,0.000000,0.000000,0.000000
250.083938,-0.000000,-0.000000,0.000000
250.117009,-0.000000,-0.000000,-0.000000
250.150080,-0.000000,-0.000000,-0.000000
250.183151,-0.000000,-0.000000,-0.000000
250.216222,-0.000000,-0.000000,-0.000000
250.249293,0.000000,0.000000,-0.000000
250.282364,0.000000,0.000000,0.000000
250.315435,0.000000,0.000000,0.000000
250.348507,0.000000,0.000000,0.000000
250.381578,0.000000,0.000000,0.000000
250.414649,-0.000000,-0.000000,0.000000
250.447720,-0.000000,-0.000000,-0.000000
250.480791,-0.000000,-0.000000,-0.000000
250.513862,-0.000000,-0.000000,-0.000000
250.546933,-0.000000,-0.000000,-0.000000
250.580005,0.000000,0.000000,-0.000000
250.613076,0.000000,0.000000,0.000000
250.646147,0.000000,0.000000,0.000000
250.679218,0.000000,0.000000,0.000000
250.712289,0.000000,0.000000,0.000000
250.745360,-0.000000,-0.000000,0.000000
250.778431,-0.000000,-0.000000,-0.000000
250.811503,-0.000000,-0.000000,-0.000000
250.844574,-0.000000,-0.000000,-0.000000
250.877645,-0.000000,-0.000000,-0.000000
250.910716,0.000000,0.000000,-0.000000
250.943787,0.000000,0.000000,0.000000
250.976858,0.000000,0.000000,0.000000
251.009929,0.000000,0.000000,0.000000
251.043001,0.000000,0.000000,0.000000
251.076072,-0.000000,-0.000000,0.000000
251.109143,-0.000000,-0.000000,-0.000000
251.142214,-0.000000,-0.000000,-0.000000
251.175285,-0.000000,-0.000000,-0.000000
251.208356,-0.000000,-0.000000,-0.000000
251.241427,0.000000,0.000000,-0.000000
251.274498,0.000000,0.000000,0.000000
251.307570,0.000000,0.000000,0.000000
251.340641,0.000000,0.000000,0.000000
251.373712,0.000000,0.000000,0.000000
251.406783,-0.000000,-0.000000,0.000000
251.439854,-0.000000,-0.000000,-0.000000
251.472925,-0.000000,-0.000000,-0.000000
251.505996,-0.000000,-0.000000,-0.000000
251.539068,-0.000000,-0.000000,-0.000000
251.572139,0.000000,0.000000,-0.000000
251.605210,0.000000,0.000000,0.000000
251.638281,0.000000,0.000000,0.000000
251.671352,0.000000,0.000000,0.000000
251.704423,0.000000,0.000000,0.000000
251.737494,-0.000000,-0.000000,0.000000
251.770566,-0.000000,-0.000000,-0.000000
251.803637,-0.000000,-0.000000,-0.000000
251.836708,-0.000000,-0.000000,-0.000000
251.869779,-0.000000,-0.000000,-0.000000
251.902850,0.000000,0.000000,-0.000000
251.935921,0.000000,0.000000,0.000000
251.968992,0.000000,0.000000,0.000000
252.002063,0.000000,0.000000,0.000000
252.035135,0.000000,0.000000,0.000000
252.068206,-0.000000,-0.000000,0.000000
252.101277,-0.000000,-0.000000,-0.000000
252.134348,-0.000000,-0.000000,-0.000000
252.167419,-0.000000,-0.000000,-0.000000
252.200490,-0.000000,-0.000000,-0.000000
252.233561,0.000000,0.000000,-0.000000
252.266633,0.000000,0.000000,0.000000
252.299704,0.000000,0.000000,0.000000
252.332775,0.000000,0.000000,0.000000
252.365846,0.000000,0.000000,0.000000
252.398917,-0.000000,-0.000000,0.000000
252.431988,-0.000000,-0.000000,-0.000000
252.465059,-0.000000,-0.000000,-0.000000
252.498131,-0.000000,-0.000000,-0.000000
252.531202,-0.000000,-0.000000,-0.000000
252.564273,0.000000,0.000000,-0.000000
252.597344,0.000000,0.000000,0.000000
252.630415,0.000000,0.000000,0.000000
252.663486,0.000000,0.000000,0.000000
252.696557,0.000000,0.000000,0.000000
252.729628,-0.000000,-0.000000,0.000000
252.762700,-0.000000,-0.000000,-0.000000
252.795771,-0.000000,-0.000000,-0.000000
252.828842,-0.000000,-0.000000,-0.000000
252.861913,-0.000000,-0.000000,-0.000000
252.894984,0.000000,0.000000,-0.000000
252.928055,0.000000,0.000000,0.000000
252.961126,0.000000,0.000000,0.000000
252.994198,0.000000,0.000000,0.000000
253.027269,0.000000,0.000000,0.000000
253.060340,-0.000000,-0.000000,0.000000
253.093411,-0.000000,-0.000000,-0.000000
253.126482,-0.000000,-0.000000,-0.000000
253.159553,-0.000000,-0.000000,-0.000000
253.192624,-0.000000,-0.000000,-0.000000
253.225696,0.000000,0.000000,-0.000000
253.258767,0.000000,0.000000,0.000000
253.291838,0.000000,0.000000,0.000000
253.324909,0.000000,0.000000,0.000000
253.357980,0.000000,0.000000,0.000000
253.391051,-0.000000,-0.000000,0.000000
253.424122,-0.000000,-0.000000,-0.000000
253.457194,-0.000000,-0.000000,-0.000000
253.490265,-0.000000,-0.000000,-0.000000
253.523336,-0.000000,-0.000000,-0.000000
253.556407,0.000000,0.000000,-0.000000
253.589478,0.000000,0.000000,0.000000
253.622549,0.000000,0.000000,0.000000
253.655620,0.000000,0.000000,0.000000
253.688691,0.000000,0.000000,0.000000
253.721763,-0.000000,-0.000000,0.000000
253.754834,-0.000000,-0.000000,-0.000000
253.787905,-0.000000,-0.000000,-0.000000
253.820976,-0.000000,-0.000000,-0.000000
253.854047,-0.000000,-0.000000,-0.000000
253.887118,0.000000,0.000000,-0.000000
253.920189,0.000000,0.000000,0.000000
253.953261,0.000000,0.000000,0.000000
253.986332,0.000000,0.000000,0.000000
254.019403,0.000000,0.000000,0.000000
254.052474,-0.000000,-0.000000,0.000000
254.085545,-0.000000,-0.000000,-0.000000
254.118616,-0.000000,-0.000000,-0.000000
254.151687,-0.000000,-0.000000,-0.000000
254.184759,-0.000000,-0.000000,-0.000000
254.217830,0.000000,0.000000,-0.000000
254.250901,0.000000,0.000000,0.000000
254.283972,0.000000,0.000000,0.000000
254.317043,0.000000,0.000000,0.000000
254.350114,0.000000,0.000000,0.000000
254.383185,-0.000000,-0.000000,0.000000
254.416256,-0.000000,-0.000000,-0.000000
254.449328,-0.000000,-0.000000,-0.000000
254.482399,-0.000000,-0.000000,-0.000000
254.515470,-0.000000,-0.000000,-0.000000
254.548541,0.000000,0.000000,-0.000000
254.581612,0.000000,0.000000,0.000000
254.614683,0.000000,0.000000,0.000000
254.647754,0.000000,0.000000,0.000000
254.680826,0.000000,0.000000,0.000000
254.713897,-0.000000,-0.000000,0.000000
254.746968,-0.000000,-0.000000,-0.000000
254.780039,-0.000000,-0.000000,-0.000000
254.813110,-0.000000,-0.000000,-0.000000
254.846181,-0.000000,-0.000000,-0.000000
254.879252,0.000000,0.000000,-0.000000
254.912324,0.000000,0.000000,0.000000
254.945395,0.000000,0.000000,0.000000
254.978466,0.000000,0.000000,0.000000
255.011537,0.000000,0.000000,0.000000
255.044608,-0.000000,-0.000000,0.000000
255.077679,-0.000000,-0.000000,-0.000000
255.110750,-0.000000,-0.000000,-0.000000
255.143821,-0.000000,-0.000000,-0.000000
255.176893,-0.000000,-0.000000,-0.000000
255.209964,0.000000,0.000000,-0.000000
255.243035,0.000000,0.000000,0.000000
255.276106,0.000000,0.000000,0.000000
255.309177,0.000000,0.000000,0.000000
255.342248,0.000000,0.000000,0.000000
255.375319,-0.000000,-0.000000,0.000000
255.408391,-0.000000,-0.000000,-0.000000
255.441462,-0.000000,-0.000000,-0.000000
255.474533,-0.000000,-0.000000,-0.000000
255.507604,-0.000000,-0.000000,-0.000000
255.540675,0.000000,0.000000,-0.000000
255.573746,0.000000,0.000000,0.000000
255.606817,0.000000,0.000000,0.000000
255.639889,0.000000,0.000000,0.000000
255.672960,0.000000,0.000000,0.000000
255.706031,-0.000000,-0.000000,0.000000
255.739102,-0.000000,-0.000000,-0.000000
255.772173,-0.000000,-0.000000,-0.000000
255.805244,-0.000000,-0.000000,-0.000000
255.838315,-0.000000,-0.000000,-0.000000
255.871387,0.000000,0.000000,-0.000000
255.904458,0.000000,0.000000,0.000000
255.937529,0.000000,0.000000,0.000000
255.970600,0.000000,0.000000,0.000000
256.003671,0.000000,0.000000,0.000000
256.036742,-0.000000,-0.000000,0.000000
256.069813,-0.000000,-0.000000,-0.000000
256.102884,-0.000000,-0.000000,-0.000000
256.135956,-0.000000,-0.000000,-0.000000
256.169027,-0.000000,-0.000000,-0.000000
256.202098,0.000000,0.000000,-0.000000
256.235169,0.000000,0.000000,0.000000
256.268240,0.000000,0.000000,0.000000
256.301311,0.000000,0.000000,0.000000
256.334382,0.000000,0.000000,0.000000
256.367454,-0.000000,-0.000000,0.000000
256.400525,-0.000000,-0.000000,-0.000000
256.433596,-0.000000,-0.000000,-0.000000
256.466667,-0.000000,-0.000000,-0.000000
256.499738,-0.000000,-0.000000,-0.000000
256.532809,0.000000,0.000000,-0.000000
256.565880,0.000000,0.000000,0.000000
256.598952,0.000000,0.000000,0.000000
256.632023,0.000000,0.000000,0.000000
256.665094,0.000000,0.000000,0.000000
256.698165,-0.000000,-0.000000,0.000000
256.731236,-0.000000,-0.000000,-0.000000
256.764307,-0.000000,-0.000000,-0.000000
256.797378,-0.000000,-0.000000,-0.000000
256.830449,-0.000000,-0.000000,-0.000000
256.863521,0.000000,0.000000,-0.000000
256.896592,0.000000,0.000000,0.000000
256.929663,0.000000,0.000000,0.000000
256.962734,0.000000,0.000000,0.000000
256.995805,0.000000,0.000000,0.000000
257.028876,-0.000000,-0.000000,0.000000
257.061947,-0.000000,-0.000000,-0.000000
257.095019,-0.000000,-0.000000,-0.000000
257.128090,-0.000000,-0.000000,-0.000000
257.161161,-0.000000,-0.000000,-0.000000
257.194232,0.000000,0.000000,-0.000000
257.227303,0.000000,0.000000,0.000000
257.260374,0.000000,0.000000,0.000000
257.293445,0.000000,0.000000,0.000000
257.326517,0.000000,0.000000,0.000000
257.359588,-0.000000,-0.000000,0.000000
257.392659,-0.000000,-0.000000,-0.000000
257.425730,-0.000000,-0.000000,-0.000000
257.458801,-0.000000,-0.000000,-0.000000
257.491872,-0.000000,-0.000000,-0.000000
257.524943,0.000000,0.000000,-0.000000
257.558014,0.000000,0.000000,0.000000
257.591086,0.000000,0.000000,0.000000
257.624157,0.000000,0.000000,0.000000
257.657228,0.000000,0.000000,0.000000
257.690299,-0.000000,-0.000000,0.000000
257.723370,-0.000000,-0.000000,-0.000000
257.756441,-0.000000,-0.000000,-0.000000
257.789512,-0.000000,-0.000000,-0.000000
257.822584,-0.000000,-0.000000,-0.000000
257.855655,0.000000,0.000000,-0.000000
257.888726,0.000000,0.000000,0.000000
257.921797,0.000000,0.000000,0.000000
257.954868,0.000000,0.000000,0.000000
257.987939,0.000000,0.000000,0.000000
258.021010,-0.000000,-0.000000,0.000000
258.054082,-0.000000,-0.000000,-0.000000
258.087153,-0.000000,-0.000000,-0.000000
258.120224,-0.000000,-0.000000,-0.000000
258.153295,-0.000000,-0.000000,-0.000000
258.186366,0.000000,0.000000,-0.000000
258.219437,0.000000,0.000000,0.000000
258.252508,0.000000,0.000000,0.000000
258.285579,0.000000,0.000000,0.000000
258.318651,0.000000,0.000000,0.000000
258.351722,-0.000000,-0.000000,0.000000
258.384793,-0.000000,-0.000000,-0.000000
258.417864,-0.000000,-0.000000,-0.000000
258.450935,-0.000000,-0.000000,-0.000000
258.484006,-0.000000,-0.000000,-0.000000
258.517077,0.000000,0.000000,-0.000000
258.550149,0.000000,0.000000,0.000000
258.583220,0.000000,0.000000,0.000000
258.616291,0.000000,0.000000,0.000000
258.649362,0.000000,0.000000,0.000000
258.682433,-0.000000,-0.000000,0.000000
258.715504,-0.000000,-0.000000,-0.000000
258.748575,-0.000000,-0.000000,-0.000000
258.781647,-0.000000,-0.000000,-0.000000
258.814718,-0.000000,-0.000000,-0.000000
258.847789,0.000000,0.000000,-0.000000
258.880860,0.000000,0.000000,0.000000
258.913931,0.000000,0.000000,0.000000
258.947002,0.000000,0.000000,0.000000
258.980073,0.000000,0.000000,0.000000
259.013145,-0.000000,-0.000000,0.000000
259.046216,-0.000000,-0.000000,-0.000000
259.079287,-0.000000,-0.000000,-0.000000
259.112358,-0.000000,-0.000000,-0.000000
259.145429,-0.000000,-0.000000,-0.000000
259.178500,0.000000,0.000000,-0.000000
259.211571,0.000000,0.000000,0.000000
259.244642,0.000000,0.000000,0.000000
259.277714,0.000000,0.000000,0.000000
259.310785,0.000000,0.000000,0.000000
259.343856,-0.000000,-0.000000,0.000000
259.376927,-0.000000,-0.000000,-0.000000
259.409998,-0.000000,-0.000000,-0.000000
259.443069,-0.000000,-0.000000,-0.000000
259.476140,-0.000000,-0.000000,-0.000000
259.509212,0.000000,0.000000,-0.000000
259.542283,0.000000,0.000000,0.000000
259.575354,0.000000,0.000000,0.000000
259.608425,0.000000,0.000000,0.000000
259.641496,0.000000,0.000000,0.000000
259.674567,-0.000000,-0.000000,0.000000
259.707638,-0.000000,-0.000000,-0.000000
259.740710,-0.000000,-0.000000,-0.000000
259.773781,-0.000000,-0.000000,-0.000000
259.806852,-0.000000,-0.000000,-0.000000
259.839923,0.000000,0.000000,-0.000000
259.872994,0.000000,0.000000,0.000000
259.906065,0.000000,0.000000,0.000000
259.939136,0.000000,0.000000,0.000000
259.972207,0.000000,0.000000,0.000000
260.005279,-0.000000,-0.000000,0.000000
260.038350,-0.000000,-0.000000,-0.000000
260.071421,-0.000000,-0.000000,-0.000000
260.104492,-0.000000,-0.000000,-0.000000
260.137563,-0.000000,-0.000000,-0.000000
260.170634,0.000000,0.000000,-0.000000
260.203705,0.000000,0.000000,0.000000
260.236777,0.000000,0.000000,0.000000
260.269848,0.000000,0.000000,0.000000
260.302919,0.000000,0.000000,0.000000
260.335990,-0.000000,-0.000000,0.000000
260.369061,-0.000000,-0.000000,-0.000000
260.402132,-0.000000,-0.000000,-0.000000
260.435203,-0.000000,-0.000000,-0.000000
260.468275,-0.000000,-0.000000,-0.000000
260.501346,0.000000,0.000000,-0.000000
260.534417,0.000000,0.000000,0.000000
260.567488,0.000000,0.000000,0.000000
260.600559,0.000000,0.000000,0.000000
260.633630,0.000000,0.000000,0.000000
260.666701,-0.000000,-0.000000,0.000000
260.699772,-0.000000,-0.000000,-0.000000
260.732844,-0.000000,-0.000000,-0.000000
260.765915,-0.000000,-0.000000,-0.000000
260.798986,-0.000000,-0.000000,-0.000000
260.832057,0.000000,0.000000,-0.000000
260.865128,0.000000,0.000000,0.000000
260.898199,0.000000,0.000000,0.000000
260.931270,0.000000,0.000000,0.000000
260.964342,0.000000,0.000000,0.000000
260.997413,-0.000000,-0.000000,0.000000
261.030484,-0.000000,-0.000000,-0.000000
261.063555,-0.000000,-0.000000,-0.000000
261.096626,-0.000000,-0.000000,-0.000000
261.129697,-0.000000,-0.000000,-0.000000
261.162768,0.000000,0.000000,-0.000000
261.195840,0.000000,0.000000,0.000000
261.228911,0.000000,0.000000,0.000000
261.261982,0.000000,0.000000,0.000000
261.295053,0.000000,0.000000,0.000000
261.328124,-0.000000,-0.000000,0.000000
261.361195,-0.000000,-0.000000,-0.000000
261.394266,-0.000000,-0.000000,-0.000000
261.427338,-0.000000,-0.000000,-0.000000
261.460409,-0.000000,-0.000000,-0.000000
261.493480,0.000000,0.000000,-0.000000
261.526551,0.000000,0.000000,0.000000
261.559622,0.000000,0.000000,0.000000
261.592693,0.000000,0.000000,0.000000
261.625764,0.000000,0.000000,0.000000
261.658835,-0.000000,-0.000000,0.000000
261.691907,-0.000000,-0.000000,-0.000000
261.724978,-0.000000,-0.000000,-0.000000
261.758049,-0.000000,-0.000000,-0.000000
261.791120,-0.000000,-0.000000,-0.000000
261.824191,0.000000,0.000000,-0.000000
261.857262,0.000000,0.000000,0.000000
261.890333,0.000000,0.000000,0.000000
261.923405,0.000000,0.000000,0.000000
261.956476,0.000000,0.000000,0.000000
261.989547,-0.000000,-0.000000,0.000000
262.022618,-0.000000,-0.000000,-0.000000
262.055689,-0.000000,-0.000000,-0.000000
262.088760,-0.000000,-0.000000,-0.000000
262.121831,-0.000000,-0.000000,-0.000000
262.154903,0.000000,0.000000,-0.000000
262.187974,0.000000,0.000000,0.000000
262.221045,0.000000,0.000000,0.000000
262.254116,0.000000,0.000000,0.000000
262.287187,0.000000,0.000000,0.000000
262.320258,-0.000000,-0.000000,0.000000
262.353329,-0.000000,-0.000000,-0.000000
262.386400,-0.000000,-0.000000,-0.000000
262.419472,-0.000000,-0.000000,-0.000000
262.452543,-0.000000,-0.000000,-0.000000
262.485614,0.000000,0.000000,-0.000000
262.518685,0.000000,0.000000,0.000000
262.551756,0.000000,0.000000,0.000000
262.584827,0.000000,0.000000,0.000000
262.617898,0.000000,0.000000,0.000000
262.650970,-0.000000,-0.000000,0.000000
262.684041,-0.000000,-0.000000,-0.000000
262.717112,-0.000000,-0.000000,-0.000000
262.750183,-0.000000,-0.000000,-0.000000
262.783254,-0.000000,-0.000000,-0.000000
262.816325,0.000000,0.000000,-0.000000
262.849396,0.000000,0.000000,0.000000
262.882468,0.000000,0.000000,0.000000
262.915539,0.000000,0.000000,0.000000
262.948610,0.000000,0.000000,0.000000
262.981681,-0.000000,-0.000000,0.000000
263.014752,-0.000000,-0.000000,-0.000000
263.047823,-0.000000,-0.000000,-0.000000
263.080894,-0.000000,-0.000000,-0.000000
263.113965,-0.000000,-0.000000,-0.000000
263.147037,0.000000,0.000000,-0.000000
263.180108,0.000000,0.000000,0.000000
263.213179,0.000000,0.000000,0.000000
263.246250,0.000000,0.000000,0.000000
263.279321,0.000000,0.000000,0.000000
263.312392,-0.000000,-0.000000,0.000000
263.345463,-0.000000,-0.000000,-0.000000
263.378535,-0.000000,-0.000000,-0.000000
263.411606,-0.000000,-0.000000,-0.000000
263.444677,-0.000000,-0.000000,-0.000000
263.477748,0.000000,0.000000,-0.000000
263.510819,0.000000,0.000000,0.000000
263.543890,0.000000,0.000000,0.000000
263.576961,0.000000,0.000000,0.000000
263.610033,0.000000,0.000000,0.000000
263.643104,-0.000000,-0.000000,0.000000
263.676175,-0.000000,-0.000000,-0.000000
263.709246,-0.000000,-0.000000,-0.000000
263.742317,-0.000000,-0.000000,-0.000000
263.775388,-0.000000,-0.000000,-0.000000
263.808459,0.000000,0.000000,-0.000000
263.841531,0.000000,0.000000,0.000000
263.874602,0.000000,0.000000,0.000000
263.907673,0.000000,0.000000,0.000000
263.940744,0.000000,0.000000,0.000000
263.973815,-0.000000,-0.000000,0.000000
264.006886,-0.000000,-0.000000,-0.000000
264.039957,-0.000000,-0.000000,-0.000000
264.073028,-0.000000,-0.000000,-0.000000
264.106100,-0.000000,-0.000000,-0.000000
264.139171,0.000000,0.000000,-0.000000
264.172242,0.000000,0.000000,0.000000
264.205313,0.000000,0.000000,0.000000
264.238384,0.000000,0.000000,0.000000
264.271455,0.000000,0.000000,0.000000
264.304526,-0.000000,-0.000000,0.000000
264.337598,-0.000000,-0.000000,-0.000000
264.370669,-0.000000,-0.000000,-0.000000
264.403740,-0.000000,-0.000000,-0.000000
264.436811,-0.000000,-0.000000,-0.000000
264.469882,0.000000,0.000000,-0.000000
264.502953,0.000000,0.000000,0.000000
264.536024,0.000000,0.000000,0.000000
264.569096,0.000000,0.000000,0.000000
264.602167,0.000000,0.000000,0.000000
264.635238,-0.000000,-0.000000,0.000000
264.668309,-0.000000,-0.000000,-0.000000
264.701380,-0.000000,-0.000000,-0.000000
264.734451,-0.000000,-0.000000,-0.000000
264.767522,-0.000000,-0.000000,-0.000000
264.800593,0.000000,0.000000,-0.000000
264.833665,0.000000,0.000000,0.000000
264.866736,0.000000,0.000000,0.000000
264.899807,0.000000,0.000000,0.000000
264.932878,0.000000,0.000000,0.000000
264.965949,-0.000000,-0.000000,0.000000
264.999020,-0.000000,-0.000000,-0.000000
265.032091,-0.000000,-0.000000,-0.000000
265.065163,-0.000000,-0.000000,-0.000000
265.098234,-0.000000,-0.000000,-0.000000
265.131305,0.000000,0.000000,-0.000000
265.164376,0.000000,0.000000,0.000000
265.197447,0.000000,0.000000,0.000000
265.230518,0.000000,0.000000,0.000000
265.263589,0.000000,0.000000,0.000000
265.296661,-0.000000,-0.000000,0.000000
265.329732,-0.000000,-0.000000,-0.000000
265.362803,-0.000000,-0.000000,-0.000000
265.395874,-0.000000,-0.000000,-0.000000
265.428945,-0.000000,-0.000000,-0.000000
265.462016,0.000000,0.000000,-0.000000
265.495087,0.000000,0.000000,0.000000
265.528158,0.000000,0.000000,0.000000
265.561230,0.000000,0.000000,0.000000
265.594301,0.000000,0.000000,0.000000
265.627372,-0.000000,-0.000000,0.000000
265.660443,-0.000000,-0.000000,-0.000000
265.693514,-0.000000,-0.000000,-0.000000
265.726585,-0.000000,-0.000000,-0.000000
265.759656,-0.000000,-0.000000,-0.000000
265.792728,0.000000,0.000000,-0.000000
265.825799,0.000000,0.000000,0.000000
265.858870,0.000000,0.000000,0.000000
265.891941,0.000000,0.000000,0.000000
265.925012,0.000000,0.000000,0.000000
265.958083,-0.000000,-0.000000,0.000000
265.991154,-0.000000,-0.000000,-0.000000
266.024226,-0.000000,-0.000000,-0.000000
266.057297,-0.000000,-0.000000,-0.000000
266.090368,-0.000000,-0.000000,-0.000000
266.123439,0.000000,0.000000,-0.000000
266.156510,0.000000,0.000000,0.000000
266.189581,0.000000,0.000000,0.000000
266.222652,0.000000,0.000000,0.000000
266.255724,0.000000,0.000000,0.000000
266.288795,-0.000000,-0.000000,0.000000
266.321866,-0.000000,-0.000000,-0.000000
266.354937,-0.000000,-0.000000,-0.000000
266.388008,-0.000000,-0.000000,-0.000000
266.421079,-0.000000,-0.000000,-0.000000
266.454150,0.000000,0.000000,-0.000000
266.487221,0.000000,0.000000,0.000000
266.520293,0.000000,0.000000,0.000000
266.553364,0.000000,0.000000,0.000000
266.586435,0.000000,0.000000,0.000000
266.619506,-0.000000,-0.000000,0.000000
266.652577,-0.000000,-0.000000,-0.000000
266.685648,-0.000000,-0.000000,-0.000000
266.718719,-0.000000,-0.000000,-0.000000
266.751791,-0.000000,-0.000000,-0.000000
266.784862,0.000000,0.000000,-0.000000
266.817933,0.000000,0.000000,0.000000
266.851004,0.000000,0.000000,0.000000
266.884075,0.000000,0.000000,0.000000
266.917146,0.000000,0.000000,0.000000
266.950217,-0.000000,-0.000000,0.000000
266.983289,-0.000000,-0.000000,-0.000000
267.016360,-0.000000,-0.000000,-0.000000
267.049431,-0.000000,-0.000000,-0.000000
267.082502,-0.000000,-0.000000,-0.000000
267.115573,0.000000,0.000000,-0.000000
267.148644,0.000000,0.000000,0.000000
267.181715,0.000000,0.000000,0.000000
267.214786,0.000000,0.000000,0.000000
267.247858,0.000000,0.000000,0.000000
267.280929,-0.000000,-0.000000,0.000000
267.314000,-0.000000,-0.000000,-0.000000
267.347071,-0.000000,-0.000000,-0.000000
267.380142,-0.000000,-0.000000,-0.000000
267.413213,-0.000000,-0.000000,-0.000000
267.446284,0.000000,0.000000,-0.000000
267.479356,0.000000,0.000000,0.000000
267.512427,0.000000,0.000000,0.000000
267.545498,0.000000,0.000000,0.000000
267.578569,0.000000,0.000000,0.000000
267.611640,-0.000000,-0.000000,0.000000
267.644711,-0.000000,-0.000000,-0.000000
267.677782,-0.000000,-0.000000,-0.000000
267.710854,-0.000000,-0.000000,-0.000000
267.743925,-0.000000,-0.000000,-0.000000
267.776996,0.000000,0.000000,-0.000000
267.810067,0.000000,0.000000,0.000000
267.843138,0.000000,0.000000,0.000000
267.876209,0.000000,0.000000,0.000000
267.909280,0.000000,0.000000,0.000000
267.942351,-0.000000,-0.000000,0.000000
267.975423,-0.000000,-0.000000,-0.000000
268.008494,-0.000000,-0.000000,-0.000000
268.041565,-0.000000,-0.000000,-0.000000
268.074636,-0.000000,-0.000000,-0.000000
268.107707,0.000000,0.000000,-0.000000
268.140778,0.000000,0.000000,0.000000
268.173849,0.000000,0.000000,0.000000
268.206921,0.000000,0.000000,0.000000
268.239992,0.000000,0.000000,0.000000
268.273063,-0.000000,-0.000000,0.000000
268.306134,-0.000000,-0.000000,-0.000000
268.339205,-0.000000,-0.000000,-0.000000
268.372276,-0.000000,-0.000000,-0.000000
268.405347,-0.000000,-0.000000,-0.000000
268.438419,0.000000,0.000000,-0.000000
268.471490,0.000000,0.000000,0.000000
268.504561,0.000000,0.000000,0.000000
268.537632,0.000000,0.000000,0.000000
268.570703,0.000000,0.000000,0.000000
268.603774,-0.000000,-0.000000,0.000000
268.636845,-0.000000,-0.000000,-0.000000
268.669916,-0.000000,-0.000000,-0.000000
268.702988,-0.000000,-0.000000,-0.000000
268.736059,-0.000000,-0.000000,-0.000000
268.769130,0.000000,0.000000,-0.000000
268.802201,0.000000,0.000000,0.000000
268.835272,0.000000,0.000000,0.000000
268.868343,0.000000,0.000000,0.000000
268.901414,0.000000,0.000000,0.000000
268.934486,-0.000000,-0.000000,0.000000
268.967557,-0.000000,-0.000000,-0.000000
269.000628,-0.000000,-0.000000,-0.000000
269.033699,-0.000000,-0.000000,-0.000000
269.066770,-0.000000,-0.000000,-0.000000
269.099841,0.000000,0.000000,-0.000000
269.132912,0.000000,0.000000,0.000000
269.165984,0.000000,0.000000,0.000000
269.199055,0.000000,0.000000,0.000000
269.232126,0.000000,0.000000,0.000000
269.265197,-0.000000,-0.000000,0.000000
269.298268,-0.000000,-0.000000,-0.000000
269.331339,-0.000000,-0.000000,-0.000000
269.364410,-0.000000,-0.000000,-0.000000
269.397482,-0.000000,-0.000000,-0.000000
269.430553,0.000000,0.000000,-0.000000
269.463624,0.000000,0.000000,0.000000
269.496695,0.000000,0.000000,0.000000
269.529766,0.000000,0.000000,0.000000
269.562837,0.000000,0.000000,0.000000
269.595908,-0.000000,-0.000000,0.000000
269.628979,-0.000000,-0.000000,-0.000000
269.662051,-0.000000,-0.000000,-0.000000
269.695122,-0.000000,-0.000000,-0.000000
269.728193,-0.000000,-0.000000,-0.000000
269.761264,0.000000,0.000000,-0.000000
269.794335,0.000000,0.000000,0.000000
269.827406,0.000000,0.000000,0.000000
269.860477,0.000000,0.000000,0.000000
269.893549,0.000000,0.000000,0.000000
269.926620,-0.000000,-0.000000,0.000000
269.959691,-0.000000,-0.000000,-0.000000
269.992762,-0.000000,-0.000000,-0.000000
270.025833,-0.000000,-0.000000,-0.000000
270.058904,-0.000000,-0.000000,-0.000000
270.091975,0.000000,0.000000,-0.000000
270.125047,0.000000,0.000000,0.000000
270.158118,0.000000,0.000000,0.000000
270.191189,0.000000,0.000000,0.000000
270.224260,0.000000,0.000000,0.000000
270.257331,-0.000000,-0.000000,0.000000
270.290402,-0.000000,-0.000000,-0.000000
270.323473,-0.000000,-0.000000,-0.000000
270.356544,-0.000000,-0.000000,-0.000000
270.389616,-0.000000,-0.000000,-0.000000
270.422687,0.000000,0.000000,-0.000000
270.455758,0.000000,0.000000,0.000000
270.488829,0.000000,0.000000,0.000000
270.521900,0.000000,0.000000,0.000000
270.554971,0.000000,0.000000,0.000000
270.588042,-0.000000,-0.000000,0.000000
270.621114,-0.000000,-0.000000,-0.000000
270.654185,-0.000000,-0.000000,-0.000000
270.687256,-0.000000,-0.000000,-0.000000
270.720327,-0.000000,-0.000000,-0.000000
270.753398,0.000000,0.000000,-0.000000
270.786469,0.000000,0.000000,0.000000
270.819540,0.000000,0.000000,0.000000
270.852612,0.000000,0.000000,0.000000
270.885683,0.000000,0.000000,0.000000
270.918754,-0.000000,-0.000000,0.000000
270.951825,-0.000000,-0.000000,-0.000000
270.984896,-0.000000,-0.000000,-0.000000
271.017967,-0.000000,-0.000000,-0.000000
271.051038,-0.000000,-0.000000,-0.000000
271.084109,0.000000,0.000000,-0.000000
271.117181,0.000000,0.000000,0.000000
271.150252,0.000000,0.000000,0.000000
271.183323,0.000000,0.000000,0.000000
271.216394,0.000000,0.000000,0.000000
271.249465,-0.000000,-0.000000,0.000000
271.282536,-0.000000,-0.000000,-0.000000
271.315607,-0.000000,-0.000000,-0.000000
271.348679,-0.000000,-0.000000,-0.000000
271.381750,-0.000000,-0.000000,-0.000000
271.414821,0.000000,0.000000,-0.000000
271.447892,0.000000,0.000000,0.000000
271.480963,0.000000,0.000000,0.000000
271.514034,0.000000,0.000000,0.000000
271.547105,0.000000,0.000000,0.000000
271.580177,-0.000000,-0.000000,0.000000
271.613248,-0.000000,-0.000000,-0.000000
271.646319,-0.000000,-0.000000,-0.000000
271.679390,-0.000000,-0.000000,-0.000000
271.712461,-0.000000,-0.000000,-0.000000
271.745532,0.000000,0.000000,-0.000000
271.778603,0.000000,0.000000,0.000000
271.811675,0.000000,0.000000,0.000000
271.844746,0.000000,0.000000,0.000000
271.877817,0.000000,0.000000,0.000000
271.910888,-0.000000,-0.000000,0.000000
271.943959,-0.000000,-0.000000,-0.000000
271.977030,-0.000000,-0.000000,-0.000000
272.010101,-0.000000,-0.000000,-0.000000
272.043172,-0.000000,-0.000000,-0.000000
272.076244,0.000000,0.000000,-0.000000
272.109315,0.000000,0.000000,0.000000
272.142386,0.000000,0.000000,0.000000
272.175457,0.000000,0.000000,0.000000
272.208528,0.000000,0.000000,0.000000
272.241599,-0.000000,-0.000000,0.000000
272.274670,-0.000000,-0.000000,-0.000000
272.307742,-0.000000,-0.000000,-0.000000
272.340813,-0.000000,-0.000000,-0.000000
272.373884,-0.000000,-0.000000,-0.000000
272.406955,0.000000,0.000000,-0.000000
272.440026,0.000000,0.000000,0.000000
272.473097,0.000000,0.000000,0.000000
272.506168,0.000000,0.000000,0.000000
272.539240,0.000000,0.000000,0.000000
272.572311,-0.000000,-0.000000,0.000000
272.605382,-0.000000,-0.000000,-0.000000
272.638453,-0.000000,-0.000000,-0.000000
272.671524,-0.000000,-0.000000,-0.000000
272.704595,-0.000000,-0.000000,-0.000000
272.737666,0.000000,0.000000,-0.000000
272.770737,0.000000,0.000000,0.000000
272.803809,0.000000,0.000000,0.000000
272.836880,0.000000,0.000000,0.000000
272.869951,0.000000,0.000000,0.000000
272.903022,-0.000000,-0.000000,0.000000
272.936093,-0.000000,-0.000000,-0.000000
272.969164,-0.000000,-0.000000,-0.000000
273.002235,-0.000000,-0.000000,-0.000000
273.035307,-0.000000,-0.000000,-0.000000
273.068378,0.000000,0.000000,-0.000000
273.101449,0.000000,0.000000,0.000000
273.134520,0.000000,0.000000,0.000000
273.167591,0.000000,0.000000,0.000000
273.200662,0.000000,0.000000,0.000000
273.233733,-0.000000,-0.000000,0.000000
273.266805,-0.000000,-0.000000,-0.000000
273.299876,-0.000000,-0.000000,-0.000000
273.332947,-0.000000,-0.000000,-0.000000
273.366018,-0.000000,-0.000000,-0.000000
273.399089,0.000000,0.000000,-0.000000
273.432160,0.000000,0.000000,0.000000
273.465231,0.000000,0.000000,0.000000
273.498302,0.000000,0.000000,0.000000
273.531374,0.000000,0.000000,0.000000
273.564445,-0.000000,-0.000000,0.000000
273.597516,-0.000000,-0.000000,-0.000000
273.630587,-0.000000,-0.000000,-0.000000
273.663658,-0.000000,-0.000000,-0.000000
273.696729,-0.000000,-0.000000,-0.000000
273.729800,0.000000,0.000000,-0.000000
273.762872,0.000000,0.000000,0.000000
273.795943,0.000000,0.000000,0.000000
273.829014,0.000000,0.000000,0.000000
273.862085,0.000000,0.000000,0.000000
273.895156,-0.000000,-0.000000,0.000000
273.928227,-0.000000,-0.000000,-0.000000
273.961298,-0.000000,-0.000000,-0.000000
273.994370,-0.000000,-0.000000,-0.000000
274.027441,-0.000000,-0.000000,-0.000000
274.060512,0.000000,0.000000,-0.000000
274.093583,0.000000,0.000000,0.000000
274.126654,0.000000,0.000000,0.000000
274.159725,0.000000,0.000000,0.000000
274.192796,0.000000,0.000000,0.000000
274.225868,-0.000000,-0.000000,0.000000
274.258939,-0.000000,-0.000000,-0.000000
274.292010,-0.000000,-0.000000,-0.000000
274.325081,-0.000000,-0.000000,-0.000000
274.358152,-0.000000,-0.000000,-0.000000
274.391223,0.000000,0.000000,-0.000000
274.424294,0.000000,0.000000,0.000000
274.457365,0.000000,0.000000,0.000000
274.490437,0.000000,0.000000,0.000000
274.523508,0.000000,0.000000,0.000000
274.556579,-0.000000,-0.000000,0.000000
274.589650,-0.000000,-0.000000,-0.000000
274.622721,-0.000000,-0.000000,-0.000000
274.655792,-0.000000,-0.000000,-0.000000
274.688863,-0.000000,-0.000000,-0.000000
274.721935,0.000000,0.000000,-0.000000
274.755006,0.000000,0.000000,0.000000
274.788077,0.000000,0.000000,0.000000
274.821148,0.000000,0.000000,0.000000
274.854219,0.000000,0.000000,0.000000
274.887290,-0.000000,-0.000000,0.000000
274.920361,-0.000000,-0.000000,-0.000000
274.953433,-0.000000,-0.000000,-0.000000
274.986504,-0.000000,-0.000000,-0.000000
275.019575,-0.000000,-0.000000,-0.000000
275.052646,0.000000,0.000000,-0.000000
275.085717,0.000000,0.000000,0.000000
275.118788,0.000000,0.000000,0.000000
275.151859,0.000000,0.000000,0.000000
275.184930,0.000000,0.000000,0.000000
275.218002,-0.000000,-0.000000,0.000000
275.251073,-0.000000,-0.000000,-0.000000
275.284144,-0.000000,-0.000000,-0.000000
275.317215,-0.000000,-0.000000,-0.000000
275.350286,-0.000000,-0.000000,-0.000000
275.383357,0.000000,0.000000,-0.000000
275.416428,0.000000,0.000000,0.000000
275.449500,0.000000,0.000000,0.000000
275.482571,0.000000,0.000000,0.000000
275.515642,0.000000,0.000000,0.000000
275.548713,-0.000000,-0.000000,0.000000
275.581784,-0.000000,-0.000000,-0.000000
275.614855,-0.000000,-0.000000,-0.000000
275.647926,-0.000000,-0.000000,-0.000000
275.680998,-0.000000,-0.000000,-0.000000
275.714069,0.000000,0.000000,-0.000000
275.747140,0.000000,0.000000,0.000000
275.780211,0.000000,0.000000,0.000000
275.813282,0.000000,0.000000,0.000000
275.846353,0.000000,0.000000,0.000000
275.879424,-0.000000,-0.000000,0.000000
275.912495,-0.000000,-0.000000,-0.000000
275.945567,-0.000000,-0.000000,-0.000000
275.978638,-0.000000,-0.000000,-0.000000
276.011709,-0.000000,-0.000000,-0.000000
276.044780,0.000000,0.000000,-0.000000
276.077851,0.000000,0.000000,0.000000
276.110922,0.000000,0.000000,0.000000
276.143993,0.000000,0.000000,0.000000
276.177065,0.000000,0.000000,0.000000
276.210136,-0.000000,-0.000000,0.000000
276.243207,-0.000000,-0.000000,-0.000000
276.276278,-0.000000,-0.000000,-0.000000
276.309349,-0.000000,-0.000000,-0.000000
276.342420,-0.000000,-0.000000,-0.000000
276.375491,0.000000,0.000000,-0.000000
276.408563,0.000000,0.000000,0.000000
276.441634,0.000000,0.000000,0.000000
276.474705,0.000000,0.000000,0.000000
276.507776,0.000000,0.000000,0.000000
276.540847,-0.000000,-0.000000,0.000000
276.573918,-0.000000,-0.000000,-0.000000
276.606989,-0.000000,-0.000000,-0.000000
276.640061,-0.000000,-0.000000,-0.000000
276.673132,-0.000000,-0.000000,-0.000000
276.706203,0.000000,0.000000,-0.000000
276.739274,0.000000,0.000000,0.000000
276.772345,0.000000,0.000000,0.000000
276.805416,0.000000,0.000000,0.000000
276.838487,0.000000,0.000000,0.000000
276.871558,-0.000000,-0.000000,0.000000
276.904630,-0.000000,-0.000000,-0.000000
276.937701,-0.000000,-0.000000,-0.000000
276.970772,-0.000000,-0.000000,-0.000000
277.003843,-0.000000,-0.000000,-0.000000
277.036914,0.000000,0.000000,-0.000000
277.069985,0.000000,0.000000,0.000000
277.103056,0.000000,0.000000,0.000000
277.136128,0.000000,0.000000,0.000000
277.169199,0.000000,0.000000,0.000000
277.202270,-0.000000,-0.000000,0.000000
277.235341,-0.000000,-0.000000,-0.000000
277.268412,-0.000000,-0.000000,-0.000000
277.301483,-0.000000,-0.000000,-0.000000
277.334554,-0.000000,-0.000000,-0.000000
277.367626,0.000000,0.000000,-0.000000
277.400697,0.000000,0.000000,0.000000
277.433768,0.000000,0.000000,0.000000
277.466839,0.000000,0.000000,0.000000
277.499910,0.000000,0.000000,0.000000
277.532981,-0.000000,-0.000000,0.000000
277.566052,-0.000000,-0.000000,-0.000000
277.599123,-0.000000,-0.000000,-0.000000
277.632195,-0.000000,-0.000000,-0.000000
277.665266,-0.000000,-0.000000,-0.000000
277.698337,0.000000,0.000000,-0.000000
277.731408,0.000000,0.000000,0.000000
277.764479,0.000000,0.000000,0.000000
277.797550,0.000000,0.000000,0.000000
277.830621,0.000000,0.000000,0.000000
277.863693,-0.000000,-0.000000,0.000000
277.896764,-0.000000,-0.000000,-0.000000
277.929835,-0.000000,-0.000000,-0.000000
277.962906,-0.000000,-0.000000,-0.000000
277.995977,-0.000000,-0.000000,-0.000000
278.029048,0.000000,0.000000,-0.000000
278.062119,0.000000,0.000000,0.000000
278.095191,0.000000,0.000000,0.000000
278.128262,0.000000,0.000000,0.000000
278.161333,0.000000,0.000000,0.000000
278.194404,-0.000000,-0.000000,0.000000
278.227475,-0.000000,-0.000000,-0.000000
278.260546,-0.000000,-0.000000,-0.000000
278.293617,-0.000000,-0.000000,-0.000000
278.326688,-0.000000,-0.000000,-0.000000
278.359760,0.000000,0.000000,-0.000000
278.392831,0.000000,0.000000,0.000000
278.425902,0.000000,0.000000,0.000000
278.458973,0.000000,0.000000,0.000000
278.492044,0.000000,0.000000,0.000000
278.525115,-0.000000,-0.000000,0.000000
278.558186,-0.000000,-0.000000,-0.000000
278.591258,-0.000000,-0.000000,-0.000000
278.624329,-0.000000,-0.000000,-0.000000
278.657400,-0.000000,-0.000000,-0.000000
278.690471,0.000000,0.000000,-0.000000
278.723542,0.000000,0.000000,0.000000
278.756613,0.000000,0.000000,0.000000
278.789684,0.000000,0.000000,0.000000
278.822756,0.000000,0.000000,0.000000
278.855827,-0.000000,-0.000000,0.000000
278.888898,-0.000000,-0.000000,-0.000000
278.921969,-0.000000,-0.000000,-0.000000
278.955040,-0.000000,-0.000000,-0.000000
278.988111,-0.000000,-0.000000,-0.000000
279.021182,0.000000,0.000000,-0.000000
279.054253,0.000000,0.000000,0.000000
279.087325,0.000000,0.000000,0.000000
279.120396,0.000000,0.000000,0.000000
279.153467,0.000000,0.000000,0.000000
279.186538,-0.000000,-0.000000,0.000000
279.219609,-0.000000,-0.000000,-0.000000
279.252680,-0.000000,-0.000000,-0.000000
279.285751,-0.000000,-0.000000,-0.000000
279.318823,-0.000000,-0.000000,-0.000000
279.351894,0.000000,0.000000,-0.000000
279.384965,0.000000,0.000000,0.000000
279.418036,0.000000,0.000000,0.000000
279.451107,0.000000,0.000000,0.000000
279.484178,0.000000,0.000000,0.000000
279.517249,-0.000000,-0.000000,0.000000
279.550321,-0.000000,-0.000000,-0.000000
279.583392,-0.000000,-0.000000,-0.000000
279.616463,-0.000000,-0.000000,-0.000000
279.649534,-0.000000,-0.000000,-0.000000
279.682605,0.000000,0.000000,-0.000000
279.715676,0.000000,0.000000,0.000000
279.748747,0.000000,0.000000,0.000000
279.781819,0.000000,0.000000,0.000000
279.814890,0.000000,0.000000,0.000000
279.847961,-0.000000,-0.000000,0.000000
279.881032,-0.000000,-0.000000,-0.000000
279.914103,-0.000000,-0.000000,-0.000000
279.947174,-0.000000,-0.000000,-0.000000
279.980245,-0.000000,-0.000000,-0.000000
280.013316,0.000000,0.000000,-0.000000
280.046388,0.000000,0.000000,0.000000
280.079459,0.000000,0.000000,0.000000
280.112530,0.000000,0.000000,0.000000
280.145601,0.000000,0.000000,0.000000
280.178672,-0.000000,-0.000000,0.000000
280.211743,-0.000000,-0.000000,-0.000000
280.244814,-0.000000,-0.000000,-0.000000
280.277886,-0.000000,-0.000000,-0.000000
280.310957,-0.000000,-0.000000,-0.000000
280.344028,0.000000,0.000000,-0.000000
280.377099,0.000000,0.000000,0.000000
280.410170,0.000000,0.000000,0.000000
280.443241,0.000000,0.000000,0.000000
280.476312,0.000000,0.000000,0.000000
280.509384,-0.000000,-0.000000,0.000000
280.542455,-0.000000,-0.000000,-0.000000
280.575526,-0.000000,-0.000000,-0.000000
280.608597,-0.000000,-0.000000,-0.000000
280.641668,-0.000000,-0.000000,-0.000000
280.674739,0.000000,0.000000,-0.000000
280.707810,0.000000,0.000000,0.000000
280.740881,0.000000,0.000000,0.000000
280.773953,0.000000,0.000000,0.000000
280.807024,0.000000,0.000000,0.000000
280.840095,-0.000000,-0.000000,0.000000
280.873166,-0.000000,-0.000000,-0.000000
280.906237,-0.000000,-0.000000,-0.000000
280.939308,-0.000000,-0.000000,-0.000000
280.972379,-0.000000,-0.000000,-0.000000
281.005451,0.000000,0.000000,-0.000000
281.038522,0.000000,0.000000,0.000000
281.071593,0.000000,0.000000,0.000000
281.104664,0.000000,0.000000,0.000000
281.137735,0.000000,0.000000,0.000000
281.170806,-0.000000,-0.000000,0.000000
281.203877,-0.000000,-0.000000,-0.000000
281.236949,-0.000000,-0.000000,-0.000000
281.270020,-0.000000,-0.000000,-0.000000
281.303091,-0.000000,-0.000000,-0.000000
281.336162,0.000000,0.000000,-0.000000
281.369233,0.000000,0.000000,0.000000
281.402304,0.000000,0.000000,0.000000
281.435375,0.000000,0.000000,0.000000
281.468446,0.000000,0.000000,0.000000
281.501518,-0.000000,-0.000000,0.000000
281.534589,-0.000000,-0.000000,-0.000000
281.567660,-0.000000,-0.000000,-0.000000
281.600731,-0.000000,-0.000000,-0.000000
281.633802,-0.000000,-0.000000,-0.000000
281.666873,0.000000,0.000000,-0.000000
281.699944,0.000000,0.000000,0.000000
281.733016,0.000000,0.000000,0.000000
281.766087,0.000000,0.000000,0.000000
281.799158,0.000000,0.000000,0.000000
281.832229,-0.000000,-0.000000,0.000000
281.865300,-0.000000,-0.000000,-0.000000
281.898371,-0.000000,-0.000000,-0.000000
281.931442,-0.000000,-0.000000,-0.000000
281.964514,-0.000000,-0.000000,-0.000000
281.997585,0.000000,0.000000,-0.000000
282.030656,0.000000,0.000000,0.000000
282.063727,0.000000,0.000000,0.000000
282.096798,0.000000,0.000000,0.000000
282.129869,0.000000,0.000000,0.000000
282.162940,-0.000000,-0.000000,0.000000
282.196012,-0.000000,-0.000000,-0.000000
282.229083,-0.000000,-0.000000,-0.000000
282.262154,-0.000000,-0.000000,-0.000000
282.295225,-0.000000,-0.000000,-0.000000
282.328296,0.000000,0.000000,-0.000000
282.361367,0.000000,0.000000,0.000000
282.394438,0.000000,0.000000,0.000000
282.427509,0.000000,0.000000,0.000000
282.460581,0.000000,0.000000,0.000000
282.493652,-0.000000,-0.000000,0.000000
282.526723,-0.000000,-0.000000,-0.000000
282.559794,-0.000000,-0.000000,-0.000000
282.592865,-0.000000,-0.000000,-0.000000
282.625936,-0.000000,-0.000000,-0.000000
282.659007,0.000000,0.000000,-0.000000
282.692079,0.000000,0.000000,0.000000
282.725150,0.000000,0.000000,0.000000
282.758221,0.000000,0.000000,0.000000
282.791292,0.000000,0.000000,0.000000
282.824363,-0.000000,-0.000000,0.000000
282.857434,-0.000000,-0.000000,-0.000000
282.890505,-0.000000,-0.000000,-0.000000
282.923577,-0.000000,-0.000000,-0.000000
282.956648,-0.000000,-0.000000,-0.000000
282.989719,0.000000,0.000000,-0.000000
283.022790,0.000000,0.000000,0.000000
283.055861,0.000000,0.000000,0.000000
283.088932,0.000000,0.000000,0.000000
283.122003,0.000000,0.000000,0.000000
283.155074,-0.000000,-0.000000,0.000000
283.188146,-0.000000,-0.000000,-0.000000
283.221217,-0.000000,-0.000000,-0.000000
283.254288,-0.000000,-0.000000,-0.000000
283.287359,-0.000000,-0.000000,-0.000000
283.320430,0.000000,0.000000,-0.000000
283.353501,0.000000,0.000000,0.000000
283.386572,0.000000,0.000000,0.000000
283.419644,0.000000,0.000000,0.000000
283.452715,0.000000,0.000000,0.000000
283.485786,-0.000000,-0.000000,0.000000
283.518857,-0.000000,-0.000000,-0.000000
283.551928,-0.000000,-0.000000,-0.000000
283.584999,-0.000000,-0.000000,-0.000000
283.618070,-0.000000,-0.000000,-0.000000
283.651142,0.000000,0.000000,-0.000000
283.684213,0.000000,0.000000,0.000000
283.717284,0.000000,0.000000,0.000000
283.750355,0.000000,0.000000,0.000000
283.783426,0.000000,0.000000,0.000000
283.816497,-0.000000,-0.000000,0.000000
283.849568,-0.000000,-0.000000,-0.000000
283.882639,-0.000000,-0.000000,-0.000000
283.915711,-0.000000,-0.000000,-0.000000
283.948782,-0.000000,-0.000000,-0.000000
283.981853,0.000000,0.000000,-0.000000
284.014924,0.000000,0.000000,0.000000
284.047995,0.000000,0.000000,0.000000
284.081066,0.000000,0.000000,0.000000
284.114137,0.000000,0.000000,0.000000
284.147209,-0.000000,-0.000000,0.000000
284.180280,-0.000000,-0.000000,-0.000000
284.213351,-0.000000,-0.000000,-0.000000
284.246422,-0.000000,-0.000000,-0.000000
284.279493,-0.000000,-0.000000,-0.000000
284.312564,0.000000,0.000000,-0.000000
284.345635,0.000000,0.000000,0.000000
284.378707,0.000000,0.000000,0.000000
284.411778,0.000000,0.000000,0.000000
284.444849,0.000000,0.000000,0.000000
284.477920,-0.000000,-0.000000,0.000000
284.510991,-0.000000,-0.000000,-0.000000
284.544062,-0.000000,-0.000000,-0.000000
284.577133,-0.000000,-0.000000,-0.000000
284.610205,-0.000000,-0.000000,-0.000000
284.643276,0.000000,0.000000,-0.000000
284.676347,0.000000,0.000000,0.000000
284.709418,0.000000,0.000000,0.000000
284.742489,0.000000,0.000000,0.000000
284.775560,0.000000,0.000000,0.000000
284.808631,-0.000000,-0.000000,0.000000
284.841702,-0.000000,-0.000000,-0.000000
284.874774,-0.000000,-0.000000,-0.000000
284.907845,-0.000000,-0.000000,-0.000000
284.940916,-0.000000,-0.000000,-0.000000
284.973987,0.000000,0.000000,-0.000000
285.007058,0.000000,0.000000,0.000000
285.040129,0.000000,0.000000,0.000000
285.073200,0.000000,0.000000,0.000000
285.106272,0.000000,0.000000,0.000000
285.139343,-0.000000,-0.000000,0.000000
285.172414,-0.000000,-0.000000,-0.000000
285.205485,-0.000000,-0.000000,-0.000000
285.238556,-0.000000,-0.000000,-0.000000
285.271627,-0.000000,-0.000000,-0.000000
285.304698,0.000000,0.000000,-0.000000
285.337770,0.000000,0.000000,0.000000
285.370841,0.000000,0.000000,0.000000
285.403912,0.000000,0.000000,0.000000
285.436983,0.000000,0.000000,0.000000
285.470054,-0.000000,-0.000000,0.000000
285.503125,-0.000000,-0.000000,-0.000000
285.536196,-0.000000,-0.000000,-0.000000
285.569267,-0.000000,-0.000000,-0.000000
285.602339,-0.000000,-0.000000,-0.000000
285.635410,0.000000,0.000000,-0.000000
285.668481,0.000000,0.000000,0.000000
285.701552,0.000000,0.000000,0.000000
285.734623,0.000000,0.000000,0.000000
285.767694,0.000000,0.000000,0.000000
285.800765,-0.000000,-0.000000,0.000000
285.833837,-0.000000,-0.000000,-0.000000
285.866908,-0.000000,-0.000000,-0.000000
285.899979,-0.000000,-0.000000,-0.000000
285.933050,-0.000000,-0.000000,-0.000000
285.966121,0.000000,0.000000,-0.000000
285.999192,0.000000,0.000000,0.000000
286.032263,0.000000,0.000000,0.000000
286.065335,0.000000,0.000000,0.000000
286.098406,0.000000,0.000000,0.000000
286.131477,-0.000000,-0.000000,0.000000
286.164548,-0.000000,-0.000000,-0.000000
286.197619,-0.000000,-0.000000,-0.000000
286.230690,-0.000000,-0.000000,-0.000000
286.263761,-0.000000,-0.000000,-0.000000
286.296832,0.000000,0.000000,-0.000000
286.329904,0.000000,0.000000,0.000000
286.362975,0.000000,0.000000,0.000000
286.396046,0.000000,0.000000,0.000000
286.429117,0.000000,0.000000,0.000000
286.462188,-0.000000,-0.000000,0.000000
286.495259,-0.000000,-0.000000,-0.000000
286.528330,-0.000000,-0.000000,-0.000000
286.561402,-0.000000,-0.000000,-0.000000
286.594473,-0.000000,-0.000000,-0.000000
286.627544,0.000000,0.000000,-0.000000
286.660615,0.000000,0.000000,0.000000
286.693686,0.000000,0.000000,0.000000
286.726757,0.000000,0.000000,0.000000
286.759828,0.000000,0.000000,0.000000
286.792900,-0.000000,-0.000000,0.000000
286.825971,-0.000000,-0.000000,-0.000000
286.859042,-0.000000,-0.000000,-0.000000
286.892113,-0.000000,-0.000000,-0.000000
286.925184,-0.000000,-0.000000,-0.000000
286.958255,0.000000,0.000000,-0.000000
286.991326,0.000000,0.000000,0.000000
287.024397,0.000000,0.000000,0.000000
287.057469,0.000000,0.000000,0.000000
287.090540,0.000000,0.000000,0.000000
287.123611,-0.000000,-0.000000,0.000000
287.156682,-0.000000,-0.000000,-0.000000
287.189753,-0.000000,-0.000000,-0.000000
287.222824,-0.000000,-0.000000,-0.000000
287.255895,-0.000000,-0.000000,-0.000000
287.288967,0.000000,0.000000,-0.000000
287.322038,0.000000,0.000000,0.000000
287.355109,0.000000,0.000000,0.000000
287.388180,0.000000,0.000000,0.000000
287.421251,0.000000,0.000000,0.000000
287.454322,-0.000000,-0.000000,0.000000
287.487393,-0.000000,-0.000000,-0.000000
287.520465,-0.000000,-0.000000,-0.000000
287.553536,-0.000000,-0.000000,-0.000000
287.586607,-0.000000,-0.000000,-0.000000
287.619678,0.000000,0.000000,-0.000000
287.652749,0.000000,0.000000,0.000000
287.685820,0.000000,0.000000,0.000000
287.718891,0.000000,0.000000,0.000000
287.751963,0.000000,0.000000,0.000000
287.785034,-0.000000,-0.000000,0.000000
287.818105,-0.000000,-0.000000,-0.000000
287.851176,-0.000000,-0.000000,-0.000000
287.884247,-0.000000,-0.000000,-0.000000
287.917318,-0.000000,-0.000000,-0.000000
287.950389,0.000000,0.000000,-0.000000
287.983460,0.000000,0.000000,0.000000
288.016532,0.000000,0.000000,0.000000
288.049603,0.000000,0.000000,0.000000
288.082674,0.000000,0.000000,0.000000
288.115745,-0.000000,-0.000000,0.000000
288.148816,-0.000000,-0.000000,-0.000000
288.181887,-0.000000,-0.000000,-0.000000
288.214958,-0.000000,-0.000000,-0.000000
288.248030,-0.000000,-0.000000,-0.000000
288.281101,0.000000,0.000000,-0.000000
288.314172,0.000000,0.000000,0.000000
288.347243,0.000000,0.000000,0.000000
288.380314,0.000000,0.000000,0.000000
288.413385,0.000000,0.000000,0.000000
288.446456,-0.000000,-0.000000,0.000000
288.479528,-0.000000,-0.000000,-0.000000
288.512599,-0.000000,-0.000000,-0.000000
288.545670,-0.000000,-0.000000,-0.000000
288.578741,-0.000000,-0.000000,-0.000000
288.611812,0.000000,0.000000,-0.000000
288.644883,0.000000,0.000000,0.000000
288.677954,0.000000,0.000000,0.000000
288.711025,0.000000,0.000000,0.000000
288.744097,0.000000,0.000000,0.000000
288.777168,-0.000000,-0.000000,0.000000
288.810239,-0.000000,-0.000000,-0.000000
288.843310,-0.000000,-0.000000,-0.000000
288.876381,-0.000000,-0.000000,-0.000000
288.909452,-0.000000,-0.000000,-0.000000
288.942523,0.000000,0.000000,-0.000000
288.975595,0.000000,0.000000,0.000000
289.008666,0.000000,0.000000,0.000000
289.041737,0.000000,0.000000,0.000000
289.074808,0.000000,0.000000,0.000000
289.107879,-0.000000,-0.000000,0.000000
289.140950,-0.000000,-0.000000,-0.000000
289.174021,-0.000000,-0.000000,-0.000000
289.207093,-0.000000,-0.000000,-0.000000
289.240164,-0.000000,-0.000000,-0.000000
289.273235,0.000000,0.000000,-0.000000
289.306306,0.000000,0.000000,0.000000
289.339377,0.000000,0.000000,0.000000
289.372448,0.000000,0.000000,0.000000
289.405519,0.000000,0.000000,0.000000
289.438590,-0.000000,-0.000000,0.000000
289.471662,-0.000000,-0.000000,-0.000000
289.504733,-0.000000,-0.000000,-0.000000
289.537804,-0.000000,-0.000000,-0.000000
289.570875,-0.000000,-0.000000,-0.000000
289.603946,0.000000,0.000000,-0.000000
289.637017,0.000000,0.000000,0.000000
289.670088,0.000000,0.000000,0.000000
289.703160,0.000000,0.000000,0.000000
289.736231,0.000000,0.000000,0.000000
289.769302,-0.000000,-0.000000,0.000000
289.802373,-0.000000,-0.000000,-0.000000
289.835444,-0.000000,-0.000000,-0.000000
289.868515,-0.000000,-0.000000,-0.000000
289.901586,-0.000000,-0.000000,-0.000000
289.934658,0.000000,0.000000,-0.000000
289.967729,0.000000,0.000000,0.000000
290.000800,0.000000,0.000000,0.000000
290.033871,0.000000,0.000000,0.000000
290.066942,0.000000,0.000000,0.000000
290.100013,-0.000000,-0.000000,0.000000
290.133084,-0.000000,-0.000000,-0.000000
290.166156,-0.000000,-0.000000,-0.000000
290.199227,-0.000000,-0.000000,-0.000000
290.232298,-0.000000,-0.000000,-0.000000
290.265369,0.000000,0.000000,-0.000000
290.298440,0.000000,0.000000,0.000000
290.331511,0.000000,0.000000,0.000000
290.364582,0.000000,0.000000,0.000000
290.397653,0.000000,0.000000,0.000000
290.430725,-0.000000,-0.000000,0.000000
290.463796,-0.000000,-0.000000,-0.000000
290.496867,-0.000000,-0.000000,-0.000000
290.529938,-0.000000,-0.000000,-0.000000
290.563009,-0.000000,-0.000000,-0.000000
290.596080,0.000000,0.000000,-0.000000
290.629151,0.000000,0.000000,0.000000
290.662223,0.000000,0.000000,0.000000
290.695294,0.000000,0.000000,0.000000
290.728365,0.000000,0.000000,0.000000
290.761436,-0.000000,-0.000000,0.000000
290.794507,-0.000000,-0.000000,-0.000000
290.827578,-0.000000,-0.000000,-0.000000
290.860649,-0.000000,-0.000000,-0.000000
290.893721,-0.000000,-0.000000,-0.000000
290.926792,0.000000,0.000000,-0.000000
290.959863,0.000000,0.000000,0.000000
290.992934,0.000000,0.000000,0.000000
291.026005,0.000000,0.000000,0.000000
291.059076,0.000000,0.000000,0.000000
291.092147,-0.000000,-0.000000,0.000000
291.125218,-0.000000,-0.000000,-0.000000
291.158290,-0.000000,-0.000000,-0.000000
291.191361,-0.000000,-0.000000,-0.000000
291.224432,-0.000000,-0.000000,-0.000000
291.257503,0.000000,0.000000,-0.000000
291.290574,0.000000,0.000000,0.000000
291.323645,0.000000,0.000000,0.000000
291.356716,0.000000,0.000000,0.000000
291.389788,0.000000,0.000000,0.000000
291.422859,-0.000000,-0.000000,0.000000
291.455930,-0.000000,-0.000000,-0.000000
291.489001,-0.000000,-0.000000,-0.000000
291.522072,-0.000000,-0.000000,-0.000000
291.555143,-0.000000,-0.000000,-0.000000
291.588214,0.000000,0.000000,-0.000000
291.621286,0.000000,0.000000,0.000000
291.654357,0.000000,0.000000,0.000000
291.687428,0.000000,0.000000,0.000000
291.720499,0.000000,0.000000,0.000000
291.753570,-0.000000,-0.000000,0.000000
291.786641,-0.000000,-0.000000,-0.000000
291.819712,-0.000000,-0.000000,-0.000000
291.852783,-0.000000,-0.000000,-0.000000
291.885855,-0.000000,-0.000000,-0.000000
291.918926,0.000000,0.000000,-0.000000
291.951997,0.000000,0.000000,0.000000
291.985068,0.000000,0.000000,0.000000
292.018139,0.000000,0.000000,0.000000
292.051210,0.000000,0.000000,0.000000
292.084281,-0.000000,-0.000000,0.000000
292.117353,-0.000000,-0.000000,-0.000000
292.150424,-0.000000,-0.000000,-0.000000
292.183495,-0.000000,-0.000000,-0.000000
292.216566,-0.000000,-0.000000,-0.000000
292.249637,0.000000,0.000000,-0.000000
292.282708,0.000000,0.000000,0.000000
292.315779,0.000000,0.000000,0.000000
292.348851,0.000000,0.000000,0.000000
292.381922,0.000000,0.000000,0.000000
292.414993,-0.000000,-0.000000,0.000000
292.448064,-0.000000,-0.000000,-0.000000
292.481135,-0.000000,-0.000000,-0.000000
292.514206,-0.000000,-0.000000,-0.000000
292.547277,-0.000000,-0.000000,-0.000000
292.580349,0.000000,0.000000,-0.000000
292.613420,0.000000,0.000000,0.000000
292.646491,0.000000,0.000000,0.000000
292.679562,0.000000,0.000000,0.000000
292.712633,0.000000,0.000000,0.000000
292.745704,-0.000000,-0.000000,0.000000
292.778775,-0.000000,-0.000000,-0.000000
292.811846,-0.000000,-0.000000,-0.000000
292.844918,-0.000000,-0.000000,-0.000000
292.877989,-0.000000,-0.000000,-0.000000
292.911060,0.000000,0.000000,-0.000000
292.944131,0.000000,0.000000,0.000000
292.977202,0.000000,0.000000,0.000000
293.010273,0.000000,0.000000,0.000000
293.043344,0.000000,0.000000,0.000000
293.076416,-0.000000,-0.000000,0.000000
293.109487,-0.000000,-0.000000,-0.000000
293.142558,-0.000000,-0.000000,-0.000000
293.175629,-0.000000,-0.000000,-0.000000
293.208700,-0.000000,-0.000000,-0.000000
293.241771,0.000000,0.000000,-0.000000
293.274842,0.000000,0.000000,0.000000
293.307914,0.000000,0.000000,0.000000
293.340985,0.000000,0.000000,0.000000
293.374056,0.000000,0.000000,0.000000
293.407127,-0.000000,-0.000000,0.000000
293.440198,-0.000000,-0.000000,-0.000000
293.473269,-0.000000,-0.000000,-0.000000
293.506340,-0.000000,-0.000000,-0.000000
293.539411,-0.000000,-0.000000,-0.000000
293.572483,0.000000,0.000000,-0.000000
293.605554,0.000000,0.000000,0.000000
293.638625,0.000000,0.000000,0.000000
293.671696,0.000000,0.000000,0.000000
293.704767,0.000000,0.000000,0.000000
293.737838,-0.000000,-0.000000,0.000000
293.770909,-0.000000,-0.000000,-0.000000
293.803981,-0.000000,-0.000000,-0.000000
293.837052,-0.000000,-0.000000,-0.000000
293.870123,-0.000000,-0.000000,-0.000000
293.903194,0.000000,0.000000,-0.000000
293.936265,0.000000,0.000000,0.000000
293.969336,0.000000,0.000000,0.000000
294.002407,0.000000,0.000000,0.000000
294.035479,0.000000,0.000000,0.000000
294.068550,-0.000000,-0.000000,0.000000
294.101621,-0.000000,-0.000000,-0.000000
294.134692,-0.000000,-0.000000,-0.000000
294.167763,-0.000000,-0.000000,-0.000000
294.200834,-0.000000,-0.000000,-0.000000
294.233905,0.000000,0.000000,-0.000000
294.266976,0.000000,0.000000,0.000000
294.300048,0.000000,0.000000,0.000000
294.333119,0.000000,0.000000,0.000000
294.366190,0.000000,0.000000,0.000000
294.399261,-0.000000,-0.000000,0.000000
294.432332,-0.000000,-0.000000,-0.000000
294.465403,-0.000000,-0.000000,-0.000000
294.498474,-0.000000,-0.000000,-0.000000
294.531546,-0.000000,-0.000000,-0.000000
294.564617,0.000000,0.000000,-0.000000
294.597688,0.000000,0.000000,0.000000
294.630759,0.000000,0.000000,0.000000
294.663830,0.000000,0.000000,0.000000
294.696901,0.000000,0.000000,0.000000
294.729972,-0.000000,-0.000000,0.000000
294.763044,-0.000000,-0.000000,-0.000000
294.796115,-0.000000,-0.000000,-0.000000
294.829186,-0.000000,-0.000000,-0.000000
294.862257,-0.000000,-0.000000,-0.000000
294.895328,0.000000,0.000000,-0.000000
294.928399,0.000000,0.000000,0.000000
294.961470,0.000000,0.000000,0.000000
294.994542,0.000000,0.000000,0.000000
295.027613,0.000000,0.000000,0.000000
295.060684,-0.000000,-0.000000,0.000000
295.093755,-0.000000,-0.000000,-0.000000
295.126826,-0.000000,-0.000000,-0.000000
295.159897,-0.000000,-0.000000,-0.000000
295.192968,-0.000000,-0.000000,-0.000000
295.226039,0.000000,0.000000,-0.000000
295.259111,0.000000,0.000000,0.000000
295.292182,0.000000,0.000000,0.000000
295.325253,0.000000,0.000000,0.000000
295.358324,0.000000,0.000000,0.000000
295.391395,-0.000000,-0.000000,0.000000
295.424466,-0.000000,-0.000000,-0.000000
295.457537,-0.000000,-0.000000,-0.000000
295.490609,-0.000000,-0.000000,-0.000000
295.523680,-0.000000,-0.000000,-0.000000
295.556751,0.000000,0.000000,-0.000000
295.589822,0.000000,0.000000,0.000000
295.622893,0.000000,0.000000,0.000000
295.655964,0.000000,0.000000,0.000000
295.689035,0.000000,0.000000,0.000000
295.722107,-0.000000,-0.000000,0.000000
295.755178,-0.000000,-0.000000,-0.000000
295.788249,-0.000000,-0.000000,-0.000000
295.821320,-0.000000,-0.000000,-0.000000
295.854391,-0.000000,-0.000000,-0.000000
295.887462,0.000000,0.000000,-0.000000
295.920533,0.000000,0.000000,0.000000
295.953604,0.000000,0.000000,0.000000
295.986676,0.000000,0.000000,0.000000
296.019747,0.000000,0.000000,0.000000
296.052818,-0.000000,-0.000000,0.000000
296.085889,-0.000000,-0.000000,-0.000000
296.118960,-0.000000,-0.000000,-0.000000
296.152031,-0.000000,-0.000000,-0.000000
296.185102,-0.000000,-0.000000,-0.000000
296.218174,0.000000,0.000000,-0.000000
296.251245,0.000000,0.000000,0.000000
296.284316,0.000000,0.000000,0.000000
296.317387,0.000000,0.000000,0.000000
296.350458,0.000000,0.000000,0.000000
296.383529,-0.000000,-0.000000,0.000000
296.416600,-0.000000,-0.000000,-0.000000
296.449672,-0.000000,-0.000000,-0.000000
296.482743,-0.000000,-0.000000,-0.000000
296.515814,-0.000000,-0.000000,-0.000000
296.548885,0.000000,0.000000,-0.000000
296.581956,0.000000,0.000000,0.000000
296.615027,0.000000,0.000000,0.000000
296.648098,0.000000,0.000000,0.000000
296.681169,0.000000,0.000000,0.000000
296.714241,-0.000000,-0.000000,0.000000
296.747312,-0.000000,-0.000000,-0.000000
296.780383,-0.000000,-0.000000,-0.000000
296.813454,-0.000000,-0.000000,-0.000000
296.846525,-0.000000,-0.000000,-0.000000
296.879596,0.000000,0.000000,-0.000000
296.912667,0.000000,0.000000,0.000000
296.945739,0.000000,0.000000,0.000000
296.978810,0.000000,0.000000,0.000000
297.011881,0.000000,0.000000,0.000000
297.044952,-0.000000,-0.000000,0.000000
297.078023,-0.000000,-0.000000,-0.000000
297.111094,-0.000000,-0.000000,-0.000000
297.144165,-0.000000,-0.000000,-0.000000
297.177237,-0.000000,-0.000000,-0.000000
297.210308,0.000000,0.000000,-0.000000
297.243379,0.000000,0.000000,0.000000
297.276450,0.000000,0.000000,0.000000
297.309521,0.000000,0.000000,0.000000
297.342592,0.000000,0.000000,0.000000
297.375663,-0.000000,-0.000000,0.000000
297.408734,-0.000000,-0.000000,-0.000000
297.441806,-0.000000,-0.000000,-0.000000
297.474877,-0.000000,-0.000000,-0.000000
297.507948,-0.000000,-0.000000,-0.000000
297.541019,0.000000,0.000000,-0.000000
297.574090,0.000000,0.000000,0.000000
297.607161,0.000000,0.000000,0.000000
297.640232,0.000000,0.000000,0.000000
297.673304,0.000000,0.000000,0.000000
297.706375,-0.000000,-0.000000,0.000000
297.739446,-0.000000,-0.000000,-0.000000
297.772517,-0.000000,-0.000000,-0.000000
297.805588,-0.000000,-0.000000,-0.000000
297.838659,-0.000000,-0.000000,-0.000000
297.871730,0.000000,0.000000,-0.000000
297.904802,0.000000,0.000000,0.000000
297.937873,0.000000,0.000000,0.000000
297.970944,0.000000,0.000000,0.000000
298.004015,0.000000,0.000000,0.000000
298.037086,-0.000000,-0.000000,0.000000
298.070157,-0.000000,-0.000000,-0.000000
298.103228,-0.000000,-0.000000,-0.000000
298.136300,-0.000000,-0.000000,-0.000000
298.169371,-0.000000,-0.000000,-0.000000
298.202442,0.000000,0.000000,-0.000000
298.235513,0.000000,0.000000,0.000000
298.268584,0.000000,0.000000,0.000000
298.301655,0.000000,0.000000,0.000000
298.334726,0.000000,0.000000,0.000000
298.367797,-0.000000,-0.000000,0.000000
298.400869,-0.000000,-0.000000,-0.000000
298.433940,-0.000000,-0.000000,-0.000000
298.467011,-0.000000,-0.000000,-0.000000
298.500082,-0.000000,-0.000000,-0.000000
298.533153,0.000000,0.000000,-0.000000
298.566224,0.000000,0.000000,0.000000
298.599295,0.000000,0.000000,0.000000
298.632367,0.000000,0.000000,0.000000
298.665438,0.000000,0.000000,0.000000
298.698509,-0.000000,-0.000000,0.000000
298.731580,-0.000000,-0.000000,-0.000000
298.764651,-0.000000,-0.000000,-0.000000
298.797722,-0.000000,-0.000000,-0.000000
298.830793,-0.000000,-0.000000,-0.000000
298.863865,0.000000,0.000000,-0.000000
298.896936,0.000000,0.000000,0.000000
298.930007,0.000000,0.000000,0.000000
298.963078,0.000000,0.000000,0.000000
298.996149,0.000000,0.000000,0.000000
299.029220,-0.000000,-0.000000,0.000000
299.062291,-0.000000,-0.000000,-0.000000
299.095362,-0.000000,-0.000000,-0.000000
299.128434,-0.000000,-0.000000,-0.000000
299.161505,-0.000000,-0.000000,-0.000000
299.194576,0.000000,0.000000,-0.000000
299.227647,0.000000,0.000000,0.000000
299.260718,0.000000,0.000000,0.000000
299.293789,0.000000,0.000000,0.000000
299.326860,0.000000,0.000000,0.000000
299.359932,-0.000000,-0.000000,0.000000
299.393003,-0.000000,-0.000000,-0.000000
299.426074,-0.000000,-0.000000,-0.000000
299.459145,-0.000000,-0.000000,-0.000000
299.492216,-0.000000,-0.000000,-0.000000
299.525287,0.000000,0.000000,-0.000000
299.558358,0.000000,0.000000,0.000000
299.591430,0.000000,0.000000,0.000000
299.624501,0.000000,0.000000,0.000000
299.657572,0.000000,0.000000,0.000000
299.690643,-0.000000,-0.000000,0.000000
299.723714,-0.000000,-0.000000,-0.000000
299.756785,-0.000000,-0.000000,-0.000000
299.789856,-0.000000,-0.000000,-0.000000
299.822927,-0.000000,-0.000000,-0.000000
299.855999,0.000000,0.000000,-0.000000
299.889070,0.000000,0.000000,0.000000
299.922141,0.000000,0.000000,0.000000
299.955212,0.000000,0.000000,0.000000
299.988283,0.000000,0.000000,0.000000
300.021354,-0.000000,-0.000000,0.000000
300.054425,-0.000000,-0.000000,-0.000000
300.087497,-0.000000,-0.000000,-0.000000
300.120568,-0.000000,-0.000000,-0.000000
300.153639,-0.000000,-0.000000,-0.000000
300.186710,0.000000,0.000000,-0.000000
300.219781,0.000000,0.000000,0.000000
300.252852,0.000000,0.000000,0.000000
300.285923,0.000000,0.000000,0.000000
300.318995,0.000000,0.000000,0.000000
300.352066,-0.000000,-0.000000,0.000000
300.385137,-0.000000,-0.000000,-0.000000
300.418208,-0.000000,-0.000000,-0.000000
300.451279,-0.000000,-0.000000,-0.000000
300.484350,-0.000000,-0.000000,-0.000000
300.517421,0.000000,0.000000,-0.000000
300.550493,0.000000,0.000000,0.000000
300.583564,0.000000,0.000000,0.000000
300.616635,0.000000,0.000000,0.000000
300.649706,0.000000,0.000000,0.000000
300.682777,-0.000000,-0.000000,0.000000
300.715848,-0.000000,-0.000000,-0.000000
300.748919,-0.000000,-0.000000,-0.000000
300.781990,-0.000000,-0.000000,-0.000000
300.815062,-0.000000,-0.000000,-0.000000
300.848133,0.000000,0.000000,-0.000000
300.881204,0.000000,0.000000,0.000000
300.914275,0.000000,0.000000,0.000000
300.947346,0.000000,0.000000,0.000000
300.980417,0.000000,0.000000,0.000000
301.013488,-0.000000,-0.000000,0.000000
301.046560,-0.000000,-0.000000,-0.000000
301.079631,-0.000000,-0.000000,-0.000000
301.112702,-0.000000,-0.000000,-0.000000
301.145773,-0.000000,-0.000000,-0.000000
301.178844,0.000000,0.000000,-0.000000
301.211915,0.000000,0.000000,0.000000
301.244986,0.000000,0.000000,0.000000
301.278058,0.000000,0.000000,0.000000
301.311129,0.000000,0.000000,0.000000
301.344200,-0.000000,-0.000000,0.000000
301.377271,-0.000000,-0.000000,-0.000000
301.410342,-0.000000,-0.000000,-0.000000
301.443413,-0.000000,-0.000000,-0.000000
301.476484,-0.000000,-0.000000,-0.000000
301.509555,0.000000,0.000000,-0.000000
301.542627,0.000000,0.000000,0.000000
301.575698,0.000000,0.000000,0.000000
301.608769,0.000000,0.000000,0.000000
301.641840,0.000000,0.000000,0.000000
301.674911,-0.000000,-0.000000,0.000000
301.707982,-0.000000,-0.000000,-0.000000
301.741053,-0.000000,-0.000000,-0.000000
301.774125,-0.000000,-0.000000,-0.000000
301.807196,-0.000000,-0.000000,-0.000000
301.840267,0.000000,0.000000,-0.000000
301.873338,0.000000,0.000000,0.000000
301.906409,0.000000,0.000000,0.000000
301.939480,0.000000,0.000000,0.000000
301.972551,0.000000,0.000000,0.000000
302.005623,-0.000000,-0.000000,0.000000
302.038694,-0.000000,-0.000000,-0.000000
302.071765,-0.000000,-0.000000,-0.000000
302.104836,-0.000000,-0.000000,-0.000000
302.137907,-0.000000,-0.000000,-0.000000
302.170978,0.000000,0.000000,-0.000000
302.204049,0.000000,0.000000,0.000000
302.237120,0.000000,0.000000,0.000000
302.270192,0.000000,0.000000,0.000000
302.303263,0.000000,0.000000,0.000000
302.336334,0.000000,-0.000000,0.000000
302.369405,-0.000000,-0.000000,-0.000000
302.402476,-0.000000,-0.000000,-0.000000
302.435547,-0.000000,-0.000000,-0.000000
302.468618,-0.000000,-0.000000,-0.000000
302.501690,-0.000000,0.000000,-0.000000
302.534761,0.000000,0.000000,0.000000
302.567832,0.000000,0.000000,0.000000
302.600903,0.000000,0.000000,0.000000
302.633974,0.000000,0.000000,0.000000
302.667045,0.000000,-0.000000,0.000000
302.700116,-0.000000,-0.000000,-0.000000
302.733188,-0.000000,-0.000000,-0.000000
302.766259,-0.000000,-0.000000,-0.000000
302.799330,-0.000000,-0.000000,-0.000000
302.832401,-0.000000,0.000000,-0.000000
302.865472,0.000000,0.000000,0.000000
302.898543,0.000000,0.000000,0.000000
302.931614,0.000000,0.000000,0.000000
302.964686,0.000000,0.000000,0.000000
302.997757,0.000000,-0.000000,0.000000
303.030828,-0.000000,-0.000000,-0.000000
303.063899,-0.000000,-0.000000,-0.000000
303.096970,-0.000000,-0.000000,-0.000000
303.130041,-0.000000,-0.000000,-0.000000
303.163112,-0.000000,0.000000,-0.000000
303.196183,0.000000,0.000000,0.000000
303.229255,0.000000,0.000000,0.000000
303.262326,0.000000,0.000000,0.000000
303.295397,0.000000,0.000000,0.000000
303.328468,0.000000,-0.000000,0.000000
303.361539,-0.000000,-0.000000,-0.000000
303.394610,-0.000000,-0.000000,-0.000000
303.427681,-0.000000,-0.000000,-0.000000
303.460753,-0.000000,-0.000000,-0.000000
303.493824,-0.000000,0.000000,-0.000000
303.526895,0.000000,0.000000,0.000000
303.559966,0.000000,0.000000,0.000000
303.593037,0.000000,0.000000,0.000000
303.626108,0.000000,0.000000,0.000000
303.659179,0.000000,-0.000000,0.000000
303.692251,-0.000000,-0.000000,-0.000000
303.725322,-0.000000,-0.000000,-0.000000
303.758393,-0.000000,-0.000000,-0.000000
303.791464,-0.000000,-0.000000,-0.000000
303.824535,-0.000000,0.000000,-0.000000
303.857606,0.000000,0.000000,0.000000
303.890677,0.000000,0.000000,0.000000
303.923748,0.000000,0.000000,0.000000
303.956820,0.000000,0.000000,0.000000
303.989891,0.000000,-0.000000,0.000000
304.022962,-0.000000,-0.000000,-0.000000
304.056033,-0.000000,-0.000000,-0.000000
304.089104,-0.000000,-0.000000,-0.000000
304.122175,-0.000000,-0.000000,-0.000000
304.155246,-0.000000,0.000000,-0.000000
304.188318,0.000000,0.000000,0.000000
304.221389,0.000000,0.000000,0.000000
304.254460,0.000000,0.000000,0.000000
304.287531,0.000000,0.000000,0.000000
304.320602,0.000000,-0.000000,0.000000
304.353673,-0.000000,-0.000000,-0.000000
304.386744,-0.000000,-0.000000,-0.000000
304.419816,-0.000000,-0.000000,-0.000000
304.452887,-0.000000,-0.000000,-0.000000
304.485958,-0.000000,0.000000,-0.000000
304.519029,0.000000,0.000000,0.000000
304.552100,0.000000,0.000000,0.000000
304.585171,0.000000,0.000000,0.000000
304.618242,0.000000,0.000000,0.000000
304.651313,0.000000,-0.000000,0.000000
304.684385,-0.000000,-0.000000,-0.000000
304.717456,-0.000000,-0.000000,-0.000000
304.750527,-0.000000,-0.000000,-0.000000
304.783598,-0.000000,-0.000000,-0.000000
304.816669,-0.000000,0.000000,-0.000000
304.849740,0.000000,0.000000,0.000000
304.882811,0.000000,0.000000,0.000000
304.915883,0.000000,0.000000,0.000000
304.948954,0.000000,0.000000,0.000000
304.982025,0.000000,-0.000000,0.000000
305.015096,-0.000000,-0.000000,-0.000000
305.048167,-0.000000,-0.000000,-0.000000
305.081238,-0.000000,-0.000000,-0.000000
305.114309,-0.000000,-0.000000,-0.000000
305.147381,-0.000000,0.000000,-0.000000
305.180452,0.000000,0.000000,0.000000
305.213523,0.000000,0.000000,0.000000
305.246594,0.000000,0.000000,0.000000
305.279665,0.000000,0.000000,0.000000
305.312736,0.000000,-0.000000,0.000000
305.345807,-0.000000,-0.000000,-0.000000
305.378879,-0.000000,-0.000000,-0.000000
305.411950,-0.000000,-0.000000,-0.000000
305.445021,-0.000000,-0.000000,-0.000000
305.478092,-0.000000,0.000000,-0.000000
305.511163,0.000000,0.000000,0.000000
305.544234,0.000000,0.000000,0.000000
305.577305,0.000000,0.000000,0.000000
305.610376,0.000000,0.000000,0.000000
305.643448,0.000000,-0.000000,0.000000
305.676519,-0.000000,-0.000000,-0.000000
305.709590,-0.000000,-0.000000,-0.000000
305.742661,-0.000000,-0.000000,-0.000000
305.775732,-0.000000,-0.000000,-0.000000
305.808803,-0.000000,0.000000,-0.000000
305.841874,0.000000,0.000000,0.000000
305.874946,0.000000,0.000000,0.000000
305.908017,0.000000,0.000000,0.000000
305.941088,0.000000,0.000000,0.000000
305.974159,0.000000,-0.000000,0.000000
306.007230,-0.000000,-0.000000,-0.000000
306.040301,-0.000000,-0.000000,-0.000000
306.073372,-0.000000,-0.000000,-0.000000
306.106444,-0.000000,-0.000000,-0.000000
306.139515,-0.000000,0.000000,-0.000000
306.172586,0.000000,0.000000,0.000000
306.205657,0.000000,0.000000,0.000000
306.238728,0.000000,0.000000,0.000000
306.271799,0.000000,0.000000,0.000000
306.304870,0.000000,-0.000000,0.000000
306.337941,-0.000000,-0.000000,-0.000000
306.371013,-0.000000,-0.000000,-0.000000
306.404084,-0.000000,-0.000000,-0.000000
306.437155,-0.000000,-0.000000,-0.000000
306.470226,-0.000000,0.000000,-0.000000
306.503297,0.000000,0.000000,0.000000
306.536368,0.000000,0.000000,0.000000
306.569439,0.000000,0.000000,0.000000
306.602511,0.000000,0.000000,0.000000
306.635582,0.000000,-0.000000,0.000000
306.668653,-0.000000,-0.000000,-0.000000
306.701724,-0.000000,-0.000000,-0.000000
306.734795,-0.000000,-0.000000,-0.000000
306.767866,-0.000000,-0.000000,-0.000000
306.800937,-0.000000,0.000000,-0.000000
306.834009,0.000000,0.000000,0.000000
306.867080,0.000000,0.000000,0.000000
306.900151,0.000000,0.000000,0.000000
306.933222,0.000000,0.000000,0.000000
306.966293,0.000000,-0.000000,0.000000
306.999364,-0.000000,-0.000000,-0.000000
307.032435,-0.000000,-0.000000,-0.000000
307.065506,-0.000000,-0.000000,-0.000000
307.098578,-0.000000,-0.000000,-0.000000
307.131649,-0.000000,0.000000,-0.000000
307.164720,0.000000,0.000000,0.000000
307.197791,0.000000,0.000000,0.000000
307.230862,0.000000,0.000000,0.000000
307.263933,0.000000,0.000000,0.000000
307.297004,0.000000,-0.000000,0.000000
307.330076,-0.000000,-0.000000,-0.000000
307.363147,-0.000000,-0.000000,-0.000000
307.396218,-0.000000,-0.000000,-0.000000
307.429289,-0.000000,-0.000000,-0.000000
307.462360,-0.000000,0.000000,-0.000000
307.495431,0.000000,0.000000,0.000000
307.528502,0.000000,0.000000,0.000000
307.561574,0.000000,0.000000,0.000000
307.594645,0.000000,0.000000,0.000000
307.627716,0.000000,-0.000000,0.000000
307.660787,-0.000000,-0.000000,-0.000000
307.693858,-0.000000,-0.000000,-0.000000
307.726929,-0.000000,-0.000000,-0.000000
307.760000,-0.000000,-0.000000,-0.000000
307.793071,-0.000000,0.000000,-0.000000
307.826143,0.000000,0.000000,0.000000
307.859214,0.000000,0.000000,0.000000
307.892285,0.000000,0.000000,0.000000
307.925356,0.000000,0.000000,0.000000
307.958427,0.000000,-0.000000,0.000000
307.991498,-0.000000,-0.000000,-0.000000
308.024569,-0.000000,-0.000000,-0.000000
308.057641,-0.000000,-0.000000,-0.000000
308.090712,-0.000000,-0.000000,-0.000000
308.123783,-0.000000,0.000000,-0.000000
308.156854,0.000000,0.000000,0.000000
308.189925,0.000000,0.000000,0.000000
308.222996,0.000000,0.000000,0.000000
308.256067,0.000000,0.000000,0.000000
308.289139,0.000000,-0.000000,0.000000
308.322210,-0.000000,-0.000000,-0.000000
308.355281,-0.000000,-0.000000,-0.000000
308.388352,-0.000000,-0.000000,-0.000000
308.421423,-0.000000,-0.000000,-0.000000
308.454494,-0.000000,0.000000,-0.000000
308.487565,0.000000,0.000000,0.000000
308.520637,0.000000,0.000000,0.000000
308.553708,0.000000,0.000000,0.000000
308.586779,0.000000,0.000000,0.000000
308.619850,0.000000,-0.000000,0.000000
308.652921,-0.000000,-0.000000,-0.000000
308.685992,-0.000000,-0.000000,-0.000000
308.719063,-0.000000,-0.000000,-0.000000
308.752134,-0.000000,-0.000000,-0.000000
308.785206,-0.000000,0.000000,-0.000000
308.818277,0.000000,0.000000,0.000000
308.851348,0.000000,0.000000,0.000000
308.884419,0.000000,0.000000,0.000000
308.917490,0.000000,0.000000,0.000000
308.950561,0.000000,-0.000000,0.000000
308.983632,-0.000000,-0.000000,-0.000000
309.016704,-0.000000,-0.000000,-0.000000
309.049775,-0.000000,-0.000000,-0.000000
309.082846,-0.000000,-0.000000,-0.000000
309.115917,-0.000000,0.000000,-0.000000
309.148988,0.000000,0.000000,0.000000
309.182059,0.000000,0.000000,0.000000
309.215130,0.000000,0.000000,0.000000
309.248202,0.000000,0.000000,0.000000
309.281273,0.000000,-0.000000,0.000000
309.314344,-0.000000,-0.000000,-0.000000
309.347415,-0.000000,-0.000000,-0.000000
309.380486,-0.000000,-0.000000,-0.000000
309.413557,-0.000000,-0.000000,-0.000000
309.446628,-0.000000,0.000000,-0.000000
309.479699,0.000000,0.000000,0.000000
309.512771,0.000000,0.000000,0.000000
309.545842,0.000000,0.000000,0.000000
309.578913,0.000000,0.000000,0.000000
309.611984,0.000000,-0.000000,0.000000
309.645055,-0.000000,-0.000000,-0.000000
309.678126,-0.000000,-0.000000,-0.000000
309.711197,-0.000000,-0.000000,-0.000000
309.744269,-0.000000,-0.000000,-0.000000
309.777340,-0.000000,0.000000,-0.000000
309.810411,0.000000,0.000000,0.000000
309.843482,0.000000,0.000000,0.000000
309.876553,0.000000,0.000000,0.000000
309.909624,0.000000,0.000000,0.000000
309.942695,0.000000,-0.000000,0.000000
309.975767,-0.000000,-0.000000,-0.000000
310.008838,-0.000000,-0.000000,-0.000000
310.041909,-0.000000,-0.000000,-0.000000
310.074980,-0.000000,-0.000000,-0.000000
310.108051,-0.000000,0.000000,-0.000000
310.141122,0.000000,0.000000,0.000000
310.174193,0.000000,0.000000,0.000000
310.207264,0.000000,0.000000,0.000000
310.240336,0.000000,0.000000,0.000000
310.273407,0.000000,-0.000000,0.000000
310.306478,-0.000000,-0.000000,-0.000000
310.339549,-0.000000,-0.000000,-0.000000
310.372620,-0.000000,-0.000000,-0.000000
310.405691,-0.000000,-0.000000,-0.000000
310.438762,-0.000000,0.000000,-0.000000
310.471834,0.000000,0.000000,0.000000
310.504905,0.000000,0.000000,0.000000
310.537976,0.000000,0.000000,0.000000
310.571047,0.000000,0.000000,0.000000
310.604118,0.000000,-0.000000,0.000000
310.637189,-0.000000,-0.000000,-0.000000
310.670260,-0.000000,-0.000000,-0.000000
310.703332,-0.000000,-0.000000,-0.000000
310.736403,-0.000000,-0.000000,-0.000000
310.769474,-0.000000,0.000000,-0.000000
310.802545,0.000000,0.000000,0.000000
310.835616,0.000000,0.000000,0.000000
310.868687,0.000000,0.000000,0.000000
310.901758,0.000000,0.000000,0.000000
310.934830,0.000000,-0.000000,0.000000
310.967901,-0.000000,-0.000000,-0.000000
311.000972,-0.000000,-0.000000,-0.000000
311.034043,-0.000000,-0.000000,-0.000000
311.067114,-0.000000,-0.000000,-0.000000
311.100185,-0.000000,0.000000,-0.000000
311.133256,0.000000,0.000000,0.000000
311.166327,0.000000,0.000000,0.000000
311.199399,0.000000,0.000000,0.000000
311.232470,0.000000,0.000000,0.000000
311.265541,0.000000,-0.000000,0.000000
311.298612,-0.000000,-0.000000,-0.000000
311.331683,-0.000000,-0.000000,-0.000000
311.364754,-0.000000,-0.000000,-0.000000
311.397825,-0.000000,-0.000000,-0.000000
311.430897,-0.000000,0.000000,-0.000000
311.463968,0.000000,0.000000,0.000000
311.497039,0.000000,0.000000,0.000000
311.530110,0.000000,0.000000,0.000000
311.563181,0.000000,0.000000,0.000000
311.596252,0.000000,-0.000000,0.000000
311.629323,-0.000000,-0.000000,-0.000000
311.662395,-0.000000,-0.000000,-0.000000
311.695466,-0.000000,-0.000000,-0.000000
311.728537,-0.000000,-0.000000,-0.000000
311.761608,-0.000000,0.000000,-0.000000
311.794679,0.000000,0.000000,0.000000
311.827750,0.000000,0.000000,0.000000
311.860821,0.000000,0.000000,0.000000
311.893892,0.000000,0.000000,0.000000
311.926964,0.000000,-0.000000,0.000000
311.960035,-0.000000,-0.000000,-0.000000
311.993106,-0.000000,-0.000000,-0.000000
312.026177,-0.000000,-0.000000,-0.000000
312.059248,-0.000000,-0.000000,-0.000000
312.092319,-0.000000,0.000000,-0.000000
312.125390,0.000000,0.000000,0.000000
312.158462,0.000000,0.000000,0.000000
312.191533,0.000000,0.000000,0.000000
312.224604,0.000000,0.000000,0.000000
312.257675,0.000000,-0.000000,0.000000
312.290746,-0.000000,-0.000000,-0.000000
312.323817,-0.000000,-0.000000,-0.000000
312.356888,-0.000000,-0.000000,-0.000000
312.389960,-0.000000,-0.000000,-0.000000
312.423031,-0.000000,0.000000,-0.000000
312.456102,0.000000,0.000000,0.000000
312.489173,0.000000,0.000000,0.000000
312.522244,0.000000,0.000000,0.000000
312.555315,0.000000,0.000000,0.000000
312.588386,0.000000,-0.000000,0.000000
312.621457,-0.000000,-0.000000,-0.000000
312.654529,-0.000000,-0.000000,-0.000000
312.687600,-0.000000,-0.000000,-0.000000
312.720671,-0.000000,-0.000000,-0.000000
312.753742,-0.000000,0.000000,-0.000000
312.786813,0.000000,0.000000,0.000000
312.819884,0.000000,0.000000,0.000000
312.852955,0.000000,0.000000,0.000000
312.886027,0.000000,0.000000,0.000000
312.919098,0.000000,-0.000000,0.000000
312.952169,-0.000000,-0.000000,-0.000000
312.985240,-0.000000,-0.000000,-0.000000
313.018311,-0.000000,-0.000000,-0.000000
313.051382,-0.000000,-0.000000,-0.000000
313.084453,-0.000000,0.000000,-0.000000
313.117525,0.000000,0.000000,0.000000
313.150596,0.000000,0.000000,0.000000
313.183667,0.000000,0.000000,0.000000
313.216738,0.000000,0.000000,0.000000
313.249809,0.000000,-0.000000,0.000000
313.282880,-0.000000,-0.000000,-0.000000
313.315951,-0.000000,-0.000000,-0.000000
313.349023,-0.000000,-0.000000,-0.000000
313.382094,-0.000000,-0.000000,-0.000000
313.415165,-0.000000,0.000000,-0.000000
313.448236,0.000000,0.000000,0.000000
313.481307,0.000000,0.000000,0.000000
313.514378,0.000000,0.000000,0.000000
313.547449,0.000000,0.000000,0.000000
313.580520,0.000000,-0.000000,0.000000
313.613592,-0.000000,-0.000000,-0.000000
313.646663,-0.000000,-0.000000,-0.000000
313.679734,-0.000000,-0.000000,-0.000000
313.712805,-0.000000,-0.000000,-0.000000
313.745876,-0.000000,0.000000,-0.000000
313.778947,0.000000,0.000000,0.000000
313.812018,0.000000,0.000000,0.000000
313.845090,0.000000,0.000000,0.000000
313.878161,0.000000,0.000000,0.000000
313.911232,0.000000,-0.000000,0.000000
313.944303,-0.000000,-0.000000,-0.000000
313.977374,-0.000000,-0.000000,-0.000000
314.010445,-0.000000,-0.000000,-0.000000
314.043516,-0.000000,-0.000000,-0.000000
314.076588,-0.000000,0.000000,-0.000000
314.109659,0.000000,0.000000,0.000000
314.142730,0.000000,0.000000,0.000000


==> anc/fig2/fig_a.csv <==
omega/t_0,"J^E, L=22","J^E_{e-ph}, L=22","J^E, L=20"
0.000000,0.088333,0.045137,0.072278
0.033071,0.101939,0.051722,0.086857
0.066142,0.112394,0.054719,0.099862
0.099213,0.116074,0.052764,0.107040
0.132285,0.111468,0.046068,0.106115
0.165356,0.099448,0.036264,0.097254
0.198427,0.082779,0.025800,0.082740
0.231498,0.065132,0.017109,0.066072
0.264569,0.049951,0.011846,0.050821
0.297640,0.039534,0.010442,0.039640
0.330711,0.034593,0.012091,0.033686
0.363783,0.034338,0.015158,0.032582
0.396854,0.037021,0.017819,0.034848
0.429925,0.040672,0.018720,0.038596
0.462996,0.043780,0.017432,0.042219
0.496067,0.045705,0.014547,0.044857
0.529138,0.046700,0.011403,0.046517
0.562209,0.047601,0.009553,0.047833
0.595280,0.049317,0.010161,0.049621
0.628352,0.052340,0.013538,0.052398
0.661423,0.056443,0.018981,0.056062
0.694494,0.060684,0.024958,0.059840
0.727565,0.063701,0.029592,0.062522
0.760636,0.064188,0.031271,0.062888
0.793707,0.061378,0.029194,0.060169
0.826778,0.055368,0.023658,0.054379
0.859850,0.047159,0.016015,0.046395
0.892921,0.038409,0.008292,0.037753
0.925992,0.030977,0.002608,0.030238
0.959063,0.026394,0.000571,0.025390
0.992134,0.025465,0.002848,0.024093
1.025205,0.028091,0.009022,0.026379
1.058276,0.033389,0.017803,0.031508
1.091348,0.040048,0.027487,0.038269
1.124419,0.046796,0.036522,0.045420
1.157490,0.052815,0.043994,0.052089
1.190561,0.057974,0.049874,0.058023
1.223632,0.062798,0.054955,0.063584
1.256703,0.068184,0.060501,0.069521
1.289774,0.074985,0.067729,0.076584
1.322845,0.083585,0.077305,0.085130
1.355917,0.093626,0.089010,0.094854
1.388988,0.103986,0.101697,0.104745
1.422059,0.113014,0.113548,0.113281
1.455130,0.118954,0.122557,0.118829
1.488201,0.120438,0.127097,0.120091
1.521272,0.116884,0.126376,0.116497
1.554343,0.108679,0.120678,0.108387
1.587415,0.097098,0.111288,0.096959
1.620486,0.083991,0.100162,0.083976
1.653557,0.071320,0.089416,0.071339
1.686628,0.060699,0.080811,0.060643
1.719699,0.053061,0.075372,0.052849
1.752770,0.048541,0.073236,0.048150
1.785841,0.046580,0.073757,0.046058
1.818913,0.046215,0.075819,0.045661
1.851984,0.046429,0.078233,0.045965
1.885055,0.046470,0.080102,0.046194
1.918126,0.046032,0.081043,0.045989
1.951197,0.045262,0.081219,0.045426
1.984268,0.044615,0.081188,0.044898
2.017339,0.044621,0.081649,0.044901
2.050410,0.045653,0.083162,0.045816
2.083482,0.047774,0.085962,0.047749
2.116553,0.050713,0.089886,0.050500
2.149624,0.053961,0.094457,0.053630
2.182695,0.056950,0.099050,0.056625
2.215766,0.059239,0.103105,0.059062
2.248837,0.060651,0.106278,0.060737
2.281908,0.061309,0.108519,0.061716
2.314980,0.061570,0.110025,0.062277
2.348051,0.061887,0.111132,0.062797
2.381122,0.062647,0.112160,0.063614
2.414193,0.064054,0.113294,0.064915
2.447264,0.066071,0.114529,0.066691
2.480335,0.068468,0.115698,0.068769
2.513406,0.070917,0.116557,0.070898
2.546478,0.073125,0.116910,0.072862
2.579549,0.074940,0.116693,0.074563
2.612620,0.076396,0.116021,0.076062
2.645691,0.077694,0.115157,0.077551
2.678762,0.079126,0.114437,0.079280
2.711833,0.080963,0.114164,0.081461
2.744904,0.083368,0.114530,0.084189
2.777976,0.086342,0.115571,0.087404
2.811047,0.089726,0.117183,0.090907
2.844118,0.093254,0.119178,0.094412
2.877189,0.096627,0.121356,0.097631
2.910260,0.099583,0.123563,0.100330
2.943331,0.101944,0.125717,0.102379
2.976402,0.103620,0.127787,0.103743
3.009473,0.104590,0.129756,0.104457
3.042545,0.104871,0.131569,0.104580
3.075616,0.104489,0.133118,0.104169
3.108687,0.103486,0.134258,0.103273
3.141758,0.101937,0.134863,0.101953
3.174829,0.099997,0.134901,0.100327
3.207900,0.097922,0.134499,0.098602
3.240971,0.096072,0.133952,0.097081
3.274043,0.094867,0.133692,0.096131
3.307114,0.094712,0.134185,0.096115
3.340185,0.095895,0.135806,0.097305
3.373256,0.098507,0.138719,0.099797
3.406327,0.102397,0.142808,0.103467
3.439398,0.107186,0.147680,0.107984
3.472469,0.112348,0.152748,0.112871
3.505541,0.117321,0.157378,0.117617
3.538612,0.121643,0.161045,0.121794
3.571683,0.125047,0.163468,0.125151
3.604754,0.127511,0.164674,0.127666
3.637825,0.129237,0.164976,0.129523
3.670896,0.130579,0.164872,0.131044
3.703967,0.131925,0.164908,0.132588
3.737038,0.133595,0.165521,0.134446
3.770110,0.135762,0.166941,0.136772
3.803181,0.138427,0.169154,0.139559
3.836252,0.141452,0.171937,0.142664
3.869323,0.144627,0.174958,0.145882
3.902394,0.147749,0.177892,0.149014
3.935465,0.150690,0.180521,0.151941
3.968536,0.153429,0.182786,0.154648
4.001608,0.156042,0.184786,0.157220
4.034679,0.158659,0.186718,0.159797
4.067750,0.161406,0.188797,0.162514
4.100821,0.164358,0.191171,0.165456
4.133892,0.167509,0.193881,0.168624
4.166963,0.170780,0.196848,0.171937
4.200034,0.174051,0.199918,0.175265
4.233106,0.177202,0.202920,0.178468
4.266177,0.180152,0.205721,0.181440
4.299248,0.182879,0.208274,0.184133
4.332319,0.185415,0.210607,0.186559
4.365390,0.187818,0.212801,0.188772
4.398461,0.190141,0.214934,0.190839
4.431532,0.192404,0.217035,0.192807
4.464603,0.194582,0.219059,0.194692
4.497675,0.196614,0.220887,0.196477
4.530746,0.198429,0.222371,0.198128
4.563817,0.199979,0.223378,0.199615
4.596888,0.201254,0.223844,0.200927
4.629959,0.202292,0.223801,0.202076
4.663030,0.203154,0.223366,0.203084
4.696101,0.203896,0.222710,0.203961
4.729173,0.204528,0.221990,0.204672
4.762244,0.204990,0.221301,0.205129
4.795315,0.205147,0.220630,0.205190
4.828386,0.204815,0.219858,0.204681
4.861457,0.203801,0.218785,0.203437
4.894528,0.201953,0.217191,0.201342
4.927599,0.199208,0.214893,0.198366
4.960671,0.195606,0.211798,0.194574
4.993742,0.191288,0.207924,0.190118
5.026813,0.186460,0.203388,0.185203
5.059884,0.181342,0.198367,0.180036
5.092955,0.176119,0.193045,0.174784
5.126026,0.170899,0.187563,0.169542
5.159097,0.165703,0.181990,0.164322
5.192168,0.160477,0.176319,0.159069
5.225240,0.155125,0.170493,0.153692
5.258311,0.149547,0.164439,0.148103
5.291382,0.143684,0.158113,0.142249
5.324453,0.137536,0.151522,0.136137
5.357524,0.131166,0.144730,0.129827
5.390595,0.124683,0.137850,0.123422
5.423666,0.118215,0.131008,0.117041
5.456738,0.111881,0.124314,0.110794
5.489809,0.105770,0.117837,0.104760
5.522880,0.099926,0.111598,0.098982
5.555951,0.094359,0.105579,0.093469
5.589022,0.089054,0.099743,0.088209
5.622093,0.083990,0.094059,0.083186
5.655164,0.079150,0.088524,0.078385
5.688236,0.074531,0.083168,0.073805
5.721307,0.070141,0.078044,0.069451
5.754378,0.065995,0.073216,0.065337
5.787449,0.062101,0.068735,0.061470
5.820520,0.058463,0.064623,0.057855
5.853591,0.055074,0.060870,0.054488
5.886662,0.051923,0.057436,0.051365
5.919734,0.049001,0.054271,0.048483
5.952805,0.046307,0.051334,0.045846
5.985876,0.043851,0.048604,0.043463
6.018947,0.041650,0.046091,0.041346
6.052018,0.039721,0.043824,0.039504
6.085089,0.038071,0.041843,0.037934
6.118160,0.036690,0.040174,0.036615
6.151231,0.035550,0.038818,0.035510
6.184303,0.034601,0.037737,0.034566
6.217374,0.033779,0.036861,0.033724
6.250445,0.033019,0.036098,0.032926
6.283516,0.032260,0.035351,0.032121
6.316587,0.031454,0.034540,0.031274
6.349658,0.030569,0.033611,0.030363
6.382729,0.029595,0.032549,0.029383
6.415801,0.028537,0.031373,0.028340
6.448872,0.027417,0.030125,0.027253
6.481943,0.026270,0.028865,0.026149
6.515014,0.025137,0.027652,0.025064
6.548085,0.024069,0.026538,0.024040
6.581156,0.023115,0.025560,0.023122
6.614227,0.022316,0.024740,0.022348
6.647299,0.021701,0.024080,0.021748
6.680370,0.021276,0.023568,0.021328
6.713441,0.021022,0.023181,0.021074
6.746512,0.020896,0.022883,0.020944
6.779583,0.020838,0.022635,0.020882
6.812654,0.020783,0.022397,0.020822
6.845725,0.020672,0.022132,0.020705
6.878796,0.020464,0.021818,0.020491
6.911868,0.020147,0.021443,0.020167
6.944939,0.019736,0.021015,0.019745
6.978010,0.019265,0.020554,0.019260
7.011081,0.018779,0.020084,0.018757
7.044152,0.018317,0.019632,0.018276
7.077223,0.017906,0.019216,0.017845
7.110294,0.017552,0.018840,0.017470
7.143366,0.017240,0.018493,0.017142
7.176437,0.016943,0.018157,0.016833
7.209508,0.016633,0.017808,0.016517
7.242579,0.016286,0.017424,0.016169
7.275650,0.015890,0.016995,0.015778
7.308721,0.015449,0.016520,0.015345
7.341792,0.014977,0.016010,0.014882
7.374864,0.014490,0.015480,0.014402
7.407935,0.014003,0.014947,0.013918
7.441006,0.013520,0.014418,0.013436
7.474077,0.013040,0.013896,0.012950
7.507148,0.012551,0.013374,0.012455
7.540219,0.012043,0.012840,0.011939
7.573290,0.011508,0.012284,0.011397
7.606361,0.010943,0.011699,0.010829
7.639433,0.010354,0.011087,0.010242
7.672504,0.009753,0.010455,0.009646
7.705575,0.009150,0.009814,0.009053
7.738646,0.008554,0.009177,0.008468
7.771717,0.007969,0.008552,0.007895
7.804788,0.007397,0.007947,0.007334
7.837859,0.006838,0.007365,0.006783
7.870931,0.006294,0.006808,0.006246
7.904002,0.005775,0.006282,0.005732
7.937073,0.005294,0.005795,0.005254
7.970144,0.004868,0.005357,0.004830
8.003215,0.004512,0.004979,0.004474
8.036286,0.004231,0.004667,0.004193
8.069357,0.004022,0.004419,0.003982
8.102429,0.003868,0.004224,0.003826
8.135500,0.003743,0.004063,0.003699
8.168571,0.003622,0.003913,0.003575
8.201642,0.003479,0.003752,0.003433
8.234713,0.003303,0.003567,0.003258
8.267784,0.003092,0.003352,0.003052
8.300855,0.002860,0.003115,0.002826
8.333927,0.002623,0.002870,0.002597
8.366998,0.002401,0.002635,0.002384
8.400069,0.002208,0.002425,0.002198
8.433140,0.002050,0.002247,0.002043
8.466211,0.001921,0.002101,0.001916
8.499282,0.001811,0.001978,0.001806
8.532353,0.001709,0.001868,0.001701
8.565424,0.001606,0.001759,0.001596
8.598496,0.001498,0.001647,0.001487
8.631567,0.001390,0.001532,0.001379
8.664638,0.001289,0.001420,0.001279
8.697709,0.001203,0.001321,0.001196
8.730780,0.001138,0.001242,0.001133
8.763851,0.001092,0.001186,0.001089
8.796922,0.001059,0.001149,0.001057
8.829994,0.001032,0.001124,0.001030
8.863065,0.001002,0.001100,0.000999
8.896136,0.000965,0.001071,0.000961
8.929207,0.000921,0.001032,0.000917
8.962278,0.000876,0.000985,0.000874
8.995349,0.000838,0.000937,0.000837
9.028420,0.000812,0.000894,0.000814
9.061492,0.000801,0.000863,0.000805
9.094563,0.000801,0.000845,0.000806
9.127634,0.000805,0.000836,0.000810
9.160705,0.000805,0.000831,0.000807
9.193776,0.000791,0.000821,0.000792
9.226847,0.000763,0.000801,0.000761
9.259918,0.000723,0.000770,0.000719
9.292989,0.000679,0.000731,0.000675
9.326061,0.000643,0.000693,0.000638
9.359132,0.000620,0.000663,0.000617
9.392203,0.000616,0.000646,0.000614
9.425274,0.000626,0.000643,0.000625
9.458345,0.000641,0.000650,0.000640
9.491416,0.000652,0.000658,0.000650
9.524487,0.000650,0.000659,0.000645
9.557559,0.000628,0.000646,0.000622
9.590630,0.000590,0.000617,0.000582
9.623701,0.000541,0.000575,0.000533
9.656772,0.000492,0.000527,0.000485
9.689843,0.000450,0.000482,0.000445
9.722914,0.000422,0.000446,0.000419
9.755985,0.000406,0.000421,0.000405
9.789057,0.000397,0.000407,0.000398
9.822128,0.000388,0.000397,0.000389
9.855199,0.000372,0.000385,0.000373
9.888270,0.000347,0.000365,0.000346
9.921341,0.000313,0.000338,0.000310
9.954412,0.000276,0.000305,0.000273
9.987483,0.000244,0.000272,0.000241
10.020554,0.000224,0.000245,0.000221
10.053626,0.000216,0.000229,0.000214
10.086697,0.000220,0.000224,0.000219
10.119768,0.000228,0.000226,0.000227
10.152839,0.000233,0.000229,0.000232
10.185910,0.000228,0.000227,0.000226
10.218981,0.000209,0.000216,0.000207
10.252052,0.000180,0.000194,0.000177
10.285124,0.000146,0.000164,0.000143
10.318195,0.000116,0.000134,0.000113
10.351266,0.000096,0.000110,0.000095
10.384337,0.000090,0.000097,0.000090
10.417408,0.000095,0.000095,0.000096
10.450479,0.000107,0.000101,0.000108
10.483550,0.000116,0.000110,0.000117
10.516622,0.000118,0.000114,0.000117
10.549693,0.000107,0.000110,0.000106
10.582764,0.000087,0.000096,0.000084
10.615835,0.000061,0.000075,0.000059
10.648906,0.000039,0.000053,0.000037
10.681977,0.000025,0.000037,0.000025
10.715048,0.000024,0.000029,0.000024
10.748120,0.000033,0.000032,0.000034
10.781191,0.000048,0.000042,0.000049
10.814262,0.000061,0.000055,0.000062
10.847333,0.000065,0.000063,0.000066
10.880404,0.000059,0.000062,0.000059
10.913475,0.000044,0.000053,0.000043
10.946546,0.000024,0.000037,0.000023
10.979617,0.000007,0.000020,0.000006
11.012689,-0.000002,0.000007,-0.000002
11.045760,0.000000,0.000004,0.000001
11.078831,0.000012,0.000009,0.000013
11.111902,0.000028,0.000022,0.000030
11.144973,0.000042,0.000036,0.000043
11.178044,0.000049,0.000045,0.000049
11.211115,0.000045,0.000046,0.000044
11.244187,0.000032,0.000039,0.000030
11.277258,0.000015,0.000025,0.000013
11.310329,-0.000000,0.000010,-0.000001
11.343400,-0.000007,-0.000001,-0.000008
11.376471,-0.000005,-0.000004,-0.000004
11.409542,0.000007,0.000002,0.000008
11.442613,0.000023,0.000014,0.000024
11.475685,0.000037,0.000028,0.000037
11.508756,0.000043,0.000037,0.000043
11.541827,0.000039,0.000038,0.000038
11.574898,0.000026,0.000031,0.000025
11.607969,0.000010,0.000018,0.000008
11.641040,-0.000005,0.000004,-0.000006
11.674111,-0.000012,-0.000007,-0.000012
11.707182,-0.000010,-0.000009,-0.000009
11.740254,0.000001,-0.000003,0.000002
11.773325,0.000016,0.000008,0.000017
11.806396,0.000028,0.000021,0.000029
11.839467,0.000034,0.000030,0.000035
11.872538,0.000031,0.000031,0.000030
11.905609,0.000020,0.000025,0.000018
11.938680,0.000005,0.000013,0.000003
11.971752,-0.000009,-0.000000,-0.000010
12.004823,-0.000015,-0.000010,-0.000015
12.037894,-0.000012,-0.000012,-0.000012
12.070965,-0.000002,-0.000007,-0.000001
12.104036,0.000012,0.000004,0.000013
12.137107,0.000024,0.000016,0.000025
12.170178,0.000029,0.000024,0.000029
12.203250,0.000026,0.000026,0.000025
12.236321,0.000015,0.000020,0.000014
12.269392,0.000001,0.000008,-0.000001
12.302463,-0.000012,-0.000004,-0.000013
12.335534,-0.000018,-0.000013,-0.000018
12.368605,-0.000015,-0.000015,-0.000015
12.401676,-0.000005,-0.000010,-0.000004
12.434747,0.000008,0.000001,0.000009
12.467819,0.000020,0.000012,0.000020
12.500890,0.000025,0.000020,0.000025
12.533961,0.000022,0.000021,0.000021
12.567032,0.000011,0.000015,0.000010
12.600103,-0.000002,0.000005,-0.000003
12.633174,-0.000014,-0.000007,-0.000015
12.666245,-0.000019,-0.000015,-0.000020
12.699317,-0.000017,-0.000016,-0.000016
12.732388,-0.000007,-0.000011,-0.000006
12.765459,0.000006,-0.000001,0.000007
12.798530,0.000017,0.000010,0.000017
12.831601,0.000022,0.000017,0.000022
12.864672,0.000019,0.000019,0.000018
12.897743,0.000009,0.000013,0.000008
12.930815,-0.000003,0.000003,-0.000004
12.963886,-0.000014,-0.000007,-0.000015
12.996957,-0.000019,-0.000015,-0.000020
13.030028,-0.000017,-0.000016,-0.000016
13.063099,-0.000008,-0.000011,-0.000007
13.096170,0.000005,-0.000002,0.000006
13.129241,0.000015,0.000009,0.000016
13.162313,0.000020,0.000016,0.000020
13.195384,0.000017,0.000017,0.000017
13.228455,0.000008,0.000012,0.000007
13.261526,-0.000004,0.000003,-0.000005
13.294597,-0.000014,-0.000008,-0.000015
13.327668,-0.000019,-0.000015,-0.000019
13.360739,-0.000016,-0.000016,-0.000016
13.393810,-0.000007,-0.000011,-0.000006
13.426882,0.000004,-0.000002,0.000005
13.459953,0.000014,0.000008,0.000015
13.493024,0.000019,0.000015,0.000019
13.526095,0.000016,0.000016,0.000016
13.559166,0.000008,0.000011,0.000007
13.592237,-0.000004,0.000002,-0.000005
13.625308,-0.000013,-0.000007,-0.000014
13.658380,-0.000018,-0.000014,-0.000018
13.691451,-0.000015,-0.000015,-0.000015
13.724522,-0.000007,-0.000011,-0.000006
13.757593,0.000004,-0.000002,0.000005
13.790664,0.000013,0.000008,0.000014
13.823735,0.000018,0.000014,0.000018
13.856806,0.000015,0.000015,0.000015
13.889878,0.000007,0.000011,0.000006
13.922949,-0.000004,0.000002,-0.000004
13.956020,-0.000013,-0.000007,-0.000014
13.989091,-0.000017,-0.000013,-0.000017
14.022162,-0.000015,-0.000015,-0.000014
14.055233,-0.000007,-0.000010,-0.000006
14.088304,0.000004,-0.000002,0.000005
14.121375,0.000013,0.000007,0.000013
14.154447,0.000017,0.000013,0.000017
14.187518,0.000015,0.000014,0.000014
14.220589,0.000007,0.000010,0.000006
14.253660,-0.000003,0.000002,-0.000004
14.286731,-0.000012,-0.000007,-0.000013
14.319802,-0.000016,-0.000013,-0.000017
14.352873,-0.000014,-0.000014,-0.000014
14.385945,-0.000006,-0.000010,-0.000006
14.419016,0.000004,-0.000002,0.000004
14.452087,0.000012,0.000007,0.000013
14.485158,0.000016,0.000013,0.000016
14.518229,0.000014,0.000014,0.000014
14.551300,0.000006,0.000009,0.000006
14.584371,-0.000003,0.000002,-0.000004
14.617443,-0.000012,-0.000007,-0.000012
14.650514,-0.000016,-0.000012,-0.000016
14.683585,-0.000013,-0.000013,-0.000013
14.716656,-0.000006,-0.000009,-0.000006
14.749727,0.000003,-0.000002,0.000004
14.782798,0.000012,0.000007,0.000012
14.815869,0.000015,0.000012,0.000016
14.848940,0.000013,0.000013,0.000013
14.882012,0.000006,0.000009,0.000005
14.915083,-0.000003,0.000002,-0.000004
14.948154,-0.000011,-0.000006,-0.000012
14.981225,-0.000015,-0.000012,-0.000015
15.014296,-0.000013,-0.000013,-0.000013
15.047367,-0.000006,-0.000009,-0.000005
15.080438,0.000003,-0.000001,0.000004
15.113510,0.000011,0.000006,0.000012
15.146581,0.000015,0.000012,0.000015
15.179652,0.000013,0.000012,0.000012
15.212723,0.000006,0.000009,0.000005
15.245794,-0.000003,0.000001,-0.000004
15.278865,-0.000011,-0.000006,-0.000011
15.311936,-0.000014,-0.000011,-0.000015
15.345008,-0.000012,-0.000012,-0.000012
15.378079,-0.000006,-0.000008,-0.000005
15.411150,0.000003,-0.000001,0.000004
15.444221,0.000011,0.000006,0.000011
15.477292,0.000014,0.000011,0.000014
15.510363,0.000012,0.000012,0.000012
15.543434,0.000006,0.000008,0.000005
15.576505,-0.000003,0.000001,-0.000004
15.609577,-0.000010,-0.000006,-0.000011
15.642648,-0.000014,-0.000011,-0.000014
15.675719,-0.000012,-0.000012,-0.000012
15.708790,-0.000005,-0.000008,-0.000005
15.741861,0.000003,-0.000001,0.000004
15.774932,0.000010,0.000006,0.000011
15.808003,0.000013,0.000011,0.000014
15.841075,0.000012,0.000011,0.000011
15.874146,0.000005,0.000008,0.000005
15.907217,-0.000003,0.000001,-0.000004
15.940288,-0.000010,-0.000006,-0.000010
15.973359,-0.000013,-0.000010,-0.000013
16.006430,-0.000011,-0.000011,-0.000011
16.039501,-0.000005,-0.000008,-0.000005
16.072573,0.000003,-0.000001,0.000004
16.105644,0.000010,0.000006,0.000010
16.138715,0.000013,0.000010,0.000013
16.171786,0.000011,0.000011,0.000011
16.204857,0.000005,0.000007,0.000005
16.237928,-0.000003,0.000001,-0.000003
16.270999,-0.000010,-0.000006,-0.000010
16.304071,-0.000013,-0.000010,-0.000013
16.337142,-0.000011,-0.000011,-0.000011
16.370213,-0.000005,-0.000007,-0.000004
16.403284,0.000003,-0.000001,0.000003
16.436355,0.000009,0.000005,0.000010
16.469426,0.000012,0.000010,0.000013
16.502497,0.000011,0.000010,0.000010
16.535568,0.000005,0.000007,0.000004
16.568640,-0.000003,0.000001,-0.000003
16.601711,-0.000009,-0.000005,-0.000010
16.634782,-0.000012,-0.000010,-0.000012
16.667853,-0.000010,-0.000010,-0.000010
16.700924,-0.000005,-0.000007,-0.000004
16.733995,0.000003,-0.000001,0.000003
16.767066,0.000009,0.000005,0.000009
16.800138,0.000012,0.000009,0.000012
16.833209,0.000010,0.000010,0.000010
16.866280,0.000005,0.000007,0.000004
16.899351,-0.000003,0.000001,-0.000003
16.932422,-0.000009,-0.000005,-0.000009
16.965493,-0.000012,-0.000009,-0.000012
16.998564,-0.000010,-0.000010,-0.000010
17.031636,-0.000005,-0.000007,-0.000004
17.064707,0.000003,-0.000001,0.000003
17.097778,0.000009,0.000005,0.000009
17.130849,0.000011,0.000009,0.000012
17.163920,0.000010,0.000010,0.000010
17.196991,0.000004,0.000007,0.000004
17.230062,-0.000002,0.000001,-0.000003
17.263133,-0.000008,-0.000005,-0.000009
17.296205,-0.000011,-0.000009,-0.000011
17.329276,-0.000010,-0.000010,-0.000009
17.362347,-0.000004,-0.000006,-0.000004
17.395418,0.000002,-0.000001,0.000003
17.428489,0.000008,0.000005,0.000009
17.461560,0.000011,0.000009,0.000011
17.494631,0.000009,0.000009,0.000009
17.527703,0.000004,0.000006,0.000004
17.560774,-0.000002,0.000001,-0.000003
17.593845,-0.000008,-0.000005,-0.000009
17.626916,-0.000011,-0.000009,-0.000011
17.659987,-0.000009,-0.000009,-0.000009
17.693058,-0.000004,-0.000006,-0.000004
17.726129,0.000002,-0.000001,0.000003
17.759201,0.000008,0.000005,0.000008
17.792272,0.000011,0.000008,0.000011
17.825343,0.000009,0.000009,0.000009
17.858414,0.000004,0.000006,0.000004
17.891485,-0.000002,0.000001,-0.000003
17.924556,-0.000008,-0.000005,-0.000008
17.957627,-0.000010,-0.000008,-0.000011
17.990698,-0.000009,-0.000009,-0.000009
18.023770,-0.000004,-0.000006,-0.000004
18.056841,0.000002,-0.000001,0.000003
18.089912,0.000008,0.000004,0.000008
18.122983,0.000010,0.000008,0.000010
18.156054,0.000009,0.000009,0.000009
18.189125,0.000004,0.000006,0.000004
18.222196,-0.000002,0.000001,-0.000003
18.255268,-0.000008,-0.000004,-0.000008
18.288339,-0.000010,-0.000008,-0.000010
18.321410,-0.000009,-0.000008,-0.000008
18.354481,-0.000004,-0.000006,-0.000004
18.387552,0.000002,-0.000001,0.000003
18.420623,0.000007,0.000004,0.000008
18.453694,0.000010,0.000008,0.000010
18.486766,0.000008,0.000008,0.000008
18.519837,0.000004,0.000006,0.000003
18.552908,-0.000002,0.000001,-0.000003
18.585979,-0.000007,-0.000004,-0.000008
18.619050,-0.000010,-0.000008,-0.000010
18.652121,-0.000008,-0.000008,-0.000008
18.685192,-0.000004,-0.000006,-0.000003
18.718264,0.000002,-0.000001,0.000003
18.751335,0.000007,0.000004,0.000008
18.784406,0.000009,0.000008,0.000010
18.817477,0.000008,0.000008,0.000008
18.850548,0.000004,0.000005,0.000003
18.883619,-0.000002,0.000001,-0.000003
18.916690,-0.000007,-0.000004,-0.000007
18.949761,-0.000009,-0.000007,-0.000009
18.982833,-0.000008,-0.000008,-0.000008
19.015904,-0.000004,-0.000005,-0.000003
19.048975,0.000002,-0.000001,0.000002
19.082046,0.000007,0.000004,0.000007
19.115117,0.000009,0.000007,0.000009
19.148188,0.000008,0.000008,0.000008
19.181259,0.000004,0.000005,0.000003
19.214331,-0.000002,0.000001,-0.000002
19.247402,-0.000007,-0.000004,-0.000007
19.280473,-0.000009,-0.000007,-0.000009
19.313544,-0.000008,-0.000008,-0.000008
19.346615,-0.000004,-0.000005,-0.000003
19.379686,0.000002,-0.000001,0.000002
19.412757,0.000007,0.000004,0.000007
19.445829,0.000009,0.000007,0.000009
19.478900,0.000008,0.000007,0.000007
19.511971,0.000003,0.000005,0.000003
19.545042,-0.000002,0.000001,-0.000002
19.578113,-0.000007,-0.000004,-0.000007
19.611184,-0.000009,-0.000007,-0.000009
19.644255,-0.000007,-0.000007,-0.000007
19.677326,-0.000003,-0.000005,-0.000003
19.710398,0.000002,-0.000001,0.000002
19.743469,0.000006,0.000004,0.000007
19.776540,0.000008,0.000007,0.000009
19.809611,0.000007,0.000007,0.000007
19.842682,0.000003,0.000005,0.000003
19.875753,-0.000002,0.000001,-0.000002
19.908824,-0.000006,-0.000004,-0.000007
19.941896,-0.000008,-0.000007,-0.000009
19.974967,-0.000007,-0.000007,-0.000007
20.008038,-0.000003,-0.000005,-0.000003
20.041109,0.000002,-0.000001,0.000002
20.074180,0.000006,0.000004,0.000007
20.107251,0.000008,0.000007,0.000008
20.140322,0.000007,0.000007,0.000007
20.173394,0.000003,0.000005,0.000003
20.206465,-0.000002,0.000001,-0.000002
20.239536,-0.000006,-0.000004,-0.000006
20.272607,-0.000008,-0.000006,-0.000008
20.305678,-0.000007,-0.000007,-0.000007
20.338749,-0.000003,-0.000005,-0.000003
20.371820,0.000002,-0.000001,0.000002
20.404891,0.000006,0.000004,0.000006
20.437963,0.000008,0.000006,0.000008
20.471034,0.000007,0.000007,0.000007
20.504105,0.000003,0.000005,0.000003
20.537176,-0.000002,0.000001,-0.000002
20.570247,-0.000006,-0.000003,-0.000006
20.603318,-0.000008,-0.000006,-0.000008
20.636389,-0.000007,-0.000007,-0.000007
20.669461,-0.000003,-0.000004,-0.000003
20.702532,0.000002,-0.000001,0.000002
20.735603,0.000006,0.000003,0.000006
20.768674,0.000008,0.000006,0.000008
20.801745,0.000007,0.000007,0.000007
20.834816,0.000003,0.000004,0.000003
20.867887,-0.000002,0.000001,-0.000002
20.900959,-0.000006,-0.000003,-0.000006
20.934030,-0.000008,-0.000006,-0.000008
20.967101,-0.000007,-0.000006,-0.000006
21.000172,-0.000003,-0.000004,-0.000003
21.033243,0.000002,-0.000001,0.000002
21.066314,0.000006,0.000003,0.000006
21.099385,0.000007,0.000006,0.000008
21.132457,0.000006,0.000006,0.000006
21.165528,0.000003,0.000004,0.000003
21.198599,-0.000002,0.000001,-0.000002
21.231670,-0.000006,-0.000003,-0.000006
21.264741,-0.000007,-0.000006,-0.000007
21.297812,-0.000006,-0.000006,-0.000006
21.330883,-0.000003,-0.000004,-0.000003
21.363954,0.000002,-0.000001,0.000002
21.397026,0.000005,0.000003,0.000006
21.430097,0.000007,0.000006,0.000007
21.463168,0.000006,0.000006,0.000006
21.496239,0.000003,0.000004,0.000003
21.529310,-0.000002,0.000001,-0.000002
21.562381,-0.000005,-0.000003,-0.000006
21.595452,-0.000007,-0.000006,-0.000007
21.628524,-0.000006,-0.000006,-0.000006
21.661595,-0.000003,-0.000004,-0.000003
21.694666,0.000002,-0.000001,0.000002
21.727737,0.000005,0.000003,0.000006
21.760808,0.000007,0.000006,0.000007
21.793879,0.000006,0.000006,0.000006
21.826950,0.000003,0.000004,0.000003
21.860022,-0.000002,0.000001,-0.000002
21.893093,-0.000005,-0.000003,-0.000005
21.926164,-0.000007,-0.000006,-0.000007
21.959235,-0.000006,-0.000006,-0.000006
21.992306,-0.000003,-0.000004,-0.000003
22.025377,0.000001,-0.000001,0.000002
22.058448,0.000005,0.000003,0.000005
22.091519,0.000007,0.000005,0.000007
22.124591,0.000006,0.000006,0.000006
22.157662,0.000003,0.000004,0.000002
22.190733,-0.000001,0.000001,-0.000002
22.223804,-0.000005,-0.000003,-0.000005
22.256875,-0.000007,-0.000005,-0.000007
22.289946,-0.000006,-0.000006,-0.000006
22.323017,-0.000003,-0.000004,-0.000002
22.356089,0.000001,-0.000001,0.000002
22.389160,0.000005,0.000003,0.000005
22.422231,0.000007,0.000005,0.000007
22.455302,0.000006,0.000006,0.000006
22.488373,0.000003,0.000004,0.000002
22.521444,-0.000001,0.000001,-0.000002
22.554515,-0.000005,-0.000003,-0.000005
22.587587,-0.000006,-0.000005,-0.000007
22.620658,-0.000006,-0.000006,-0.000006
22.653729,-0.000003,-0.000004,-0.000002
22.686800,0.000001,-0.000001,0.000002
22.719871,0.000005,0.000003,0.000005
22.752942,0.000006,0.000005,0.000007
22.786013,0.000006,0.000005,0.000005
22.819084,0.000003,0.000004,0.000002
22.852156,-0.000001,0.000001,-0.000002
22.885227,-0.000005,-0.000003,-0.000005
22.918298,-0.000006,-0.000005,-0.000006
22.951369,-0.000005,-0.000005,-0.000005
22.984440,-0.000003,-0.000004,-0.000002
23.017511,0.000001,-0.000001,0.000002
23.050582,0.000005,0.000003,0.000005
23.083654,0.000006,0.000005,0.000006
23.116725,0.000005,0.000005,0.000005
23.149796,0.000002,0.000004,0.000002
23.182867,-0.000001,0.000001,-0.000002
23.215938,-0.000005,-0.000003,-0.000005
23.249009,-0.000006,-0.000005,-0.000006
23.282080,-0.000005,-0.000005,-0.000005
23.315152,-0.000002,-0.000004,-0.000002
23.348223,0.000001,-0.000001,0.000002
23.381294,0.000005,0.000003,0.000005
23.414365,0.000006,0.000005,0.000006
23.447436,0.000005,0.000005,0.000005
23.480507,0.000002,0.000003,0.000002
23.513578,-0.000001,0.000000,-0.000002
23.546650,-0.000004,-0.000003,-0.000005
23.579721,-0.000006,-0.000005,-0.000006
23.612792,-0.000005,-0.000005,-0.000005
23.645863,-0.000002,-0.000003,-0.000002
23.678934,0.000001,-0.000000,0.000002
23.712005,0.000004,0.000003,0.000005
23.745076,0.000006,0.000005,0.000006
23.778147,0.000005,0.000005,0.000005
23.811219,0.000002,0.000003,0.000002
23.844290,-0.000001,0.000000,-0.000002
23.877361,-0.000004,-0.000003,-0.000005
23.910432,-0.000006,-0.000005,-0.000006
23.943503,-0.000005,-0.000005,-0.000005
23.976574,-0.000002,-0.000003,-0.000002
24.009645,0.000001,-0.000000,0.000001
24.042717,0.000004,0.000003,0.000005
24.075788,0.000006,0.000005,0.000006
24.108859,0.000005,0.000005,0.000005
24.141930,0.000002,0.000003,0.000002
24.175001,-0.000001,0.000000,-0.000001
24.208072,-0.000004,-0.000003,-0.000004
24.241143,-0.000006,-0.000005,-0.000006
24.274215,-0.000005,-0.000005,-0.000005
24.307286,-0.000002,-0.000003,-0.000002
24.340357,0.000001,-0.000000,0.000001
24.373428,0.000004,0.000002,0.000004
24.406499,0.000006,0.000004,0.000006
24.439570,0.000005,0.000005,0.000005
24.472641,0.000002,0.000003,0.000002
24.505712,-0.000001,0.000000,-0.000001
24.538784,-0.000004,-0.000002,-0.000004
24.571855,-0.000005,-0.000004,-0.000006
24.604926,-0.000005,-0.000005,-0.000005
24.637997,-0.000002,-0.000003,-0.000002
24.671068,0.000001,-0.000000,0.000001
24.704139,0.000004,0.000002,0.000004
24.737210,0.000005,0.000004,0.000006
24.770282,0.000005,0.000005,0.000005
24.803353,0.000002,0.000003,0.000002
24.836424,-0.000001,0.000000,-0.000001
24.869495,-0.000004,-0.000002,-0.000004
24.902566,-0.000005,-0.000004,-0.000005
24.935637,-0.000005,-0.000005,-0.000005
24.968708,-0.000002,-0.000003,-0.000002
25.001780,0.000001,-0.000000,0.000001
25.034851,0.000004,0.000002,0.000004
25.067922,0.000005,0.000004,0.000005
25.100993,0.000005,0.000004,0.000005
25.134064,0.000002,0.000003,0.000002
25.167135,-0.000001,0.000000,-0.000001
25.200206,-0.000004,-0.000002,-0.000004
25.233277,-0.000005,-0.000004,-0.000005
25.266349,-0.000004,-0.000004,-0.000004
25.299420,-0.000002,-0.000003,-0.000002
25.332491,0.000001,-0.000000,0.000001
25.365562,0.000004,0.000002,0.000004
25.398633,0.000005,0.000004,0.000005
25.431704,0.000004,0.000004,0.000004
25.464775,0.000002,0.000003,0.000002
25.497847,-0.000001,0.000000,-0.000001
25.530918,-0.000004,-0.000002,-0.000004
25.563989,-0.000005,-0.000004,-0.000005
25.597060,-0.000004,-0.000004,-0.000004
25.630131,-0.000002,-0.000003,-0.000002
25.663202,0.000001,-0.000000,0.000001
25.696273,0.000004,0.000002,0.000004
25.729345,0.000005,0.000004,0.000005
25.762416,0.000004,0.000004,0.000004
25.795487,0.000002,0.000003,0.000002
25.828558,-0.000001,0.000000,-0.000001
25.861629,-0.000004,-0.000002,-0.000004
25.894700,-0.000005,-0.000004,-0.000005
25.927771,-0.000004,-0.000004,-0.000004
25.960842,-0.000002,-0.000003,-0.000002
25.993914,0.000001,-0.000000,0.000001
26.026985,0.000004,0.000002,0.000004
26.060056,0.000005,0.000004,0.000005
26.093127,0.000004,0.000004,0.000004
26.126198,0.000002,0.000003,0.000002
26.159269,-0.000001,0.000000,-0.000001
26.192340,-0.000004,-0.000002,-0.000004
26.225412,-0.000005,-0.000004,-0.000005
26.258483,-0.000004,-0.000004,-0.000004
26.291554,-0.000002,-0.000003,-0.000002
26.324625,0.000001,-0.000000,0.000001
26.357696,0.000004,0.000002,0.000004
26.390767,0.000005,0.000004,0.000005
26.423838,0.000004,0.000004,0.000004
26.456910,0.000002,0.000003,0.000002
26.489981,-0.000001,0.000000,-0.000001
26.523052,-0.000003,-0.000002,-0.000004
26.556123,-0.000005,-0.000004,-0.000005
26.589194,-0.000004,-0.000004,-0.000004
26.622265,-0.000002,-0.000003,-0.000002
26.655336,0.000001,-0.000000,0.000001
26.688408,0.000003,0.000002,0.000004
26.721479,0.000005,0.000004,0.000005
26.754550,0.000004,0.000004,0.000004
26.787621,0.000002,0.000003,0.000002
26.820692,-0.000001,0.000000,-0.000001
26.853763,-0.000003,-0.000002,-0.000004
26.886834,-0.000005,-0.000004,-0.000005
26.919905,-0.000004,-0.000004,-0.000004
26.952977,-0.000002,-0.000003,-0.000002
26.986048,0.000001,-0.000000,0.000001
27.019119,0.000003,0.000002,0.000004
27.052190,0.000004,0.000004,0.000005
27.085261,0.000004,0.000004,0.000004
27.118332,0.000002,0.000003,0.000002
27.151403,-0.000001,0.000000,-0.000001
27.184475,-0.000003,-0.000002,-0.000004
27.217546,-0.000004,-0.000004,-0.000005
27.250617,-0.000004,-0.000004,-0.000004
27.283688,-0.000002,-0.000003,-0.000002
27.316759,0.000001,-0.000000,0.000001
27.349830,0.000003,0.000002,0.000003
27.382901,0.000004,0.000004,0.000004
27.415973,0.000004,0.000004,0.000004
27.449044,0.000002,0.000003,0.000002
27.482115,-0.000001,0.000000,-0.000001
27.515186,-0.000003,-0.000002,-0.000003
27.548257,-0.000004,-0.000003,-0.000004
27.581328,-0.000004,-0.000004,-0.000004
27.614399,-0.000002,-0.000003,-0.000002
27.647470,0.000001,-0.000000,0.000001
27.680542,0.000003,0.000002,0.000003
27.713613,0.000004,0.000003,0.000004
27.746684,0.000004,0.000004,0.000004
27.779755,0.000002,0.000002,0.000002
27.812826,-0.000001,0.000000,-0.000001
27.845897,-0.000003,-0.000002,-0.000003
27.878968,-0.000004,-0.000003,-0.000004
27.912040,-0.000004,-0.000004,-0.000004
27.945111,-0.000002,-0.000002,-0.000002
27.978182,0.000001,-0.000000,0.000001
28.011253,0.000003,0.000002,0.000003
28.044324,0.000004,0.000003,0.000004
28.077395,0.000004,0.000004,0.000004
28.110466,0.000002,0.000002,0.000002
28.143538,-0.000001,0.000000,-0.000001
28.176609,-0.000003,-0.000002,-0.000003
28.209680,-0.000004,-0.000003,-0.000004
28.242751,-0.000004,-0.000004,-0.000004
28.275822,-0.000002,-0.000002,-0.000002
28.308893,0.000001,-0.000000,0.000001
28.341964,0.000003,0.000002,0.000003
28.375035,0.000004,0.000003,0.000004
28.408107,0.000004,0.000003,0.000004
28.441178,0.000002,0.000002,0.000002
28.474249,-0.000001,0.000000,-0.000001
28.507320,-0.000003,-0.000002,-0.000003
28.540391,-0.000004,-0.000003,-0.000004
28.573462,-0.000004,-0.000003,-0.000004
28.606533,-0.000002,-0.000002,-0.000002
28.639605,0.000001,-0.000000,0.000001
28.672676,0.000003,0.000002,0.000003
28.705747,0.000004,0.000003,0.000004
28.738818,0.000003,0.000003,0.000003
28.771889,0.000002,0.000002,0.000002
28.804960,-0.000001,0.000000,-0.000001
28.838031,-0.000003,-0.000002,-0.000003
28.871103,-0.000004,-0.000003,-0.000004
28.904174,-0.000003,-0.000003,-0.000003
28.937245,-0.000002,-0.000002,-0.000002
28.970316,0.000001,-0.000000,0.000001
29.003387,0.000003,0.000002,0.000003
29.036458,0.000004,0.000003,0.000004
29.069529,0.000003,0.000003,0.000003
29.102601,0.000002,0.000002,0.000001
29.135672,-0.000001,0.000000,-0.000001
29.168743,-0.000003,-0.000002,-0.000003
29.201814,-0.000004,-0.000003,-0.000004
29.234885,-0.000003,-0.000003,-0.000003
29.267956,-0.000002,-0.000002,-0.000001
29.301027,0.000001,-0.000000,0.000001
29.334098,0.000003,0.000002,0.000003
29.367170,0.000004,0.000003,0.000004
29.400241,0.000003,0.000003,0.000003
29.433312,0.000002,0.000002,0.000001
29.466383,-0.000001,0.000000,-0.000001
29.499454,-0.000003,-0.000002,-0.000003
29.532525,-0.000004,-0.000003,-0.000004
29.565596,-0.000003,-0.000003,-0.000003
29.598668,-0.000002,-0.000002,-0.000001
29.631739,0.000001,-0.000000,0.000001
29.664810,0.000003,0.000002,0.000003
29.697881,0.000004,0.000003,0.000004
29.730952,0.000003,0.000003,0.000003
29.764023,0.000002,0.000002,0.000001
29.797094,-0.000001,0.000000,-0.000001
29.830166,-0.000003,-0.000002,-0.000003
29.863237,-0.000004,-0.000003,-0.000004
29.896308,-0.000003,-0.000003,-0.000003
29.929379,-0.000002,-0.000002,-0.000001
29.962450,0.000001,-0.000000,0.000001
29.995521,0.000003,0.000002,0.000003
30.028592,0.000004,0.000003,0.000004
30.061663,0.000003,0.000003,0.000003
30.094735,0.000002,0.000002,0.000001
30.127806,-0.000001,0.000000,-0.000001
30.160877,-0.000003,-0.000002,-0.000003
30.193948,-0.000004,-0.000003,-0.000004
30.227019,-0.000003,-0.000003,-0.000003
30.260090,-0.000002,-0.000002,-0.000001
30.293161,0.000001,-0.000000,0.000001
30.326233,0.000003,0.000002,0.000003
30.359304,0.000004,0.000003,0.000004
30.392375,0.000003,0.000003,0.000003
30.425446,0.000001,0.000002,0.000001
30.458517,-0.000001,0.000000,-0.000001
30.491588,-0.000003,-0.000002,-0.000003
30.524659,-0.000004,-0.000003,-0.000004
30.557731,-0.000003,-0.000003,-0.000003
30.590802,-0.000001,-0.000002,-0.000001
30.623873,0.000001,-0.000000,0.000001
30.656944,0.000003,0.000002,0.000003
30.690015,0.000003,0.000003,0.000004
30.723086,0.000003,0.000003,0.000003
30.756157,0.000001,0.000002,0.000001
30.789228,-0.000001,0.000000,-0.000001
30.822300,-0.000003,-0.000002,-0.000003
30.855371,-0.000003,-0.000003,-0.000004
30.888442,-0.000003,-0.000003,-0.000003
30.921513,-0.000001,-0.000002,-0.000001
30.954584,0.000001,-0.000000,0.000001
30.987655,0.000003,0.000001,0.000003
31.020726,0.000003,0.000003,0.000003
31.053798,0.000003,0.000003,0.000003
31.086869,0.000001,0.000002,0.000001
31.119940,-0.000001,0.000000,-0.000001
31.153011,-0.000002,-0.000001,-0.000003
31.186082,-0.000003,-0.000003,-0.000003
31.219153,-0.000003,-0.000003,-0.000003
31.252224,-0.000001,-0.000002,-0.000001
31.285296,0.000001,-0.000000,0.000001
31.318367,0.000002,0.000001,0.000003
31.351438,0.000003,0.000003,0.000003
31.384509,0.000003,0.000003,0.000003
31.417580,0.000001,0.000002,0.000001
31.450651,-0.000001,0.000000,-0.000001
31.483722,-0.000002,-0.000001,-0.000003
31.516794,-0.000003,-0.000003,-0.000003
31.549865,-0.000003,-0.000003,-0.000003
31.582936,-0.000001,-0.000002,-0.000001
31.616007,0.000001,-0.000000,0.000001
31.649078,0.000002,0.000001,0.000003
31.682149,0.000003,0.000003,0.000003
31.715220,0.000003,0.000003,0.000003
31.748291,0.000001,0.000002,0.000001
31.781363,-0.000001,0.000000,-0.000001
31.814434,-0.000002,-0.000001,-0.000003
31.847505,-0.000003,-0.000003,-0.000003
31.880576,-0.000003,-0.000003,-0.000003
31.913647,-0.000001,-0.000002,-0.000001
31.946718,0.000001,-0.000000,0.000001
31.979789,0.000002,0.000001,0.000003
32.012861,0.000003,0.000003,0.000003
32.045932,0.000003,0.000003,0.000003
32.079003,0.000001,0.000002,0.000001
32.112074,-0.000001,0.000000,-0.000001
32.145145,-0.000002,-0.000001,-0.000002
32.178216,-0.000003,-0.000003,-0.000003
32.211287,-0.000003,-0.000003,-0.000003
32.244359,-0.000001,-0.000002,-0.000001
32.277430,0.000001,-0.000000,0.000001
32.310501,0.000002,0.000001,0.000002
32.343572,0.000003,0.000002,0.000003
32.376643,0.000003,0.000003,0.000003
32.409714,0.000001,0.000002,0.000001
32.442785,-0.000001,0.000000,-0.000001
32.475856,-0.000002,-0.000001,-0.000002
32.508928,-0.000003,-0.000002,-0.000003
32.541999,-0.000003,-0.000003,-0.000003
32.575070,-0.000001,-0.000002,-0.000001
32.608141,0.000001,-0.000000,0.000001
32.641212,0.000002,0.000001,0.000002
32.674283,0.000003,0.000002,0.000003
32.707354,0.000003,0.000003,0.000003
32.740426,0.000001,0.000002,0.000001
32.773497,-0.000001,0.000000,-0.000001
32.806568,-0.000002,-0.000001,-0.000002
32.839639,-0.000003,-0.000002,-0.000003
32.872710,-0.000003,-0.000003,-0.000003
32.905781,-0.000001,-0.000002,-0.000001
32.938852,0.000001,-0.000000,0.000001
32.971924,0.000002,0.000001,0.000002
33.004995,0.000003,0.000002,0.000003
33.038066,0.000003,0.000003,0.000003
33.071137,0.000001,0.000002,0.000001
33.104208,-0.000001,0.000000,-0.000001
33.137279,-0.000002,-0.000001,-0.000002
33.170350,-0.000003,-0.000002,-0.000003
33.203421,-0.000003,-0.000003,-0.000003
33.236493,-0.000001,-0.000002,-0.000001
33.269564,0.000001,-0.000000,0.000001
33.302635,0.000002,0.000001,0.000002
33.335706,0.000003,0.000002,0.000003
33.368777,0.000003,0.000003,0.000003
33.401848,0.000001,0.000002,0.000001
33.434919,-0.000001,0.000000,-0.000001
33.467991,-0.000002,-0.000001,-0.000002
33.501062,-0.000003,-0.000002,-0.000003
33.534133,-0.000003,-0.000002,-0.000003
33.567204,-0.000001,-0.000002,-0.000001
33.600275,0.000001,-0.000000,0.000001
33.633346,0.000002,0.000001,0.000002
33.666417,0.000003,0.000002,0.000003
33.699489,0.000003,0.000002,0.000003
33.732560,0.000001,0.000002,0.000001
33.765631,-0.000001,0.000000,-0.000001
33.798702,-0.000002,-0.000001,-0.000002
33.831773,-0.000003,-0.000002,-0.000003
33.864844,-0.000003,-0.000002,-0.000003
33.897915,-0.000001,-0.000002,-0.000001
33.930987,0.000001,-0.000000,0.000001
33.964058,0.000002,0.000001,0.000002
33.997129,0.000003,0.000002,0.000003
34.030200,0.000002,0.000002,0.000002
34.063271,0.000001,0.000002,0.000001
34.096342,-0.000001,0.000000,-0.000001
34.129413,-0.000002,-0.000001,-0.000002
34.162484,-0.000003,-0.000002,-0.000003
34.195556,-0.000002,-0.000002,-0.000002
34.228627,-0.000001,-0.000002,-0.000001
34.261698,0.000001,-0.000000,0.000001
34.294769,0.000002,0.000001,0.000002
34.327840,0.000003,0.000002,0.000003
34.360911,0.000002,0.000002,0.000002
34.393982,0.000001,0.000002,0.000001
34.427054,-0.000001,0.000000,-0.000001
34.460125,-0.000002,-0.000001,-0.000002
34.493196,-0.000003,-0.000002,-0.000003
34.526267,-0.000002,-0.000002,-0.000002
34.559338,-0.000001,-0.000002,-0.000001
34.592409,0.000001,-0.000000,0.000001
34.625480,0.000002,0.000001,0.000002
34.658552,0.000003,0.000002,0.000003
34.691623,0.000002,0.000002,0.000002
34.724694,0.000001,0.000002,0.000001
34.757765,-0.000001,0.000000,-0.000001
34.790836,-0.000002,-0.000001,-0.000002
34.823907,-0.000003,-0.000002,-0.000003
34.856978,-0.000002,-0.000002,-0.000002
34.890049,-0.000001,-0.000002,-0.000001
34.923121,0.000000,-0.000000,0.000001
34.956192,0.000002,0.000001,0.000002
34.989263,0.000003,0.000002,0.000003
35.022334,0.000002,0.000002,0.000002
35.055405,0.000001,0.000002,0.000001
35.088476,-0.000000,0.000000,-0.000001
35.121547,-0.000002,-0.000001,-0.000002
35.154619,-0.000003,-0.000002,-0.000003
35.187690,-0.000002,-0.000002,-0.000002
35.220761,-0.000001,-0.000002,-0.000001
35.253832,0.000000,-0.000000,0.000001
35.286903,0.000002,0.000001,0.000002
35.319974,0.000003,0.000002,0.000003
35.353045,0.000002,0.000002,0.000002
35.386117,0.000001,0.000002,0.000001
35.419188,-0.000000,0.000000,-0.000001
35.452259,-0.000002,-0.000001,-0.000002
35.485330,-0.000003,-0.000002,-0.000003
35.518401,-0.000002,-0.000002,-0.000002
35.551472,-0.000001,-0.000002,-0.000001
35.584543,0.000000,-0.000000,0.000001
35.617614,0.000002,0.000001,0.000002
35.650686,0.000003,0.000002,0.000003
35.683757,0.000002,0.000002,0.000002
35.716828,0.000001,0.000002,0.000001
35.749899,-0.000000,0.000000,-0.000001
35.782970,-0.000002,-0.000001,-0.000002
35.816041,-0.000003,-0.000002,-0.000003
35.849112,-0.000002,-0.000002,-0.000002
35.882184,-0.000001,-0.000002,-0.000001
35.915255,0.000000,-0.000000,0.000001
35.948326,0.000002,0.000001,0.000002
35.981397,0.000003,0.000002,0.000003
36.014468,0.000002,0.000002,0.000002
36.047539,0.000001,0.000001,0.000001
36.080610,-0.000000,0.000000,-0.000001
36.113682,-0.000002,-0.000001,-0.000002
36.146753,-0.000002,-0.000002,-0.000003
36.179824,-0.000002,-0.000002,-0.000002
36.212895,-0.000001,-0.000001,-0.000001
36.245966,0.000000,-0.000000,0.000001
36.279037,0.000002,0.000001,0.000002
36.312108,0.000002,0.000002,0.000003
36.345179,0.000002,0.000002,0.000002
36.378251,0.000001,0.000001,0.000001
36.411322,-0.000000,0.000000,-0.000001
36.444393,-0.000002,-0.000001,-0.000002
36.477464,-0.000002,-0.000002,-0.000003
36.510535,-0.000002,-0.000002,-0.000002
36.543606,-0.000001,-0.000001,-0.000001
36.576677,0.000000,-0.000000,0.000001
36.609749,0.000002,0.000001,0.000002
36.642820,0.000002,0.000002,0.000002
36.675891,0.000002,0.000002,0.000002
36.708962,0.000001,0.000001,0.000001
36.742033,-0.000000,0.000000,-0.000001
36.775104,-0.000002,-0.000001,-0.000002
36.808175,-0.000002,-0.000002,-0.000002
36.841247,-0.000002,-0.000002,-0.000002
36.874318,-0.000001,-0.000001,-0.000001
36.907389,0.000000,-0.000000,0.000001
36.940460,0.000002,0.000001,0.000002
36.973531,0.000002,0.000002,0.000002
37.006602,0.000002,0.000002,0.000002
37.039673,0.000001,0.000001,0.000001
37.072745,-0.000000,0.000000,-0.000001
37.105816,-0.000002,-0.000001,-0.000002
37.138887,-0.000002,-0.000002,-0.000002
37.171958,-0.000002,-0.000002,-0.000002
37.205029,-0.000001,-0.000001,-0.000001
37.238100,0.000000,-0.000000,0.000001
37.271171,0.000002,0.000001,0.000002
37.304242,0.000002,0.000002,0.000002
37.337314,0.000002,0.000002,0.000002
37.370385,0.000001,0.000001,0.000001
37.403456,-0.000000,0.000000,-0.000001
37.436527,-0.000002,-0.000001,-0.000002
37.469598,-0.000002,-0.000002,-0.000002
37.502669,-0.000002,-0.000002,-0.000002
37.535740,-0.000001,-0.000001,-0.000001
37.568812,0.000000,-0.000000,0.000001
37.601883,0.000002,0.000001,0.000002
37.634954,0.000002,0.000002,0.000002
37.668025,0.000002,0.000002,0.000002
37.701096,0.000001,0.000001,0.000001
37.734167,-0.000000,0.000000,-0.000001
37.767238,-0.000002,-0.000001,-0.000002
37.800310,-0.000002,-0.000002,-0.000002
37.833381,-0.000002,-0.000002,-0.000002
37.866452,-0.000001,-0.000001,-0.000001
37.899523,0.000000,-0.000000,0.000000
37.932594,0.000002,0.000001,0.000002
37.965665,0.000002,0.000002,0.000002
37.998736,0.000002,0.000002,0.000002
38.031807,0.000001,0.000001,0.000001
38.064879,-0.000000,0.000000,-0.000000
38.097950,-0.000002,-0.000001,-0.000002
38.131021,-0.000002,-0.000002,-0.000002
38.164092,-0.000002,-0.000002,-0.000002
38.197163,-0.000001,-0.000001,-0.000001
38.230234,0.000000,-0.000000,0.000000
38.263305,0.000002,0.000001,0.000002
38.296377,0.000002,0.000002,0.000002
38.329448,0.000002,0.000002,0.000002
38.362519,0.000001,0.000001,0.000001
38.395590,-0.000000,0.000000,-0.000000
38.428661,-0.000002,-0.000001,-0.000002
38.461732,-0.000002,-0.000002,-0.000002
38.494803,-0.000002,-0.000002,-0.000002
38.527875,-0.000001,-0.000001,-0.000001
38.560946,0.000000,-0.000000,0.000000
38.594017,0.000002,0.000001,0.000002
38.627088,0.000002,0.000002,0.000002
38.660159,0.000002,0.000002,0.000002
38.693230,0.000001,0.000001,0.000001
38.726301,-0.000000,0.000000,-0.000000
38.759372,-0.000002,-0.000001,-0.000002
38.792444,-0.000002,-0.000002,-0.000002
38.825515,-0.000002,-0.000002,-0.000002
38.858586,-0.000001,-0.000001,-0.000001
38.891657,0.000000,-0.000000,0.000000
38.924728,0.000002,0.000001,0.000002
38.957799,0.000002,0.000002,0.000002
38.990870,0.000002,0.000002,0.000002
39.023942,0.000001,0.000001,0.000001
39.057013,-0.000000,0.000000,-0.000000
39.090084,-0.000002,-0.000001,-0.000002
39.123155,-0.000002,-0.000002,-0.000002
39.156226,-0.000002,-0.000002,-0.000002
39.189297,-0.000001,-0.000001,-0.000001
39.222368,0.000000,-0.000000,0.000000
39.255440,0.000002,0.000001,0.000002
39.288511,0.000002,0.000002,0.000002
39.321582,0.000002,0.000002,0.000002
39.354653,0.000001,0.000001,0.000001
39.387724,-0.000000,0.000000,-0.000000
39.420795,-0.000002,-0.000001,-0.000002
39.453866,-0.000002,-0.000002,-0.000002
39.486938,-0.000002,-0.000002,-0.000002
39.520009,-0.000001,-0.000001,-0.000001
39.553080,0.000000,-0.000000,0.000000
39.586151,0.000002,0.000001,0.000002
39.619222,0.000002,0.000002,0.000002
39.652293,0.000002,0.000002,0.000002
39.685364,0.000001,0.000001,0.000001
39.718435,-0.000000,0.000000,-0.000000
39.751507,-0.000001,-0.000001,-0.000002
39.784578,-0.000002,-0.000002,-0.000002
39.817649,-0.000002,-0.000002,-0.000002
39.850720,-0.000001,-0.000001,-0.000001
39.883791,0.000000,-0.000000,0.000000
39.916862,0.000001,0.000001,0.000002
39.949933,0.000002,0.000002,0.000002
39.983005,0.000002,0.000002,0.000002
40.016076,0.000001,0.000001,0.000001
40.049147,-0.000000,0.000000,-0.000000
40.082218,-0.000001,-0.000001,-0.000002
40.115289,-0.000002,-0.000002,-0.000002
40.148360,-0.000002,-0.000002,-0.000002
40.181431,-0.000001,-0.000001,-0.000001
40.214503,0.000000,-0.000000,0.000000
40.247574,0.000001,0.000001,0.000002
40.280645,0.000002,0.000002,0.000002
40.313716,0.000002,0.000002,0.000002
40.346787,0.000001,0.000001,0.000001
40.379858,-0.000000,0.000000,-0.000000
40.412929,-0.000001,-0.000001,-0.000002
40.446000,-0.000002,-0.000002,-0.000002
40.479072,-0.000002,-0.000002,-0.000002
40.512143,-0.000001,-0.000001,-0.000001
40.545214,0.000000,-0.000000,0.000000
40.578285,0.000001,0.000001,0.000002
40.611356,0.000002,0.000002,0.000002
40.644427,0.000002,0.000002,0.000002
40.677498,0.000001,0.000001,0.000001
40.710570,-0.000000,0.000000,-0.000000
40.743641,-0.000001,-0.000001,-0.000001
40.776712,-0.000002,-0.000002,-0.000002
40.809783,-0.000002,-0.000002,-0.000002
40.842854,-0.000001,-0.000001,-0.000001
40.875925,0.000000,-0.000000,0.000000
40.908996,0.000001,0.000001,0.000001
40.942068,0.000002,0.000002,0.000002
40.975139,0.000002,0.000002,0.000002
41.008210,0.000001,0.000001,0.000001
41.041281,-0.000000,0.000000,-0.000000
41.074352,-0.000001,-0.000001,-0.000001
41.107423,-0.000002,-0.000002,-0.000002
41.140494,-0.000002,-0.000002,-0.000002
41.173565,-0.000001,-0.000001,-0.000001
41.206637,0.000000,-0.000000,0.000000
41.239708,0.000001,0.000001,0.000001
41.272779,0.000002,0.000002,0.000002
41.305850,0.000002,0.000002,0.000002
41.338921,0.000001,0.000001,0.000001
41.371992,-0.000000,0.000000,-0.000000
41.405063,-0.000001,-0.000001,-0.000001
41.438135,-0.000002,-0.000001,-0.000002
41.471206,-0.000002,-0.000002,-0.000002
41.504277,-0.000001,-0.000001,-0.000001
41.537348,0.000000,-0.000000,0.000000
41.570419,0.000001,0.000001,0.000001
41.603490,0.000002,0.000001,0.000002
41.636561,0.000002,0.000002,0.000002
41.669633,0.000001,0.000001,0.000001
41.702704,-0.000000,0.000000,-0.000000
41.735775,-0.000001,-0.000001,-0.000001
41.768846,-0.000002,-0.000001,-0.000002
41.801917,-0.000002,-0.000002,-0.000002
41.834988,-0.000001,-0.000001,-0.000001
41.868059,0.000000,-0.000000,0.000000
41.901131,0.000001,0.000001,0.000001
41.934202,0.000002,0.000001,0.000002
41.967273,0.000002,0.000002,0.000002
42.000344,0.000001,0.000001,0.000001
42.033415,-0.000000,0.000000,-0.000000
42.066486,-0.000001,-0.000001,-0.000001
42.099557,-0.000002,-0.000001,-0.000002
42.132628,-0.000002,-0.000002,-0.000002
42.165700,-0.000001,-0.000001,-0.000001
42.198771,0.000000,-0.000000,0.000000
42.231842,0.000001,0.000001,0.000001
42.264913,0.000002,0.000001,0.000002
42.297984,0.000002,0.000002,0.000002
42.331055,0.000001,0.000001,0.000001
42.364126,-0.000000,0.000000,-0.000000
42.397198,-0.000001,-0.000001,-0.000001
42.430269,-0.000002,-0.000001,-0.000002
42.463340,-0.000002,-0.000002,-0.000002
42.496411,-0.000001,-0.000001,-0.000001
42.529482,0.000000,-0.000000,0.000000
42.562553,0.000001,0.000001,0.000001
42.595624,0.000002,0.000001,0.000002
42.628696,0.000002,0.000002,0.000002
42.661767,0.000001,0.000001,0.000001
42.694838,-0.000000,0.000000,-0.000000
42.727909,-0.000001,-0.000001,-0.000001
42.760980,-0.000002,-0.000001,-0.000002
42.794051,-0.000002,-0.000002,-0.000002
42.827122,-0.000001,-0.000001,-0.000001
42.860193,0.000000,-0.000000,0.000000
42.893265,0.000001,0.000001,0.000001
42.926336,0.000002,0.000001,0.000002
42.959407,0.000002,0.000002,0.000002
42.992478,0.000001,0.000001,0.000001
43.025549,-0.000000,0.000000,-0.000000
43.058620,-0.000001,-0.000001,-0.000001
43.091691,-0.000002,-0.000001,-0.000002
43.124763,-0.000002,-0.000002,-0.000002
43.157834,-0.000001,-0.000001,-0.000001
43.190905,0.000000,-0.000000,0.000000
43.223976,0.000001,0.000001,0.000001
43.257047,0.000002,0.000001,0.000002
43.290118,0.000002,0.000002,0.000002
43.323189,0.000001,0.000001,0.000001
43.356261,-0.000000,0.000000,-0.000000
43.389332,-0.000001,-0.000001,-0.000001
43.422403,-0.000002,-0.000001,-0.000002
43.455474,-0.000002,-0.000001,-0.000002
43.488545,-0.000001,-0.000001,-0.000001
43.521616,0.000000,-0.000000,0.000000
43.554687,0.000001,0.000001,0.000001
43.587758,0.000002,0.000001,0.000002
43.620830,0.000002,0.000001,0.000002
43.653901,0.000001,0.000001,0.000001
43.686972,-0.000000,0.000000,-0.000000
43.720043,-0.000001,-0.000001,-0.000001
43.753114,-0.000002,-0.000001,-0.000002
43.786185,-0.000002,-0.000001,-0.000002
43.819256,-0.000001,-0.000001,-0.000001
43.852328,0.000000,-0.000000,0.000000
43.885399,0.000001,0.000001,0.000001
43.918470,0.000002,0.000001,0.000002
43.951541,0.000002,0.000001,0.000002
43.984612,0.000001,0.000001,0.000001
44.017683,-0.000000,0.000000,-0.000000
44.050754,-0.000001,-0.000001,-0.000001
44.083826,-0.000002,-0.000001,-0.000002
44.116897,-0.000002,-0.000001,-0.000002
44.149968,-0.000001,-0.000001,-0.000001
44.183039,0.000000,-0.000000,0.000000
44.216110,0.000001,0.000001,0.000001
44.249181,0.000002,0.000001,0.000002
44.282252,0.000001,0.000001,0.000002
44.315323,0.000001,0.000001,0.000001
44.348395,-0.000000,0.000000,-0.000000
44.381466,-0.000001,-0.000001,-0.000001
44.414537,-0.000002,-0.000001,-0.000002
44.447608,-0.000001,-0.000001,-0.000001
44.480679,-0.000001,-0.000001,-0.000001
44.513750,0.000000,-0.000000,0.000000
44.546821,0.000001,0.000001,0.000001
44.579893,0.000002,0.000001,0.000002
44.612964,0.000001,0.000001,0.000001
44.646035,0.000001,0.000001,0.000001
44.679106,-0.000000,0.000000,-0.000000
44.712177,-0.000001,-0.000001,-0.000001
44.745248,-0.000002,-0.000001,-0.000002
44.778319,-0.000001,-0.000001,-0.000001
44.811391,-0.000001,-0.000001,-0.000001
44.844462,0.000000,-0.000000,0.000000
44.877533,0.000001,0.000001,0.000001
44.910604,0.000002,0.000001,0.000002
44.943675,0.000001,0.000001,0.000001
44.976746,0.000001,0.000001,0.000001
45.009817,-0.000000,0.000000,-0.000000
45.042889,-0.000001,-0.000001,-0.000001
45.075960,-0.000002,-0.000001,-0.000002
45.109031,-0.000001,-0.000001,-0.000001
45.142102,-0.000001,-0.000001,-0.000001
45.175173,0.000000,-0.000000,0.000000
45.208244,0.000001,0.000001,0.000001
45.241315,0.000002,0.000001,0.000002
45.274386,0.000001,0.000001,0.000001
45.307458,0.000001,0.000001,0.000001
45.340529,-0.000000,0.000000,-0.000000
45.373600,-0.000001,-0.000001,-0.000001
45.406671,-0.000002,-0.000001,-0.000002
45.439742,-0.000001,-0.000001,-0.000001
45.472813,-0.000001,-0.000001,-0.000001
45.505884,0.000000,-0.000000,0.000000
45.538956,0.000001,0.000001,0.000001
45.572027,0.000002,0.000001,0.000002
45.605098,0.000001,0.000001,0.000001
45.638169,0.000001,0.000001,0.000001
45.671240,-0.000000,0.000000,-0.000000
45.704311,-0.000001,-0.000001,-0.000001
45.737382,-0.000002,-0.000001,-0.000002
45.770454,-0.000001,-0.000001,-0.000001
45.803525,-0.000001,-0.000001,-0.000001
45.836596,0.000000,-0.000000,0.000000
45.869667,0.000001,0.000001,0.000001
45.902738,0.000002,0.000001,0.000002
45.935809,0.000001,0.000001,0.000001
45.968880,0.000001,0.000001,0.000001
46.001951,-0.000000,0.000000,-0.000000
46.035023,-0.000001,-0.000001,-0.000001
46.068094,-0.000002,-0.000001,-0.000002
46.101165,-0.000001,-0.000001,-0.000001
46.134236,-0.000001,-0.000001,-0.000001
46.167307,0.000000,-0.000000,0.000000
46.200378,0.000001,0.000001,0.000001
46.233449,0.000002,0.000001,0.000002
46.266521,0.000001,0.000001,0.000001
46.299592,0.000001,0.000001,0.000001
46.332663,-0.000000,0.000000,-0.000000
46.365734,-0.000001,-0.000001,-0.000001
46.398805,-0.000002,-0.000001,-0.000002
46.431876,-0.000001,-0.000001,-0.000001
46.464947,-0.000001,-0.000001,-0.000001
46.498019,0.000000,-0.000000,0.000000
46.531090,0.000001,0.000001,0.000001
46.564161,0.000001,0.000001,0.000002
46.597232,0.000001,0.000001,0.000001
46.630303,0.000001,0.000001,0.000001
46.663374,-0.000000,0.000000,-0.000000
46.696445,-0.000001,-0.000001,-0.000001
46.729516,-0.000001,-0.000001,-0.000002
46.762588,-0.000001,-0.000001,-0.000001
46.795659,-0.000001,-0.000001,-0.000001
46.828730,0.000000,-0.000000,0.000000
46.861801,0.000001,0.000001,0.000001
46.894872,0.000001,0.000001,0.000002
46.927943,0.000001,0.000001,0.000001
46.961014,0.000001,0.000001,0.000001
46.994086,-0.000000,0.000000,-0.000000
47.027157,-0.000001,-0.000001,-0.000001
47.060228,-0.000001,-0.000001,-0.000002
47.093299,-0.000001,-0.000001,-0.000001
47.126370,-0.000001,-0.000001,-0.000001
47.159441,0.000000,-0.000000,0.000000
47.192512,0.000001,0.000001,0.000001
47.225584,0.000001,0.000001,0.000001
47.258655,0.000001,0.000001,0.000001
47.291726,0.000001,0.000001,0.000001
47.324797,-0.000000,0.000000,-0.000000
47.357868,-0.000001,-0.000001,-0.000001
47.390939,-0.000001,-0.000001,-0.000001
47.424010,-0.000001,-0.000001,-0.000001
47.457082,-0.000001,-0.000001,-0.000001
47.490153,0.000000,-0.000000,0.000000
47.523224,0.000001,0.000001,0.000001
47.556295,0.000001,0.000001,0.000001
47.589366,0.000001,0.000001,0.000001
47.622437,0.000001,0.000001,0.000001
47.655508,-0.000000,0.000000,-0.000000
47.688579,-0.000001,-0.000001,-0.000001
47.721651,-0.000001,-0.000001,-0.000001
47.754722,-0.000001,-0.000001,-0.000001
47.787793,-0.000001,-0.000001,-0.000001
47.820864,0.000000,-0.000000,0.000000
47.853935,0.000001,0.000001,0.000001
47.887006,0.000001,0.000001,0.000001
47.920077,0.000001,0.000001,0.000001
47.953149,0.000001,0.000001,0.000001
47.986220,-0.000000,0.000000,-0.000000
48.019291,-0.000001,-0.000001,-0.000001
48.052362,-0.000001,-0.000001,-0.000001
48.085433,-0.000001,-0.000001,-0.000001
48.118504,-0.000001,-0.000001,-0.000001
48.151575,0.000000,-0.000000,0.000000
48.184647,0.000001,0.000001,0.000001
48.217718,0.000001,0.000001,0.000001
48.250789,0.000001,0.000001,0.000001
48.283860,0.000001,0.000001,0.000001
48.316931,-0.000000,0.000000,-0.000000
48.350002,-0.000001,-0.000001,-0.000001
48.383073,-0.000001,-0.000001,-0.000001
48.416144,-0.000001,-0.000001,-0.000001
48.449216,-0.000001,-0.000001,-0.000001
48.482287,0.000000,-0.000000,0.000000
48.515358,0.000001,0.000001,0.000001
48.548429,0.000001,0.000001,0.000001
48.581500,0.000001,0.000001,0.000001
48.614571,0.000001,0.000001,0.000001
48.647642,-0.000000,0.000000,-0.000000
48.680714,-0.000001,-0.000001,-0.000001
48.713785,-0.000001,-0.000001,-0.000001
48.746856,-0.000001,-0.000001,-0.000001
48.779927,-0.000001,-0.000001,-0.000001
48.812998,0.000000,-0.000000,0.000000
48.846069,0.000001,0.000001,0.000001
48.879140,0.000001,0.000001,0.000001
48.912212,0.000001,0.000001,0.000001
48.945283,0.000001,0.000001,0.000001
48.978354,-0.000000,0.000000,-0.000000
49.011425,-0.000001,-0.000001,-0.000001
49.044496,-0.000001,-0.000001,-0.000001
49.077567,-0.000001,-0.000001,-0.000001
49.110638,-0.000001,-0.000001,-0.000001
49.143709,0.000000,-0.000000,0.000000
49.176781,0.000001,0.000001,0.000001
49.209852,0.000001,0.000001,0.000001
49.242923,0.000001,0.000001,0.000001
49.275994,0.000001,0.000001,0.000001
49.309065,-0.000000,0.000000,-0.000000
49.342136,-0.000001,-0.000001,-0.000001
49.375207,-0.000001,-0.000001,-0.000001
49.408279,-0.000001,-0.000001,-0.000001
49.441350,-0.000001,-0.000001,-0.000001
49.474421,0.000000,-0.000000,0.000000
49.507492,0.000001,0.000001,0.000001
49.540563,0.000001,0.000001,0.000001
49.573634,0.000001,0.000001,0.000001
49.606705,0.000001,0.000001,0.000001
49.639777,-0.000000,0.000000,-0.000000
49.672848,-0.000001,-0.000001,-0.000001
49.705919,-0.000001,-0.000001,-0.000001
49.738990,-0.000001,-0.000001,-0.000001
49.772061,-0.000001,-0.000001,-0.000001
49.805132,0.000000,-0.000000,0.000000
49.838203,0.000001,0.000001,0.000001
49.871275,0.000001,0.000001,0.000001
49.904346,0.000001,0.000001,0.000001
49.937417,0.000001,0.000001,0.000001
49.970488,-0.000000,0.000000,-0.000000
50.003559,-0.000001,-0.000001,-0.000001
50.036630,-0.000001,-0.000001,-0.000001
50.069701,-0.000001,-0.000001,-0.000001
50.102772,-0.000001,-0.000001,-0.000001
50.135844,0.000000,-0.000000,0.000000
50.168915,0.000001,0.000001,0.000001
50.201986,0.000001,0.000001,0.000001
50.235057,0.000001,0.000001,0.000001
50.268128,0.000001,0.000001,0.000001
50.301199,-0.000000,0.000000,-0.000000
50.334270,-0.000001,-0.000001,-0.000001
50.367342,-0.000001,-0.000001,-0.000001
50.400413,-0.000001,-0.000001,-0.000001
50.433484,-0.000001,-0.000001,-0.000001
50.466555,0.000000,-0.000000,0.000000
50.499626,0.000001,0.000000,0.000001
50.532697,0.000001,0.000001,0.000001
50.565768,0.000001,0.000001,0.000001
50.598840,0.000001,0.000001,0.000001
50.631911,-0.000000,0.000000,-0.000000
50.664982,-0.000001,-0.000000,-0.000001
50.698053,-0.000001,-0.000001,-0.000001
50.731124,-0.000001,-0.000001,-0.000001
50.764195,-0.000001,-0.000001,-0.000001
50.797266,0.000000,-0.000000,0.000000
50.830337,0.000001,0.000000,0.000001
50.863409,0.000001,0.000001,0.000001
50.896480,0.000001,0.000001,0.000001
50.929551,0.000001,0.000001,0.000001
50.962622,-0.000000,0.000000,-0.000000
50.995693,-0.000001,-0.000000,-0.000001
51.028764,-0.000001,-0.000001,-0.000001
51.061835,-0.000001,-0.000001,-0.000001
51.094907,-0.000001,-0.000001,-0.000001
51.127978,0.000000,-0.000000,0.000000
51.161049,0.000001,0.000000,0.000001
51.194120,0.000001,0.000001,0.000001
51.227191,0.000001,0.000001,0.000001
51.260262,0.000001,0.000001,0.000001
51.293333,-0.000000,0.000000,-0.000000
51.326405,-0.000001,-0.000000,-0.000001
51.359476,-0.000001,-0.000001,-0.000001
51.392547,-0.000001,-0.000001,-0.000001
51.425618,-0.000001,-0.000001,-0.000001
51.458689,0.000000,-0.000000,0.000000
51.491760,0.000001,0.000000,0.000001
51.524831,0.000001,0.000001,0.000001
51.557902,0.000001,0.000001,0.000001
51.590974,0.000001,0.000001,0.000001
51.624045,-0.000000,0.000000,-0.000000
51.657116,-0.000001,-0.000000,-0.000001
51.690187,-0.000001,-0.000001,-0.000001
51.723258,-0.000001,-0.000001,-0.000001
51.756329,-0.000001,-0.000001,-0.000001
51.789400,0.000000,-0.000000,0.000000
51.822472,0.000001,0.000000,0.000001
51.855543,0.000001,0.000001,0.000001
51.888614,0.000001,0.000001,0.000001
51.921685,0.000001,0.000001,0.000001
51.954756,-0.000000,0.000000,-0.000000
51.987827,-0.000001,-0.000000,-0.000001
52.020898,-0.000001,-0.000001,-0.000001
52.053970,-0.000001,-0.000001,-0.000001
52.087041,-0.000001,-0.000001,-0.000001
52.120112,0.000000,-0.000000,0.000000
52.153183,0.000001,0.000000,0.000001
52.186254,0.000001,0.000001,0.000001
52.219325,0.000001,0.000001,0.000001
52.252396,0.000001,0.000001,0.000001
52.285468,-0.000000,0.000000,-0.000000
52.318539,-0.000001,-0.000000,-0.000001
52.351610,-0.000001,-0.000001,-0.000001
52.384681,-0.000001,-0.000001,-0.000001
52.417752,-0.000001,-0.000001,-0.000001
52.450823,0.000000,-0.000000,0.000000
52.483894,0.000001,0.000000,0.000001
52.516965,0.000001,0.000001,0.000001
52.550037,0.000001,0.000001,0.000001
52.583108,0.000001,0.000001,0.000001
52.616179,-0.000000,0.000000,-0.000000
52.649250,-0.000001,-0.000000,-0.000001
52.682321,-0.000001,-0.000001,-0.000001
52.715392,-0.000001,-0.000001,-0.000001
52.748463,-0.000001,-0.000001,-0.000001
52.781535,0.000000,-0.000000,0.000000
52.814606,0.000001,0.000000,0.000001
52.847677,0.000001,0.000001,0.000001
52.880748,0.000001,0.000001,0.000001
52.913819,0.000001,0.000001,0.000001
52.946890,-0.000000,0.000000,-0.000000
52.979961,-0.000001,-0.000000,-0.000001
53.013033,-0.000001,-0.000001,-0.000001
53.046104,-0.000001,-0.000001,-0.000001
53.079175,-0.000001,-0.000001,-0.000001
53.112246,0.000000,-0.000000,0.000000
53.145317,0.000001,0.000000,0.000001
53.178388,0.000001,0.000001,0.000001
53.211459,0.000001,0.000001,0.000001
53.244530,0.000001,0.000001,0.000001
53.277602,-0.000000,0.000000,-0.000000
53.310673,-0.000001,-0.000000,-0.000001
53.343744,-0.000001,-0.000001,-0.000001
53.376815,-0.000001,-0.000001,-0.000001
53.409886,-0.000001,-0.000001,-0.000001
53.442957,0.000000,-0.000000,0.000000
53.476028,0.000001,0.000000,0.000001
53.509100,0.000001,0.000001,0.000001
53.542171,0.000001,0.000001,0.000001
53.575242,0.000001,0.000001,0.000001
53.608313,-0.000000,0.000000,-0.000000
53.641384,-0.000001,-0.000000,-0.000001
53.674455,-0.000001,-0.000001,-0.000001
53.707526,-0.000001,-0.000001,-0.000001
53.740598,-0.000001,-0.000001,-0.000001
53.773669,0.000000,-0.000000,0.000000
53.806740,0.000001,0.000000,0.000001
53.839811,0.000001,0.000001,0.000001
53.872882,0.000001,0.000001,0.000001
53.905953,0.000001,0.000001,0.000001
53.939024,-0.000000,0.000000,-0.000000
53.972095,-0.000001,-0.000000,-0.000001
54.005167,-0.000001,-0.000001,-0.000001
54.038238,-0.000001,-0.000001,-0.000001
54.071309,-0.000001,-0.000001,-0.000001
54.104380,0.000000,-0.000000,0.000000
54.137451,0.000001,0.000000,0.000001
54.170522,0.000001,0.000001,0.000001
54.203593,0.000001,0.000001,0.000001
54.236665,0.000001,0.000001,0.000001
54.269736,-0.000000,0.000000,-0.000000
54.302807,-0.000001,-0.000000,-0.000001
54.335878,-0.000001,-0.000001,-0.000001
54.368949,-0.000001,-0.000001,-0.000001
54.402020,-0.000001,-0.000001,-0.000001
54.435091,0.000000,-0.000000,0.000000
54.468163,0.000001,0.000000,0.000001
54.501234,0.000001,0.000001,0.000001
54.534305,0.000001,0.000001,0.000001
54.567376,0.000001,0.000001,0.000001
54.600447,-0.000000,0.000000,-0.000000
54.633518,-0.000001,-0.000000,-0.000001
54.666589,-0.000001,-0.000001,-0.000001
54.699660,-0.000001,-0.000001,-0.000001
54.732732,-0.000001,-0.000001,-0.000001
54.765803,0.000000,-0.000000,0.000000
54.798874,0.000001,0.000000,0.000001
54.831945,0.000001,0.000001,0.000001
54.865016,0.000001,0.000001,0.000001
54.898087,0.000001,0.000001,0.000001
54.931158,-0.000000,0.000000,-0.000000
54.964230,-0.000001,-0.000000,-0.000001
54.997301,-0.000001,-0.000001,-0.000001
55.030372,-0.000001,-0.000001,-0.000001
55.063443,-0.000001,-0.000001,-0.000001
55.096514,0.000000,-0.000000,0.000000
55.129585,0.000001,0.000000,0.000001
55.162656,0.000001,0.000001,0.000001
55.195728,0.000001,0.000001,0.000001
55.228799,0.000001,0.000001,0.000001
55.261870,-0.000000,0.000000,-0.000000
55.294941,-0.000001,-0.000000,-0.000001
55.328012,-0.000001,-0.000001,-0.000001
55.361083,-0.000001,-0.000001,-0.000001
55.394154,-0.000001,-0.000001,-0.000001
55.427226,0.000000,-0.000000,0.000000
55.460297,0.000001,0.000000,0.000001
55.493368,0.000001,0.000001,0.000001
55.526439,0.000001,0.000001,0.000001
55.559510,0.000001,0.000001,0.000001
55.592581,-0.000000,0.000000,-0.000000
55.625652,-0.000001,-0.000000,-0.000001
55.658723,-0.000001,-0.000001,-0.000001
55.691795,-0.000001,-0.000001,-0.000001
55.724866,-0.000001,-0.000001,-0.000001
55.757937,0.000000,-0.000000,0.000000
55.791008,0.000001,0.000000,0.000001
55.824079,0.000001,0.000001,0.000001
55.857150,0.000001,0.000001,0.000001
55.890221,0.000001,0.000001,0.000001
55.923293,-0.000000,0.000000,-0.000000
55.956364,-0.000001,-0.000000,-0.000001
55.989435,-0.000001,-0.000001,-0.000001
56.022506,-0.000001,-0.000001,-0.000001
56.055577,-0.000001,-0.000001,-0.000000
56.088648,0.000000,-0.000000,0.000000
56.121719,0.000001,0.000000,0.000001
56.154791,0.000001,0.000001,0.000001
56.187862,0.000001,0.000001,0.000001
56.220933,0.000001,0.000001,0.000000
56.254004,-0.000000,0.000000,-0.000000
56.287075,-0.000001,-0.000000,-0.000001
56.320146,-0.000001,-0.000001,-0.000001
56.353217,-0.000001,-0.000001,-0.000001
56.386288,-0.000001,-0.000001,-0.000000
56.419360,0.000000,-0.000000,0.000000
56.452431,0.000001,0.000000,0.000001
56.485502,0.000001,0.000001,0.000001
56.518573,0.000001,0.000001,0.000001
56.551644,0.000001,0.000001,0.000000
56.584715,-0.000000,0.000000,-0.000000
56.617786,-0.000001,-0.000000,-0.000001
56.650858,-0.000001,-0.000001,-0.000001
56.683929,-0.000001,-0.000001,-0.000001
56.717000,-0.000001,-0.000001,-0.000000
56.750071,0.000000,-0.000000,0.000000
56.783142,0.000001,0.000000,0.000001
56.816213,0.000001,0.000001,0.000001
56.849284,0.000001,0.000001,0.000001
56.882356,0.000001,0.000001,0.000000
56.915427,-0.000000,0.000000,-0.000000
56.948498,-0.000001,-0.000000,-0.000001
56.981569,-0.000001,-0.000001,-0.000001
57.014640,-0.000001,-0.000001,-0.000001
57.047711,-0.000001,-0.000001,-0.000000
57.080782,0.000000,-0.000000,0.000000
57.113853,0.000001,0.000000,0.000001
57.146925,0.000001,0.000001,0.000001
57.179996,0.000001,0.000001,0.000001
57.213067,0.000001,0.000001,0.000000
57.246138,-0.000000,0.000000,-0.000000
57.279209,-0.000001,-0.000000,-0.000001
57.312280,-0.000001,-0.000001,-0.000001
57.345351,-0.000001,-0.000001,-0.000001
57.378423,-0.000001,-0.000001,-0.000000
57.411494,0.000000,-0.000000,0.000000
57.444565,0.000001,0.000000,0.000001
57.477636,0.000001,0.000001,0.000001
57.510707,0.000001,0.000001,0.000001
57.543778,0.000000,0.000001,0.000000
57.576849,-0.000000,0.000000,-0.000000
57.609921,-0.000001,-0.000000,-0.000001
57.642992,-0.000001,-0.000001,-0.000001
57.676063,-0.000001,-0.000001,-0.000001
57.709134,-0.000000,-0.000001,-0.000000
57.742205,0.000000,-0.000000,0.000000
57.775276,0.000001,0.000000,0.000001
57.808347,0.000001,0.000001,0.000001
57.841419,0.000001,0.000001,0.000001
57.874490,0.000000,0.000001,0.000000
57.907561,-0.000000,0.000000,-0.000000
57.940632,-0.000001,-0.000000,-0.000001
57.973703,-0.000001,-0.000001,-0.000001
58.006774,-0.000001,-0.000001,-0.000001
58.039845,-0.000000,-0.000001,-0.000000
58.072916,0.000000,-0.000000,0.000000
58.105988,0.000001,0.000000,0.000001
58.139059,0.000001,0.000001,0.000001
58.172130,0.000001,0.000001,0.000001
58.205201,0.000000,0.000001,0.000000
58.238272,-0.000000,0.000000,-0.000000
58.271343,-0.000001,-0.000000,-0.000001
58.304414,-0.000001,-0.000001,-0.000001
58.337486,-0.000001,-0.000001,-0.000001
58.370557,-0.000000,-0.000001,-0.000000
58.403628,0.000000,-0.000000,0.000000
58.436699,0.000001,0.000000,0.000001
58.469770,0.000001,0.000001,0.000001
58.502841,0.000001,0.000001,0.000001
58.535912,0.000000,0.000001,0.000000
58.568984,-0.000000,0.000000,-0.000000
58.602055,-0.000001,-0.000000,-0.000001
58.635126,-0.000001,-0.000001,-0.000001
58.668197,-0.000001,-0.000001,-0.000001
58.701268,-0.000000,-0.000001,-0.000000
58.734339,0.000000,-0.000000,0.000000
58.767410,0.000001,0.000000,0.000001
58.800481,0.000001,0.000001,0.000001
58.833553,0.000001,0.000001,0.000001
58.866624,0.000000,0.000001,0.000000
58.899695,-0.000000,0.000000,-0.000000
58.932766,-0.000001,-0.000000,-0.000001
58.965837,-0.000001,-0.000001,-0.000001
58.998908,-0.000001,-0.000001,-0.000001
59.031979,-0.000000,-0.000001,-0.000000
59.065051,0.000000,-0.000000,0.000000
59.098122,0.000001,0.000000,0.000001
59.131193,0.000001,0.000001,0.000001
59.164264,0.000001,0.000001,0.000001
59.197335,0.000000,0.000001,0.000000
59.230406,-0.000000,0.000000,-0.000000
59.263477,-0.000001,-0.000000,-0.000001
59.296549,-0.000001,-0.000001,-0.000001
59.329620,-0.000001,-0.000001,-0.000001
59.362691,-0.000000,-0.000001,-0.000000
59.395762,0.000000,-0.000000,0.000000
59.428833,0.000001,0.000000,0.000001
59.461904,0.000001,0.000001,0.000001
59.494975,0.000001,0.000001,0.000001
59.528046,0.000000,0.000001,0.000000
59.561118,-0.000000,0.000000,-0.000000
59.594189,-0.000001,-0.000000,-0.000001
59.627260,-0.000001,-0.000001,-0.000001
59.660331,-0.000001,-0.000001,-0.000001
59.693402,-0.000000,-0.000001,-0.000000
59.726473,0.000000,-0.000000,0.000000
59.759544,0.000001,0.000000,0.000001
59.792616,0.000001,0.000001,0.000001
59.825687,0.000001,0.000001,0.000001
59.858758,0.000000,0.000001,0.000000
59.891829,-0.000000,0.000000,-0.000000
59.924900,-0.000001,-0.000000,-0.000001
59.957971,-0.000001,-0.000001,-0.000001
59.991042,-0.000001,-0.000001,-0.000001
60.024114,-0.000000,-0.000001,-0.000000
60.057185,0.000000,-0.000000,0.000000
60.090256,0.000001,0.000000,0.000001
60.123327,0.000001,0.000001,0.000001
60.156398,0.000001,0.000001,0.000001
60.189469,0.000000,0.000001,0.000000
60.222540,-0.000000,0.000000,-0.000000
60.255612,-0.000001,-0.000000,-0.000001
60.288683,-0.000001,-0.000001,-0.000001
60.321754,-0.000001,-0.000001,-0.000001
60.354825,-0.000000,-0.000001,-0.000000
60.387896,0.000000,-0.000000,0.000000
60.420967,0.000001,0.000000,0.000001
60.454038,0.000001,0.000001,0.000001
60.487109,0.000001,0.000001,0.000001
60.520181,0.000000,0.000001,0.000000
60.553252,-0.000000,0.000000,-0.000000
60.586323,-0.000001,-0.000000,-0.000001
60.619394,-0.000001,-0.000001,-0.000001
60.652465,-0.000001,-0.000001,-0.000001
60.685536,-0.000000,-0.000001,-0.000000
60.718607,0.000000,-0.000000,0.000000
60.751679,0.000001,0.000000,0.000001
60.784750,0.000001,0.000001,0.000001
60.817821,0.000001,0.000001,0.000001
60.850892,0.000000,0.000001,0.000000
60.883963,-0.000000,0.000000,-0.000000
60.917034,-0.000001,-0.000000,-0.000001
60.950105,-0.000001,-0.000001,-0.000001
60.983177,-0.000001,-0.000001,-0.000001
61.016248,-0.000000,-0.000001,-0.000000
61.049319,0.000000,-0.000000,0.000000
61.082390,0.000001,0.000000,0.000001
61.115461,0.000001,0.000001,0.000001
61.148532,0.000001,0.000001,0.000001
61.181603,0.000000,0.000001,0.000000
61.214674,-0.000000,0.000000,-0.000000
61.247746,-0.000001,-0.000000,-0.000001
61.280817,-0.000001,-0.000001,-0.000001
61.313888,-0.000001,-0.000001,-0.000001
61.346959,-0.000000,-0.000001,-0.000000
61.380030,0.000000,-0.000000,0.000000
61.413101,0.000001,0.000000,0.000001
61.446172,0.000001,0.000001,0.000001
61.479244,0.000001,0.000001,0.000001
61.512315,0.000000,0.000001,0.000000
61.545386,-0.000000,0.000000,-0.000000
61.578457,-0.000001,-0.000000,-0.000001
61.611528,-0.000001,-0.000001,-0.000001
61.644599,-0.000001,-0.000001,-0.000001
61.677670,-0.000000,-0.000001,-0.000000
61.710742,0.000000,-0.000000,0.000000
61.743813,0.000001,0.000000,0.000001
61.776884,0.000001,0.000001,0.000001
61.809955,0.000001,0.000001,0.000001
61.843026,0.000000,0.000001,0.000000
61.876097,-0.000000,0.000000,-0.000000
61.909168,-0.000001,-0.000000,-0.000001
61.942239,-0.000001,-0.000001,-0.000001
61.975311,-0.000001,-0.000001,-0.000001
62.008382,-0.000000,-0.000001,-0.000000
62.041453,0.000000,-0.000000,0.000000
62.074524,0.000001,0.000000,0.000001
62.107595,0.000001,0.000001,0.000001
62.140666,0.000001,0.000001,0.000001
62.173737,0.000000,0.000001,0.000000
62.206809,-0.000000,0.000000,-0.000000
62.239880,-0.000001,-0.000000,-0.000001
62.272951,-0.000001,-0.000001,-0.000001
62.306022,-0.000001,-0.000001,-0.000001
62.339093,-0.000000,-0.000001,-0.000000
62.372164,0.000000,-0.000000,0.000000
62.405235,0.000001,0.000000,0.000001
62.438307,0.000001,0.000001,0.000001
62.471378,0.000001,0.000001,0.000001
62.504449,0.000000,0.000001,0.000000
62.537520,-0.000000,0.000000,-0.000000
62.570591,-0.000001,-0.000000,-0.000001
62.603662,-0.000001,-0.000001,-0.000001
62.636733,-0.000001,-0.000001,-0.000001
62.669805,-0.000000,-0.000001,-0.000000
62.702876,0.000000,-0.000000,0.000000
62.735947,0.000001,0.000000,0.000001
62.769018,0.000001,0.000001,0.000001
62.802089,0.000001,0.000001,0.000001
62.835160,0.000000,0.000001,0.000000
62.868231,-0.000000,0.000000,-0.000000
62.901302,-0.000001,-0.000000,-0.000001
62.934374,-0.000001,-0.000001,-0.000001
62.967445,-0.000001,-0.000001,-0.000001
63.000516,-0.000000,-0.000001,-0.000000
63.033587,0.000000,-0.000000,0.000000
63.066658,0.000001,0.000000,0.000001
63.099729,0.000001,0.000001,0.000001
63.132800,0.000001,0.000001,0.000001
63.165872,0.000000,0.000001,0.000000
63.198943,-0.000000,0.000000,-0.000000
63.232014,-0.000001,-0.000000,-0.000001
63.265085,-0.000001,-0.000001,-0.000001
63.298156,-0.000001,-0.000001,-0.000001
63.331227,-0.000000,-0.000001,-0.000000
63.364298,0.000000,-0.000000,0.000000
63.397370,0.000001,0.000000,0.000001
63.430441,0.000001,0.000001,0.000001
63.463512,0.000001,0.000001,0.000001
63.496583,0.000000,0.000001,0.000000
63.529654,-0.000000,0.000000,-0.000000
63.562725,-0.000001,-0.000000,-0.000001
63.595796,-0.000001,-0.000001,-0.000001
63.628867,-0.000001,-0.000001,-0.000001
63.661939,-0.000000,-0.000001,-0.000000
63.695010,0.000000,-0.000000,0.000000
63.728081,0.000001,0.000000,0.000001
63.761152,0.000001,0.000001,0.000001
63.794223,0.000001,0.000001,0.000001
63.827294,0.000000,0.000001,0.000000
63.860365,-0.000000,0.000000,-0.000000
63.893437,-0.000001,-0.000000,-0.000001
63.926508,-0.000001,-0.000001,-0.000001
63.959579,-0.000001,-0.000001,-0.000001
63.992650,-0.000000,-0.000001,-0.000000
64.025721,0.000000,-0.000000,0.000000
64.058792,0.000001,0.000000,0.000001
64.091863,0.000001,0.000001,0.000001
64.124935,0.000001,0.000001,0.000001
64.158006,0.000000,0.000001,0.000000
64.191077,-0.000000,0.000000,-0.000000
64.224148,-0.000001,-0.000000,-0.000001
64.257219,-0.000001,-0.000001,-0.000001
64.290290,-0.000001,-0.000001,-0.000001
64.323361,-0.000000,-0.000001,-0.000000
64.356432,0.000000,-0.000000,0.000000
64.389504,0.000001,0.000000,0.000001
64.422575,0.000001,0.000001,0.000001
64.455646,0.000001,0.000001,0.000001
64.488717,0.000000,0.000001,0.000000
64.521788,-0.000000,0.000000,-0.000000
64.554859,-0.000001,-0.000000,-0.000001
64.587930,-0.000001,-0.000001,-0.000001
64.621002,-0.000001,-0.000001,-0.000001
64.654073,-0.000000,-0.000001,-0.000000
64.687144,0.000000,-0.000000,0.000000
64.720215,0.000001,0.000000,0.000001
64.753286,0.000001,0.000001,0.000001
64.786357,0.000001,0.000001,0.000001
64.819428,0.000000,0.000001,0.000000
64.852500,-0.000000,0.000000,-0.000000
64.885571,-0.000001,-0.000000,-0.000001
64.918642,-0.000001,-0.000001,-0.000001
64.951713,-0.000001,-0.000001,-0.000001
64.984784,-0.000000,-0.000001,-0.000000
65.017855,0.000000,-0.000000,0.000000
65.050926,0.000001,0.000000,0.000001
65.083997,0.000001,0.000001,0.000001
65.117069,0.000001,0.000001,0.000001
65.150140,0.000000,0.000001,0.000000
65.183211,-0.000000,0.000000,-0.000000
65.216282,-0.000001,-0.000000,-0.000001
65.249353,-0.000001,-0.000001,-0.000001
65.282424,-0.000001,-0.000001,-0.000001
65.315495,-0.000000,-0.000001,-0.000000
65.348567,0.000000,-0.000000,0.000000
65.381638,0.000000,0.000000,0.000001
65.414709,0.000001,0.000001,0.000001
65.447780,0.000001,0.000001,0.000001
65.480851,0.000000,0.000001,0.000000
65.513922,-0.000000,0.000000,-0.000000
65.546993,-0.000000,-0.000000,-0.000001
65.580065,-0.000001,-0.000001,-0.000001
65.613136,-0.000001,-0.000001,-0.000001
65.646207,-0.000000,-0.000000,-0.000000
65.679278,0.000000,-0.000000,0.000000
65.712349,0.000000,0.000000,0.000001
65.745420,0.000001,0.000001,0.000001
65.778491,0.000001,0.000001,0.000001
65.811563,0.000000,0.000000,0.000000
65.844634,-0.000000,0.000000,-0.000000
65.877705,-0.000000,-0.000000,-0.000001
65.910776,-0.000001,-0.000001,-0.000001
65.943847,-0.000001,-0.000001,-0.000001
65.976918,-0.000000,-0.000000,-0.000000
66.009989,0.000000,-0.000000,0.000000
66.043060,0.000000,0.000000,0.000001
66.076132,0.000001,0.000001,0.000001
66.109203,0.000001,0.000001,0.000001
66.142274,0.000000,0.000000,0.000000
66.175345,-0.000000,0.000000,-0.000000
66.208416,-0.000000,-0.000000,-0.000001
66.241487,-0.000001,-0.000001,-0.000001
66.274558,-0.000001,-0.000001,-0.000001
66.307630,-0.000000,-0.000000,-0.000000
66.340701,0.000000,-0.000000,0.000000
66.373772,0.000000,0.000000,0.000001
66.406843,0.000001,0.000001,0.000001
66.439914,0.000001,0.000001,0.000001
66.472985,0.000000,0.000000,0.000000
66.506056,-0.000000,0.000000,-0.000000
66.539128,-0.000000,-0.000000,-0.000001
66.572199,-0.000001,-0.000001,-0.000001
66.605270,-0.000001,-0.000001,-0.000001
66.638341,-0.000000,-0.000000,-0.000000
66.671412,0.000000,-0.000000,0.000000
66.704483,0.000000,0.000000,0.000001
66.737554,0.000001,0.000001,0.000001
66.770625,0.000001,0.000001,0.000001
66.803697,0.000000,0.000000,0.000000
66.836768,-0.000000,0.000000,-0.000000
66.869839,-0.000000,-0.000000,-0.000001
66.902910,-0.000001,-0.000001,-0.000001
66.935981,-0.000001,-0.000001,-0.000001
66.969052,-0.000000,-0.000000,-0.000000
67.002123,0.000000,-0.000000,0.000000
67.035195,0.000000,0.000000,0.000001
67.068266,0.000001,0.000001,0.000001
67.101337,0.000001,0.000001,0.000001
67.134408,0.000000,0.000000,0.000000
67.167479,-0.000000,0.000000,-0.000000
67.200550,-0.000000,-0.000000,-0.000001
67.233621,-0.000001,-0.000001,-0.000001
67.266693,-0.000001,-0.000001,-0.000001
67.299764,-0.000000,-0.000000,-0.000000
67.332835,0.000000,-0.000000,0.000000
67.365906,0.000000,0.000000,0.000000
67.398977,0.000001,0.000001,0.000001
67.432048,0.000001,0.000001,0.000001
67.465119,0.000000,0.000000,0.000000
67.498190,-0.000000,0.000000,-0.000000
67.531262,-0.000000,-0.000000,-0.000000
67.564333,-0.000001,-0.000001,-0.000001
67.597404,-0.000001,-0.000001,-0.000001
67.630475,-0.000000,-0.000000,-0.000000
67.663546,0.000000,-0.000000,0.000000
67.696617,0.000000,0.000000,0.000000
67.729688,0.000001,0.000001,0.000001
67.762760,0.000001,0.000001,0.000001
67.795831,0.000000,0.000000,0.000000
67.828902,-0.000000,0.000000,-0.000000
67.861973,-0.000000,-0.000000,-0.000000
67.895044,-0.000001,-0.000001,-0.000001
67.928115,-0.000001,-0.000001,-0.000001
67.961186,-0.000000,-0.000000,-0.000000
67.994258,0.000000,-0.000000,0.000000
68.027329,0.000000,0.000000,0.000000
68.060400,0.000001,0.000001,0.000001
68.093471,0.000001,0.000001,0.000001
68.126542,0.000000,0.000000,0.000000
68.159613,-0.000000,0.000000,-0.000000
68.192684,-0.000000,-0.000000,-0.000000
68.225756,-0.000001,-0.000001,-0.000001
68.258827,-0.000001,-0.000001,-0.000001
68.291898,-0.000000,-0.000000,-0.000000
68.324969,0.000000,-0.000000,0.000000
68.358040,0.000000,0.000000,0.000000
68.391111,0.000001,0.000001,0.000001
68.424182,0.000001,0.000001,0.000001
68.457253,0.000000,0.000000,0.000000
68.490325,-0.000000,0.000000,-0.000000
68.523396,-0.000000,-0.000000,-0.000000
68.556467,-0.000001,-0.000001,-0.000001
68.589538,-0.000001,-0.000001,-0.000001
68.622609,-0.000000,-0.000000,-0.000000
68.655680,0.000000,-0.000000,0.000000
68.688751,0.000000,0.000000,0.000000
68.721823,0.000001,0.000001,0.000001
68.754894,0.000001,0.000001,0.000001
68.787965,0.000000,0.000000,0.000000
68.821036,-0.000000,0.000000,-0.000000
68.854107,-0.000000,-0.000000,-0.000000
68.887178,-0.000001,-0.000001,-0.000001
68.920249,-0.000001,-0.000001,-0.000001
68.953321,-0.000000,-0.000000,-0.000000
68.986392,0.000000,-0.000000,0.000000
69.019463,0.000000,0.000000,0.000000
69.052534,0.000001,0.000001,0.000001
69.085605,0.000001,0.000001,0.000001
69.118676,0.000000,0.000000,0.000000
69.151747,-0.000000,0.000000,-0.000000
69.184818,-0.000000,-0.000000,-0.000000
69.217890,-0.000001,-0.000001,-0.000001
69.250961,-0.000001,-0.000001,-0.000001
69.284032,-0.000000,-0.000000,-0.000000
69.317103,0.000000,-0.000000,0.000000
69.350174,0.000000,0.000000,0.000000
69.383245,0.000001,0.000001,0.000001
69.416316,0.000001,0.000001,0.000001
69.449388,0.000000,0.000000,0.000000
69.482459,-0.000000,0.000000,-0.000000
69.515530,-0.000000,-0.000000,-0.000000
69.548601,-0.000001,-0.000001,-0.000001
69.581672,-0.000001,-0.000001,-0.000001
69.614743,-0.000000,-0.000000,-0.000000
69.647814,0.000000,-0.000000,0.000000
69.680886,0.000000,0.000000,0.000000
69.713957,0.000001,0.000001,0.000001
69.747028,0.000001,0.000001,0.000001
69.780099,0.000000,0.000000,0.000000
69.813170,-0.000000,0.000000,-0.000000
69.846241,-0.000000,-0.000000,-0.000000
69.879312,-0.000001,-0.000001,-0.000001
69.912383,-0.000001,-0.000001,-0.000001
69.945455,-0.000000,-0.000000,-0.000000
69.978526,0.000000,-0.000000,0.000000
70.011597,0.000000,0.000000,0.000000
70.044668,0.000001,0.000000,0.000001
70.077739,0.000001,0.000001,0.000001
70.110810,0.000000,0.000000,0.000000
70.143881,-0.000000,0.000000,-0.000000
70.176953,-0.000000,-0.000000,-0.000000
70.210024,-0.000001,-0.000000,-0.000001
70.243095,-0.000001,-0.000001,-0.000001
70.276166,-0.000000,-0.000000,-0.000000
70.309237,0.000000,-0.000000,0.000000
70.342308,0.000000,0.000000,0.000000
70.375379,0.000001,0.000000,0.000001
70.408451,0.000001,0.000001,0.000001
70.441522,0.000000,0.000000,0.000000
70.474593,-0.000000,0.000000,-0.000000
70.507664,-0.000000,-0.000000,-0.000000
70.540735,-0.000001,-0.000000,-0.000001
70.573806,-0.000001,-0.000001,-0.000001
70.606877,-0.000000,-0.000000,-0.000000
70.639949,0.000000,-0.000000,0.000000
70.673020,0.000000,0.000000,0.000000
70.706091,0.000001,0.000000,0.000001
70.739162,0.000001,0.000001,0.000001
70.772233,0.000000,0.000000,0.000000
70.805304,-0.000000,0.000000,-0.000000
70.838375,-0.000000,-0.000000,-0.000000
70.871446,-0.000001,-0.000000,-0.000001
70.904518,-0.000001,-0.000001,-0.000001
70.937589,-0.000000,-0.000000,-0.000000
70.970660,0.000000,-0.000000,0.000000
71.003731,0.000000,0.000000,0.000000
71.036802,0.000001,0.000000,0.000001
71.069873,0.000001,0.000001,0.000001
71.102944,0.000000,0.000000,0.000000
71.136016,-0.000000,0.000000,-0.000000
71.169087,-0.000000,-0.000000,-0.000000
71.202158,-0.000001,-0.000000,-0.000001
71.235229,-0.000001,-0.000001,-0.000001
71.268300,-0.000000,-0.000000,-0.000000
71.301371,0.000000,-0.000000,0.000000
71.334442,0.000000,0.000000,0.000000
71.367514,0.000001,0.000000,0.000001
71.400585,0.000001,0.000001,0.000001
71.433656,0.000000,0.000000,0.000000
71.466727,-0.000000,0.000000,-0.000000
71.499798,-0.000000,-0.000000,-0.000000
71.532869,-0.000001,-0.000000,-0.000001
71.565940,-0.000001,-0.000001,-0.000001
71.599011,-0.000000,-0.000000,-0.000000
71.632083,0.000000,-0.000000,0.000000
71.665154,0.000000,0.000000,0.000000
71.698225,0.000001,0.000000,0.000001
71.731296,0.000001,0.000001,0.000001
71.764367,0.000000,0.000000,0.000000
71.797438,-0.000000,0.000000,-0.000000
71.830509,-0.000000,-0.000000,-0.000000
71.863581,-0.000001,-0.000000,-0.000001
71.896652,-0.000001,-0.000001,-0.000001
71.929723,-0.000000,-0.000000,-0.000000
71.962794,0.000000,-0.000000,0.000000
71.995865,0.000000,0.000000,0.000000
72.028936,0.000001,0.000000,0.000001
72.062007,0.000001,0.000001,0.000001
72.095079,0.000000,0.000000,0.000000
72.128150,-0.000000,0.000000,-0.000000
72.161221,-0.000000,-0.000000,-0.000000
72.194292,-0.000001,-0.000000,-0.000001
72.227363,-0.000001,-0.000001,-0.000001
72.260434,-0.000000,-0.000000,-0.000000
72.293505,0.000000,-0.000000,0.000000
72.326576,0.000000,0.000000,0.000000
72.359648,0.000001,0.000000,0.000001
72.392719,0.000001,0.000001,0.000001
72.425790,0.000000,0.000000,0.000000
72.458861,-0.000000,0.000000,-0.000000
72.491932,-0.000000,-0.000000,-0.000000
72.525003,-0.000001,-0.000000,-0.000001
72.558074,-0.000001,-0.000001,-0.000001
72.591146,-0.000000,-0.000000,-0.000000
72.624217,0.000000,-0.000000,0.000000
72.657288,0.000000,0.000000,0.000000
72.690359,0.000001,0.000000,0.000001
72.723430,0.000001,0.000001,0.000001
72.756501,0.000000,0.000000,0.000000
72.789572,-0.000000,0.000000,-0.000000
72.822644,-0.000000,-0.000000,-0.000000
72.855715,-0.000001,-0.000000,-0.000001
72.888786,-0.000001,-0.000001,-0.000001
72.921857,-0.000000,-0.000000,-0.000000
72.954928,0.000000,-0.000000,0.000000
72.987999,0.000000,0.000000,0.000000
73.021070,0.000001,0.000000,0.000001
73.054141,0.000001,0.000001,0.000001
73.087213,0.000000,0.000000,0.000000
73.120284,-0.000000,0.000000,-0.000000
73.153355,-0.000000,-0.000000,-0.000000
73.186426,-0.000001,-0.000000,-0.000001
73.219497,-0.000001,-0.000001,-0.000001
73.252568,-0.000000,-0.000000,-0.000000
73.285639,0.000000,-0.000000,0.000000
73.318711,0.000000,0.000000,0.000000
73.351782,0.000001,0.000000,0.000001
73.384853,0.000001,0.000001,0.000001
73.417924,0.000000,0.000000,0.000000
73.450995,-0.000000,0.000000,-0.000000
73.484066,-0.000000,-0.000000,-0.000000
73.517137,-0.000001,-0.000000,-0.000001
73.550209,-0.000001,-0.000001,-0.000001
73.583280,-0.000000,-0.000000,-0.000000
73.616351,0.000000,-0.000000,0.000000
73.649422,0.000000,0.000000,0.000000
73.682493,0.000001,0.000000,0.000001
73.715564,0.000001,0.000001,0.000001
73.748635,0.000000,0.000000,0.000000
73.781707,-0.000000,0.000000,-0.000000
73.814778,-0.000000,-0.000000,-0.000000
73.847849,-0.000001,-0.000000,-0.000001
73.880920,-0.000001,-0.000001,-0.000001
73.913991,-0.000000,-0.000000,-0.000000
73.947062,0.000000,-0.000000,0.000000
73.980133,0.000000,0.000000,0.000000
74.013204,0.000001,0.000000,0.000001
74.046276,0.000001,0.000001,0.000001
74.079347,0.000000,0.000000,0.000000
74.112418,-0.000000,0.000000,-0.000000
74.145489,-0.000000,-0.000000,-0.000000
74.178560,-0.000001,-0.000000,-0.000001
74.211631,-0.000001,-0.000001,-0.000001
74.244702,-0.000000,-0.000000,-0.000000
74.277774,0.000000,-0.000000,0.000000
74.310845,0.000000,0.000000,0.000000
74.343916,0.000001,0.000000,0.000001
74.376987,0.000001,0.000001,0.000001
74.410058,0.000000,0.000000,0.000000
74.443129,-0.000000,0.000000,-0.000000
74.476200,-0.000000,-0.000000,-0.000000
74.509272,-0.000001,-0.000000,-0.000001
74.542343,-0.000001,-0.000001,-0.000001
74.575414,-0.000000,-0.000000,-0.000000
74.608485,0.000000,-0.000000,0.000000
74.641556,0.000000,0.000000,0.000000
74.674627,0.000001,0.000000,0.000001
74.707698,0.000001,0.000001,0.000001
74.740769,0.000000,0.000000,0.000000
74.773841,-0.000000,0.000000,-0.000000
74.806912,-0.000000,-0.000000,-0.000000
74.839983,-0.000001,-0.000000,-0.000001
74.873054,-0.000001,-0.000001,-0.000001
74.906125,-0.000000,-0.000000,-0.000000
74.939196,0.000000,-0.000000,0.000000
74.972267,0.000000,0.000000,0.000000
75.005339,0.000001,0.000000,0.000001
75.038410,0.000001,0.000001,0.000001
75.071481,0.000000,0.000000,0.000000
75.104552,-0.000000,0.000000,-0.000000
75.137623,-0.000000,-0.000000,-0.000000
75.170694,-0.000001,-0.000000,-0.000001
75.203765,-0.000001,-0.000001,-0.000001
75.236837,-0.000000,-0.000000,-0.000000
75.269908,0.000000,-0.000000,0.000000
75.302979,0.000000,0.000000,0.000000
75.336050,0.000001,0.000000,0.000001
75.369121,0.000001,0.000001,0.000001
75.402192,0.000000,0.000000,0.000000
75.435263,-0.000000,0.000000,-0.000000
75.468334,-0.000000,-0.000000,-0.000000
75.501406,-0.000001,-0.000000,-0.000001
75.534477,-0.000001,-0.000001,-0.000001
75.567548,-0.000000,-0.000000,-0.000000
75.600619,0.000000,-0.000000,0.000000
75.633690,0.000000,0.000000,0.000000
75.666761,0.000001,0.000000,0.000001
75.699832,0.000001,0.000001,0.000001
75.732904,0.000000,0.000000,0.000000
75.765975,-0.000000,0.000000,-0.000000
75.799046,-0.000000,-0.000000,-0.000000
75.832117,-0.000001,-0.000000,-0.000001
75.865188,-0.000001,-0.000000,-0.000001
75.898259,-0.000000,-0.000000,-0.000000
75.931330,0.000000,-0.000000,0.000000
75.964402,0.000000,0.000000,0.000000
75.997473,0.000001,0.000000,0.000001
76.030544,0.000001,0.000000,0.000001
76.063615,0.000000,0.000000,0.000000
76.096686,-0.000000,0.000000,-0.000000
76.129757,-0.000000,-0.000000,-0.000000
76.162828,-0.000001,-0.000000,-0.000001
76.195900,-0.000001,-0.000000,-0.000001
76.228971,-0.000000,-0.000000,-0.000000
76.262042,0.000000,-0.000000,0.000000
76.295113,0.000000,0.000000,0.000000
76.328184,0.000001,0.000000,0.000001
76.361255,0.000001,0.000000,0.000001
76.394326,0.000000,0.000000,0.000000
76.427397,-0.000000,0.000000,-0.000000
76.460469,-0.000000,-0.000000,-0.000000
76.493540,-0.000001,-0.000000,-0.000001
76.526611,-0.000001,-0.000000,-0.000001
76.559682,-0.000000,-0.000000,-0.000000
76.592753,0.000000,-0.000000,0.000000
76.625824,0.000000,0.000000,0.000000
76.658895,0.000001,0.000000,0.000001
76.691967,0.000001,0.000000,0.000001
76.725038,0.000000,0.000000,0.000000
76.758109,-0.000000,0.000000,-0.000000
76.791180,-0.000000,-0.000000,-0.000000
76.824251,-0.000001,-0.000000,-0.000001
76.857322,-0.000001,-0.000000,-0.000001
76.890393,-0.000000,-0.000000,-0.000000
76.923465,0.000000,-0.000000,0.000000
76.956536,0.000000,0.000000,0.000000
76.989607,0.000001,0.000000,0.000001
77.022678,0.000001,0.000000,0.000001
77.055749,0.000000,0.000000,0.000000
77.088820,-0.000000,0.000000,-0.000000
77.121891,-0.000000,-0.000000,-0.000000
77.154962,-0.000001,-0.000000,-0.000001
77.188034,-0.000001,-0.000000,-0.000001
77.221105,-0.000000,-0.000000,-0.000000
77.254176,0.000000,-0.000000,0.000000
77.287247,0.000000,0.000000,0.000000
77.320318,0.000001,0.000000,0.000001
77.353389,0.000001,0.000000,0.000001
77.386460,0.000000,0.000000,0.000000
77.419532,-0.000000,0.000000,-0.000000
77.452603,-0.000000,-0.000000,-0.000000
77.485674,-0.000001,-0.000000,-0.000001
77.518745,-0.000001,-0.000000,-0.000001
77.551816,-0.000000,-0.000000,-0.000000
77.584887,0.000000,-0.000000,0.000000
77.617958,0.000000,0.000000,0.000000
77.651030,0.000001,0.000000,0.000001
77.684101,0.000001,0.000000,0.000001
77.717172,0.000000,0.000000,0.000000
77.750243,-0.000000,0.000000,-0.000000
77.783314,-0.000000,-0.000000,-0.000000
77.816385,-0.000001,-0.000000,-0.000001
77.849456,-0.000001,-0.000000,-0.000001
77.882527,-0.000000,-0.000000,-0.000000
77.915599,0.000000,-0.000000,0.000000
77.948670,0.000000,0.000000,0.000000
77.981741,0.000001,0.000000,0.000001
78.014812,0.000001,0.000000,0.000001
78.047883,0.000000,0.000000,0.000000
78.080954,-0.000000,0.000000,-0.000000
78.114025,-0.000000,-0.000000,-0.000000
78.147097,-0.000001,-0.000000,-0.000001
78.180168,-0.000001,-0.000000,-0.000001
78.213239,-0.000000,-0.000000,-0.000000
78.246310,0.000000,-0.000000,0.000000
78.279381,0.000000,0.000000,0.000000
78.312452,0.000001,0.000000,0.000001
78.345523,0.000001,0.000000,0.000001
78.378595,0.000000,0.000000,0.000000
78.411666,-0.000000,0.000000,-0.000000
78.444737,-0.000000,-0.000000,-0.000000
78.477808,-0.000001,-0.000000,-0.000001
78.510879,-0.000001,-0.000000,-0.000001
78.543950,-0.000000,-0.000000,-0.000000
78.577021,0.000000,-0.000000,0.000000
78.610093,0.000000,0.000000,0.000000
78.643164,0.000001,0.000000,0.000001
78.676235,0.000001,0.000000,0.000001
78.709306,0.000000,0.000000,0.000000
78.742377,-0.000000,0.000000,-0.000000
78.775448,-0.000000,-0.000000,-0.000000
78.808519,-0.000001,-0.000000,-0.000001
78.841590,-0.000001,-0.000000,-0.000001
78.874662,-0.000000,-0.000000,-0.000000
78.907733,0.000000,-0.000000,0.000000
78.940804,0.000000,0.000000,0.000000
78.973875,0.000001,0.000000,0.000001
79.006946,0.000001,0.000000,0.000001
79.040017,0.000000,0.000000,0.000000
79.073088,-0.000000,0.000000,-0.000000
79.106160,-0.000000,-0.000000,-0.000000
79.139231,-0.000001,-0.000000,-0.000001
79.172302,-0.000001,-0.000000,-0.000001
79.205373,-0.000000,-0.000000,-0.000000
79.238444,0.000000,-0.000000,0.000000
79.271515,0.000000,0.000000,0.000000
79.304586,0.000001,0.000000,0.000001
79.337658,0.000000,0.000000,0.000001
79.370729,0.000000,0.000000,0.000000
79.403800,-0.000000,0.000000,-0.000000
79.436871,-0.000000,-0.000000,-0.000000
79.469942,-0.000001,-0.000000,-0.000001
79.503013,-0.000000,-0.000000,-0.000001
79.536084,-0.000000,-0.000000,-0.000000
79.569155,0.000000,-0.000000,0.000000
79.602227,0.000000,0.000000,0.000000
79.635298,0.000001,0.000000,0.000001
79.668369,0.000000,0.000000,0.000001
79.701440,0.000000,0.000000,0.000000
79.734511,-0.000000,0.000000,-0.000000
79.767582,-0.000000,-0.000000,-0.000000
79.800653,-0.000000,-0.000000,-0.000001
79.833725,-0.000000,-0.000000,-0.000000
79.866796,-0.000000,-0.000000,-0.000000
79.899867,0.000000,-0.000000,0.000000
79.932938,0.000000,0.000000,0.000000
79.966009,0.000000,0.000000,0.000001
79.999080,0.000000,0.000000,0.000000
80.032151,0.000000,0.000000,0.000000
80.065223,-0.000000,0.000000,-0.000000
80.098294,-0.000000,-0.000000,-0.000000
80.131365,-0.000000,-0.000000,-0.000001
80.164436,-0.000000,-0.000000,-0.000000
80.197507,-0.000000,-0.000000,-0.000000
80.230578,0.000000,-0.000000,0.000000
80.263649,0.000000,0.000000,0.000000
80.296720,0.000000,0.000000,0.000001
80.329792,0.000000,0.000000,0.000000
80.362863,0.000000,0.000000,0.000000
80.395934,-0.000000,0.000000,-0.000000
80.429005,-0.000000,-0.000000,-0.000000
80.462076,-0.000000,-0.000000,-0.000001
80.495147,-0.000000,-0.000000,-0.000000
80.528218,-0.000000,-0.000000,-0.000000
80.561290,0.000000,-0.000000,0.000000
80.594361,0.000000,0.000000,0.000000
80.627432,0.000000,0.000000,0.000001
80.660503,0.000000,0.000000,0.000000
80.693574,0.000000,0.000000,0.000000
80.726645,-0.000000,0.000000,-0.000000
80.759716,-0.000000,-0.000000,-0.000000
80.792788,-0.000000,-0.000000,-0.000001
80.825859,-0.000000,-0.000000,-0.000000
80.858930,-0.000000,-0.000000,-0.000000
80.892001,0.000000,-0.000000,0.000000
80.925072,0.000000,0.000000,0.000000
80.958143,0.000000,0.000000,0.000001
80.991214,0.000000,0.000000,0.000000
81.024286,0.000000,0.000000,0.000000
81.057357,-0.000000,0.000000,-0.000000
81.090428,-0.000000,-0.000000,-0.000000
81.123499,-0.000000,-0.000000,-0.000001
81.156570,-0.000000,-0.000000,-0.000000
81.189641,-0.000000,-0.000000,-0.000000
81.222712,0.000000,-0.000000,0.000000
81.255783,0.000000,0.000000,0.000000
81.288855,0.000000,0.000000,0.000000
81.321926,0.000000,0.000000,0.000000
81.354997,0.000000,0.000000,0.000000
81.388068,-0.000000,0.000000,-0.000000
81.421139,-0.000000,-0.000000,-0.000000
81.454210,-0.000000,-0.000000,-0.000000
81.487281,-0.000000,-0.000000,-0.000000
81.520353,-0.000000,-0.000000,-0.000000
81.553424,0.000000,-0.000000,0.000000
81.586495,0.000000,0.000000,0.000000
81.619566,0.000000,0.000000,0.000000
81.652637,0.000000,0.000000,0.000000
81.685708,0.000000,0.000000,0.000000
81.718779,-0.000000,0.000000,-0.000000
81.751851,-0.000000,-0.000000,-0.000000
81.784922,-0.000000,-0.000000,-0.000000
81.817993,-0.000000,-0.000000,-0.000000
81.851064,-0.000000,-0.000000,-0.000000
81.884135,0.000000,-0.000000,0.000000
81.917206,0.000000,0.000000,0.000000
81.950277,0.000000,0.000000,0.000000
81.983348,0.000000,0.000000,0.000000
82.016420,0.000000,0.000000,0.000000
82.049491,-0.000000,0.000000,-0.000000
82.082562,-0.000000,-0.000000,-0.000000
82.115633,-0.000000,-0.000000,-0.000000
82.148704,-0.000000,-0.000000,-0.000000
82.181775,-0.000000,-0.000000,-0.000000
82.214846,0.000000,-0.000000,0.000000
82.247918,0.000000,0.000000,0.000000
82.280989,0.000000,0.000000,0.000000
82.314060,0.000000,0.000000,0.000000
82.347131,0.000000,0.000000,0.000000
82.380202,-0.000000,0.000000,-0.000000
82.413273,-0.000000,-0.000000,-0.000000
82.446344,-0.000000,-0.000000,-0.000000
82.479416,-0.000000,-0.000000,-0.000000
82.512487,-0.000000,-0.000000,-0.000000
82.545558,0.000000,-0.000000,0.000000
82.578629,0.000000,0.000000,0.000000
82.611700,0.000000,0.000000,0.000000
82.644771,0.000000,0.000000,0.000000
82.677842,0.000000,0.000000,0.000000
82.710913,-0.000000,0.000000,-0.000000
82.743985,-0.000000,-0.000000,-0.000000
82.777056,-0.000000,-0.000000,-0.000000
82.810127,-0.000000,-0.000000,-0.000000
82.843198,-0.000000,-0.000000,-0.000000
82.876269,0.000000,-0.000000,0.000000
82.909340,0.000000,0.000000,0.000000
82.942411,0.000000,0.000000,0.000000
82.975483,0.000000,0.000000,0.000000
83.008554,0.000000,0.000000,0.000000
83.041625,-0.000000,0.000000,-0.000000
83.074696,-0.000000,-0.000000,-0.000000
83.107767,-0.000000,-0.000000,-0.000000
83.140838,-0.000000,-0.000000,-0.000000
83.173909,-0.000000,-0.000000,-0.000000
83.206981,0.000000,-0.000000,0.000000
83.240052,0.000000,0.000000,0.000000
83.273123,0.000000,0.000000,0.000000
83.306194,0.000000,0.000000,0.000000
83.339265,0.000000,0.000000,0.000000
83.372336,-0.000000,0.000000,-0.000000
83.405407,-0.000000,-0.000000,-0.000000
83.438478,-0.000000,-0.000000,-0.000000
83.471550,-0.000000,-0.000000,-0.000000
83.504621,-0.000000,-0.000000,-0.000000
83.537692,0.000000,-0.000000,0.000000
83.570763,0.000000,0.000000,0.000000
83.603834,0.000000,0.000000,0.000000
83.636905,0.000000,0.000000,0.000000
83.669976,0.000000,0.000000,0.000000
83.703048,-0.000000,0.000000,-0.000000
83.736119,-0.000000,-0.000000,-0.000000
83.769190,-0.000000,-0.000000,-0.000000
83.802261,-0.000000,-0.000000,-0.000000
83.835332,-0.000000,-0.000000,-0.000000
83.868403,0.000000,-0.000000,0.000000
83.901474,0.000000,0.000000,0.000000
83.934546,0.000000,0.000000,0.000000
83.967617,0.000000,0.000000,0.000000
84.000688,0.000000,0.000000,0.000000
84.033759,-0.000000,0.000000,-0.000000
84.066830,-0.000000,-0.000000,-0.000000
84.099901,-0.000000,-0.000000,-0.000000
84.132972,-0.000000,-0.000000,-0.000000
84.166044,-0.000000,-0.000000,-0.000000
84.199115,0.000000,-0.000000,0.000000
84.232186,0.000000,0.000000,0.000000
84.265257,0.000000,0.000000,0.000000
84.298328,0.000000,0.000000,0.000000
84.331399,0.000000,0.000000,0.000000
84.364470,-0.000000,0.000000,-0.000000
84.397541,-0.000000,-0.000000,-0.000000
84.430613,-0.000000,-0.000000,-0.000000
84.463684,-0.000000,-0.000000,-0.000000
84.496755,-0.000000,-0.000000,-0.000000
84.529826,0.000000,-0.000000,0.000000
84.562897,0.000000,0.000000,0.000000
84.595968,0.000000,0.000000,0.000000
84.629039,0.000000,0.000000,0.000000
84.662111,0.000000,0.000000,0.000000
84.695182,0.000000,0.000000,-0.000000
84.728253,-0.000000,-0.000000,-0.000000
84.761324,-0.000000,-0.000000,-0.000000
84.794395,-0.000000,-0.000000,-0.000000
84.827466,-0.000000,-0.000000,-0.000000
84.860537,-0.000000,-0.000000,0.000000
84.893609,0.000000,0.000000,0.000000
84.926680,0.000000,0.000000,0.000000
84.959751,0.000000,0.000000,0.000000
84.992822,0.000000,0.000000,0.000000
85.025893,0.000000,0.000000,-0.000000
85.058964,-0.000000,-0.000000,-0.000000
85.092035,-0.000000,-0.000000,-0.000000
85.125106,-0.000000,-0.000000,-0.000000
85.158178,-0.000000,-0.000000,-0.000000
85.191249,-0.000000,-0.000000,0.000000
85.224320,0.000000,0.000000,0.000000
85.257391,0.000000,0.000000,0.000000
85.290462,0.000000,0.000000,0.000000
85.323533,0.000000,0.000000,0.000000
85.356604,0.000000,0.000000,-0.000000
85.389676,-0.000000,-0.000000,-0.000000
85.422747,-0.000000,-0.000000,-0.000000
85.455818,-0.000000,-0.000000,-0.000000
85.488889,-0.000000,-0.000000,-0.000000
85.521960,-0.000000,-0.000000,0.000000
85.555031,0.000000,0.000000,0.000000
85.588102,0.000000,0.000000,0.000000
85.621174,0.000000,0.000000,0.000000
85.654245,0.000000,0.000000,0.000000
85.687316,0.000000,0.000000,-0.000000
85.720387,-0.000000,-0.000000,-0.000000
85.753458,-0.000000,-0.000000,-0.000000
85.786529,-0.000000,-0.000000,-0.000000
85.819600,-0.000000,-0.000000,-0.000000
85.852671,-0.000000,-0.000000,0.000000
85.885743,0.000000,0.000000,0.000000
85.918814,0.000000,0.000000,0.000000
85.951885,0.000000,0.000000,0.000000
85.984956,0.000000,0.000000,0.000000
86.018027,0.000000,0.000000,-0.000000
86.051098,-0.000000,-0.000000,-0.000000
86.084169,-0.000000,-0.000000,-0.000000
86.117241,-0.000000,-0.000000,-0.000000
86.150312,-0.000000,-0.000000,-0.000000
86.183383,-0.000000,-0.000000,0.000000
86.216454,0.000000,0.000000,0.000000
86.249525,0.000000,0.000000,0.000000
86.282596,0.000000,0.000000,0.000000
86.315667,0.000000,0.000000,0.000000
86.348739,0.000000,0.000000,-0.000000
86.381810,-0.000000,-0.000000,-0.000000
86.414881,-0.000000,-0.000000,-0.000000
86.447952,-0.000000,-0.000000,-0.000000
86.481023,-0.000000,-0.000000,-0.000000
86.514094,-0.000000,-0.000000,0.000000
86.547165,0.000000,0.000000,0.000000
86.580237,0.000000,0.000000,0.000000
86.613308,0.000000,0.000000,0.000000
86.646379,0.000000,0.000000,0.000000
86.679450,0.000000,0.000000,-0.000000
86.712521,-0.000000,-0.000000,-0.000000
86.745592,-0.000000,-0.000000,-0.000000
86.778663,-0.000000,-0.000000,-0.000000
86.811734,-0.000000,-0.000000,-0.000000
86.844806,-0.000000,-0.000000,0.000000
86.877877,0.000000,0.000000,0.000000
86.910948,0.000000,0.000000,0.000000
86.944019,0.000000,0.000000,0.000000
86.977090,0.000000,0.000000,0.000000
87.010161,0.000000,0.000000,-0.000000
87.043232,-0.000000,-0.000000,-0.000000
87.076304,-0.000000,-0.000000,-0.000000
87.109375,-0.000000,-0.000000,-0.000000
87.142446,-0.000000,-0.000000,-0.000000
87.175517,-0.000000,-0.000000,0.000000
87.208588,0.000000,0.000000,0.000000
87.241659,0.000000,0.000000,0.000000
87.274730,0.000000,0.000000,0.000000
87.307802,0.000000,0.000000,0.000000
87.340873,0.000000,0.000000,-0.000000
87.373944,-0.000000,-0.000000,-0.000000
87.407015,-0.000000,-0.000000,-0.000000
87.440086,-0.000000,-0.000000,-0.000000
87.473157,-0.000000,-0.000000,-0.000000
87.506228,-0.000000,-0.000000,0.000000
87.539299,0.000000,0.000000,0.000000
87.572371,0.000000,0.000000,0.000000
87.605442,0.000000,0.000000,0.000000
87.638513,0.000000,0.000000,0.000000
87.671584,0.000000,0.000000,-0.000000
87.704655,-0.000000,-0.000000,-0.000000
87.737726,-0.000000,-0.000000,-0.000000
87.770797,-0.000000,-0.000000,-0.000000
87.803869,-0.000000,-0.000000,-0.000000
87.836940,-0.000000,-0.000000,0.000000
87.870011,0.000000,0.000000,0.000000
87.903082,0.000000,0.000000,0.000000
87.936153,0.000000,0.000000,0.000000
87.969224,0.000000,0.000000,0.000000
88.002295,0.000000,0.000000,-0.000000
88.035367,-0.000000,-0.000000,-0.000000
88.068438,-0.000000,-0.000000,-0.000000
88.101509,-0.000000,-0.000000,-0.000000
88.134580,-0.000000,-0.000000,-0.000000
88.167651,-0.000000,-0.000000,0.000000
88.200722,0.000000,0.000000,0.000000
88.233793,0.000000,0.000000,0.000000
88.266864,0.000000,0.000000,0.000000
88.299936,0.000000,0.000000,0.000000
88.333007,0.000000,0.000000,-0.000000
88.366078,-0.000000,-0.000000,-0.000000
88.399149,-0.000000,-0.000000,-0.000000
88.432220,-0.000000,-0.000000,-0.000000
88.465291,-0.000000,-0.000000,-0.000000
88.498362,-0.000000,-0.000000,0.000000
88.531434,0.000000,0.000000,0.000000
88.564505,0.000000,0.000000,0.000000
88.597576,0.000000,0.000000,0.000000
88.630647,0.000000,0.000000,0.000000
88.663718,0.000000,0.000000,-0.000000
88.696789,-0.000000,-0.000000,-0.000000
88.729860,-0.000000,-0.000000,-0.000000
88.762932,-0.000000,-0.000000,-0.000000
88.796003,-0.000000,-0.000000,-0.000000
88.829074,-0.000000,-0.000000,0.000000
88.862145,0.000000,0.000000,0.000000
88.895216,0.000000,0.000000,0.000000
88.928287,0.000000,0.000000,0.000000
88.961358,0.000000,0.000000,0.000000
88.994430,0.000000,0.000000,-0.000000
89.027501,-0.000000,-0.000000,-0.000000
89.060572,-0.000000,-0.000000,-0.000000
89.093643,-0.000000,-0.000000,-0.000000
89.126714,-0.000000,-0.000000,-0.000000
89.159785,-0.000000,-0.000000,0.000000
89.192856,0.000000,0.000000,0.000000
89.225927,0.000000,0.000000,0.000000
89.258999,0.000000,0.000000,0.000000
89.292070,0.000000,0.000000,0.000000
89.325141,0.000000,0.000000,-0.000000
89.358212,-0.000000,-0.000000,-0.000000
89.391283,-0.000000,-0.000000,-0.000000
89.424354,-0.000000,-0.000000,-0.000000
89.457425,-0.000000,-0.000000,-0.000000
89.490497,-0.000000,-0.000000,0.000000
89.523568,0.000000,0.000000,0.000000
89.556639,0.000000,0.000000,0.000000
89.589710,0.000000,0.000000,0.000000
89.622781,0.000000,0.000000,0.000000
89.655852,0.000000,0.000000,-0.000000
89.688923,-0.000000,-0.000000,-0.000000
89.721995,-0.000000,-0.000000,-0.000000
89.755066,-0.000000,-0.000000,-0.000000
89.788137,-0.000000,-0.000000,-0.000000
89.821208,-0.000000,-0.000000,0.000000
89.854279,0.000000,0.000000,0.000000
89.887350,0.000000,0.000000,0.000000
89.920421,0.000000,0.000000,0.000000
89.953492,0.000000,0.000000,0.000000
89.986564,0.000000,0.000000,-0.000000
90.019635,-0.000000,-0.000000,-0.000000
90.052706,-0.000000,-0.000000,-0.000000
90.085777,-0.000000,-0.000000,-0.000000
90.118848,-0.000000,-0.000000,-0.000000
90.151919,-0.000000,-0.000000,0.000000
90.184990,0.000000,0.000000,0.000000
90.218062,0.000000,0.000000,0.000000
90.251133,0.000000,0.000000,0.000000
90.284204,0.000000,0.000000,0.000000
90.317275,0.000000,0.000000,-0.000000
90.350346,-0.000000,-0.000000,-0.000000
90.383417,-0.000000,-0.000000,-0.000000
90.416488,-0.000000,-0.000000,-0.000000
90.449560,-0.000000,-0.000000,-0.000000
90.482631,-0.000000,-0.000000,0.000000
90.515702,0.000000,0.000000,0.000000
90.548773,0.000000,0.000000,0.000000
90.581844,0.000000,0.000000,0.000000
90.614915,0.000000,0.000000,0.000000
90.647986,0.000000,0.000000,-0.000000
90.681057,-0.000000,-0.000000,-0.000000
90.714129,-0.000000,-0.000000,-0.000000
90.747200,-0.000000,-0.000000,-0.000000
90.780271,-0.000000,-0.000000,-0.000000
90.813342,-0.000000,-0.000000,0.000000
90.846413,0.000000,0.000000,0.000000
90.879484,0.000000,0.000000,0.000000
90.912555,0.000000,0.000000,0.000000
90.945627,0.000000,0.000000,0.000000
90.978698,0.000000,0.000000,-0.000000
91.011769,-0.000000,-0.000000,-0.000000
91.044840,-0.000000,-0.000000,-0.000000
91.077911,-0.000000,-0.000000,-0.000000
91.110982,-0.000000,-0.000000,-0.000000
91.144053,-0.000000,-0.000000,0.000000
91.177125,0.000000,0.000000,0.000000
91.210196,0.000000,0.000000,0.000000
91.243267,0.000000,0.000000,0.000000
91.276338,0.000000,0.000000,0.000000
91.309409,0.000000,0.000000,-0.000000
91.342480,-0.000000,-0.000000,-0.000000
91.375551,-0.000000,-0.000000,-0.000000
91.408623,-0.000000,-0.000000,-0.000000
91.441694,-0.000000,-0.000000,-0.000000
91.474765,-0.000000,-0.000000,0.000000
91.507836,0.000000,0.000000,0.000000
91.540907,0.000000,0.000000,0.000000
91.573978,0.000000,0.000000,0.000000
91.607049,0.000000,0.000000,0.000000
91.640120,0.000000,0.000000,-0.000000
91.673192,-0.000000,-0.000000,-0.000000
91.706263,-0.000000,-0.000000,-0.000000
91.739334,-0.000000,-0.000000,-0.000000
91.772405,-0.000000,-0.000000,-0.000000
91.805476,-0.000000,-0.000000,0.000000
91.838547,0.000000,0.000000,0.000000
91.871618,0.000000,0.000000,0.000000
91.904690,0.000000,0.000000,0.000000
91.937761,0.000000,0.000000,0.000000
91.970832,0.000000,0.000000,-0.000000
92.003903,-0.000000,-0.000000,-0.000000
92.036974,-0.000000,-0.000000,-0.000000
92.070045,-0.000000,-0.000000,-0.000000
92.103116,-0.000000,-0.000000,-0.000000
92.136188,-0.000000,-0.000000,0.000000
92.169259,0.000000,0.000000,0.000000
92.202330,0.000000,0.000000,0.000000
92.235401,0.000000,0.000000,0.000000
92.268472,0.000000,0.000000,0.000000
92.301543,0.000000,0.000000,-0.000000
92.334614,-0.000000,-0.000000,-0.000000
92.367685,-0.000000,-0.000000,-0.000000
92.400757,-0.000000,-0.000000,-0.000000
92.433828,-0.000000,-0.000000,-0.000000
92.466899,-0.000000,-0.000000,0.000000
92.499970,0.000000,0.000000,0.000000
92.533041,0.000000,0.000000,0.000000
92.566112,0.000000,0.000000,0.000000
92.599183,0.000000,0.000000,0.000000
92.632255,0.000000,0.000000,-0.000000
92.665326,-0.000000,-0.000000,-0.000000
92.698397,-0.000000,-0.000000,-0.000000
92.731468,-0.000000,-0.000000,-0.000000
92.764539,-0.000000,-0.000000,-0.000000
92.797610,-0.000000,-0.000000,0.000000
92.830681,0.000000,0.000000,0.000000
92.863753,0.000000,0.000000,0.000000
92.896824,0.000000,0.000000,0.000000
92.929895,0.000000,0.000000,0.000000
92.962966,0.000000,0.000000,-0.000000
92.996037,-0.000000,-0.000000,-0.000000
93.029108,-0.000000,-0.000000,-0.000000
93.062179,-0.000000,-0.000000,-0.000000
93.095250,-0.000000,-0.000000,-0.000000
93.128322,-0.000000,-0.000000,0.000000
93.161393,0.000000,0.000000,0.000000
93.194464,0.000000,0.000000,0.000000
93.227535,0.000000,0.000000,0.000000
93.260606,0.000000,0.000000,0.000000
93.293677,0.000000,0.000000,-0.000000
93.326748,-0.000000,-0.000000,-0.000000
93.359820,-0.000000,-0.000000,-0.000000
93.392891,-0.000000,-0.000000,-0.000000
93.425962,-0.000000,-0.000000,-0.000000
93.459033,-0.000000,-0.000000,0.000000
93.492104,0.000000,0.000000,0.000000
93.525175,0.000000,0.000000,0.000000
93.558246,0.000000,0.000000,0.000000
93.591318,0.000000,0.000000,0.000000
93.624389,0.000000,0.000000,-0.000000
93.657460,-0.000000,-0.000000,-0.000000
93.690531,-0.000000,-0.000000,-0.000000
93.723602,-0.000000,-0.000000,-0.000000
93.756673,-0.000000,-0.000000,-0.000000
93.789744,-0.000000,-0.000000,-0.000000
93.822815,0.000000,0.000000,0.000000
93.855887,0.000000,0.000000,0.000000
93.888958,0.000000,0.000000,0.000000
93.922029,0.000000,0.000000,0.000000
93.955100,0.000000,0.000000,0.000000
93.988171,-0.000000,-0.000000,-0.000000
94.021242,-0.000000,-0.000000,-0.000000
94.054313,-0.000000,-0.000000,-0.000000
94.087385,-0.000000,-0.000000,-0.000000
94.120456,-0.000000,-0.000000,-0.000000
94.153527,0.000000,0.000000,0.000000
94.186598,0.000000,0.000000,0.000000
94.219669,0.000000,0.000000,0.000000
94.252740,0.000000,0.000000,0.000000
94.285811,0.000000,0.000000,0.000000
94.318883,-0.000000,-0.000000,-0.000000
94.351954,-0.000000,-0.000000,-0.000000
94.385025,-0.000000,-0.000000,-0.000000
94.418096,-0.000000,-0.000000,-0.000000
94.451167,-0.000000,-0.000000,-0.000000
94.484238,0.000000,0.000000,0.000000
94.517309,0.000000,0.000000,0.000000
94.550381,0.000000,0.000000,0.000000
94.583452,0.000000,0.000000,0.000000
94.616523,0.000000,0.000000,0.000000
94.649594,-0.000000,-0.000000,-0.000000
94.682665,-0.000000,-0.000000,-0.000000
94.715736,-0.000000,-0.000000,-0.000000
94.748807,-0.000000,-0.000000,-0.000000
94.781878,-0.000000,-0.000000,-0.000000
94.814950,0.000000,0.000000,0.000000
94.848021,0.000000,0.000000,0.000000
94.881092,0.000000,0.000000,0.000000
94.914163,0.000000,0.000000,0.000000
94.947234,0.000000,0.000000,0.000000
94.980305,-0.000000,-0.000000,-0.000000
95.013376,-0.000000,-0.000000,-0.000000
95.046448,-0.000000,-0.000000,-0.000000
95.079519,-0.000000,-0.000000,-0.000000
95.112590,-0.000000,-0.000000,-0.000000
95.145661,0.000000,0.000000,0.000000
95.178732,0.000000,0.000000,0.000000
95.211803,0.000000,0.000000,0.000000
95.244874,0.000000,0.000000,0.000000
95.277946,0.000000,0.000000,0.000000
95.311017,-0.000000,-0.000000,-0.000000
95.344088,-0.000000,-0.000000,-0.000000
95.377159,-0.000000,-0.000000,-0.000000
95.410230,-0.000000,-0.000000,-0.000000
95.443301,-0.000000,-0.000000,-0.000000
95.476372,0.000000,0.000000,0.000000
95.509443,0.000000,0.000000,0.000000
95.542515,0.000000,0.000000,0.000000
95.575586,0.000000,0.000000,0.000000
95.608657,0.000000,0.000000,0.000000
95.641728,-0.000000,-0.000000,-0.000000
95.674799,-0.000000,-0.000000,-0.000000
95.707870,-0.000000,-0.000000,-0.000000
95.740941,-0.000000,-0.000000,-0.000000
95.774013,-0.000000,-0.000000,-0.000000
95.807084,0.000000,0.000000,0.000000
95.840155,0.000000,0.000000,0.000000
95.873226,0.000000,0.000000,0.000000
95.906297,0.000000,0.000000,0.000000
95.939368,0.000000,0.000000,0.000000
95.972439,-0.000000,-0.000000,-0.000000
96.005511,-0.000000,-0.000000,-0.000000
96.038582,-0.000000,-0.000000,-0.000000
96.071653,-0.000000,-0.000000,-0.000000
96.104724,-0.000000,-0.000000,-0.000000
96.137795,0.000000,0.000000,0.000000
96.170866,0.000000,0.000000,0.000000
96.203937,0.000000,0.000000,0.000000
96.237008,0.000000,0.000000,0.000000
96.270080,0.000000,0.000000,0.000000
96.303151,-0.000000,-0.000000,-0.000000
96.336222,-0.000000,-0.000000,-0.000000
96.369293,-0.000000,-0.000000,-0.000000
96.402364,-0.000000,-0.000000,-0.000000
96.435435,-0.000000,-0.000000,-0.000000
96.468506,0.000000,0.000000,0.000000
96.501578,0.000000,0.000000,0.000000
96.534649,0.000000,0.000000,0.000000
96.567720,0.000000,0.000000,0.000000
96.600791,0.000000,0.000000,0.000000
96.633862,-0.000000,-0.000000,-0.000000
96.666933,-0.000000,-0.000000,-0.000000
96.700004,-0.000000,-0.000000,-0.000000
96.733076,-0.000000,-0.000000,-0.000000
96.766147,-0.000000,-0.000000,-0.000000
96.799218,0.000000,0.000000,0.000000
96.832289,0.000000,0.000000,0.000000
96.865360,0.000000,0.000000,0.000000
96.898431,0.000000,0.000000,0.000000
96.931502,0.000000,0.000000,0.000000
96.964574,-0.000000,-0.000000,-0.000000
96.997645,-0.000000,-0.000000,-0.000000
97.030716,-0.000000,-0.000000,-0.000000
97.063787,-0.000000,-0.000000,-0.000000
97.096858,-0.000000,-0.000000,-0.000000
97.129929,0.000000,0.000000,0.000000
97.163000,0.000000,0.000000,0.000000
97.196071,0.000000,0.000000,0.000000
97.229143,0.000000,0.000000,0.000000
97.262214,0.000000,0.000000,0.000000
97.295285,-0.000000,-0.000000,-0.000000
97.328356,-0.000000,-0.000000,-0.000000
97.361427,-0.000000,-0.000000,-0.000000
97.394498,-0.000000,-0.000000,-0.000000
97.427569,-0.000000,-0.000000,-0.000000
97.460641,0.000000,0.000000,0.000000
97.493712,0.000000,0.000000,0.000000
97.526783,0.000000,0.000000,0.000000
97.559854,0.000000,0.000000,0.000000
97.592925,0.000000,0.000000,0.000000
97.625996,-0.000000,-0.000000,-0.000000
97.659067,-0.000000,-0.000000,-0.000000
97.692139,-0.000000,-0.000000,-0.000000
97.725210,-0.000000,-0.000000,-0.000000
97.758281,-0.000000,-0.000000,-0.000000
97.791352,0.000000,0.000000,0.000000
97.824423,0.000000,0.000000,0.000000
97.857494,0.000000,0.000000,0.000000
97.890565,0.000000,0.000000,0.000000
97.923636,0.000000,0.000000,0.000000
97.956708,-0.000000,-0.000000,-0.000000
97.989779,-0.000000,-0.000000,-0.000000
98.022850,-0.000000,-0.000000,-0.000000
98.055921,-0.000000,-0.000000,-0.000000
98.088992,-0.000000,-0.000000,-0.000000
98.122063,0.000000,0.000000,0.000000
98.155134,0.000000,0.000000,0.000000
98.188206,0.000000,0.000000,0.000000
98.221277,0.000000,0.000000,0.000000
98.254348,0.000000,0.000000,0.000000
98.287419,-0.000000,-0.000000,-0.000000
98.320490,-0.000000,-0.000000,-0.000000
98.353561,-0.000000,-0.000000,-0.000000
98.386632,-0.000000,-0.000000,-0.000000
98.419704,-0.000000,-0.000000,-0.000000
98.452775,0.000000,0.000000,0.000000
98.485846,0.000000,0.000000,0.000000
98.518917,0.000000,0.000000,0.000000
98.551988,0.000000,0.000000,0.000000
98.585059,0.000000,0.000000,0.000000
98.618130,-0.000000,-0.000000,-0.000000
98.651201,-0.000000,-0.000000,-0.000000
98.684273,-0.000000,-0.000000,-0.000000
98.717344,-0.000000,-0.000000,-0.000000
98.750415,-0.000000,-0.000000,-0.000000
98.783486,0.000000,0.000000,0.000000
98.816557,0.000000,0.000000,0.000000
98.849628,0.000000,0.000000,0.000000
98.882699,0.000000,0.000000,0.000000
98.915771,0.000000,0.000000,0.000000
98.948842,-0.000000,-0.000000,-0.000000
98.981913,-0.000000,-0.000000,-0.000000
99.014984,-0.000000,-0.000000,-0.000000
99.048055,-0.000000,-0.000000,-0.000000
99.081126,-0.000000,-0.000000,-0.000000
99.114197,0.000000,0.000000,0.000000
99.147269,0.000000,0.000000,0.000000
99.180340,0.000000,0.000000,0.000000
99.213411,0.000000,0.000000,0.000000
99.246482,0.000000,0.000000,0.000000
99.279553,-0.000000,-0.000000,-0.000000
99.312624,-0.000000,-0.000000,-0.000000
99.345695,-0.000000,-0.000000,-0.000000
99.378767,-0.000000,-0.000000,-0.000000
99.411838,-0.000000,-0.000000,-0.000000
99.444909,0.000000,0.000000,0.000000
99.477980,0.000000,0.000000,0.000000
99.511051,0.000000,0.000000,0.000000
99.544122,0.000000,0.000000,0.000000
99.577193,0.000000,0.000000,0.000000
99.610264,-0.000000,-0.000000,-0.000000
99.643336,-0.000000,-0.000000,-0.000000
99.676407,-0.000000,-0.000000,-0.000000
99.709478,-0.000000,-0.000000,-0.000000
99.742549,-0.000000,-0.000000,-0.000000
99.775620,0.000000,0.000000,0.000000
99.808691,0.000000,0.000000,0.000000
99.841762,0.000000,0.000000,0.000000
99.874834,0.000000,0.000000,0.000000
99.907905,0.000000,0.000000,0.000000
99.940976,-0.000000,-0.000000,-0.000000
99.974047,-0.000000,-0.000000,-0.000000
100.007118,-0.000000,-0.000000,-0.000000
100.040189,-0.000000,-0.000000,-0.000000
100.073260,-0.000000,-0.000000,-0.000000
100.106332,0.000000,0.000000,0.000000
100.139403,0.000000,0.000000,0.000000
100.172474,0.000000,0.000000,0.000000
100.205545,0.000000,0.000000,0.000000
100.238616,0.000000,0.000000,0.000000
100.271687,-0.000000,-0.000000,-0.000000
100.304758,-0.000000,-0.000000,-0.000000
100.337829,-0.000000,-0.000000,-0.000000
100.370901,-0.000000,-0.000000,-0.000000
100.403972,-0.000000,-0.000000,-0.000000
100.437043,0.000000,0.000000,0.000000
100.470114,0.000000,0.000000,0.000000
100.503185,0.000000,0.000000,0.000000
100.536256,0.000000,0.000000,0.000000
100.569327,0.000000,0.000000,0.000000
100.602399,-0.000000,-0.000000,-0.000000
100.635470,-0.000000,-0.000000,-0.000000
100.668541,-0.000000,-0.000000,-0.000000
100.701612,-0.000000,-0.000000,-0.000000
100.734683,-0.000000,-0.000000,-0.000000
100.767754,0.000000,0.000000,0.000000
100.800825,0.000000,0.000000,0.000000
100.833897,0.000000,0.000000,0.000000
100.866968,0.000000,0.000000,0.000000
100.900039,0.000000,0.000000,0.000000
100.933110,-0.000000,-0.000000,-0.000000
100.966181,-0.000000,-0.000000,-0.000000
100.999252,-0.000000,-0.000000,-0.000000
101.032323,-0.000000,-0.000000,-0.000000
101.065394,-0.000000,-0.000000,-0.000000
101.098466,0.000000,0.000000,0.000000
101.131537,0.000000,0.000000,0.000000
101.164608,0.000000,0.000000,0.000000
101.197679,0.000000,0.000000,0.000000
101.230750,0.000000,0.000000,0.000000
101.263821,-0.000000,-0.000000,-0.000000
101.296892,-0.000000,-0.000000,-0.000000
101.329964,-0.000000,-0.000000,-0.000000
101.363035,-0.000000,-0.000000,-0.000000
101.396106,-0.000000,-0.000000,-0.000000
101.429177,0.000000,0.000000,0.000000
101.462248,0.000000,0.000000,0.000000
101.495319,0.000000,0.000000,0.000000
101.528390,0.000000,0.000000,0.000000
101.561462,0.000000,0.000000,0.000000
101.594533,-0.000000,-0.000000,-0.000000
101.627604,-0.000000,-0.000000,-0.000000
101.660675,-0.000000,-0.000000,-0.000000
101.693746,-0.000000,-0.000000,-0.000000
101.726817,-0.000000,-0.000000,-0.000000
101.759888,0.000000,0.000000,0.000000
101.792960,0.000000,0.000000,0.000000
101.826031,0.000000,0.000000,0.000000
101.859102,0.000000,0.000000,0.000000
101.892173,0.000000,0.000000,0.000000
101.925244,-0.000000,-0.000000,-0.000000
101.958315,-0.000000,-0.000000,-0.000000
101.991386,-0.000000,-0.000000,-0.000000
102.024457,-0.000000,-0.000000,-0.000000
102.057529,-0.000000,-0.000000,-0.000000
102.090600,0.000000,0.000000,0.000000
102.123671,0.000000,0.000000,0.000000
102.156742,0.000000,0.000000,0.000000
102.189813,0.000000,0.000000,0.000000
102.222884,0.000000,0.000000,0.000000
102.255955,-0.000000,-0.000000,-0.000000
102.289027,-0.000000,-0.000000,-0.000000
102.322098,-0.000000,-0.000000,-0.000000
102.355169,-0.000000,-0.000000,-0.000000
102.388240,-0.000000,-0.000000,-0.000000
102.421311,0.000000,0.000000,0.000000
102.454382,0.000000,0.000000,0.000000
102.487453,0.000000,0.000000,0.000000
102.520525,0.000000,0.000000,0.000000
102.553596,0.000000,0.000000,0.000000
102.586667,-0.000000,-0.000000,-0.000000
102.619738,-0.000000,-0.000000,-0.000000
102.652809,-0.000000,-0.000000,-0.000000
102.685880,-0.000000,-0.000000,-0.000000
102.718951,-0.000000,-0.000000,-0.000000
102.752022,0.000000,0.000000,0.000000
102.785094,0.000000,0.000000,0.000000
102.818165,0.000000,0.000000,0.000000
102.851236,0.000000,0.000000,0.000000
102.884307,0.000000,0.000000,0.000000
102.917378,-0.000000,-0.000000,-0.000000
102.950449,-0.000000,-0.000000,-0.000000
102.983520,-0.000000,-0.000000,-0.000000
103.016592,-0.000000,-0.000000,-0.000000
103.049663,-0.000000,-0.000000,-0.000000
103.082734,0.000000,0.000000,0.000000
103.115805,0.000000,0.000000,0.000000
103.148876,0.000000,0.000000,0.000000
103.181947,0.000000,0.000000,0.000000
103.215018,0.000000,0.000000,0.000000
103.248090,-0.000000,-0.000000,-0.000000
103.281161,-0.000000,-0.000000,-0.000000
103.314232,-0.000000,-0.000000,-0.000000
103.347303,-0.000000,-0.000000,-0.000000
103.380374,-0.000000,-0.000000,-0.000000
103.413445,0.000000,0.000000,0.000000
103.446516,0.000000,0.000000,0.000000
103.479587,0.000000,0.000000,0.000000
103.512659,0.000000,0.000000,0.000000
103.545730,0.000000,0.000000,0.000000
103.578801,-0.000000,-0.000000,-0.000000
103.611872,-0.000000,-0.000000,-0.000000
103.644943,-0.000000,-0.000000,-0.000000
103.678014,-0.000000,-0.000000,-0.000000
103.711085,-0.000000,-0.000000,-0.000000
103.744157,0.000000,0.000000,0.000000
103.777228,0.000000,0.000000,0.000000
103.810299,0.000000,0.000000,0.000000
103.843370,0.000000,0.000000,0.000000
103.876441,0.000000,0.000000,0.000000
103.909512,-0.000000,-0.000000,-0.000000
103.942583,-0.000000,-0.000000,-0.000000
103.975655,-0.000000,-0.000000,-0.000000
104.008726,-0.000000,-0.000000,-0.000000
104.041797,-0.000000,-0.000000,-0.000000
104.074868,0.000000,0.000000,0.000000
104.107939,0.000000,0.000000,0.000000
104.141010,0.000000,0.000000,0.000000
104.174081,0.000000,0.000000,0.000000
104.207152,0.000000,0.000000,0.000000
104.240224,-0.000000,-0.000000,-0.000000
104.273295,-0.000000,-0.000000,-0.000000
104.306366,-0.000000,-0.000000,-0.000000
104.339437,-0.000000,-0.000000,-0.000000
104.372508,-0.000000,-0.000000,-0.000000
104.405579,0.000000,0.000000,0.000000
104.438650,0.000000,0.000000,0.000000
104.471722,0.000000,0.000000,0.000000
104.504793,0.000000,0.000000,0.000000
104.537864,0.000000,0.000000,0.000000
104.570935,-0.000000,-0.000000,-0.000000
104.604006,-0.000000,-0.000000,-0.000000
104.637077,-0.000000,-0.000000,-0.000000
104.670148,-0.000000,-0.000000,-0.000000
104.703220,-0.000000,-0.000000,-0.000000
104.736291,0.000000,0.000000,0.000000
104.769362,0.000000,0.000000,0.000000
104.802433,0.000000,0.000000,0.000000
104.835504,0.000000,0.000000,0.000000
104.868575,0.000000,0.000000,0.000000
104.901646,-0.000000,-0.000000,-0.000000
104.934718,-0.000000,-0.000000,-0.000000
104.967789,-0.000000,-0.000000,-0.000000
105.000860,-0.000000,-0.000000,-0.000000
105.033931,-0.000000,-0.000000,-0.000000
105.067002,0.000000,0.000000,0.000000
105.100073,0.000000,0.000000,0.000000
105.133144,0.000000,0.000000,0.000000
105.166215,0.000000,0.000000,0.000000
105.199287,0.000000,0.000000,0.000000
105.232358,-0.000000,-0.000000,-0.000000
105.265429,-0.000000,-0.000000,-0.000000
105.298500,-0.000000,-0.000000,-0.000000
105.331571,-0.000000,-0.000000,-0.000000
105.364642,-0.000000,-0.000000,-0.000000
105.397713,0.000000,0.000000,0.000000
105.430785,0.000000,0.000000,0.000000
105.463856,0.000000,0.000000,0.000000
105.496927,0.000000,0.000000,0.000000
105.529998,0.000000,0.000000,0.000000
105.563069,-0.000000,-0.000000,-0.000000
105.596140,-0.000000,-0.000000,-0.000000
105.629211,-0.000000,-0.000000,-0.000000
105.662283,-0.000000,-0.000000,-0.000000
105.695354,-0.000000,-0.000000,-0.000000
105.728425,0.000000,0.000000,0.000000
105.761496,0.000000,0.000000,0.000000
105.794567,0.000000,0.000000,0.000000
105.827638,0.000000,0.000000,0.000000
105.860709,0.000000,0.000000,0.000000
105.893780,-0.000000,-0.000000,-0.000000
105.926852,-0.000000,-0.000000,-0.000000
105.959923,-0.000000,-0.000000,-0.000000
105.992994,-0.000000,-0.000000,-0.000000
106.026065,-0.000000,-0.000000,-0.000000
106.059136,0.000000,0.000000,0.000000
106.092207,0.000000,0.000000,0.000000
106.125278,0.000000,0.000000,0.000000
106.158350,0.000000,0.000000,0.000000
106.191421,0.000000,0.000000,0.000000
106.224492,-0.000000,-0.000000,-0.000000
106.257563,-0.000000,-0.000000,-0.000000
106.290634,-0.000000,-0.000000,-0.000000
106.323705,-0.000000,-0.000000,-0.000000
106.356776,-0.000000,-0.000000,-0.000000
106.389848,0.000000,0.000000,0.000000
106.422919,0.000000,0.000000,0.000000
106.455990,0.000000,0.000000,0.000000
106.489061,0.000000,0.000000,0.000000
106.522132,0.000000,0.000000,0.000000
106.555203,-0.000000,-0.000000,-0.000000
106.588274,-0.000000,-0.000000,-0.000000
106.621345,-0.000000,-0.000000,-0.000000
106.654417,-0.000000,-0.000000,-0.000000
106.687488,-0.000000,-0.000000,-0.000000
106.720559,0.000000,0.000000,0.000000
106.753630,0.000000,0.000000,0.000000
106.786701,0.000000,0.000000,0.000000
106.819772,0.000000,0.000000,0.000000
106.852843,0.000000,0.000000,0.000000
106.885915,-0.000000,-0.000000,-0.000000
106.918986,-0.000000,-0.000000,-0.000000
106.952057,-0.000000,-0.000000,-0.000000
106.985128,-0.000000,-0.000000,-0.000000
107.018199,-0.000000,-0.000000,-0.000000
107.051270,0.000000,0.000000,0.000000
107.084341,0.000000,0.000000,0.000000
107.117413,0.000000,0.000000,0.000000
107.150484,0.000000,0.000000,0.000000
107.183555,0.000000,0.000000,0.000000
107.216626,-0.000000,-0.000000,-0.000000
107.249697,-0.000000,-0.000000,-0.000000
107.282768,-0.000000,-0.000000,-0.000000
107.315839,-0.000000,-0.000000,-0.000000
107.348911,-0.000000,-0.000000,-0.000000
107.381982,0.000000,0.000000,0.000000
107.415053,0.000000,0.000000,0.000000
107.448124,0.000000,0.000000,0.000000
107.481195,0.000000,0.000000,0.000000
107.514266,0.000000,0.000000,0.000000
107.547337,-0.000000,-0.000000,-0.000000
107.580408,-0.000000,-0.000000,-0.000000
107.613480,-0.000000,-0.000000,-0.000000
107.646551,-0.000000,-0.000000,-0.000000
107.679622,-0.000000,-0.000000,-0.000000
107.712693,0.000000,0.000000,0.000000
107.745764,0.000000,0.000000,0.000000
107.778835,0.000000,0.000000,0.000000
107.811906,0.000000,0.000000,0.000000
107.844978,0.000000,0.000000,0.000000
107.878049,-0.000000,-0.000000,-0.000000
107.911120,-0.000000,-0.000000,-0.000000
107.944191,-0.000000,-0.000000,-0.000000
107.977262,-0.000000,-0.000000,-0.000000
108.010333,-0.000000,-0.000000,-0.000000
108.043404,0.000000,0.000000,0.000000
108.076476,0.000000,0.000000,0.000000
108.109547,0.000000,0.000000,0.000000
108.142618,0.000000,0.000000,0.000000
108.175689,0.000000,0.000000,0.000000
108.208760,-0.000000,-0.000000,-0.000000
108.241831,-0.000000,-0.000000,-0.000000
108.274902,-0.000000,-0.000000,-0.000000
108.307973,-0.000000,-0.000000,-0.000000
108.341045,-0.000000,-0.000000,-0.000000
108.374116,0.000000,0.000000,0.000000
108.407187,0.000000,0.000000,0.000000
108.440258,0.000000,0.000000,0.000000
108.473329,0.000000,0.000000,0.000000
108.506400,0.000000,0.000000,0.000000
108.539471,-0.000000,-0.000000,-0.000000
108.572543,-0.000000,-0.000000,-0.000000
108.605614,-0.000000,-0.000000,-0.000000
108.638685,-0.000000,-0.000000,-0.000000
108.671756,-0.000000,-0.000000,-0.000000
108.704827,0.000000,0.000000,0.000000
108.737898,0.000000,0.000000,0.000000
108.770969,0.000000,0.000000,0.000000
108.804041,0.000000,0.000000,0.000000
108.837112,0.000000,0.000000,0.000000
108.870183,-0.000000,-0.000000,-0.000000
108.903254,-0.000000,-0.000000,-0.000000
108.936325,-0.000000,-0.000000,-0.000000
108.969396,-0.000000,-0.000000,-0.000000
109.002467,-0.000000,-0.000000,-0.000000
109.035538,0.000000,0.000000,0.000000
109.068610,0.000000,0.000000,0.000000
109.101681,0.000000,0.000000,0.000000
109.134752,0.000000,0.000000,0.000000
109.167823,0.000000,0.000000,0.000000
109.200894,-0.000000,-0.000000,-0.000000
109.233965,-0.000000,-0.000000,-0.000000
109.267036,-0.000000,-0.000000,-0.000000
109.300108,-0.000000,-0.000000,-0.000000
109.333179,-0.000000,-0.000000,-0.000000
109.366250,0.000000,0.000000,0.000000
109.399321,0.000000,0.000000,0.000000
109.432392,0.000000,0.000000,0.000000
109.465463,0.000000,0.000000,0.000000
109.498534,0.000000,0.000000,0.000000
109.531606,-0.000000,-0.000000,-0.000000
109.564677,-0.000000,-0.000000,-0.000000
109.597748,-0.000000,-0.000000,-0.000000
109.630819,-0.000000,-0.000000,-0.000000
109.663890,-0.000000,-0.000000,-0.000000
109.696961,0.000000,0.000000,0.000000
109.730032,0.000000,0.000000,0.000000
109.763104,0.000000,0.000000,0.000000
109.796175,0.000000,0.000000,0.000000
109.829246,0.000000,0.000000,0.000000
109.862317,-0.000000,-0.000000,-0.000000
109.895388,-0.000000,-0.000000,-0.000000
109.928459,-0.000000,-0.000000,-0.000000
109.961530,-0.000000,-0.000000,-0.000000
109.994601,-0.000000,-0.000000,-0.000000
110.027673,0.000000,0.000000,0.000000
110.060744,0.000000,0.000000,0.000000
110.093815,0.000000,0.000000,0.000000
110.126886,0.000000,0.000000,0.000000
110.159957,0.000000,0.000000,0.000000
110.193028,-0.000000,-0.000000,-0.000000
110.226099,-0.000000,-0.000000,-0.000000
110.259171,-0.000000,-0.000000,-0.000000
110.292242,-0.000000,-0.000000,-0.000000
110.325313,-0.000000,-0.000000,-0.000000
110.358384,0.000000,0.000000,0.000000
110.391455,0.000000,0.000000,0.000000
110.424526,0.000000,0.000000,0.000000
110.457597,0.000000,0.000000,0.000000
110.490669,0.000000,0.000000,0.000000
110.523740,-0.000000,-0.000000,-0.000000
110.556811,-0.000000,-0.000000,-0.000000
110.589882,-0.000000,-0.000000,-0.000000
110.622953,-0.000000,-0.000000,-0.000000
110.656024,-0.000000,-0.000000,-0.000000
110.689095,0.000000,0.000000,0.000000
110.722166,0.000000,0.000000,0.000000
110.755238,0.000000,0.000000,0.000000
110.788309,0.000000,0.000000,0.000000
110.821380,0.000000,0.000000,0.000000
110.854451,-0.000000,-0.000000,-0.000000
110.887522,-0.000000,-0.000000,-0.000000
110.920593,-0.000000,-0.000000,-0.000000
110.953664,-0.000000,-0.000000,-0.000000
110.986736,-0.000000,-0.000000,-0.000000
111.019807,0.000000,0.000000,0.000000
111.052878,0.000000,0.000000,0.000000
111.085949,0.000000,0.000000,0.000000
111.119020,0.000000,0.000000,0.000000
111.152091,0.000000,0.000000,0.000000
111.185162,-0.000000,-0.000000,-0.000000
111.218234,-0.000000,-0.000000,-0.000000
111.251305,-0.000000,-0.000000,-0.000000
111.284376,-0.000000,-0.000000,-0.000000
111.317447,-0.000000,-0.000000,-0.000000
111.350518,0.000000,0.000000,0.000000
111.383589,0.000000,0.000000,0.000000
111.416660,0.000000,0.000000,0.000000
111.449731,0.000000,0.000000,0.000000
111.482803,0.000000,0.000000,0.000000
111.515874,-0.000000,-0.000000,-0.000000
111.548945,-0.000000,-0.000000,-0.000000
111.582016,-0.000000,-0.000000,-0.000000
111.615087,-0.000000,-0.000000,-0.000000
111.648158,-0.000000,-0.000000,-0.000000
111.681229,0.000000,0.000000,0.000000
111.714301,0.000000,0.000000,0.000000
111.747372,0.000000,0.000000,0.000000
111.780443,0.000000,0.000000,0.000000
111.813514,0.000000,0.000000,0.000000
111.846585,-0.000000,-0.000000,-0.000000
111.879656,-0.000000,-0.000000,-0.000000
111.912727,-0.000000,-0.000000,-0.000000
111.945799,-0.000000,-0.000000,-0.000000
111.978870,-0.000000,-0.000000,-0.000000
112.011941,0.000000,0.000000,0.000000
112.045012,0.000000,0.000000,0.000000
112.078083,0.000000,0.000000,0.000000
112.111154,0.000000,0.000000,0.000000
112.144225,0.000000,0.000000,0.000000
112.177296,-0.000000,-0.000000,-0.000000
112.210368,-0.000000,-0.000000,-0.000000
112.243439,-0.000000,-0.000000,-0.000000
112.276510,-0.000000,-0.000000,-0.000000
112.309581,-0.000000,-0.000000,-0.000000
112.342652,0.000000,0.000000,0.000000
112.375723,0.000000,0.000000,0.000000
112.408794,0.000000,0.000000,0.000000
112.441866,0.000000,0.000000,0.000000
112.474937,0.000000,0.000000,0.000000
112.508008,-0.000000,-0.000000,-0.000000
112.541079,-0.000000,-0.000000,-0.000000
112.574150,-0.000000,-0.000000,-0.000000
112.607221,-0.000000,-0.000000,-0.000000
112.640292,-0.000000,-0.000000,-0.000000
112.673364,0.000000,0.000000,0.000000
112.706435,0.000000,0.000000,0.000000
112.739506,0.000000,0.000000,0.000000
112.772577,0.000000,0.000000,0.000000
112.805648,0.000000,0.000000,0.000000
112.838719,-0.000000,-0.000000,-0.000000
112.871790,-0.000000,-0.000000,-0.000000
112.904862,-0.000000,-0.000000,-0.000000
112.937933,-0.000000,-0.000000,-0.000000
112.971004,-0.000000,-0.000000,-0.000000
113.004075,0.000000,0.000000,0.000000
113.037146,0.000000,0.000000,0.000000
113.070217,0.000000,0.000000,0.000000
113.103288,0.000000,0.000000,0.000000
113.136359,0.000000,0.000000,0.000000
113.169431,-0.000000,-0.000000,-0.000000
113.202502,-0.000000,-0.000000,-0.000000
113.235573,-0.000000,-0.000000,-0.000000
113.268644,-0.000000,-0.000000,-0.000000
113.301715,-0.000000,-0.000000,-0.000000
113.334786,0.000000,0.000000,0.000000
113.367857,0.000000,0.000000,0.000000
113.400929,0.000000,0.000000,0.000000
113.434000,0.000000,0.000000,0.000000
113.467071,0.000000,0.000000,0.000000
113.500142,-0.000000,-0.000000,-0.000000
113.533213,-0.000000,-0.000000,-0.000000
113.566284,-0.000000,-0.000000,-0.000000
113.599355,-0.000000,-0.000000,-0.000000
113.632427,-0.000000,-0.000000,-0.000000
113.665498,0.000000,0.000000,0.000000
113.698569,0.000000,0.000000,0.000000
113.731640,0.000000,0.000000,0.000000
113.764711,0.000000,0.000000,0.000000
113.797782,0.000000,0.000000,0.000000
113.830853,-0.000000,-0.000000,-0.000000
113.863924,-0.000000,-0.000000,-0.000000
113.896996,-0.000000,-0.000000,-0.000000
113.930067,-0.000000,-0.000000,-0.000000
113.963138,-0.000000,-0.000000,-0.000000
113.996209,0.000000,0.000000,0.000000
114.029280,0.000000,0.000000,0.000000
114.062351,0.000000,0.000000,0.000000
114.095422,0.000000,0.000000,0.000000
114.128494,0.000000,0.000000,0.000000
114.161565,-0.000000,-0.000000,-0.000000
114.194636,-0.000000,-0.000000,-0.000000
114.227707,-0.000000,-0.000000,-0.000000
114.260778,-0.000000,-0.000000,-0.000000
114.293849,-0.000000,-0.000000,-0.000000
114.326920,0.000000,0.000000,0.000000
114.359992,0.000000,0.000000,0.000000
114.393063,0.000000,0.000000,0.000000
114.426134,0.000000,0.000000,0.000000
114.459205,0.000000,0.000000,0.000000
114.492276,-0.000000,-0.000000,-0.000000
114.525347,-0.000000,-0.000000,-0.000000
114.558418,-0.000000,-0.000000,-0.000000
114.591489,-0.000000,-0.000000,-0.000000
114.624561,-0.000000,-0.000000,-0.000000
114.657632,0.000000,0.000000,0.000000
114.690703,0.000000,0.000000,0.000000
114.723774,0.000000,0.000000,0.000000
114.756845,0.000000,0.000000,0.000000
114.789916,0.000000,0.000000,0.000000
114.822987,-0.000000,-0.000000,-0.000000
114.856059,-0.000000,-0.000000,-0.000000
114.889130,-0.000000,-0.000000,-0.000000
114.922201,-0.000000,-0.000000,-0.000000
114.955272,-0.000000,-0.000000,-0.000000
114.988343,0.000000,0.000000,0.000000
115.021414,0.000000,0.000000,0.000000
115.054485,0.000000,0.000000,0.000000
115.087557,0.000000,0.000000,0.000000
115.120628,0.000000,0.000000,0.000000
115.153699,-0.000000,-0.000000,-0.000000
115.186770,-0.000000,-0.000000,-0.000000
115.219841,-0.000000,-0.000000,-0.000000
115.252912,-0.000000,-0.000000,-0.000000
115.285983,-0.000000,-0.000000,-0.000000
115.319055,0.000000,0.000000,0.000000
115.352126,0.000000,0.000000,0.000000
115.385197,0.000000,0.000000,0.000000
115.418268,0.000000,0.000000,0.000000
115.451339,0.000000,0.000000,0.000000
115.484410,-0.000000,-0.000000,-0.000000
115.517481,-0.000000,-0.000000,-0.000000
115.550552,-0.000000,-0.000000,-0.000000
115.583624,-0.000000,-0.000000,-0.000000
115.616695,-0.000000,-0.000000,-0.000000
115.649766,0.000000,0.000000,0.000000
115.682837,0.000000,0.000000,0.000000
115.715908,0.000000,0.000000,0.000000
115.748979,0.000000,0.000000,0.000000
115.782050,0.000000,0.000000,0.000000
115.815122,-0.000000,-0.000000,-0.000000
115.848193,-0.000000,-0.000000,-0.000000
115.881264,-0.000000,-0.000000,-0.000000
115.914335,-0.000000,-0.000000,-0.000000
115.947406,-0.000000,-0.000000,-0.000000
115.980477,0.000000,0.000000,0.000000
116.013548,0.000000,0.000000,0.000000
116.046620,0.000000,0.000000,0.000000
116.079691,0.000000,0.000000,0.000000
116.112762,0.000000,0.000000,0.000000
116.145833,-0.000000,-0.000000,-0.000000
116.178904,-0.000000,-0.000000,-0.000000
116.211975,-0.000000,-0.000000,-0.000000
116.245046,-0.000000,-0.000000,-0.000000
116.278117,-0.000000,-0.000000,-0.000000
116.311189,0.000000,0.000000,0.000000
116.344260,0.000000,0.000000,0.000000
116.377331,0.000000,0.000000,0.000000
116.410402,0.000000,0.000000,0.000000
116.443473,0.000000,0.000000,0.000000
116.476544,-0.000000,-0.000000,-0.000000
116.509615,-0.000000,-0.000000,-0.000000
116.542687,-0.000000,-0.000000,-0.000000
116.575758,-0.000000,-0.000000,-0.000000
116.608829,-0.000000,-0.000000,-0.000000
116.641900,0.000000,0.000000,0.000000
116.674971,0.000000,0.000000,0.000000
116.708042,0.000000,0.000000,0.000000
116.741113,0.000000,0.000000,0.000000
116.774185,0.000000,0.000000,0.000000
116.807256,-0.000000,-0.000000,-0.000000
116.840327,-0.000000,-0.000000,-0.000000
116.873398,-0.000000,-0.000000,-0.000000
116.906469,-0.000000,-0.000000,-0.000000
116.939540,-0.000000,-0.000000,-0.000000
116.972611,0.000000,0.000000,0.000000
117.005682,0.000000,0.000000,0.000000
117.038754,0.000000,0.000000,0.000000
117.071825,0.000000,0.000000,0.000000
117.104896,0.000000,0.000000,0.000000
117.137967,-0.000000,-0.000000,-0.000000
117.171038,-0.000000,-0.000000,-0.000000
117.204109,-0.000000,-0.000000,-0.000000
117.237180,-0.000000,-0.000000,-0.000000
117.270252,-0.000000,-0.000000,-0.000000
117.303323,0.000000,0.000000,0.000000
117.336394,0.000000,0.000000,0.000000
117.369465,0.000000,0.000000,0.000000
117.402536,0.000000,0.000000,0.000000
117.435607,0.000000,0.000000,0.000000
117.468678,-0.000000,-0.000000,-0.000000
117.501750,-0.000000,-0.000000,-0.000000
117.534821,-0.000000,-0.000000,-0.000000
117.567892,-0.000000,-0.000000,-0.000000
117.600963,-0.000000,-0.000000,-0.000000
117.634034,0.000000,0.000000,0.000000
117.667105,0.000000,0.000000,0.000000
117.700176,0.000000,0.000000,0.000000
117.733248,0.000000,0.000000,0.000000
117.766319,0.000000,0.000000,0.000000
117.799390,-0.000000,-0.000000,-0.000000
117.832461,-0.000000,-0.000000,-0.000000
117.865532,-0.000000,-0.000000,-0.000000
117.898603,-0.000000,-0.000000,-0.000000
117.931674,-0.000000,-0.000000,-0.000000
117.964745,0.000000,0.000000,0.000000
117.997817,0.000000,0.000000,0.000000
118.030888,0.000000,0.000000,0.000000
118.063959,0.000000,0.000000,0.000000
118.097030,0.000000,0.000000,0.000000
118.130101,-0.000000,-0.000000,-0.000000
118.163172,-0.000000,-0.000000,-0.000000
118.196243,-0.000000,-0.000000,-0.000000
118.229315,-0.000000,-0.000000,-0.000000
118.262386,-0.000000,-0.000000,-0.000000
118.295457,0.000000,0.000000,0.000000
118.328528,0.000000,0.000000,0.000000
118.361599,0.000000,0.000000,0.000000
118.394670,0.000000,0.000000,0.000000
118.427741,0.000000,0.000000,0.000000
118.460813,-0.000000,-0.000000,-0.000000
118.493884,-0.000000,-0.000000,-0.000000
118.526955,-0.000000,-0.000000,-0.000000
118.560026,-0.000000,-0.000000,-0.000000
118.593097,-0.000000,-0.000000,-0.000000
118.626168,0.000000,0.000000,0.000000
118.659239,0.000000,0.000000,0.000000
118.692310,0.000000,0.000000,0.000000
118.725382,0.000000,0.000000,0.000000
118.758453,0.000000,0.000000,0.000000
118.791524,-0.000000,-0.000000,-0.000000
118.824595,-0.000000,-0.000000,-0.000000
118.857666,-0.000000,-0.000000,-0.000000
118.890737,-0.000000,-0.000000,-0.000000
118.923808,-0.000000,-0.000000,-0.000000
118.956880,0.000000,0.000000,0.000000
118.989951,0.000000,0.000000,0.000000
119.023022,0.000000,0.000000,0.000000
119.056093,0.000000,0.000000,0.000000
119.089164,0.000000,0.000000,0.000000
119.122235,-0.000000,-0.000000,-0.000000
119.155306,-0.000000,-0.000000,-0.000000
119.188378,-0.000000,-0.000000,-0.000000
119.221449,-0.000000,-0.000000,-0.000000
119.254520,-0.000000,-0.000000,-0.000000
119.287591,0.000000,0.000000,0.000000
119.320662,0.000000,0.000000,0.000000
119.353733,0.000000,0.000000,0.000000
119.386804,0.000000,0.000000,0.000000
119.419875,0.000000,0.000000,0.000000
119.452947,-0.000000,-0.000000,-0.000000
119.486018,-0.000000,-0.000000,-0.000000
119.519089,-0.000000,-0.000000,-0.000000
119.552160,-0.000000,-0.000000,-0.000000
119.585231,-0.000000,-0.000000,-0.000000
119.618302,0.000000,0.000000,0.000000
119.651373,0.000000,0.000000,0.000000
119.684445,0.000000,0.000000,0.000000
119.717516,0.000000,0.000000,0.000000
119.750587,0.000000,0.000000,0.000000
119.783658,-0.000000,-0.000000,-0.000000
119.816729,-0.000000,-0.000000,-0.000000
119.849800,-0.000000,-0.000000,-0.000000
119.882871,-0.000000,-0.000000,-0.000000
119.915943,-0.000000,-0.000000,-0.000000
119.949014,0.000000,0.000000,0.000000
119.982085,0.000000,0.000000,0.000000
120.015156,0.000000,0.000000,0.000000
120.048227,0.000000,0.000000,0.000000
120.081298,0.000000,0.000000,0.000000
120.114369,-0.000000,-0.000000,-0.000000
120.147441,-0.000000,-0.000000,-0.000000
120.180512,-0.000000,-0.000000,-0.000000
120.213583,-0.000000,-0.000000,-0.000000
120.246654,-0.000000,-0.000000,-0.000000
120.279725,0.000000,0.000000,0.000000
120.312796,0.000000,0.000000,0.000000
120.345867,0.000000,0.000000,0.000000
120.378938,0.000000,0.000000,0.000000
120.412010,0.000000,0.000000,0.000000
120.445081,-0.000000,-0.000000,-0.000000
120.478152,-0.000000,-0.000000,-0.000000
120.511223,-0.000000,-0.000000,-0.000000
120.544294,-0.000000,-0.000000,-0.000000
120.577365,-0.000000,-0.000000,-0.000000
120.610436,0.000000,0.000000,0.000000
120.643508,0.000000,0.000000,0.000000
120.676579,0.000000,0.000000,0.000000
120.709650,0.000000,0.000000,0.000000
120.742721,0.000000,0.000000,0.000000
120.775792,-0.000000,-0.000000,-0.000000
120.808863,-0.000000,-0.000000,-0.000000
120.841934,-0.000000,-0.000000,-0.000000
120.875006,-0.000000,-0.000000,-0.000000
120.908077,-0.000000,-0.000000,-0.000000
120.941148,0.000000,0.000000,0.000000
120.974219,0.000000,0.000000,0.000000
121.007290,0.000000,0.000000,0.000000
121.040361,0.000000,0.000000,0.000000
121.073432,0.000000,0.000000,0.000000
121.106503,-0.000000,-0.000000,-0.000000
121.139575,-0.000000,-0.000000,-0.000000
121.172646,-0.000000,-0.000000,-0.000000
121.205717,-0.000000,-0.000000,-0.000000
121.238788,-0.000000,-0.000000,-0.000000
121.271859,0.000000,0.000000,0.000000
121.304930,0.000000,0.000000,0.000000
121.338001,0.000000,0.000000,0.000000
121.371073,0.000000,0.000000,0.000000
121.404144,0.000000,0.000000,0.000000
121.437215,-0.000000,-0.000000,-0.000000
121.470286,-0.000000,-0.000000,-0.000000
121.503357,-0.000000,-0.000000,-0.000000
121.536428,-0.000000,-0.000000,-0.000000
121.569499,-0.000000,-0.000000,-0.000000
121.602571,0.000000,0.000000,0.000000
121.635642,0.000000,0.000000,0.000000
121.668713,0.000000,0.000000,0.000000
121.701784,0.000000,0.000000,0.000000
121.734855,0.000000,0.000000,0.000000
121.767926,-0.000000,-0.000000,-0.000000
121.800997,-0.000000,-0.000000,-0.000000
121.834068,-0.000000,-0.000000,-0.000000
121.867140,-0.000000,-0.000000,-0.000000
121.900211,-0.000000,-0.000000,-0.000000
121.933282,0.000000,0.000000,0.000000
121.966353,0.000000,0.000000,0.000000
121.999424,0.000000,0.000000,0.000000
122.032495,0.000000,0.000000,0.000000
122.065566,0.000000,0.000000,0.000000
122.098638,-0.000000,-0.000000,-0.000000
122.131709,-0.000000,-0.000000,-0.000000
122.164780,-0.000000,-0.000000,-0.000000
122.197851,-0.000000,-0.000000,-0.000000
122.230922,-0.000000,-0.000000,-0.000000
122.263993,0.000000,0.000000,0.000000
122.297064,0.000000,0.000000,0.000000
122.330136,0.000000,0.000000,0.000000
122.363207,0.000000,0.000000,0.000000
122.396278,0.000000,0.000000,0.000000
122.429349,-0.000000,-0.000000,-0.000000
122.462420,-0.000000,-0.000000,-0.000000
122.495491,-0.000000,-0.000000,-0.000000
122.528562,-0.000000,-0.000000,-0.000000
122.561633,-0.000000,-0.000000,-0.000000
122.594705,0.000000,0.000000,0.000000
122.627776,0.000000,0.000000,0.000000
122.660847,0.000000,0.000000,0.000000
122.693918,0.000000,0.000000,0.000000
122.726989,0.000000,0.000000,0.000000
122.760060,-0.000000,-0.000000,-0.000000
122.793131,-0.000000,-0.000000,-0.000000
122.826203,-0.000000,-0.000000,-0.000000
122.859274,-0.000000,-0.000000,-0.000000
122.892345,-0.000000,-0.000000,-0.000000
122.925416,0.000000,0.000000,0.000000
122.958487,0.000000,0.000000,0.000000
122.991558,0.000000,0.000000,0.000000
123.024629,0.000000,0.000000,0.000000
123.057701,0.000000,0.000000,0.000000
123.090772,-0.000000,-0.000000,-0.000000
123.123843,-0.000000,-0.000000,-0.000000
123.156914,-0.000000,-0.000000,-0.000000
123.189985,-0.000000,-0.000000,-0.000000
123.223056,-0.000000,-0.000000,-0.000000
123.256127,0.000000,0.000000,0.000000
123.289199,0.000000,0.000000,0.000000
123.322270,0.000000,0.000000,0.000000
123.355341,0.000000,0.000000,0.000000
123.388412,0.000000,0.000000,0.000000
123.421483,-0.000000,-0.000000,-0.000000
123.454554,-0.000000,-0.000000,-0.000000
123.487625,-0.000000,-0.000000,-0.000000
123.520696,-0.000000,-0.000000,-0.000000
123.553768,-0.000000,-0.000000,-0.000000
123.586839,0.000000,0.000000,0.000000
123.619910,0.000000,0.000000,0.000000
123.652981,0.000000,0.000000,0.000000
123.686052,0.000000,0.000000,0.000000
123.719123,0.000000,0.000000,0.000000
123.752194,-0.000000,-0.000000,-0.000000
123.785266,-0.000000,-0.000000,-0.000000
123.818337,-0.000000,-0.000000,-0.000000
123.851408,-0.000000,-0.000000,-0.000000
123.884479,-0.000000,-0.000000,-0.000000
123.917550,0.000000,0.000000,0.000000
123.950621,0.000000,0.000000,0.000000
123.983692,0.000000,0.000000,0.000000
124.016764,0.000000,0.000000,0.000000
124.049835,0.000000,0.000000,0.000000
124.082906,-0.000000,-0.000000,-0.000000
124.115977,-0.000000,-0.000000,-0.000000
124.149048,-0.000000,-0.000000,-0.000000
124.182119,-0.000000,-0.000000,-0.000000
124.215190,-0.000000,-0.000000,-0.000000
124.248261,0.000000,0.000000,0.000000
124.281333,0.000000,0.000000,0.000000
124.314404,0.000000,0.000000,0.000000
124.347475,0.000000,0.000000,0.000000
124.380546,0.000000,0.000000,0.000000
124.413617,-0.000000,-0.000000,-0.000000
124.446688,-0.000000,-0.000000,-0.000000
124.479759,-0.000000,-0.000000,-0.000000
124.512831,-0.000000,-0.000000,-0.000000
124.545902,-0.000000,-0.000000,-0.000000
124.578973,0.000000,0.000000,0.000000
124.612044,0.000000,0.000000,0.000000
124.645115,0.000000,0.000000,0.000000
124.678186,0.000000,0.000000,0.000000
124.711257,0.000000,0.000000,0.000000
124.744329,-0.000000,-0.000000,-0.000000
124.777400,-0.000000,-0.000000,-0.000000
124.810471,-0.000000,-0.000000,-0.000000
124.843542,-0.000000,-0.000000,-0.000000
124.876613,-0.000000,-0.000000,-0.000000
124.909684,0.000000,0.000000,0.000000
124.942755,0.000000,0.000000,0.000000
124.975826,0.000000,0.000000,0.000000
125.008898,0.000000,0.000000,0.000000
125.041969,0.000000,0.000000,0.000000
125.075040,-0.000000,-0.000000,-0.000000
125.108111,-0.000000,-0.000000,-0.000000
125.141182,-0.000000,-0.000000,-0.000000
125.174253,-0.000000,-0.000000,-0.000000
125.207324,-0.000000,-0.000000,-0.000000
125.240396,0.000000,0.000000,0.000000
125.273467,0.000000,0.000000,0.000000
125.306538,0.000000,0.000000,0.000000
125.339609,0.000000,0.000000,0.000000
125.372680,0.000000,0.000000,0.000000
125.405751,-0.000000,-0.000000,-0.000000
125.438822,-0.000000,-0.000000,-0.000000
125.471894,-0.000000,-0.000000,-0.000000
125.504965,-0.000000,-0.000000,-0.000000
125.538036,-0.000000,-0.000000,-0.000000
125.571107,0.000000,0.000000,0.000000
125.604178,0.000000,0.000000,0.000000
125.637249,0.000000,0.000000,0.000000
125.670320,0.000000,0.000000,0.000000
125.703392,0.000000,0.000000,0.000000
125.736463,-0.000000,-0.000000,-0.000000
125.769534,-0.000000,-0.000000,-0.000000
125.802605,-0.000000,-0.000000,-0.000000
125.835676,-0.000000,-0.000000,-0.000000
125.868747,-0.000000,-0.000000,-0.000000
125.901818,0.000000,0.000000,0.000000
125.934889,0.000000,0.000000,0.000000
125.967961,0.000000,0.000000,0.000000
126.001032,0.000000,0.000000,0.000000
126.034103,0.000000,0.000000,0.000000
126.067174,-0.000000,-0.000000,-0.000000
126.100245,-0.000000,-0.000000,-0.000000
126.133316,-0.000000,-0.000000,-0.000000
126.166387,-0.000000,-0.000000,-0.000000
126.199459,-0.000000,-0.000000,-0.000000
126.232530,0.000000,0.000000,0.000000
126.265601,0.000000,0.000000,0.000000
126.298672,0.000000,0.000000,0.000000
126.331743,0.000000,0.000000,0.000000
126.364814,0.000000,0.000000,0.000000
126.397885,-0.000000,-0.000000,-0.000000
126.430957,-0.000000,-0.000000,-0.000000
126.464028,-0.000000,-0.000000,-0.000000
126.497099,-0.000000,-0.000000,-0.000000
126.530170,-0.000000,-0.000000,-0.000000
126.563241,0.000000,0.000000,0.000000
126.596312,0.000000,0.000000,0.000000
126.629383,0.000000,0.000000,0.000000
126.662454,0.000000,0.000000,0.000000
126.695526,0.000000,0.000000,0.000000
126.728597,-0.000000,-0.000000,-0.000000
126.761668,-0.000000,-0.000000,-0.000000
126.794739,-0.000000,-0.000000,-0.000000
126.827810,-0.000000,-0.000000,-0.000000
126.860881,-0.000000,-0.000000,-0.000000
126.893952,0.000000,0.000000,0.000000
126.927024,0.000000,0.000000,0.000000
126.960095,0.000000,0.000000,0.000000
126.993166,0.000000,0.000000,0.000000
127.026237,0.000000,0.000000,0.000000
127.059308,-0.000000,-0.000000,-0.000000
127.092379,-0.000000,-0.000000,-0.000000
127.125450,-0.000000,-0.000000,-0.000000
127.158522,-0.000000,-0.000000,-0.000000
127.191593,-0.000000,-0.000000,-0.000000
127.224664,0.000000,0.000000,0.000000
127.257735,0.000000,0.000000,0.000000
127.290806,0.000000,0.000000,0.000000
127.323877,0.000000,0.000000,0.000000
127.356948,0.000000,0.000000,0.000000
127.390019,-0.000000,-0.000000,-0.000000
127.423091,-0.000000,-0.000000,-0.000000
127.456162,-0.000000,-0.000000,-0.000000
127.489233,-0.000000,-0.000000,-0.000000
127.522304,-0.000000,-0.000000,-0.000000
127.555375,0.000000,0.000000,0.000000
127.588446,0.000000,0.000000,0.000000
127.621517,0.000000,0.000000,0.000000
127.654589,0.000000,0.000000,0.000000
127.687660,0.000000,0.000000,0.000000
127.720731,-0.000000,-0.000000,-0.000000
127.753802,-0.000000,-0.000000,-0.000000
127.786873,-0.000000,-0.000000,-0.000000
127.819944,-0.000000,-0.000000,-0.000000
127.853015,-0.000000,-0.000000,-0.000000
127.886087,0.000000,0.000000,0.000000
127.919158,0.000000,0.000000,0.000000
127.952229,0.000000,0.000000,0.000000
127.985300,0.000000,0.000000,0.000000
128.018371,0.000000,0.000000,0.000000
128.051442,-0.000000,-0.000000,-0.000000
128.084513,-0.000000,-0.000000,-0.000000
128.117585,-0.000000,-0.000000,-0.000000
128.150656,-0.000000,-0.000000,-0.000000
128.183727,-0.000000,-0.000000,-0.000000
128.216798,0.000000,0.000000,0.000000
128.249869,0.000000,0.000000,0.000000
128.282940,0.000000,0.000000,0.000000
128.316011,0.000000,0.000000,0.000000
128.349082,0.000000,0.000000,0.000000
128.382154,-0.000000,-0.000000,-0.000000
128.415225,-0.000000,-0.000000,-0.000000
128.448296,-0.000000,-0.000000,-0.000000
128.481367,-0.000000,-0.000000,-0.000000
128.514438,-0.000000,-0.000000,-0.000000
128.547509,0.000000,0.000000,0.000000
128.580580,0.000000,0.000000,0.000000
128.613652,0.000000,0.000000,0.000000
128.646723,0.000000,0.000000,0.000000
128.679794,0.000000,0.000000,0.000000
128.712865,-0.000000,-0.000000,-0.000000
128.745936,-0.000000,-0.000000,-0.000000
128.779007,-0.000000,-0.000000,-0.000000
128.812078,-0.000000,-0.000000,-0.000000
128.845150,-0.000000,-0.000000,-0.000000
128.878221,0.000000,0.000000,0.000000
128.911292,0.000000,0.000000,0.000000
128.944363,0.000000,0.000000,0.000000
128.977434,0.000000,0.000000,0.000000
129.010505,0.000000,0.000000,0.000000
129.043576,-0.000000,-0.000000,-0.000000
129.076647,-0.000000,-0.000000,-0.000000
129.109719,-0.000000,-0.000000,-0.000000
129.142790,-0.000000,-0.000000,-0.000000
129.175861,-0.000000,-0.000000,-0.000000
129.208932,0.000000,0.000000,0.000000
129.242003,0.000000,0.000000,0.000000
129.275074,0.000000,0.000000,0.000000
129.308145,0.000000,0.000000,0.000000
129.341217,0.000000,0.000000,0.000000
129.374288,-0.000000,-0.000000,-0.000000
129.407359,-0.000000,-0.000000,-0.000000
129.440430,-0.000000,-0.000000,-0.000000
129.473501,-0.000000,-0.000000,-0.000000
129.506572,-0.000000,-0.000000,-0.000000
129.539643,0.000000,0.000000,0.000000
129.572715,0.000000,0.000000,0.000000
129.605786,0.000000,0.000000,0.000000
129.638857,0.000000,0.000000,0.000000
129.671928,0.000000,0.000000,0.000000
129.704999,-0.000000,-0.000000,-0.000000
129.738070,-0.000000,-0.000000,-0.000000
129.771141,-0.000000,-0.000000,-0.000000
129.804212,-0.000000,-0.000000,-0.000000
129.837284,-0.000000,-0.000000,-0.000000
129.870355,0.000000,0.000000,0.000000
129.903426,0.000000,0.000000,0.000000
129.936497,0.000000,0.000000,0.000000
129.969568,0.000000,0.000000,0.000000
130.002639,0.000000,0.000000,0.000000
130.035710,-0.000000,-0.000000,-0.000000
130.068782,-0.000000,-0.000000,-0.000000
130.101853,-0.000000,-0.000000,-0.000000
130.134924,-0.000000,-0.000000,-0.000000
130.167995,-0.000000,-0.000000,-0.000000
130.201066,0.000000,0.000000,0.000000
130.234137,0.000000,0.000000,0.000000
130.267208,0.000000,0.000000,0.000000
130.300280,0.000000,0.000000,0.000000
130.333351,0.000000,0.000000,0.000000
130.366422,-0.000000,-0.000000,-0.000000
130.399493,-0.000000,-0.000000,-0.000000
130.432564,-0.000000,-0.000000,-0.000000
130.465635,-0.000000,-0.000000,-0.000000
130.498706,-0.000000,-0.000000,-0.000000
130.531778,0.000000,0.000000,0.000000
130.564849,0.000000,0.000000,0.000000
130.597920,0.000000,0.000000,0.000000
130.630991,0.000000,0.000000,0.000000
130.664062,0.000000,0.000000,0.000000
130.697133,-0.000000,-0.000000,-0.000000
130.730204,-0.000000,-0.000000,-0.000000
130.763275,-0.000000,-0.000000,-0.000000
130.796347,-0.000000,-0.000000,-0.000000
130.829418,-0.000000,-0.000000,-0.000000
130.862489,0.000000,0.000000,0.000000
130.895560,0.000000,0.000000,0.000000
130.928631,0.000000,0.000000,0.000000
130.961702,0.000000,0.000000,0.000000
130.994773,0.000000,0.000000,0.000000
131.027845,-0.000000,-0.000000,-0.000000
131.060916,-0.000000,-0.000000,-0.000000
131.093987,-0.000000,-0.000000,-0.000000
131.127058,-0.000000,-0.000000,-0.000000
131.160129,-0.000000,-0.000000,-0.000000
131.193200,0.000000,0.000000,0.000000
131.226271,0.000000,0.000000,0.000000
131.259343,0.000000,0.000000,0.000000
131.292414,0.000000,0.000000,0.000000
131.325485,0.000000,0.000000,0.000000
131.358556,-0.000000,-0.000000,-0.000000
131.391627,-0.000000,-0.000000,-0.000000
131.424698,-0.000000,-0.000000,-0.000000
131.457769,-0.000000,-0.000000,-0.000000
131.490840,-0.000000,-0.000000,-0.000000
131.523912,0.000000,0.000000,0.000000
131.556983,0.000000,0.000000,0.000000
131.590054,0.000000,0.000000,0.000000
131.623125,0.000000,0.000000,0.000000
131.656196,0.000000,0.000000,0.000000
131.689267,-0.000000,-0.000000,-0.000000
131.722338,-0.000000,-0.000000,-0.000000
131.755410,-0.000000,-0.000000,-0.000000
131.788481,-0.000000,-0.000000,-0.000000
131.821552,-0.000000,-0.000000,-0.000000
131.854623,0.000000,0.000000,0.000000
131.887694,0.000000,0.000000,0.000000
131.920765,0.000000,0.000000,0.000000
131.953836,0.000000,0.000000,0.000000
131.986908,0.000000,0.000000,0.000000
132.019979,-0.000000,-0.000000,-0.000000
132.053050,-0.000000,-0.000000,-0.000000
132.086121,-0.000000,-0.000000,-0.000000
132.119192,-0.000000,-0.000000,-0.000000
132.152263,-0.000000,-0.000000,-0.000000
132.185334,0.000000,0.000000,0.000000
132.218405,0.000000,0.000000,0.000000
132.251477,0.000000,0.000000,0.000000
132.284548,0.000000,0.000000,0.000000
132.317619,0.000000,0.000000,0.000000
132.350690,-0.000000,-0.000000,-0.000000
132.383761,-0.000000,-0.000000,-0.000000
132.416832,-0.000000,-0.000000,-0.000000
132.449903,-0.000000,-0.000000,-0.000000
132.482975,-0.000000,-0.000000,-0.000000
132.516046,0.000000,0.000000,0.000000
132.549117,0.000000,0.000000,0.000000
132.582188,0.000000,0.000000,0.000000
132.615259,0.000000,0.000000,0.000000
132.648330,0.000000,0.000000,0.000000
132.681401,-0.000000,-0.000000,-0.000000
132.714473,-0.000000,-0.000000,-0.000000
132.747544,-0.000000,-0.000000,-0.000000
132.780615,-0.000000,-0.000000,-0.000000
132.813686,-0.000000,-0.000000,-0.000000
132.846757,0.000000,0.000000,0.000000
132.879828,0.000000,0.000000,0.000000
132.912899,0.000000,0.000000,0.000000
132.945970,0.000000,0.000000,0.000000
132.979042,0.000000,0.000000,0.000000
133.012113,-0.000000,-0.000000,-0.000000
133.045184,-0.000000,-0.000000,-0.000000
133.078255,-0.000000,-0.000000,-0.000000
133.111326,-0.000000,-0.000000,-0.000000
133.144397,-0.000000,-0.000000,-0.000000
133.177468,0.000000,0.000000,0.000000
133.210540,0.000000,0.000000,0.000000
133.243611,0.000000,0.000000,0.000000
133.276682,0.000000,0.000000,0.000000
133.309753,0.000000,0.000000,0.000000
133.342824,-0.000000,-0.000000,-0.000000
133.375895,-0.000000,-0.000000,-0.000000
133.408966,-0.000000,-0.000000,-0.000000
133.442038,-0.000000,-0.000000,-0.000000
133.475109,-0.000000,-0.000000,-0.000000
133.508180,0.000000,0.000000,0.000000
133.541251,0.000000,0.000000,0.000000
133.574322,0.000000,0.000000,0.000000
133.607393,0.000000,0.000000,0.000000
133.640464,0.000000,0.000000,0.000000
133.673536,-0.000000,-0.000000,-0.000000
133.706607,-0.000000,-0.000000,-0.000000
133.739678,-0.000000,-0.000000,-0.000000
133.772749,-0.000000,-0.000000,-0.000000
133.805820,-0.000000,-0.000000,-0.000000
133.838891,0.000000,0.000000,0.000000
133.871962,0.000000,0.000000,0.000000
133.905033,0.000000,0.000000,0.000000
133.938105,0.000000,0.000000,0.000000
133.971176,0.000000,0.000000,0.000000
134.004247,-0.000000,-0.000000,-0.000000
134.037318,-0.000000,-0.000000,-0.000000
134.070389,-0.000000,-0.000000,-0.000000
134.103460,-0.000000,-0.000000,-0.000000
134.136531,-0.000000,-0.000000,-0.000000
134.169603,0.000000,0.000000,0.000000
134.202674,0.000000,0.000000,0.000000
134.235745,0.000000,0.000000,0.000000
134.268816,0.000000,0.000000,0.000000
134.301887,0.000000,0.000000,0.000000
134.334958,-0.000000,-0.000000,-0.000000
134.368029,-0.000000,-0.000000,-0.000000
134.401101,-0.000000,-0.000000,-0.000000
134.434172,-0.000000,-0.000000,-0.000000
134.467243,-0.000000,-0.000000,-0.000000
134.500314,0.000000,0.000000,0.000000
134.533385,0.000000,0.000000,0.000000
134.566456,0.000000,0.000000,0.000000
134.599527,0.000000,0.000000,0.000000
134.632598,0.000000,0.000000,0.000000
134.665670,-0.000000,-0.000000,-0.000000
134.698741,-0.000000,-0.000000,-0.000000
134.731812,-0.000000,-0.000000,-0.000000
134.764883,-0.000000,-0.000000,-0.000000
134.797954,-0.000000,-0.000000,-0.000000
134.831025,0.000000,0.000000,0.000000
134.864096,0.000000,0.000000,0.000000
134.897168,0.000000,0.000000,0.000000
134.930239,0.000000,0.000000,0.000000
134.963310,0.000000,0.000000,0.000000
134.996381,-0.000000,-0.000000,-0.000000
135.029452,-0.000000,-0.000000,-0.000000
135.062523,-0.000000,-0.000000,-0.000000
135.095594,-0.000000,-0.000000,-0.000000
135.128666,-0.000000,-0.000000,-0.000000
135.161737,0.000000,0.000000,0.000000
135.194808,0.000000,0.000000,0.000000
135.227879,0.000000,0.000000,0.000000
135.260950,0.000000,0.000000,0.000000
135.294021,0.000000,0.000000,0.000000
135.327092,-0.000000,-0.000000,-0.000000
135.360163,-0.000000,-0.000000,-0.000000
135.393235,-0.000000,-0.000000,-0.000000
135.426306,-0.000000,-0.000000,-0.000000
135.459377,-0.000000,-0.000000,-0.000000
135.492448,0.000000,0.000000,0.000000
135.525519,0.000000,0.000000,0.000000
135.558590,0.000000,0.000000,0.000000
135.591661,0.000000,0.000000,0.000000
135.624733,0.000000,0.000000,0.000000
135.657804,-0.000000,-0.000000,-0.000000
135.690875,-0.000000,-0.000000,-0.000000
135.723946,-0.000000,-0.000000,-0.000000
135.757017,-0.000000,-0.000000,-0.000000
135.790088,-0.000000,-0.000000,-0.000000
135.823159,0.000000,0.000000,0.000000
135.856231,0.000000,0.000000,0.000000
135.889302,0.000000,0.000000,0.000000
135.922373,0.000000,0.000000,0.000000
135.955444,0.000000,0.000000,0.000000
135.988515,-0.000000,-0.000000,-0.000000
136.021586,-0.000000,-0.000000,-0.000000
136.054657,-0.000000,-0.000000,-0.000000
136.087729,-0.000000,-0.000000,-0.000000
136.120800,-0.000000,-0.000000,-0.000000
136.153871,0.000000,0.000000,0.000000
136.186942,0.000000,0.000000,0.000000
136.220013,0.000000,0.000000,0.000000
136.253084,0.000000,0.000000,0.000000
136.286155,0.000000,0.000000,0.000000
136.319226,-0.000000,-0.000000,-0.000000
136.352298,-0.000000,-0.000000,-0.000000
136.385369,-0.000000,-0.000000,-0.000000
136.418440,-0.000000,-0.000000,-0.000000
136.451511,-0.000000,-0.000000,-0.000000
136.484582,0.000000,0.000000,0.000000
136.517653,0.000000,0.000000,0.000000
136.550724,0.000000,0.000000,0.000000
136.583796,0.000000,0.000000,0.000000
136.616867,0.000000,0.000000,0.000000
136.649938,-0.000000,-0.000000,-0.000000
136.683009,-0.000000,-0.000000,-0.000000
136.716080,-0.000000,-0.000000,-0.000000
136.749151,-0.000000,-0.000000,-0.000000
136.782222,-0.000000,-0.000000,-0.000000
136.815294,0.000000,0.000000,0.000000
136.848365,0.000000,0.000000,0.000000
136.881436,0.000000,0.000000,0.000000
136.914507,0.000000,0.000000,0.000000
136.947578,0.000000,0.000000,0.000000
136.980649,-0.000000,-0.000000,-0.000000
137.013720,-0.000000,-0.000000,-0.000000
137.046791,-0.000000,-0.000000,-0.000000
137.079863,-0.000000,-0.000000,-0.000000
137.112934,-0.000000,-0.000000,-0.000000
137.146005,0.000000,0.000000,0.000000
137.179076,0.000000,0.000000,0.000000
137.212147,0.000000,0.000000,0.000000
137.245218,0.000000,0.000000,0.000000
137.278289,0.000000,0.000000,0.000000
137.311361,-0.000000,-0.000000,-0.000000
137.344432,-0.000000,-0.000000,-0.000000
137.377503,-0.000000,-0.000000,-0.000000
137.410574,-0.000000,-0.000000,-0.000000
137.443645,-0.000000,-0.000000,-0.000000
137.476716,0.000000,0.000000,0.000000
137.509787,0.000000,0.000000,0.000000
137.542859,0.000000,0.000000,0.000000
137.575930,0.000000,0.000000,0.000000
137.609001,0.000000,0.000000,0.000000
137.642072,-0.000000,-0.000000,-0.000000
137.675143,-0.000000,-0.000000,-0.000000
137.708214,-0.000000,-0.000000,-0.000000
137.741285,-0.000000,-0.000000,-0.000000
137.774356,-0.000000,-0.000000,-0.000000
137.807428,0.000000,0.000000,0.000000
137.840499,0.000000,0.000000,0.000000
137.873570,0.000000,0.000000,0.000000
137.906641,0.000000,0.000000,0.000000
137.939712,0.000000,0.000000,0.000000
137.972783,-0.000000,-0.000000,-0.000000
138.005854,-0.000000,-0.000000,-0.000000
138.038926,-0.000000,-0.000000,-0.000000
138.071997,-0.000000,-0.000000,-0.000000
138.105068,-0.000000,-0.000000,-0.000000
138.138139,0.000000,0.000000,0.000000
138.171210,0.000000,0.000000,0.000000
138.204281,0.000000,0.000000,0.000000
138.237352,0.000000,0.000000,0.000000
138.270424,0.000000,0.000000,0.000000
138.303495,-0.000000,-0.000000,-0.000000
138.336566,-0.000000,-0.000000,-0.000000
138.369637,-0.000000,-0.000000,-0.000000
138.402708,-0.000000,-0.000000,-0.000000
138.435779,-0.000000,-0.000000,-0.000000
138.468850,0.000000,0.000000,0.000000
138.501922,0.000000,0.000000,0.000000
138.534993,0.000000,0.000000,0.000000
138.568064,0.000000,0.000000,0.000000
138.601135,0.000000,0.000000,0.000000
138.634206,-0.000000,-0.000000,-0.000000
138.667277,-0.000000,-0.000000,-0.000000
138.700348,-0.000000,-0.000000,-0.000000
138.733419,-0.000000,-0.000000,-0.000000
138.766491,-0.000000,-0.000000,-0.000000
138.799562,0.000000,0.000000,0.000000
138.832633,0.000000,0.000000,0.000000
138.865704,0.000000,0.000000,0.000000
138.898775,0.000000,0.000000,0.000000
138.931846,0.000000,0.000000,0.000000
138.964917,-0.000000,-0.000000,-0.000000
138.997989,-0.000000,-0.000000,-0.000000
139.031060,-0.000000,-0.000000,-0.000000
139.064131,-0.000000,-0.000000,-0.000000
139.097202,-0.000000,-0.000000,-0.000000
139.130273,0.000000,0.000000,0.000000
139.163344,0.000000,0.000000,0.000000
139.196415,0.000000,0.000000,0.000000
139.229487,0.000000,0.000000,0.000000
139.262558,0.000000,0.000000,0.000000
139.295629,-0.000000,-0.000000,-0.000000
139.328700,-0.000000,-0.000000,-0.000000
139.361771,-0.000000,-0.000000,-0.000000
139.394842,-0.000000,-0.000000,-0.000000
139.427913,-0.000000,-0.000000,-0.000000
139.460984,0.000000,0.000000,0.000000
139.494056,0.000000,0.000000,0.000000
139.527127,0.000000,0.000000,0.000000
139.560198,0.000000,0.000000,0.000000
139.593269,0.000000,0.000000,0.000000
139.626340,-0.000000,-0.000000,-0.000000
139.659411,-0.000000,-0.000000,-0.000000
139.692482,-0.000000,-0.000000,-0.000000
139.725554,-0.000000,-0.000000,-0.000000
139.758625,-0.000000,-0.000000,-0.000000
139.791696,0.000000,0.000000,0.000000
139.824767,0.000000,0.000000,0.000000
139.857838,0.000000,0.000000,0.000000
139.890909,0.000000,0.000000,0.000000
139.923980,0.000000,0.000000,0.000000
139.957052,-0.000000,-0.000000,-0.000000
139.990123,-0.000000,-0.000000,-0.000000
140.023194,-0.000000,-0.000000,-0.000000
140.056265,-0.000000,-0.000000,-0.000000
140.089336,-0.000000,-0.000000,-0.000000
140.122407,0.000000,0.000000,0.000000
140.155478,0.000000,0.000000,0.000000
140.188549,0.000000,0.000000,0.000000
140.221621,0.000000,0.000000,0.000000
140.254692,0.000000,0.000000,0.000000
140.287763,-0.000000,-0.000000,-0.000000
140.320834,-0.000000,-0.000000,-0.000000
140.353905,-0.000000,-0.000000,-0.000000
140.386976,-0.000000,-0.000000,-0.000000
140.420047,-0.000000,-0.000000,-0.000000
140.453119,0.000000,0.000000,0.000000
140.486190,0.000000,0.000000,0.000000
140.519261,0.000000,0.000000,0.000000
140.552332,0.000000,0.000000,0.000000
140.585403,0.000000,0.000000,0.000000
140.618474,-0.000000,-0.000000,-0.000000
140.651545,-0.000000,-0.000000,-0.000000
140.684617,-0.000000,-0.000000,-0.000000
140.717688,-0.000000,-0.000000,-0.000000
140.750759,-0.000000,-0.000000,-0.000000
140.783830,0.000000,0.000000,0.000000
140.816901,0.000000,0.000000,0.000000
140.849972,0.000000,0.000000,0.000000
140.883043,0.000000,0.000000,0.000000
140.916115,0.000000,0.000000,0.000000
140.949186,-0.000000,-0.000000,-0.000000
140.982257,-0.000000,-0.000000,-0.000000
141.015328,-0.000000,-0.000000,-0.000000
141.048399,-0.000000,-0.000000,-0.000000
141.081470,-0.000000,-0.000000,-0.000000
141.114541,0.000000,0.000000,0.000000
141.147612,0.000000,0.000000,0.000000
141.180684,0.000000,0.000000,0.000000
141.213755,0.000000,0.000000,0.000000
141.246826,0.000000,0.000000,0.000000
141.279897,-0.000000,-0.000000,-0.000000
141.312968,-0.000000,-0.000000,-0.000000
141.346039,-0.000000,-0.000000,-0.000000
141.379110,-0.000000,-0.000000,-0.000000
141.412182,-0.000000,-0.000000,-0.000000
141.445253,0.000000,0.000000,0.000000
141.478324,0.000000,0.000000,0.000000
141.511395,0.000000,0.000000,0.000000
141.544466,0.000000,0.000000,0.000000
141.577537,0.000000,0.000000,0.000000
141.610608,-0.000000,-0.000000,-0.000000
141.643680,-0.000000,-0.000000,-0.000000
141.676751,-0.000000,-0.000000,-0.000000
141.709822,-0.000000,-0.000000,-0.000000
141.742893,-0.000000,-0.000000,-0.000000
141.775964,0.000000,0.000000,0.000000
141.809035,0.000000,0.000000,0.000000
141.842106,0.000000,0.000000,0.000000
141.875177,0.000000,0.000000,0.000000
141.908249,0.000000,0.000000,0.000000
141.941320,-0.000000,-0.000000,-0.000000
141.974391,-0.000000,-0.000000,-0.000000
142.007462,-0.000000,-0.000000,-0.000000
142.040533,-0.000000,-0.000000,-0.000000
142.073604,-0.000000,-0.000000,-0.000000
142.106675,0.000000,0.000000,0.000000
142.139747,0.000000,0.000000,0.000000
142.172818,0.000000,0.000000,0.000000
142.205889,0.000000,0.000000,0.000000
142.238960,0.000000,0.000000,0.000000
142.272031,-0.000000,-0.000000,-0.000000
142.305102,-0.000000,-0.000000,-0.000000
142.338173,-0.000000,-0.000000,-0.000000
142.371245,-0.000000,-0.000000,-0.000000
142.404316,-0.000000,-0.000000,-0.000000
142.437387,0.000000,0.000000,0.000000
142.470458,0.000000,0.000000,0.000000
142.503529,0.000000,0.000000,0.000000
142.536600,0.000000,0.000000,0.000000
142.569671,0.000000,0.000000,0.000000
142.602742,-0.000000,-0.000000,-0.000000
142.635814,-0.000000,-0.000000,-0.000000
142.668885,-0.000000,-0.000000,-0.000000
142.701956,-0.000000,-0.000000,-0.000000
142.735027,-0.000000,-0.000000,-0.000000
142.768098,0.000000,0.000000,0.000000
142.801169,0.000000,0.000000,0.000000
142.834240,0.000000,0.000000,0.000000
142.867312,0.000000,0.000000,0.000000
142.900383,0.000000,0.000000,0.000000
142.933454,-0.000000,-0.000000,-0.000000
142.966525,-0.000000,-0.000000,-0.000000
142.999596,-0.000000,-0.000000,-0.000000
143.032667,-0.000000,-0.000000,-0.000000
143.065738,-0.000000,-0.000000,-0.000000
143.098810,0.000000,0.000000,0.000000
143.131881,0.000000,0.000000,0.000000
143.164952,0.000000,0.000000,0.000000
143.198023,0.000000,0.000000,0.000000
143.231094,0.000000,0.000000,0.000000
143.264165,-0.000000,-0.000000,-0.000000
143.297236,-0.000000,-0.000000,-0.000000
143.330307,-0.000000,-0.000000,-0.000000
143.363379,-0.000000,-0.000000,-0.000000
143.396450,-0.000000,-0.000000,-0.000000
143.429521,0.000000,0.000000,0.000000
143.462592,0.000000,0.000000,0.000000
143.495663,0.000000,0.000000,0.000000
143.528734,0.000000,0.000000,0.000000
143.561805,0.000000,0.000000,0.000000
143.594877,-0.000000,-0.000000,-0.000000
143.627948,-0.000000,-0.000000,-0.000000
143.661019,-0.000000,-0.000000,-0.000000
143.694090,-0.000000,-0.000000,-0.000000
143.727161,-0.000000,-0.000000,-0.000000
143.760232,0.000000,0.000000,0.000000
143.793303,0.000000,0.000000,0.000000
143.826375,0.000000,0.000000,0.000000
143.859446,0.000000,0.000000,0.000000
143.892517,0.000000,0.000000,0.000000
143.925588,-0.000000,-0.000000,-0.000000
143.958659,-0.000000,-0.000000,-0.000000
143.991730,-0.000000,-0.000000,-0.000000
144.024801,-0.000000,-0.000000,-0.000000
144.057873,-0.000000,-0.000000,-0.000000
144.090944,0.000000,0.000000,0.000000
144.124015,0.000000,0.000000,0.000000
144.157086,0.000000,0.000000,0.000000
144.190157,0.000000,0.000000,0.000000
144.223228,0.000000,0.000000,0.000000
144.256299,-0.000000,-0.000000,-0.000000
144.289370,-0.000000,-0.000000,-0.000000
144.322442,-0.000000,-0.000000,-0.000000
144.355513,-0.000000,-0.000000,-0.000000
144.388584,-0.000000,-0.000000,-0.000000
144.421655,0.000000,0.000000,0.000000
144.454726,0.000000,0.000000,0.000000
144.487797,0.000000,0.000000,0.000000
144.520868,0.000000,0.000000,0.000000
144.553940,0.000000,0.000000,0.000000
144.587011,-0.000000,-0.000000,-0.000000
144.620082,-0.000000,-0.000000,-0.000000
144.653153,-0.000000,-0.000000,-0.000000
144.686224,-0.000000,-0.000000,-0.000000
144.719295,-0.000000,-0.000000,-0.000000
144.752366,0.000000,0.000000,0.000000
144.785438,0.000000,0.000000,0.000000
144.818509,0.000000,0.000000,0.000000
144.851580,0.000000,0.000000,0.000000
144.884651,0.000000,0.000000,0.000000
144.917722,-0.000000,-0.000000,-0.000000
144.950793,-0.000000,-0.000000,-0.000000
144.983864,-0.000000,-0.000000,-0.000000
145.016935,-0.000000,-0.000000,-0.000000
145.050007,-0.000000,-0.000000,-0.000000
145.083078,0.000000,0.000000,0.000000
145.116149,0.000000,0.000000,0.000000
145.149220,0.000000,0.000000,0.000000
145.182291,0.000000,0.000000,0.000000
145.215362,0.000000,0.000000,0.000000
145.248433,-0.000000,-0.000000,-0.000000
145.281505,-0.000000,-0.000000,-0.000000
145.314576,-0.000000,-0.000000,-0.000000
145.347647,-0.000000,-0.000000,-0.000000
145.380718,-0.000000,-0.000000,-0.000000
145.413789,0.000000,0.000000,0.000000
145.446860,0.000000,0.000000,0.000000
145.479931,0.000000,0.000000,0.000000
145.513003,0.000000,0.000000,0.000000
145.546074,0.000000,0.000000,0.000000
145.579145,-0.000000,-0.000000,-0.000000
145.612216,-0.000000,-0.000000,-0.000000
145.645287,-0.000000,-0.000000,-0.000000
145.678358,-0.000000,-0.000000,-0.000000
145.711429,-0.000000,-0.000000,-0.000000
145.744500,0.000000,0.000000,0.000000
145.777572,0.000000,0.000000,0.000000
145.810643,0.000000,0.000000,0.000000
145.843714,0.000000,0.000000,0.000000
145.876785,0.000000,0.000000,0.000000
145.909856,-0.000000,-0.000000,-0.000000
145.942927,-0.000000,-0.000000,-0.000000
145.975998,-0.000000,-0.000000,-0.000000
146.009070,-0.000000,-0.000000,-0.000000
146.042141,-0.000000,-0.000000,-0.000000
146.075212,0.000000,0.000000,0.000000
146.108283,0.000000,0.000000,0.000000
146.141354,0.000000,0.000000,0.000000
146.174425,0.000000,0.000000,0.000000
146.207496,0.000000,0.000000,0.000000
146.240568,-0.000000,-0.000000,-0.000000
146.273639,-0.000000,-0.000000,-0.000000
146.306710,-0.000000,-0.000000,-0.000000
146.339781,-0.000000,-0.000000,-0.000000
146.372852,-0.000000,-0.000000,-0.000000
146.405923,0.000000,0.000000,0.000000
146.438994,0.000000,0.000000,0.000000
146.472066,0.000000,0.000000,0.000000
146.505137,0.000000,0.000000,0.000000
146.538208,0.000000,0.000000,0.000000
146.571279,-0.000000,-0.000000,-0.000000
146.604350,-0.000000,-0.000000,-0.000000
146.637421,-0.000000,-0.000000,-0.000000
146.670492,-0.000000,-0.000000,-0.000000
146.703563,-0.000000,-0.000000,-0.000000
146.736635,0.000000,0.000000,0.000000
146.769706,0.000000,0.000000,0.000000
146.802777,0.000000,0.000000,0.000000
146.835848,0.000000,0.000000,0.000000
146.868919,0.000000,0.000000,0.000000
146.901990,-0.000000,-0.000000,-0.000000
146.935061,-0.000000,-0.000000,-0.000000
146.968133,-0.000000,-0.000000,-0.000000
147.001204,-0.000000,-0.000000,-0.000000
147.034275,-0.000000,-0.000000,-0.000000
147.067346,0.000000,0.000000,0.000000
147.100417,0.000000,0.000000,0.000000
147.133488,0.000000,0.000000,0.000000
147.166559,0.000000,0.000000,0.000000
147.199631,0.000000,0.000000,0.000000
147.232702,-0.000000,-0.000000,-0.000000
147.265773,-0.000000,-0.000000,-0.000000
147.298844,-0.000000,-0.000000,-0.000000
147.331915,-0.000000,-0.000000,-0.000000
147.364986,-0.000000,-0.000000,-0.000000
147.398057,0.000000,0.000000,0.000000
147.431128,0.000000,0.000000,0.000000
147.464200,0.000000,0.000000,0.000000
147.497271,0.000000,0.000000,0.000000
147.530342,0.000000,0.000000,0.000000
147.563413,-0.000000,-0.000000,-0.000000
147.596484,-0.000000,-0.000000,-0.000000
147.629555,-0.000000,-0.000000,-0.000000
147.662626,-0.000000,-0.000000,-0.000000
147.695698,-0.000000,-0.000000,-0.000000
147.728769,0.000000,0.000000,0.000000
147.761840,0.000000,0.000000,0.000000
147.794911,0.000000,0.000000,0.000000
147.827982,0.000000,0.000000,0.000000
147.861053,0.000000,0.000000,0.000000
147.894124,-0.000000,-0.000000,-0.000000
147.927196,-0.000000,-0.000000,-0.000000
147.960267,-0.000000,-0.000000,-0.000000
147.993338,-0.000000,-0.000000,-0.000000
148.026409,-0.000000,-0.000000,-0.000000
148.059480,0.000000,0.000000,0.000000
148.092551,0.000000,0.000000,0.000000
148.125622,0.000000,0.000000,0.000000
148.158693,0.000000,0.000000,0.000000
148.191765,0.000000,0.000000,0.000000
148.224836,-0.000000,-0.000000,-0.000000
148.257907,-0.000000,-0.000000,-0.000000
148.290978,-0.000000,-0.000000,-0.000000
148.324049,-0.000000,-0.000000,-0.000000
148.357120,-0.000000,-0.000000,-0.000000
148.390191,0.000000,0.000000,0.000000
148.423263,0.000000,0.000000,0.000000
148.456334,0.000000,0.000000,0.000000
148.489405,0.000000,0.000000,0.000000
148.522476,0.000000,0.000000,0.000000
148.555547,-0.000000,-0.000000,-0.000000
148.588618,-0.000000,-0.000000,-0.000000
148.621689,-0.000000,-0.000000,-0.000000
148.654761,-0.000000,-0.000000,-0.000000
148.687832,-0.000000,-0.000000,-0.000000
148.720903,0.000000,0.000000,0.000000
148.753974,0.000000,0.000000,0.000000
148.787045,0.000000,0.000000,0.000000
148.820116,0.000000,0.000000,0.000000
148.853187,0.000000,0.000000,0.000000
148.886259,-0.000000,-0.000000,-0.000000
148.919330,-0.000000,-0.000000,-0.000000
148.952401,-0.000000,-0.000000,-0.000000
148.985472,-0.000000,-0.000000,-0.000000
149.018543,-0.000000,-0.000000,-0.000000
149.051614,0.000000,0.000000,0.000000
149.084685,0.000000,0.000000,0.000000
149.117756,0.000000,0.000000,0.000000
149.150828,0.000000,0.000000,0.000000
149.183899,0.000000,0.000000,0.000000
149.216970,-0.000000,-0.000000,-0.000000
149.250041,-0.000000,-0.000000,-0.000000
149.283112,-0.000000,-0.000000,-0.000000
149.316183,-0.000000,-0.000000,-0.000000
149.349254,-0.000000,-0.000000,-0.000000
149.382326,0.000000,0.000000,0.000000
149.415397,0.000000,0.000000,0.000000
149.448468,0.000000,0.000000,0.000000
149.481539,0.000000,0.000000,0.000000
149.514610,0.000000,0.000000,0.000000
149.547681,-0.000000,-0.000000,-0.000000
149.580752,-0.000000,-0.000000,-0.000000
149.613824,-0.000000,-0.000000,-0.000000
149.646895,-0.000000,-0.000000,-0.000000
149.679966,-0.000000,-0.000000,-0.000000
149.713037,0.000000,0.000000,0.000000
149.746108,0.000000,0.000000,0.000000
149.779179,0.000000,0.000000,0.000000
149.812250,0.000000,0.000000,0.000000
149.845321,0.000000,0.000000,0.000000
149.878393,-0.000000,-0.000000,-0.000000
149.911464,-0.000000,-0.000000,-0.000000
149.944535,-0.000000,-0.000000,-0.000000
149.977606,-0.000000,-0.000000,-0.000000
150.010677,-0.000000,-0.000000,-0.000000
150.043748,0.000000,0.000000,0.000000
150.076819,0.000000,0.000000,0.000000
150.109891,0.000000,0.000000,0.000000
150.142962,0.000000,0.000000,0.000000
150.176033,0.000000,0.000000,0.000000
150.209104,-0.000000,-0.000000,-0.000000
150.242175,-0.000000,-0.000000,-0.000000
150.275246,-0.000000,-0.000000,-0.000000
150.308317,-0.000000,-0.000000,-0.000000
150.341389,-0.000000,-0.000000,-0.000000
150.374460,0.000000,0.000000,0.000000
150.407531,0.000000,0.000000,0.000000
150.440602,0.000000,0.000000,0.000000
150.473673,0.000000,0.000000,0.000000
150.506744,0.000000,0.000000,0.000000
150.539815,-0.000000,-0.000000,-0.000000
150.572886,-0.000000,-0.000000,-0.000000
150.605958,-0.000000,-0.000000,-0.000000
150.639029,-0.000000,-0.000000,-0.000000
150.672100,-0.000000,-0.000000,-0.000000
150.705171,0.000000,0.000000,0.000000
150.738242,0.000000,0.000000,0.000000
150.771313,0.000000,0.000000,0.000000
150.804384,0.000000,0.000000,0.000000
150.837456,0.000000,0.000000,0.000000
150.870527,-0.000000,-0.000000,-0.000000
150.903598,-0.000000,-0.000000,-0.000000
150.936669,-0.000000,-0.000000,-0.000000
150.969740,-0.000000,-0.000000,-0.000000
151.002811,-0.000000,-0.000000,-0.000000
151.035882,0.000000,0.000000,0.000000
151.068954,0.000000,0.000000,0.000000
151.102025,0.000000,0.000000,0.000000
151.135096,0.000000,0.000000,0.000000
151.168167,0.000000,0.000000,0.000000
151.201238,-0.000000,-0.000000,-0.000000
151.234309,-0.000000,-0.000000,-0.000000
151.267380,-0.000000,-0.000000,-0.000000
151.300451,-0.000000,-0.000000,-0.000000
151.333523,-0.000000,-0.000000,-0.000000
151.366594,0.000000,0.000000,0.000000
151.399665,0.000000,0.000000,0.000000
151.432736,0.000000,0.000000,0.000000
151.465807,0.000000,0.000000,0.000000
151.498878,0.000000,0.000000,0.000000
151.531949,-0.000000,-0.000000,-0.000000
151.565021,-0.000000,-0.000000,-0.000000
151.598092,-0.000000,-0.000000,-0.000000
151.631163,-0.000000,-0.000000,-0.000000
151.664234,-0.000000,-0.000000,-0.000000
151.697305,0.000000,0.000000,0.000000
151.730376,0.000000,0.000000,0.000000
151.763447,0.000000,0.000000,0.000000
151.796519,0.000000,0.000000,0.000000
151.829590,0.000000,0.000000,0.000000
151.862661,-0.000000,-0.000000,-0.000000
151.895732,-0.000000,-0.000000,-0.000000
151.928803,-0.000000,-0.000000,-0.000000
151.961874,-0.000000,-0.000000,-0.000000
151.994945,-0.000000,-0.000000,-0.000000
152.028017,0.000000,0.000000,0.000000
152.061088,0.000000,0.000000,0.000000
152.094159,0.000000,0.000000,0.000000
152.127230,0.000000,0.000000,0.000000
152.160301,0.000000,0.000000,0.000000
152.193372,-0.000000,-0.000000,-0.000000
152.226443,-0.000000,-0.000000,-0.000000
152.259514,-0.000000,-0.000000,-0.000000
152.292586,-0.000000,-0.000000,-0.000000
152.325657,-0.000000,-0.000000,-0.000000
152.358728,0.000000,0.000000,0.000000
152.391799,0.000000,0.000000,0.000000
152.424870,0.000000,0.000000,0.000000
152.457941,0.000000,0.000000,0.000000
152.491012,0.000000,0.000000,0.000000
152.524084,-0.000000,-0.000000,-0.000000
152.557155,-0.000000,-0.000000,-0.000000
152.590226,-0.000000,-0.000000,-0.000000
152.623297,-0.000000,-0.000000,-0.000000
152.656368,-0.000000,-0.000000,-0.000000
152.689439,0.000000,0.000000,0.000000
152.722510,0.000000,0.000000,0.000000
152.755582,0.000000,0.000000,0.000000
152.788653,0.000000,0.000000,0.000000
152.821724,0.000000,0.000000,0.000000
152.854795,-0.000000,-0.000000,-0.000000
152.887866,-0.000000,-0.000000,-0.000000
152.920937,-0.000000,-0.000000,-0.000000
152.954008,-0.000000,-0.000000,-0.000000
152.987079,-0.000000,-0.000000,-0.000000
153.020151,0.000000,0.000000,0.000000
153.053222,0.000000,0.000000,0.000000
153.086293,0.000000,0.000000,0.000000
153.119364,0.000000,0.000000,0.000000
153.152435,0.000000,0.000000,0.000000
153.185506,-0.000000,-0.000000,-0.000000
153.218577,-0.000000,-0.000000,-0.000000
153.251649,-0.000000,-0.000000,-0.000000
153.284720,-0.000000,-0.000000,-0.000000
153.317791,-0.000000,-0.000000,-0.000000
153.350862,0.000000,0.000000,0.000000
153.383933,0.000000,0.000000,0.000000
153.417004,0.000000,0.000000,0.000000
153.450075,0.000000,0.000000,0.000000
153.483147,0.000000,0.000000,0.000000
153.516218,-0.000000,-0.000000,-0.000000
153.549289,-0.000000,-0.000000,-0.000000
153.582360,-0.000000,-0.000000,-0.000000
153.615431,-0.000000,-0.000000,-0.000000
153.648502,-0.000000,-0.000000,-0.000000
153.681573,0.000000,0.000000,0.000000
153.714644,0.000000,0.000000,0.000000
153.747716,0.000000,0.000000,0.000000
153.780787,0.000000,0.000000,0.000000
153.813858,0.000000,0.000000,0.000000
153.846929,-0.000000,-0.000000,-0.000000
153.880000,-0.000000,-0.000000,-0.000000
153.913071,-0.000000,-0.000000,-0.000000
153.946142,-0.000000,-0.000000,-0.000000
153.979214,-0.000000,-0.000000,-0.000000
154.012285,0.000000,0.000000,0.000000
154.045356,0.000000,0.000000,0.000000
154.078427,0.000000,0.000000,0.000000
154.111498,0.000000,0.000000,0.000000
154.144569,0.000000,0.000000,0.000000
154.177640,-0.000000,-0.000000,-0.000000
154.210712,-0.000000,-0.000000,-0.000000
154.243783,-0.000000,-0.000000,-0.000000
154.276854,-0.000000,-0.000000,-0.000000
154.309925,-0.000000,-0.000000,-0.000000
154.342996,0.000000,0.000000,0.000000
154.376067,0.000000,0.000000,0.000000
154.409138,0.000000,0.000000,0.000000
154.442210,0.000000,0.000000,0.000000
154.475281,0.000000,0.000000,0.000000
154.508352,-0.000000,-0.000000,-0.000000
154.541423,-0.000000,-0.000000,-0.000000
154.574494,-0.000000,-0.000000,-0.000000
154.607565,-0.000000,-0.000000,-0.000000
154.640636,-0.000000,-0.000000,-0.000000
154.673707,0.000000,0.000000,0.000000
154.706779,0.000000,0.000000,0.000000
154.739850,0.000000,0.000000,0.000000
154.772921,0.000000,0.000000,0.000000
154.805992,0.000000,0.000000,0.000000
154.839063,-0.000000,-0.000000,-0.000000
154.872134,-0.000000,-0.000000,-0.000000
154.905205,-0.000000,-0.000000,-0.000000
154.938277,-0.000000,-0.000000,-0.000000
154.971348,-0.000000,-0.000000,-0.000000
155.004419,0.000000,0.000000,0.000000
155.037490,0.000000,0.000000,0.000000
155.070561,0.000000,0.000000,0.000000
155.103632,0.000000,0.000000,0.000000
155.136703,0.000000,0.000000,0.000000
155.169775,-0.000000,-0.000000,-0.000000
155.202846,-0.000000,-0.000000,-0.000000
155.235917,-0.000000,-0.000000,-0.000000
155.268988,-0.000000,-0.000000,-0.000000
155.302059,-0.000000,-0.000000,-0.000000
155.335130,0.000000,0.000000,0.000000
155.368201,0.000000,0.000000,0.000000
155.401272,0.000000,0.000000,0.000000
155.434344,0.000000,0.000000,0.000000
155.467415,0.000000,0.000000,0.000000
155.500486,-0.000000,-0.000000,-0.000000
155.533557,-0.000000,-0.000000,-0.000000
155.566628,-0.000000,-0.000000,-0.000000
155.599699,-0.000000,-0.000000,-0.000000
155.632770,-0.000000,-0.000000,-0.000000
155.665842,0.000000,0.000000,0.000000
155.698913,0.000000,0.000000,0.000000
155.731984,0.000000,0.000000,0.000000
155.765055,0.000000,0.000000,0.000000
155.798126,0.000000,0.000000,0.000000
155.831197,-0.000000,-0.000000,-0.000000
155.864268,-0.000000,-0.000000,-0.000000
155.897340,-0.000000,-0.000000,-0.000000
155.930411,-0.000000,-0.000000,-0.000000
155.963482,-0.000000,-0.000000,-0.000000
155.996553,0.000000,0.000000,0.000000
156.029624,0.000000,0.000000,0.000000
156.062695,0.000000,0.000000,0.000000
156.095766,0.000000,0.000000,0.000000
156.128837,0.000000,0.000000,0.000000
156.161909,-0.000000,-0.000000,-0.000000
156.194980,-0.000000,-0.000000,-0.000000
156.228051,-0.000000,-0.000000,-0.000000
156.261122,-0.000000,-0.000000,-0.000000
156.294193,-0.000000,-0.000000,-0.000000
156.327264,0.000000,0.000000,0.000000
156.360335,0.000000,0.000000,0.000000
156.393407,0.000000,0.000000,0.000000
156.426478,0.000000,0.000000,0.000000
156.459549,0.000000,0.000000,0.000000
156.492620,-0.000000,-0.000000,-0.000000
156.525691,-0.000000,-0.000000,-0.000000
156.558762,-0.000000,-0.000000,-0.000000
156.591833,-0.000000,-0.000000,-0.000000
156.624905,-0.000000,-0.000000,-0.000000
156.657976,0.000000,0.000000,0.000000
156.691047,0.000000,0.000000,0.000000
156.724118,0.000000,0.000000,0.000000
156.757189,0.000000,0.000000,0.000000
156.790260,0.000000,0.000000,0.000000
156.823331,-0.000000,-0.000000,-0.000000
156.856403,-0.000000,-0.000000,-0.000000
156.889474,-0.000000,-0.000000,-0.000000
156.922545,-0.000000,-0.000000,-0.000000
156.955616,-0.000000,-0.000000,-0.000000
156.988687,0.000000,0.000000,0.000000
157.021758,0.000000,0.000000,0.000000
157.054829,0.000000,0.000000,0.000000
157.087900,0.000000,0.000000,0.000000
157.120972,0.000000,0.000000,0.000000
157.154043,-0.000000,-0.000000,-0.000000
157.187114,-0.000000,-0.000000,-0.000000
157.220185,-0.000000,-0.000000,-0.000000
157.253256,-0.000000,-0.000000,-0.000000
157.286327,-0.000000,-0.000000,-0.000000
157.319398,0.000000,0.000000,0.000000
157.352470,0.000000,0.000000,0.000000
157.385541,0.000000,0.000000,0.000000
157.418612,0.000000,0.000000,0.000000
157.451683,0.000000,0.000000,0.000000
157.484754,-0.000000,-0.000000,-0.000000
157.517825,-0.000000,-0.000000,-0.000000
157.550896,-0.000000,-0.000000,-0.000000
157.583968,-0.000000,-0.000000,-0.000000
157.617039,-0.000000,-0.000000,-0.000000
157.650110,0.000000,0.000000,0.000000
157.683181,0.000000,0.000000,0.000000
157.716252,0.000000,0.000000,0.000000
157.749323,0.000000,0.000000,0.000000
157.782394,0.000000,0.000000,0.000000
157.815465,-0.000000,-0.000000,-0.000000
157.848537,-0.000000,-0.000000,-0.000000
157.881608,-0.000000,-0.000000,-0.000000
157.914679,-0.000000,-0.000000,-0.000000
157.947750,-0.000000,-0.000000,-0.000000
157.980821,0.000000,0.000000,0.000000
158.013892,0.000000,0.000000,0.000000
158.046963,0.000000,0.000000,0.000000
158.080035,0.000000,0.000000,0.000000
158.113106,0.000000,0.000000,0.000000
158.146177,-0.000000,-0.000000,-0.000000
158.179248,-0.000000,-0.000000,-0.000000
158.212319,-0.000000,-0.000000,-0.000000
158.245390,-0.000000,-0.000000,-0.000000
158.278461,-0.000000,-0.000000,-0.000000
158.311533,0.000000,0.000000,0.000000
158.344604,0.000000,0.000000,0.000000
158.377675,0.000000,0.000000,0.000000
158.410746,0.000000,0.000000,0.000000
158.443817,0.000000,0.000000,0.000000
158.476888,-0.000000,-0.000000,-0.000000
158.509959,-0.000000,-0.000000,-0.000000
158.543030,-0.000000,-0.000000,-0.000000
158.576102,-0.000000,-0.000000,-0.000000
158.609173,-0.000000,-0.000000,-0.000000
158.642244,0.000000,0.000000,0.000000
158.675315,0.000000,0.000000,0.000000
158.708386,0.000000,0.000000,0.000000
158.741457,0.000000,0.000000,0.000000
158.774528,0.000000,0.000000,0.000000
158.807600,-0.000000,-0.000000,-0.000000
158.840671,-0.000000,-0.000000,-0.000000
158.873742,-0.000000,-0.000000,-0.000000
158.906813,-0.000000,-0.000000,-0.000000
158.939884,-0.000000,-0.000000,-0.000000
158.972955,0.000000,0.000000,0.000000
159.006026,0.000000,0.000000,0.000000
159.039098,0.000000,0.000000,0.000000
159.072169,0.000000,0.000000,0.000000
159.105240,0.000000,0.000000,0.000000
159.138311,-0.000000,-0.000000,-0.000000
159.171382,-0.000000,-0.000000,-0.000000
159.204453,-0.000000,-0.000000,-0.000000
159.237524,-0.000000,-0.000000,-0.000000
159.270596,-0.000000,-0.000000,-0.000000
159.303667,0.000000,0.000000,0.000000
159.336738,0.000000,0.000000,0.000000
159.369809,0.000000,0.000000,0.000000
159.402880,0.000000,0.000000,0.000000
159.435951,0.000000,0.000000,0.000000
159.469022,-0.000000,-0.000000,-0.000000
159.502093,-0.000000,-0.000000,-0.000000
159.535165,-0.000000,-0.000000,-0.000000
159.568236,-0.000000,-0.000000,-0.000000
159.601307,-0.000000,-0.000000,-0.000000
159.634378,0.000000,0.000000,0.000000
159.667449,0.000000,0.000000,0.000000
159.700520,0.000000,0.000000,0.000000
159.733591,0.000000,0.000000,0.000000
159.766663,0.000000,0.000000,0.000000
159.799734,-0.000000,-0.000000,-0.000000
159.832805,-0.000000,-0.000000,-0.000000
159.865876,-0.000000,-0.000000,-0.000000
159.898947,-0.000000,-0.000000,-0.000000
159.932018,-0.000000,-0.000000,-0.000000
159.965089,0.000000,0.000000,0.000000
159.998161,0.000000,0.000000,0.000000
160.031232,0.000000,0.000000,0.000000
160.064303,0.000000,0.000000,0.000000
160.097374,0.000000,0.000000,0.000000
160.130445,-0.000000,-0.000000,-0.000000
160.163516,-0.000000,-0.000000,-0.000000
160.196587,-0.000000,-0.000000,-0.000000
160.229658,-0.000000,-0.000000,-0.000000
160.262730,-0.000000,-0.000000,-0.000000
160.295801,0.000000,0.000000,0.000000
160.328872,0.000000,0.000000,0.000000
160.361943,0.000000,0.000000,0.000000
160.395014,0.000000,0.000000,0.000000
160.428085,0.000000,0.000000,0.000000
160.461156,-0.000000,-0.000000,-0.000000
160.494228,-0.000000,-0.000000,-0.000000
160.527299,-0.000000,-0.000000,-0.000000
160.560370,-0.000000,-0.000000,-0.000000
160.593441,-0.000000,-0.000000,-0.000000
160.626512,0.000000,0.000000,0.000000
160.659583,0.000000,0.000000,0.000000
160.692654,0.000000,0.000000,0.000000
160.725726,0.000000,0.000000,0.000000
160.758797,0.000000,0.000000,0.000000
160.791868,-0.000000,-0.000000,-0.000000
160.824939,-0.000000,-0.000000,-0.000000
160.858010,-0.000000,-0.000000,-0.000000
160.891081,-0.000000,-0.000000,-0.000000
160.924152,-0.000000,-0.000000,-0.000000
160.957223,0.000000,0.000000,0.000000
160.990295,0.000000,0.000000,0.000000
161.023366,0.000000,0.000000,0.000000
161.056437,0.000000,0.000000,0.000000
161.089508,0.000000,0.000000,0.000000
161.122579,-0.000000,-0.000000,-0.000000
161.155650,-0.000000,-0.000000,-0.000000
161.188721,-0.000000,-0.000000,-0.000000
161.221793,-0.000000,-0.000000,-0.000000
161.254864,-0.000000,-0.000000,-0.000000
161.287935,0.000000,0.000000,0.000000
161.321006,0.000000,0.000000,0.000000
161.354077,0.000000,0.000000,0.000000
161.387148,0.000000,0.000000,0.000000
161.420219,0.000000,0.000000,0.000000
161.453291,-0.000000,-0.000000,-0.000000
161.486362,-0.000000,-0.000000,-0.000000
161.519433,-0.000000,-0.000000,-0.000000
161.552504,-0.000000,-0.000000,-0.000000
161.585575,-0.000000,-0.000000,-0.000000
161.618646,0.000000,0.000000,0.000000
161.651717,0.000000,0.000000,0.000000
161.684788,0.000000,0.000000,0.000000
161.717860,0.000000,0.000000,0.000000
161.750931,0.000000,0.000000,0.000000
161.784002,-0.000000,-0.000000,-0.000000
161.817073,-0.000000,-0.000000,-0.000000
161.850144,-0.000000,-0.000000,-0.000000
161.883215,-0.000000,-0.000000,-0.000000
161.916286,-0.000000,-0.000000,-0.000000
161.949358,0.000000,0.000000,0.000000
161.982429,0.000000,0.000000,0.000000
162.015500,0.000000,0.000000,0.000000
162.048571,0.000000,0.000000,0.000000
162.081642,0.000000,0.000000,0.000000
162.114713,-0.000000,-0.000000,-0.000000
162.147784,-0.000000,-0.000000,-0.000000
162.180856,-0.000000,-0.000000,-0.000000
162.213927,-0.000000,-0.000000,-0.000000
162.246998,-0.000000,-0.000000,-0.000000
162.280069,0.000000,0.000000,0.000000
162.313140,0.000000,0.000000,0.000000
162.346211,0.000000,0.000000,0.000000
162.379282,0.000000,0.000000,0.000000
162.412354,0.000000,0.000000,0.000000
162.445425,-0.000000,-0.000000,-0.000000
162.478496,-0.000000,-0.000000,-0.000000
162.511567,-0.000000,-0.000000,-0.000000
162.544638,-0.000000,-0.000000,-0.000000
162.577709,-0.000000,-0.000000,-0.000000
162.610780,0.000000,0.000000,0.000000
162.643851,0.000000,0.000000,0.000000
162.676923,0.000000,0.000000,0.000000
162.709994,0.000000,0.000000,0.000000
162.743065,0.000000,0.000000,0.000000
162.776136,-0.000000,-0.000000,-0.000000
162.809207,-0.000000,-0.000000,-0.000000
162.842278,-0.000000,-0.000000,-0.000000
162.875349,-0.000000,-0.000000,-0.000000
162.908421,-0.000000,-0.000000,-0.000000
162.941492,0.000000,0.000000,0.000000
162.974563,0.000000,0.000000,0.000000
163.007634,0.000000,0.000000,0.000000
163.040705,0.000000,0.000000,0.000000
163.073776,0.000000,0.000000,0.000000
163.106847,-0.000000,-0.000000,-0.000000
163.139919,-0.000000,-0.000000,-0.000000
163.172990,-0.000000,-0.000000,-0.000000
163.206061,-0.000000,-0.000000,-0.000000
163.239132,-0.000000,-0.000000,-0.000000
163.272203,0.000000,0.000000,0.000000
163.305274,0.000000,0.000000,0.000000
163.338345,0.000000,0.000000,0.000000
163.371416,0.000000,0.000000,0.000000
163.404488,0.000000,0.000000,0.000000
163.437559,-0.000000,-0.000000,-0.000000
163.470630,-0.000000,-0.000000,-0.000000
163.503701,-0.000000,-0.000000,-0.000000
163.536772,-0.000000,-0.000000,-0.000000
163.569843,-0.000000,-0.000000,-0.000000
163.602914,0.000000,0.000000,0.000000
163.635986,0.000000,0.000000,0.000000
163.669057,0.000000,0.000000,0.000000
163.702128,0.000000,0.000000,0.000000
163.735199,0.000000,0.000000,0.000000
163.768270,-0.000000,-0.000000,-0.000000
163.801341,-0.000000,-0.000000,-0.000000
163.834412,-0.000000,-0.000000,-0.000000
163.867484,-0.000000,-0.000000,-0.000000
163.900555,-0.000000,-0.000000,-0.000000
163.933626,0.000000,0.000000,0.000000
163.966697,0.000000,0.000000,0.000000
163.999768,0.000000,0.000000,0.000000
164.032839,0.000000,0.000000,0.000000
164.065910,0.000000,0.000000,0.000000
164.098981,-0.000000,-0.000000,-0.000000
164.132053,-0.000000,-0.000000,-0.000000
164.165124,-0.000000,-0.000000,-0.000000
164.198195,-0.000000,-0.000000,-0.000000
164.231266,-0.000000,-0.000000,-0.000000
164.264337,0.000000,0.000000,0.000000
164.297408,0.000000,0.000000,0.000000
164.330479,0.000000,0.000000,0.000000
164.363551,0.000000,0.000000,0.000000
164.396622,0.000000,0.000000,0.000000
164.429693,-0.000000,-0.000000,-0.000000
164.462764,-0.000000,-0.000000,-0.000000
164.495835,-0.000000,-0.000000,-0.000000
164.528906,-0.000000,-0.000000,-0.000000
164.561977,-0.000000,-0.000000,-0.000000
164.595049,0.000000,0.000000,0.000000
164.628120,0.000000,0.000000,0.000000
164.661191,0.000000,0.000000,0.000000
164.694262,0.000000,0.000000,0.000000
164.727333,0.000000,0.000000,0.000000
164.760404,-0.000000,-0.000000,-0.000000
164.793475,-0.000000,-0.000000,-0.000000
164.826547,-0.000000,-0.000000,-0.000000
164.859618,-0.000000,-0.000000,-0.000000
164.892689,-0.000000,-0.000000,-0.000000
164.925760,0.000000,0.000000,0.000000
164.958831,0.000000,0.000000,0.000000
164.991902,0.000000,0.000000,0.000000
165.024973,0.000000,0.000000,0.000000
165.058044,0.000000,0.000000,0.000000
165.091116,-0.000000,-0.000000,-0.000000
165.124187,-0.000000,-0.000000,-0.000000
165.157258,-0.000000,-0.000000,-0.000000
165.190329,-0.000000,-0.000000,-0.000000
165.223400,-0.000000,-0.000000,-0.000000
165.256471,0.000000,0.000000,0.000000
165.289542,0.000000,0.000000,0.000000
165.322614,0.000000,0.000000,0.000000
165.355685,0.000000,0.000000,0.000000
165.388756,0.000000,0.000000,0.000000
165.421827,-0.000000,-0.000000,-0.000000
165.454898,-0.000000,-0.000000,-0.000000
165.487969,-0.000000,-0.000000,-0.000000
165.521040,-0.000000,-0.000000,-0.000000
165.554112,-0.000000,-0.000000,-0.000000
165.587183,0.000000,0.000000,0.000000
165.620254,0.000000,0.000000,0.000000
165.653325,0.000000,0.000000,0.000000
165.686396,0.000000,0.000000,0.000000
165.719467,0.000000,0.000000,0.000000
165.752538,-0.000000,-0.000000,-0.000000
165.785609,-0.000000,-0.000000,-0.000000
165.818681,-0.000000,-0.000000,-0.000000
165.851752,-0.000000,-0.000000,-0.000000
165.884823,-0.000000,-0.000000,-0.000000
165.917894,0.000000,0.000000,0.000000
165.950965,0.000000,0.000000,0.000000
165.984036,0.000000,0.000000,0.000000
166.017107,0.000000,0.000000,0.000000
166.050179,0.000000,0.000000,0.000000
166.083250,-0.000000,-0.000000,-0.000000
166.116321,-0.000000,-0.000000,-0.000000
166.149392,-0.000000,-0.000000,-0.000000
166.182463,-0.000000,-0.000000,-0.000000
166.215534,-0.000000,-0.000000,-0.000000
166.248605,0.000000,0.000000,0.000000
166.281677,0.000000,0.000000,0.000000
166.314748,0.000000,0.000000,0.000000
166.347819,0.000000,0.000000,0.000000
166.380890,0.000000,0.000000,0.000000
166.413961,-0.000000,-0.000000,-0.000000
166.447032,-0.000000,-0.000000,-0.000000
166.480103,-0.000000,-0.000000,-0.000000
166.513174,-0.000000,-0.000000,-0.000000
166.546246,-0.000000,-0.000000,-0.000000
166.579317,0.000000,0.000000,0.000000
166.612388,0.000000,0.000000,0.000000
166.645459,0.000000,0.000000,0.000000
166.678530,0.000000,0.000000,0.000000
166.711601,0.000000,0.000000,0.000000
166.744672,-0.000000,-0.000000,-0.000000
166.777744,-0.000000,-0.000000,-0.000000
166.810815,-0.000000,-0.000000,-0.000000
166.843886,-0.000000,-0.000000,-0.000000
166.876957,-0.000000,-0.000000,-0.000000
166.910028,0.000000,0.000000,0.000000
166.943099,0.000000,0.000000,0.000000
166.976170,0.000000,0.000000,0.000000
167.009242,0.000000,0.000000,0.000000
167.042313,0.000000,0.000000,0.000000
167.075384,-0.000000,-0.000000,-0.000000
167.108455,-0.000000,-0.000000,-0.000000
167.141526,-0.000000,-0.000000,-0.000000
167.174597,-0.000000,-0.000000,-0.000000
167.207668,-0.000000,-0.000000,-0.000000
167.240740,0.000000,0.000000,0.000000
167.273811,0.000000,0.000000,0.000000
167.306882,0.000000,0.000000,0.000000
167.339953,0.000000,0.000000,0.000000
167.373024,0.000000,0.000000,0.000000
167.406095,-0.000000,-0.000000,-0.000000
167.439166,-0.000000,-0.000000,-0.000000
167.472237,-0.000000,-0.000000,-0.000000
167.505309,-0.000000,-0.000000,-0.000000
167.538380,-0.000000,-0.000000,-0.000000
167.571451,0.000000,0.000000,0.000000
167.604522,0.000000,0.000000,0.000000
167.637593,0.000000,0.000000,0.000000
167.670664,0.000000,0.000000,0.000000
167.703735,0.000000,0.000000,0.000000
167.736807,-0.000000,-0.000000,-0.000000
167.769878,-0.000000,-0.000000,-0.000000
167.802949,-0.000000,-0.000000,-0.000000
167.836020,-0.000000,-0.000000,-0.000000
167.869091,-0.000000,-0.000000,-0.000000
167.902162,0.000000,0.000000,0.000000
167.935233,0.000000,0.000000,0.000000
167.968305,0.000000,0.000000,0.000000
168.001376,0.000000,0.000000,0.000000
168.034447,0.000000,0.000000,0.000000
168.067518,-0.000000,-0.000000,-0.000000
168.100589,-0.000000,-0.000000,-0.000000
168.133660,-0.000000,-0.000000,-0.000000
168.166731,-0.000000,-0.000000,-0.000000
168.199802,-0.000000,-0.000000,-0.000000
168.232874,0.000000,0.000000,0.000000
168.265945,0.000000,0.000000,0.000000
168.299016,0.000000,0.000000,0.000000
168.332087,0.000000,0.000000,0.000000
168.365158,0.000000,0.000000,0.000000
168.398229,-0.000000,-0.000000,-0.000000
168.431300,-0.000000,-0.000000,-0.000000
168.464372,-0.000000,-0.000000,-0.000000
168.497443,-0.000000,-0.000000,-0.000000
168.530514,-0.000000,-0.000000,-0.000000
168.563585,0.000000,0.000000,0.000000
168.596656,0.000000,0.000000,0.000000
168.629727,0.000000,0.000000,0.000000
168.662798,0.000000,0.000000,0.000000
168.695870,0.000000,0.000000,0.000000
168.728941,-0.000000,-0.000000,-0.000000
168.762012,-0.000000,-0.000000,-0.000000
168.795083,-0.000000,-0.000000,-0.000000
168.828154,-0.000000,-0.000000,-0.000000
168.861225,-0.000000,-0.000000,-0.000000
168.894296,0.000000,0.000000,0.000000
168.927367,0.000000,0.000000,0.000000
168.960439,0.000000,0.000000,0.000000
168.993510,0.000000,0.000000,0.000000
169.026581,0.000000,0.000000,0.000000
169.059652,-0.000000,-0.000000,-0.000000
169.092723,-0.000000,-0.000000,-0.000000
169.125794,-0.000000,-0.000000,-0.000000
169.158865,-0.000000,-0.000000,-0.000000
169.191937,-0.000000,-0.000000,-0.000000
169.225008,0.000000,0.000000,0.000000
169.258079,0.000000,0.000000,0.000000
169.291150,0.000000,0.000000,0.000000
169.324221,0.000000,0.000000,0.000000
169.357292,0.000000,0.000000,0.000000
169.390363,-0.000000,-0.000000,-0.000000
169.423435,-0.000000,-0.000000,-0.000000
169.456506,-0.000000,-0.000000,-0.000000
169.489577,-0.000000,-0.000000,-0.000000
169.522648,-0.000000,-0.000000,-0.000000
169.555719,0.000000,0.000000,0.000000
169.588790,0.000000,0.000000,0.000000
169.621861,0.000000,0.000000,0.000000
169.654933,0.000000,0.000000,0.000000
169.688004,0.000000,0.000000,0.000000
169.721075,-0.000000,-0.000000,-0.000000
169.754146,-0.000000,-0.000000,-0.000000
169.787217,-0.000000,-0.000000,-0.000000
169.820288,-0.000000,-0.000000,-0.000000
169.853359,-0.000000,-0.000000,-0.000000
169.886430,0.000000,0.000000,0.000000
169.919502,0.000000,0.000000,0.000000
169.952573,0.000000,0.000000,0.000000
169.985644,0.000000,0.000000,0.000000
170.018715,0.000000,0.000000,0.000000
170.051786,-0.000000,-0.000000,-0.000000
170.084857,-0.000000,-0.000000,-0.000000
170.117928,-0.000000,-0.000000,-0.000000
170.151000,-0.000000,-0.000000,-0.000000
170.184071,-0.000000,-0.000000,-0.000000
170.217142,0.000000,0.000000,0.000000
170.250213,0.000000,0.000000,0.000000
170.283284,0.000000,0.000000,0.000000
170.316355,0.000000,0.000000,0.000000
170.349426,0.000000,0.000000,0.000000
170.382498,-0.000000,-0.000000,-0.000000
170.415569,-0.000000,-0.000000,-0.000000
170.448640,-0.000000,-0.000000,-0.000000
170.481711,-0.000000,-0.000000,-0.000000
170.514782,-0.000000,-0.000000,-0.000000
170.547853,0.000000,0.000000,0.000000
170.580924,0.000000,0.000000,0.000000
170.613995,0.000000,0.000000,0.000000
170.647067,0.000000,0.000000,0.000000
170.680138,0.000000,0.000000,0.000000
170.713209,-0.000000,0.000000,-0.000000
170.746280,-0.000000,-0.000000,-0.000000
170.779351,-0.000000,-0.000000,-0.000000
170.812422,-0.000000,-0.000000,-0.000000
170.845493,-0.000000,-0.000000,-0.000000
170.878565,0.000000,-0.000000,0.000000
170.911636,0.000000,0.000000,0.000000
170.944707,0.000000,0.000000,0.000000
170.977778,0.000000,0.000000,0.000000
171.010849,0.000000,0.000000,0.000000
171.043920,-0.000000,0.000000,-0.000000
171.076991,-0.000000,-0.000000,-0.000000
171.110063,-0.000000,-0.000000,-0.000000
171.143134,-0.000000,-0.000000,-0.000000
171.176205,-0.000000,-0.000000,-0.000000
171.209276,0.000000,-0.000000,0.000000
171.242347,0.000000,0.000000,0.000000
171.275418,0.000000,0.000000,0.000000
171.308489,0.000000,0.000000,0.000000
171.341560,0.000000,0.000000,0.000000
171.374632,-0.000000,0.000000,-0.000000
171.407703,-0.000000,-0.000000,-0.000000
171.440774,-0.000000,-0.000000,-0.000000
171.473845,-0.000000,-0.000000,-0.000000
171.506916,-0.000000,-0.000000,-0.000000
171.539987,0.000000,-0.000000,0.000000
171.573058,0.000000,0.000000,0.000000
171.606130,0.000000,0.000000,0.000000
171.639201,0.000000,0.000000,0.000000
171.672272,0.000000,0.000000,0.000000
171.705343,-0.000000,0.000000,-0.000000
171.738414,-0.000000,-0.000000,-0.000000
171.771485,-0.000000,-0.000000,-0.000000
171.804556,-0.000000,-0.000000,-0.000000
171.837628,-0.000000,-0.000000,-0.000000
171.870699,0.000000,-0.000000,0.000000
171.903770,0.000000,0.000000,0.000000
171.936841,0.000000,0.000000,0.000000
171.969912,0.000000,0.000000,0.000000
172.002983,0.000000,0.000000,0.000000
172.036054,-0.000000,0.000000,-0.000000
172.069125,-0.000000,-0.000000,-0.000000
172.102197,-0.000000,-0.000000,-0.000000
172.135268,-0.000000,-0.000000,-0.000000
172.168339,-0.000000,-0.000000,-0.000000
172.201410,0.000000,-0.000000,0.000000
172.234481,0.000000,0.000000,0.000000
172.267552,0.000000,0.000000,0.000000
172.300623,0.000000,0.000000,0.000000
172.333695,0.000000,0.000000,0.000000
172.366766,-0.000000,0.000000,-0.000000
172.399837,-0.000000,-0.000000,-0.000000
172.432908,-0.000000,-0.000000,-0.000000
172.465979,-0.000000,-0.000000,-0.000000
172.499050,-0.000000,-0.000000,-0.000000
172.532121,0.000000,-0.000000,0.000000
172.565193,0.000000,0.000000,0.000000
172.598264,0.000000,0.000000,0.000000
172.631335,0.000000,0.000000,0.000000
172.664406,0.000000,0.000000,0.000000
172.697477,-0.000000,0.000000,-0.000000
172.730548,-0.000000,-0.000000,-0.000000
172.763619,-0.000000,-0.000000,-0.000000
172.796691,-0.000000,-0.000000,-0.000000
172.829762,-0.000000,-0.000000,-0.000000
172.862833,0.000000,-0.000000,0.000000
172.895904,0.000000,0.000000,0.000000
172.928975,0.000000,0.000000,0.000000
172.962046,0.000000,0.000000,0.000000
172.995117,0.000000,0.000000,0.000000
173.028188,-0.000000,0.000000,-0.000000
173.061260,-0.000000,-0.000000,-0.000000
173.094331,-0.000000,-0.000000,-0.000000
173.127402,-0.000000,-0.000000,-0.000000
173.160473,-0.000000,-0.000000,-0.000000
173.193544,0.000000,-0.000000,0.000000
173.226615,0.000000,0.000000,0.000000
173.259686,0.000000,0.000000,0.000000
173.292758,0.000000,0.000000,0.000000
173.325829,0.000000,0.000000,0.000000
173.358900,-0.000000,0.000000,-0.000000
173.391971,-0.000000,-0.000000,-0.000000
173.425042,-0.000000,-0.000000,-0.000000
173.458113,-0.000000,-0.000000,-0.000000
173.491184,-0.000000,-0.000000,-0.000000
173.524256,0.000000,-0.000000,0.000000
173.557327,0.000000,0.000000,0.000000
173.590398,0.000000,0.000000,0.000000
173.623469,0.000000,0.000000,0.000000
173.656540,0.000000,0.000000,0.000000
173.689611,-0.000000,0.000000,-0.000000
173.722682,-0.000000,-0.000000,-0.000000
173.755753,-0.000000,-0.000000,-0.000000
173.788825,-0.000000,-0.000000,-0.000000
173.821896,-0.000000,-0.000000,-0.000000
173.854967,0.000000,-0.000000,0.000000
173.888038,0.000000,0.000000,0.000000
173.921109,0.000000,0.000000,0.000000
173.954180,0.000000,0.000000,0.000000
173.987251,0.000000,0.000000,0.000000
174.020323,-0.000000,0.000000,-0.000000
174.053394,-0.000000,-0.000000,-0.000000
174.086465,-0.000000,-0.000000,-0.000000
174.119536,-0.000000,-0.000000,-0.000000
174.152607,-0.000000,-0.000000,-0.000000
174.185678,0.000000,-0.000000,0.000000
174.218749,0.000000,0.000000,0.000000
174.251821,0.000000,0.000000,0.000000
174.284892,0.000000,0.000000,0.000000
174.317963,0.000000,0.000000,0.000000
174.351034,-0.000000,0.000000,-0.000000
174.384105,-0.000000,-0.000000,-0.000000
174.417176,-0.000000,-0.000000,-0.000000
174.450247,-0.000000,-0.000000,-0.000000
174.483318,-0.000000,-0.000000,-0.000000
174.516390,0.000000,-0.000000,0.000000
174.549461,0.000000,0.000000,0.000000
174.582532,0.000000,0.000000,0.000000
174.615603,0.000000,0.000000,0.000000
174.648674,0.000000,0.000000,0.000000
174.681745,-0.000000,0.000000,-0.000000
174.714816,-0.000000,-0.000000,-0.000000
174.747888,-0.000000,-0.000000,-0.000000
174.780959,-0.000000,-0.000000,-0.000000
174.814030,-0.000000,-0.000000,-0.000000
174.847101,0.000000,-0.000000,0.000000
174.880172,0.000000,0.000000,0.000000
174.913243,0.000000,0.000000,0.000000
174.946314,0.000000,0.000000,0.000000
174.979386,0.000000,0.000000,0.000000
175.012457,-0.000000,0.000000,-0.000000
175.045528,-0.000000,-0.000000,-0.000000
175.078599,-0.000000,-0.000000,-0.000000
175.111670,-0.000000,-0.000000,-0.000000
175.144741,-0.000000,-0.000000,-0.000000
175.177812,0.000000,-0.000000,0.000000
175.210884,0.000000,0.000000,0.000000
175.243955,0.000000,0.000000,0.000000
175.277026,0.000000,0.000000,0.000000
175.310097,0.000000,0.000000,0.000000
175.343168,-0.000000,0.000000,-0.000000
175.376239,-0.000000,-0.000000,-0.000000
175.409310,-0.000000,-0.000000,-0.000000
175.442381,-0.000000,-0.000000,-0.000000
175.475453,-0.000000,-0.000000,-0.000000
175.508524,0.000000,-0.000000,0.000000
175.541595,0.000000,0.000000,0.000000
175.574666,0.000000,0.000000,0.000000
175.607737,0.000000,0.000000,0.000000
175.640808,0.000000,0.000000,0.000000
175.673879,-0.000000,0.000000,-0.000000
175.706951,-0.000000,-0.000000,-0.000000
175.740022,-0.000000,-0.000000,-0.000000
175.773093,-0.000000,-0.000000,-0.000000
175.806164,-0.000000,-0.000000,-0.000000
175.839235,0.000000,-0.000000,0.000000
175.872306,0.000000,0.000000,0.000000
175.905377,0.000000,0.000000,0.000000
175.938449,0.000000,0.000000,0.000000
175.971520,0.000000,0.000000,0.000000
176.004591,-0.000000,0.000000,-0.000000
176.037662,-0.000000,-0.000000,-0.000000
176.070733,-0.000000,-0.000000,-0.000000
176.103804,-0.000000,-0.000000,-0.000000
176.136875,-0.000000,-0.000000,-0.000000
176.169946,0.000000,-0.000000,0.000000
176.203018,0.000000,0.000000,0.000000
176.236089,0.000000,0.000000,0.000000
176.269160,0.000000,0.000000,0.000000
176.302231,0.000000,0.000000,0.000000
176.335302,-0.000000,0.000000,-0.000000
176.368373,-0.000000,-0.000000,-0.000000
176.401444,-0.000000,-0.000000,-0.000000
176.434516,-0.000000,-0.000000,-0.000000
176.467587,-0.000000,-0.000000,-0.000000
176.500658,0.000000,-0.000000,0.000000
176.533729,0.000000,0.000000,0.000000
176.566800,0.000000,0.000000,0.000000
176.599871,0.000000,0.000000,0.000000
176.632942,0.000000,0.000000,0.000000
176.666014,-0.000000,0.000000,-0.000000
176.699085,-0.000000,-0.000000,-0.000000
176.732156,-0.000000,-0.000000,-0.000000
176.765227,-0.000000,-0.000000,-0.000000
176.798298,-0.000000,-0.000000,-0.000000
176.831369,0.000000,-0.000000,0.000000
176.864440,0.000000,0.000000,0.000000
176.897511,0.000000,0.000000,0.000000
176.930583,0.000000,0.000000,0.000000
176.963654,0.000000,0.000000,0.000000
176.996725,-0.000000,0.000000,-0.000000
177.029796,-0.000000,-0.000000,-0.000000
177.062867,-0.000000,-0.000000,-0.000000
177.095938,-0.000000,-0.000000,-0.000000
177.129009,-0.000000,-0.000000,-0.000000
177.162081,0.000000,-0.000000,0.000000
177.195152,0.000000,0.000000,0.000000
177.228223,0.000000,0.000000,0.000000
177.261294,0.000000,0.000000,0.000000
177.294365,0.000000,0.000000,0.000000
177.327436,-0.000000,0.000000,-0.000000
177.360507,-0.000000,-0.000000,-0.000000
177.393579,-0.000000,-0.000000,-0.000000
177.426650,-0.000000,-0.000000,-0.000000
177.459721,-0.000000,-0.000000,-0.000000
177.492792,0.000000,-0.000000,0.000000
177.525863,0.000000,0.000000,0.000000
177.558934,0.000000,0.000000,0.000000
177.592005,0.000000,0.000000,0.000000
177.625077,0.000000,0.000000,0.000000
177.658148,-0.000000,0.000000,-0.000000
177.691219,-0.000000,-0.000000,-0.000000
177.724290,-0.000000,-0.000000,-0.000000
177.757361,-0.000000,-0.000000,-0.000000
177.790432,-0.000000,-0.000000,-0.000000
177.823503,0.000000,-0.000000,0.000000
177.856574,0.000000,0.000000,0.000000
177.889646,0.000000,0.000000,0.000000
177.922717,0.000000,0.000000,0.000000
177.955788,0.000000,0.000000,0.000000
177.988859,-0.000000,0.000000,-0.000000
178.021930,-0.000000,-0.000000,-0.000000
178.055001,-0.000000,-0.000000,-0.000000
178.088072,-0.000000,-0.000000,-0.000000
178.121144,-0.000000,-0.000000,-0.000000
178.154215,0.000000,-0.000000,0.000000
178.187286,0.000000,0.000000,0.000000
178.220357,0.000000,0.000000,0.000000
178.253428,0.000000,0.000000,0.000000
178.286499,0.000000,0.000000,0.000000
178.319570,-0.000000,0.000000,-0.000000
178.352642,-0.000000,-0.000000,-0.000000
178.385713,-0.000000,-0.000000,-0.000000
178.418784,-0.000000,-0.000000,-0.000000
178.451855,-0.000000,-0.000000,-0.000000
178.484926,0.000000,-0.000000,0.000000
178.517997,0.000000,0.000000,0.000000
178.551068,0.000000,0.000000,0.000000
178.584139,0.000000,0.000000,0.000000
178.617211,0.000000,0.000000,0.000000
178.650282,-0.000000,0.000000,-0.000000
178.683353,-0.000000,-0.000000,-0.000000
178.716424,-0.000000,-0.000000,-0.000000
178.749495,-0.000000,-0.000000,-0.000000
178.782566,-0.000000,-0.000000,-0.000000
178.815637,0.000000,-0.000000,0.000000
178.848709,0.000000,0.000000,0.000000
178.881780,0.000000,0.000000,0.000000
178.914851,0.000000,0.000000,0.000000
178.947922,0.000000,0.000000,0.000000
178.980993,-0.000000,0.000000,-0.000000
179.014064,-0.000000,-0.000000,-0.000000
179.047135,-0.000000,-0.000000,-0.000000
179.080207,-0.000000,-0.000000,-0.000000
179.113278,-0.000000,-0.000000,-0.000000
179.146349,0.000000,-0.000000,0.000000
179.179420,0.000000,0.000000,0.000000
179.212491,0.000000,0.000000,0.000000
179.245562,0.000000,0.000000,0.000000
179.278633,0.000000,0.000000,0.000000
179.311704,-0.000000,0.000000,-0.000000
179.344776,-0.000000,-0.000000,-0.000000
179.377847,-0.000000,-0.000000,-0.000000
179.410918,-0.000000,-0.000000,-0.000000
179.443989,-0.000000,-0.000000,-0.000000
179.477060,0.000000,-0.000000,0.000000
179.510131,0.000000,0.000000,0.000000
179.543202,0.000000,0.000000,0.000000
179.576274,0.000000,0.000000,0.000000
179.609345,0.000000,0.000000,0.000000
179.642416,-0.000000,0.000000,-0.000000
179.675487,-0.000000,-0.000000,-0.000000
179.708558,-0.000000,-0.000000,-0.000000
179.741629,-0.000000,-0.000000,-0.000000
179.774700,-0.000000,-0.000000,-0.000000
179.807772,0.000000,-0.000000,0.000000
179.840843,0.000000,0.000000,0.000000
179.873914,0.000000,0.000000,0.000000
179.906985,0.000000,0.000000,0.000000
179.940056,0.000000,0.000000,0.000000
179.973127,-0.000000,0.000000,-0.000000
180.006198,-0.000000,-0.000000,-0.000000
180.039269,-0.000000,-0.000000,-0.000000
180.072341,-0.000000,-0.000000,-0.000000
180.105412,-0.000000,-0.000000,-0.000000
180.138483,0.000000,-0.000000,0.000000
180.171554,0.000000,0.000000,0.000000
180.204625,0.000000,0.000000,0.000000
180.237696,0.000000,0.000000,0.000000
180.270767,0.000000,0.000000,0.000000
180.303839,-0.000000,0.000000,-0.000000
180.336910,-0.000000,-0.000000,-0.000000
180.369981,-0.000000,-0.000000,-0.000000
180.403052,-0.000000,-0.000000,-0.000000
180.436123,-0.000000,-0.000000,-0.000000
180.469194,0.000000,-0.000000,0.000000
180.502265,0.000000,0.000000,0.000000
180.535337,0.000000,0.000000,0.000000
180.568408,0.000000,0.000000,0.000000
180.601479,0.000000,0.000000,0.000000
180.634550,-0.000000,0.000000,-0.000000
180.667621,-0.000000,-0.000000,-0.000000
180.700692,-0.000000,-0.000000,-0.000000
180.733763,-0.000000,-0.000000,-0.000000
180.766835,-0.000000,-0.000000,-0.000000
180.799906,0.000000,-0.000000,0.000000
180.832977,0.000000,0.000000,0.000000
180.866048,0.000000,0.000000,0.000000
180.899119,0.000000,0.000000,0.000000
180.932190,0.000000,0.000000,0.000000
180.965261,-0.000000,0.000000,-0.000000
180.998332,-0.000000,-0.000000,-0.000000
181.031404,-0.000000,-0.000000,-0.000000
181.064475,-0.000000,-0.000000,-0.000000
181.097546,-0.000000,-0.000000,-0.000000
181.130617,0.000000,-0.000000,0.000000
181.163688,0.000000,0.000000,0.000000
181.196759,0.000000,0.000000,0.000000
181.229830,0.000000,0.000000,0.000000
181.262902,0.000000,0.000000,0.000000
181.295973,-0.000000,0.000000,-0.000000
181.329044,-0.000000,-0.000000,-0.000000
181.362115,-0.000000,-0.000000,-0.000000
181.395186,-0.000000,-0.000000,-0.000000
181.428257,-0.000000,-0.000000,-0.000000
181.461328,0.000000,-0.000000,0.000000
181.494400,0.000000,0.000000,0.000000
181.527471,0.000000,0.000000,0.000000
181.560542,0.000000,0.000000,0.000000
181.593613,0.000000,0.000000,0.000000
181.626684,-0.000000,0.000000,-0.000000
181.659755,-0.000000,-0.000000,-0.000000
181.692826,-0.000000,-0.000000,-0.000000
181.725897,-0.000000,-0.000000,-0.000000
181.758969,-0.000000,-0.000000,-0.000000
181.792040,0.000000,-0.000000,0.000000
181.825111,0.000000,0.000000,0.000000
181.858182,0.000000,0.000000,0.000000
181.891253,0.000000,0.000000,0.000000
181.924324,0.000000,0.000000,0.000000
181.957395,-0.000000,0.000000,-0.000000
181.990467,-0.000000,-0.000000,-0.000000
182.023538,-0.000000,-0.000000,-0.000000
182.056609,-0.000000,-0.000000,-0.000000
182.089680,-0.000000,-0.000000,-0.000000
182.122751,0.000000,-0.000000,0.000000
182.155822,0.000000,0.000000,0.000000
182.188893,0.000000,0.000000,0.000000
182.221965,0.000000,0.000000,0.000000
182.255036,0.000000,0.000000,0.000000
182.288107,-0.000000,0.000000,-0.000000
182.321178,-0.000000,-0.000000,-0.000000
182.354249,-0.000000,-0.000000,-0.000000
182.387320,-0.000000,-0.000000,-0.000000
182.420391,-0.000000,-0.000000,-0.000000
182.453462,0.000000,-0.000000,0.000000
182.486534,0.000000,0.000000,0.000000
182.519605,0.000000,0.000000,0.000000
182.552676,0.000000,0.000000,0.000000
182.585747,0.000000,0.000000,0.000000
182.618818,-0.000000,0.000000,-0.000000
182.651889,-0.000000,-0.000000,-0.000000
182.684960,-0.000000,-0.000000,-0.000000
182.718032,-0.000000,-0.000000,-0.000000
182.751103,-0.000000,-0.000000,-0.000000
182.784174,0.000000,-0.000000,0.000000
182.817245,0.000000,0.000000,0.000000
182.850316,0.000000,0.000000,0.000000
182.883387,0.000000,0.000000,0.000000
182.916458,0.000000,0.000000,0.000000
182.949530,-0.000000,0.000000,-0.000000
182.982601,-0.000000,-0.000000,-0.000000
183.015672,-0.000000,-0.000000,-0.000000
183.048743,-0.000000,-0.000000,-0.000000
183.081814,-0.000000,-0.000000,-0.000000
183.114885,0.000000,-0.000000,0.000000
183.147956,0.000000,0.000000,0.000000
183.181028,0.000000,0.000000,0.000000
183.214099,0.000000,0.000000,0.000000
183.247170,0.000000,0.000000,0.000000
183.280241,-0.000000,0.000000,-0.000000
183.313312,-0.000000,-0.000000,-0.000000
183.346383,-0.000000,-0.000000,-0.000000
183.379454,-0.000000,-0.000000,-0.000000
183.412525,-0.000000,-0.000000,-0.000000
183.445597,0.000000,-0.000000,0.000000
183.478668,0.000000,0.000000,0.000000
183.511739,0.000000,0.000000,0.000000
183.544810,0.000000,0.000000,0.000000
183.577881,0.000000,0.000000,0.000000
183.610952,-0.000000,0.000000,-0.000000
183.644023,-0.000000,-0.000000,-0.000000
183.677095,-0.000000,-0.000000,-0.000000
183.710166,-0.000000,-0.000000,-0.000000
183.743237,-0.000000,-0.000000,-0.000000
183.776308,0.000000,-0.000000,0.000000
183.809379,0.000000,0.000000,0.000000
183.842450,0.000000,0.000000,0.000000
183.875521,0.000000,0.000000,0.000000
183.908593,0.000000,0.000000,0.000000
183.941664,-0.000000,0.000000,-0.000000
183.974735,-0.000000,-0.000000,-0.000000
184.007806,-0.000000,-0.000000,-0.000000
184.040877,-0.000000,-0.000000,-0.000000
184.073948,-0.000000,-0.000000,-0.000000
184.107019,0.000000,-0.000000,0.000000
184.140090,0.000000,0.000000,0.000000
184.173162,0.000000,0.000000,0.000000
184.206233,0.000000,0.000000,0.000000
184.239304,0.000000,0.000000,0.000000
184.272375,-0.000000,0.000000,-0.000000
184.305446,-0.000000,-0.000000,-0.000000
184.338517,-0.000000,-0.000000,-0.000000
184.371588,-0.000000,-0.000000,-0.000000
184.404660,-0.000000,-0.000000,-0.000000
184.437731,0.000000,-0.000000,0.000000
184.470802,0.000000,0.000000,0.000000
184.503873,0.000000,0.000000,0.000000
184.536944,0.000000,0.000000,0.000000
184.570015,0.000000,0.000000,0.000000
184.603086,-0.000000,0.000000,-0.000000
184.636158,-0.000000,-0.000000,-0.000000
184.669229,-0.000000,-0.000000,-0.000000
184.702300,-0.000000,-0.000000,-0.000000
184.735371,-0.000000,-0.000000,-0.000000
184.768442,0.000000,-0.000000,0.000000
184.801513,0.000000,0.000000,0.000000
184.834584,0.000000,0.000000,0.000000
184.867655,0.000000,0.000000,0.000000
184.900727,0.000000,0.000000,0.000000
184.933798,-0.000000,0.000000,-0.000000
184.966869,-0.000000,-0.000000,-0.000000
184.999940,-0.000000,-0.000000,-0.000000
185.033011,-0.000000,-0.000000,-0.000000
185.066082,-0.000000,-0.000000,-0.000000
185.099153,0.000000,-0.000000,0.000000
185.132225,0.000000,0.000000,0.000000
185.165296,0.000000,0.000000,0.000000
185.198367,0.000000,0.000000,0.000000
185.231438,0.000000,0.000000,0.000000
185.264509,-0.000000,0.000000,-0.000000
185.297580,-0.000000,-0.000000,-0.000000
185.330651,-0.000000,-0.000000,-0.000000
185.363723,-0.000000,-0.000000,-0.000000
185.396794,-0.000000,-0.000000,-0.000000
185.429865,0.000000,-0.000000,0.000000
185.462936,0.000000,0.000000,0.000000
185.496007,0.000000,0.000000,0.000000
185.529078,0.000000,0.000000,0.000000
185.562149,0.000000,0.000000,0.000000
185.595221,-0.000000,0.000000,-0.000000
185.628292,-0.000000,-0.000000,-0.000000
185.661363,-0.000000,-0.000000,-0.000000
185.694434,-0.000000,-0.000000,-0.000000
185.727505,-0.000000,-0.000000,-0.000000
185.760576,0.000000,-0.000000,0.000000
185.793647,0.000000,0.000000,0.000000
185.826718,0.000000,0.000000,0.000000
185.859790,0.000000,0.000000,0.000000
185.892861,0.000000,0.000000,0.000000
185.925932,-0.000000,0.000000,-0.000000
185.959003,-0.000000,-0.000000,-0.000000
185.992074,-0.000000,-0.000000,-0.000000
186.025145,-0.000000,-0.000000,-0.000000
186.058216,-0.000000,-0.000000,-0.000000
186.091288,0.000000,-0.000000,0.000000
186.124359,0.000000,0.000000,0.000000
186.157430,0.000000,0.000000,0.000000
186.190501,0.000000,0.000000,0.000000
186.223572,0.000000,0.000000,0.000000
186.256643,-0.000000,0.000000,-0.000000
186.289714,-0.000000,-0.000000,-0.000000
186.322786,-0.000000,-0.000000,-0.000000
186.355857,-0.000000,-0.000000,-0.000000
186.388928,-0.000000,-0.000000,-0.000000
186.421999,0.000000,-0.000000,0.000000
186.455070,0.000000,0.000000,0.000000
186.488141,0.000000,0.000000,0.000000
186.521212,0.000000,0.000000,0.000000
186.554283,0.000000,0.000000,0.000000
186.587355,-0.000000,0.000000,-0.000000
186.620426,-0.000000,-0.000000,-0.000000
186.653497,-0.000000,-0.000000,-0.000000
186.686568,-0.000000,-0.000000,-0.000000
186.719639,-0.000000,-0.000000,-0.000000
186.752710,0.000000,-0.000000,0.000000
186.785781,0.000000,0.000000,0.000000
186.818853,0.000000,0.000000,0.000000
186.851924,0.000000,0.000000,0.000000
186.884995,0.000000,0.000000,0.000000
186.918066,-0.000000,0.000000,-0.000000
186.951137,-0.000000,-0.000000,-0.000000
186.984208,-0.000000,-0.000000,-0.000000
187.017279,-0.000000,-0.000000,-0.000000
187.050351,-0.000000,-0.000000,-0.000000
187.083422,0.000000,-0.000000,0.000000
187.116493,0.000000,0.000000,0.000000
187.149564,0.000000,0.000000,0.000000
187.182635,0.000000,0.000000,0.000000
187.215706,0.000000,0.000000,0.000000
187.248777,-0.000000,0.000000,-0.000000
187.281848,-0.000000,-0.000000,-0.000000
187.314920,-0.000000,-0.000000,-0.000000
187.347991,-0.000000,-0.000000,-0.000000
187.381062,-0.000000,-0.000000,-0.000000
187.414133,0.000000,-0.000000,0.000000
187.447204,0.000000,0.000000,0.000000
187.480275,0.000000,0.000000,0.000000
187.513346,0.000000,0.000000,0.000000
187.546418,0.000000,0.000000,0.000000
187.579489,-0.000000,0.000000,-0.000000
187.612560,-0.000000,-0.000000,-0.000000
187.645631,-0.000000,-0.000000,-0.000000
187.678702,-0.000000,-0.000000,-0.000000
187.711773,-0.000000,-0.000000,-0.000000
187.744844,0.000000,-0.000000,0.000000
187.777916,0.000000,0.000000,0.000000
187.810987,0.000000,0.000000,0.000000
187.844058,0.000000,0.000000,0.000000
187.877129,0.000000,0.000000,0.000000
187.910200,-0.000000,0.000000,-0.000000
187.943271,-0.000000,-0.000000,-0.000000
187.976342,-0.000000,-0.000000,-0.000000
188.009414,-0.000000,-0.000000,-0.000000
188.042485,-0.000000,-0.000000,-0.000000
188.075556,0.000000,-0.000000,0.000000
188.108627,0.000000,0.000000,0.000000
188.141698,0.000000,0.000000,0.000000
188.174769,0.000000,0.000000,0.000000
188.207840,0.000000,0.000000,0.000000
188.240911,-0.000000,0.000000,-0.000000
188.273983,-0.000000,-0.000000,-0.000000
188.307054,-0.000000,-0.000000,-0.000000
188.340125,-0.000000,-0.000000,-0.000000
188.373196,-0.000000,-0.000000,-0.000000
188.406267,0.000000,-0.000000,0.000000
188.439338,0.000000,0.000000,0.000000
188.472409,0.000000,0.000000,0.000000
188.505481,0.000000,0.000000,0.000000
188.538552,0.000000,0.000000,0.000000
188.571623,-0.000000,0.000000,-0.000000
188.604694,-0.000000,-0.000000,-0.000000
188.637765,-0.000000,-0.000000,-0.000000
188.670836,-0.000000,-0.000000,-0.000000
188.703907,-0.000000,-0.000000,-0.000000
188.736979,0.000000,-0.000000,0.000000
188.770050,0.000000,0.000000,0.000000
188.803121,0.000000,0.000000,0.000000
188.836192,0.000000,0.000000,0.000000
188.869263,0.000000,0.000000,0.000000
188.902334,-0.000000,0.000000,-0.000000
188.935405,-0.000000,-0.000000,-0.000000
188.968476,-0.000000,-0.000000,-0.000000
189.001548,-0.000000,-0.000000,-0.000000
189.034619,-0.000000,-0.000000,-0.000000
189.067690,0.000000,-0.000000,0.000000
189.100761,0.000000,0.000000,0.000000
189.133832,0.000000,0.000000,0.000000
189.166903,0.000000,0.000000,0.000000
189.199974,0.000000,0.000000,0.000000
189.233046,-0.000000,0.000000,-0.000000
189.266117,-0.000000,-0.000000,-0.000000
189.299188,-0.000000,-0.000000,-0.000000
189.332259,-0.000000,-0.000000,-0.000000
189.365330,-0.000000,-0.000000,-0.000000
189.398401,0.000000,-0.000000,0.000000
189.431472,0.000000,0.000000,0.000000
189.464544,0.000000,0.000000,0.000000
189.497615,0.000000,0.000000,0.000000
189.530686,0.000000,0.000000,0.000000
189.563757,-0.000000,0.000000,-0.000000
189.596828,-0.000000,-0.000000,-0.000000
189.629899,-0.000000,-0.000000,-0.000000
189.662970,-0.000000,-0.000000,-0.000000
189.696041,-0.000000,-0.000000,-0.000000
189.729113,0.000000,-0.000000,0.000000
189.762184,0.000000,0.000000,0.000000
189.795255,0.000000,0.000000,0.000000
189.828326,0.000000,0.000000,0.000000
189.861397,0.000000,0.000000,0.000000
189.894468,-0.000000,0.000000,-0.000000
189.927539,-0.000000,-0.000000,-0.000000
189.960611,-0.000000,-0.000000,-0.000000
189.993682,-0.000000,-0.000000,-0.000000
190.026753,-0.000000,-0.000000,-0.000000
190.059824,0.000000,-0.000000,0.000000
190.092895,0.000000,0.000000,0.000000
190.125966,0.000000,0.000000,0.000000
190.159037,0.000000,0.000000,0.000000
190.192109,0.000000,0.000000,0.000000
190.225180,-0.000000,0.000000,-0.000000
190.258251,-0.000000,-0.000000,-0.000000
190.291322,-0.000000,-0.000000,-0.000000
190.324393,-0.000000,-0.000000,-0.000000
190.357464,-0.000000,-0.000000,-0.000000
190.390535,0.000000,-0.000000,0.000000
190.423606,0.000000,0.000000,0.000000
190.456678,0.000000,0.000000,0.000000
190.489749,0.000000,0.000000,0.000000
190.522820,0.000000,0.000000,0.000000
190.555891,-0.000000,0.000000,-0.000000
190.588962,-0.000000,-0.000000,-0.000000
190.622033,-0.000000,-0.000000,-0.000000
190.655104,-0.000000,-0.000000,-0.000000
190.688176,-0.000000,-0.000000,-0.000000
190.721247,0.000000,-0.000000,0.000000
190.754318,0.000000,0.000000,0.000000
190.787389,0.000000,0.000000,0.000000
190.820460,0.000000,0.000000,0.000000
190.853531,0.000000,0.000000,0.000000
190.886602,-0.000000,0.000000,-0.000000
190.919674,-0.000000,-0.000000,-0.000000
190.952745,-0.000000,-0.000000,-0.000000
190.985816,-0.000000,-0.000000,-0.000000
191.018887,-0.000000,-0.000000,-0.000000
191.051958,0.000000,-0.000000,0.000000
191.085029,0.000000,0.000000,0.000000
191.118100,0.000000,0.000000,0.000000
191.151172,0.000000,0.000000,0.000000
191.184243,0.000000,0.000000,0.000000
191.217314,-0.000000,0.000000,-0.000000
191.250385,-0.000000,-0.000000,-0.000000
191.283456,-0.000000,-0.000000,-0.000000
191.316527,-0.000000,-0.000000,-0.000000
191.349598,-0.000000,-0.000000,-0.000000
191.382669,0.000000,-0.000000,0.000000
191.415741,0.000000,0.000000,0.000000
191.448812,0.000000,0.000000,0.000000
191.481883,0.000000,0.000000,0.000000
191.514954,0.000000,0.000000,0.000000
191.548025,-0.000000,0.000000,-0.000000
191.581096,-0.000000,-0.000000,-0.000000
191.614167,-0.000000,-0.000000,-0.000000
191.647239,-0.000000,-0.000000,-0.000000
191.680310,-0.000000,-0.000000,-0.000000
191.713381,0.000000,-0.000000,0.000000
191.746452,0.000000,0.000000,0.000000
191.779523,0.000000,0.000000,0.000000
191.812594,0.000000,0.000000,0.000000
191.845665,0.000000,0.000000,0.000000
191.878737,-0.000000,0.000000,-0.000000
191.911808,-0.000000,-0.000000,-0.000000
191.944879,-0.000000,-0.000000,-0.000000
191.977950,-0.000000,-0.000000,-0.000000
192.011021,-0.000000,-0.000000,-0.000000
192.044092,0.000000,-0.000000,0.000000
192.077163,0.000000,0.000000,0.000000
192.110234,0.000000,0.000000,0.000000
192.143306,0.000000,0.000000,0.000000
192.176377,0.000000,0.000000,0.000000
192.209448,-0.000000,0.000000,-0.000000
192.242519,-0.000000,-0.000000,-0.000000
192.275590,-0.000000,-0.000000,-0.000000
192.308661,-0.000000,-0.000000,-0.000000
192.341732,-0.000000,-0.000000,-0.000000
192.374804,0.000000,-0.000000,0.000000
192.407875,0.000000,0.000000,0.000000
192.440946,0.000000,0.000000,0.000000
192.474017,0.000000,0.000000,0.000000
192.507088,0.000000,0.000000,0.000000
192.540159,-0.000000,0.000000,-0.000000
192.573230,-0.000000,-0.000000,-0.000000
192.606302,-0.000000,-0.000000,-0.000000
192.639373,-0.000000,-0.000000,-0.000000
192.672444,-0.000000,-0.000000,-0.000000
192.705515,0.000000,-0.000000,0.000000
192.738586,0.000000,0.000000,0.000000
192.771657,0.000000,0.000000,0.000000
192.804728,0.000000,0.000000,0.000000
192.837799,0.000000,0.000000,0.000000
192.870871,-0.000000,0.000000,-0.000000
192.903942,-0.000000,-0.000000,-0.000000
192.937013,-0.000000,-0.000000,-0.000000
192.970084,-0.000000,-0.000000,-0.000000
193.003155,-0.000000,-0.000000,-0.000000
193.036226,0.000000,-0.000000,0.000000
193.069297,0.000000,0.000000,0.000000
193.102369,0.000000,0.000000,0.000000
193.135440,0.000000,0.000000,0.000000
193.168511,0.000000,0.000000,0.000000
193.201582,-0.000000,0.000000,-0.000000
193.234653,-0.000000,-0.000000,-0.000000
193.267724,-0.000000,-0.000000,-0.000000
193.300795,-0.000000,-0.000000,-0.000000
193.333867,-0.000000,-0.000000,-0.000000
193.366938,0.000000,-0.000000,0.000000
193.400009,0.000000,0.000000,0.000000
193.433080,0.000000,0.000000,0.000000
193.466151,0.000000,0.000000,0.000000
193.499222,0.000000,0.000000,0.000000
193.532293,-0.000000,0.000000,-0.000000
193.565365,-0.000000,-0.000000,-0.000000
193.598436,-0.000000,-0.000000,-0.000000
193.631507,-0.000000,-0.000000,-0.000000
193.664578,-0.000000,-0.000000,-0.000000
193.697649,0.000000,-0.000000,0.000000
193.730720,0.000000,0.000000,0.000000
193.763791,0.000000,0.000000,0.000000
193.796862,0.000000,0.000000,0.000000
193.829934,0.000000,0.000000,0.000000
193.863005,-0.000000,0.000000,-0.000000
193.896076,-0.000000,-0.000000,-0.000000
193.929147,-0.000000,-0.000000,-0.000000
193.962218,-0.000000,-0.000000,-0.000000
193.995289,-0.000000,-0.000000,-0.000000
194.028360,0.000000,-0.000000,0.000000
194.061432,0.000000,0.000000,0.000000
194.094503,0.000000,0.000000,0.000000
194.127574,0.000000,0.000000,0.000000
194.160645,0.000000,0.000000,0.000000
194.193716,-0.000000,0.000000,-0.000000
194.226787,-0.000000,-0.000000,-0.000000
194.259858,-0.000000,-0.000000,-0.000000
194.292930,-0.000000,-0.000000,-0.000000
194.326001,-0.000000,-0.000000,-0.000000
194.359072,0.000000,-0.000000,0.000000
194.392143,0.000000,0.000000,0.000000
194.425214,0.000000,0.000000,0.000000
194.458285,0.000000,0.000000,0.000000
194.491356,0.000000,0.000000,0.000000
194.524427,-0.000000,0.000000,-0.000000
194.557499,-0.000000,-0.000000,-0.000000
194.590570,-0.000000,-0.000000,-0.000000
194.623641,-0.000000,-0.000000,-0.000000
194.656712,-0.000000,-0.000000,-0.000000
194.689783,0.000000,-0.000000,0.000000
194.722854,0.000000,0.000000,0.000000
194.755925,0.000000,0.000000,0.000000
194.788997,0.000000,0.000000,0.000000
194.822068,0.000000,0.000000,0.000000
194.855139,-0.000000,0.000000,-0.000000
194.888210,-0.000000,-0.000000,-0.000000
194.921281,-0.000000,-0.000000,-0.000000
194.954352,-0.000000,-0.000000,-0.000000
194.987423,-0.000000,-0.000000,-0.000000
195.020495,0.000000,-0.000000,0.000000
195.053566,0.000000,0.000000,0.000000
195.086637,0.000000,0.000000,0.000000
195.119708,0.000000,0.000000,0.000000
195.152779,0.000000,0.000000,0.000000
195.185850,-0.000000,0.000000,-0.000000
195.218921,-0.000000,-0.000000,-0.000000
195.251992,-0.000000,-0.000000,-0.000000
195.285064,-0.000000,-0.000000,-0.000000
195.318135,-0.000000,-0.000000,-0.000000
195.351206,0.000000,-0.000000,0.000000
195.384277,0.000000,0.000000,0.000000
195.417348,0.000000,0.000000,0.000000
195.450419,0.000000,0.000000,0.000000
195.483490,0.000000,0.000000,0.000000
195.516562,-0.000000,0.000000,-0.000000
195.549633,-0.000000,-0.000000,-0.000000
195.582704,-0.000000,-0.000000,-0.000000
195.615775,-0.000000,-0.000000,-0.000000
195.648846,-0.000000,-0.000000,-0.000000
195.681917,0.000000,-0.000000,0.000000
195.714988,0.000000,0.000000,0.000000
195.748060,0.000000,0.000000,0.000000
195.781131,0.000000,0.000000,0.000000
195.814202,0.000000,0.000000,0.000000
195.847273,-0.000000,0.000000,-0.000000
195.880344,-0.000000,-0.000000,-0.000000
195.913415,-0.000000,-0.000000,-0.000000
195.946486,-0.000000,-0.000000,-0.000000
195.979558,-0.000000,-0.000000,-0.000000
196.012629,0.000000,-0.000000,0.000000
196.045700,0.000000,0.000000,0.000000
196.078771,0.000000,0.000000,0.000000
196.111842,0.000000,0.000000,0.000000
196.144913,0.000000,0.000000,0.000000
196.177984,-0.000000,0.000000,-0.000000
196.211055,-0.000000,-0.000000,-0.000000
196.244127,-0.000000,-0.000000,-0.000000
196.277198,-0.000000,-0.000000,-0.000000
196.310269,-0.000000,-0.000000,-0.000000
196.343340,0.000000,-0.000000,0.000000
196.376411,0.000000,0.000000,0.000000
196.409482,0.000000,0.000000,0.000000
196.442553,0.000000,0.000000,0.000000
196.475625,0.000000,0.000000,0.000000
196.508696,-0.000000,0.000000,-0.000000
196.541767,-0.000000,-0.000000,-0.000000
196.574838,-0.000000,-0.000000,-0.000000
196.607909,-0.000000,-0.000000,-0.000000
196.640980,-0.000000,-0.000000,-0.000000
196.674051,0.000000,-0.000000,0.000000
196.707123,0.000000,0.000000,0.000000
196.740194,0.000000,0.000000,0.000000
196.773265,0.000000,0.000000,0.000000
196.806336,0.000000,0.000000,0.000000
196.839407,-0.000000,0.000000,-0.000000
196.872478,-0.000000,-0.000000,-0.000000
196.905549,-0.000000,-0.000000,-0.000000
196.938620,-0.000000,-0.000000,-0.000000
196.971692,-0.000000,-0.000000,-0.000000
197.004763,0.000000,-0.000000,0.000000
197.037834,0.000000,0.000000,0.000000
197.070905,0.000000,0.000000,0.000000
197.103976,0.000000,0.000000,0.000000
197.137047,0.000000,0.000000,0.000000
197.170118,-0.000000,0.000000,-0.000000
197.203190,-0.000000,-0.000000,-0.000000
197.236261,-0.000000,-0.000000,-0.000000
197.269332,-0.000000,-0.000000,-0.000000
197.302403,-0.000000,-0.000000,-0.000000
197.335474,0.000000,-0.000000,0.000000
197.368545,0.000000,0.000000,0.000000
197.401616,0.000000,0.000000,0.000000
197.434688,0.000000,0.000000,0.000000
197.467759,0.000000,0.000000,0.000000
197.500830,-0.000000,0.000000,-0.000000
197.533901,-0.000000,-0.000000,-0.000000
197.566972,-0.000000,-0.000000,-0.000000
197.600043,-0.000000,-0.000000,-0.000000
197.633114,-0.000000,-0.000000,-0.000000
197.666185,0.000000,-0.000000,0.000000
197.699257,0.000000,0.000000,0.000000
197.732328,0.000000,0.000000,0.000000
197.765399,0.000000,0.000000,0.000000
197.798470,0.000000,0.000000,0.000000
197.831541,-0.000000,0.000000,-0.000000
197.864612,-0.000000,-0.000000,-0.000000
197.897683,-0.000000,-0.000000,-0.000000
197.930755,-0.000000,-0.000000,-0.000000
197.963826,-0.000000,-0.000000,-0.000000
197.996897,0.000000,-0.000000,0.000000
198.029968,0.000000,0.000000,0.000000
198.063039,0.000000,0.000000,0.000000
198.096110,0.000000,0.000000,0.000000
198.129181,0.000000,0.000000,0.000000
198.162253,-0.000000,0.000000,-0.000000
198.195324,-0.000000,-0.000000,-0.000000
198.228395,-0.000000,-0.000000,-0.000000
198.261466,-0.000000,-0.000000,-0.000000
198.294537,-0.000000,-0.000000,-0.000000
198.327608,0.000000,-0.000000,0.000000
198.360679,0.000000,0.000000,0.000000
198.393751,0.000000,0.000000,0.000000
198.426822,0.000000,0.000000,0.000000
198.459893,0.000000,0.000000,0.000000
198.492964,-0.000000,0.000000,-0.000000
198.526035,-0.000000,-0.000000,-0.000000
198.559106,-0.000000,-0.000000,-0.000000
198.592177,-0.000000,-0.000000,-0.000000
198.625248,-0.000000,-0.000000,-0.000000
198.658320,0.000000,-0.000000,0.000000
198.691391,0.000000,0.000000,0.000000
198.724462,0.000000,0.000000,0.000000
198.757533,0.000000,0.000000,0.000000
198.790604,0.000000,0.000000,0.000000
198.823675,-0.000000,0.000000,-0.000000
198.856746,-0.000000,-0.000000,-0.000000
198.889818,-0.000000,-0.000000,-0.000000
198.922889,-0.000000,-0.000000,-0.000000
198.955960,-0.000000,-0.000000,-0.000000
198.989031,0.000000,-0.000000,0.000000
199.022102,0.000000,0.000000,0.000000
199.055173,0.000000,0.000000,0.000000
199.088244,0.000000,0.000000,0.000000
199.121316,0.000000,0.000000,0.000000
199.154387,-0.000000,0.000000,-0.000000
199.187458,-0.000000,-0.000000,-0.000000
199.220529,-0.000000,-0.000000,-0.000000
199.253600,-0.000000,-0.000000,-0.000000
199.286671,-0.000000,-0.000000,-0.000000
199.319742,0.000000,-0.000000,0.000000
199.352813,0.000000,0.000000,0.000000
199.385885,0.000000,0.000000,0.000000
199.418956,0.000000,0.000000,0.000000
199.452027,0.000000,0.000000,0.000000
199.485098,-0.000000,0.000000,-0.000000
199.518169,-0.000000,-0.000000,-0.000000
199.551240,-0.000000,-0.000000,-0.000000
199.584311,-0.000000,-0.000000,-0.000000
199.617383,-0.000000,-0.000000,-0.000000
199.650454,0.000000,-0.000000,0.000000
199.683525,0.000000,0.000000,0.000000
199.716596,0.000000,0.000000,0.000000
199.749667,0.000000,0.000000,0.000000
199.782738,0.000000,0.000000,0.000000
199.815809,-0.000000,0.000000,-0.000000
199.848881,-0.000000,-0.000000,-0.000000
199.881952,-0.000000,-0.000000,-0.000000
199.915023,-0.000000,-0.000000,-0.000000
199.948094,-0.000000,-0.000000,-0.000000
199.981165,0.000000,-0.000000,0.000000
200.014236,0.000000,0.000000,0.000000
200.047307,0.000000,0.000000,0.000000
200.080378,0.000000,0.000000,0.000000
200.113450,0.000000,0.000000,0.000000
200.146521,-0.000000,0.000000,-0.000000
200.179592,-0.000000,-0.000000,-0.000000
200.212663,-0.000000,-0.000000,-0.000000
200.245734,-0.000000,-0.000000,-0.000000
200.278805,-0.000000,-0.000000,-0.000000
200.311876,0.000000,-0.000000,0.000000
200.344948,0.000000,0.000000,0.000000
200.378019,0.000000,0.000000,0.000000
200.411090,0.000000,0.000000,0.000000
200.444161,0.000000,0.000000,0.000000
200.477232,-0.000000,0.000000,-0.000000
200.510303,-0.000000,-0.000000,-0.000000
200.543374,-0.000000,-0.000000,-0.000000
200.576446,-0.000000,-0.000000,-0.000000
200.609517,-0.000000,-0.000000,-0.000000
200.642588,0.000000,-0.000000,0.000000
200.675659,0.000000,0.000000,0.000000
200.708730,0.000000,0.000000,0.000000
200.741801,0.000000,0.000000,0.000000
200.774872,0.000000,0.000000,0.000000
200.807943,-0.000000,0.000000,-0.000000
200.841015,-0.000000,-0.000000,-0.000000
200.874086,-0.000000,-0.000000,-0.000000
200.907157,-0.000000,-0.000000,-0.000000
200.940228,-0.000000,-0.000000,-0.000000
200.973299,0.000000,-0.000000,0.000000
201.006370,0.000000,0.000000,0.000000
201.039441,0.000000,0.000000,0.000000
201.072513,0.000000,0.000000,0.000000
201.105584,0.000000,0.000000,0.000000
201.138655,-0.000000,0.000000,-0.000000
201.171726,-0.000000,-0.000000,-0.000000
201.204797,-0.000000,-0.000000,-0.000000
201.237868,-0.000000,-0.000000,-0.000000
201.270939,-0.000000,-0.000000,-0.000000
201.304011,0.000000,-0.000000,0.000000
201.337082,0.000000,0.000000,0.000000
201.370153,0.000000,0.000000,0.000000
201.403224,0.000000,0.000000,0.000000
201.436295,0.000000,0.000000,0.000000
201.469366,-0.000000,0.000000,-0.000000
201.502437,-0.000000,-0.000000,-0.000000
201.535509,-0.000000,-0.000000,-0.000000
201.568580,-0.000000,-0.000000,-0.000000
201.601651,-0.000000,-0.000000,-0.000000
201.634722,0.000000,-0.000000,0.000000
201.667793,0.000000,0.000000,0.000000
201.700864,0.000000,0.000000,0.000000
201.733935,0.000000,0.000000,0.000000
201.767006,0.000000,0.000000,0.000000
201.800078,-0.000000,0.000000,-0.000000
201.833149,-0.000000,-0.000000,-0.000000
201.866220,-0.000000,-0.000000,-0.000000
201.899291,-0.000000,-0.000000,-0.000000
201.932362,-0.000000,-0.000000,-0.000000
201.965433,0.000000,-0.000000,0.000000
201.998504,0.000000,0.000000,0.000000
202.031576,0.000000,0.000000,0.000000
202.064647,0.000000,0.000000,0.000000
202.097718,0.000000,0.000000,0.000000
202.130789,-0.000000,0.000000,-0.000000
202.163860,-0.000000,-0.000000,-0.000000
202.196931,-0.000000,-0.000000,-0.000000
202.230002,-0.000000,-0.000000,-0.000000
202.263074,-0.000000,-0.000000,-0.000000
202.296145,0.000000,-0.000000,0.000000
202.329216,0.000000,0.000000,0.000000
202.362287,0.000000,0.000000,0.000000
202.395358,0.000000,0.000000,0.000000
202.428429,0.000000,0.000000,0.000000
202.461500,-0.000000,0.000000,-0.000000
202.494571,-0.000000,-0.000000,-0.000000
202.527643,-0.000000,-0.000000,-0.000000
202.560714,-0.000000,-0.000000,-0.000000
202.593785,-0.000000,-0.000000,-0.000000
202.626856,0.000000,-0.000000,0.000000
202.659927,0.000000,0.000000,0.000000
202.692998,0.000000,0.000000,0.000000
202.726069,0.000000,0.000000,0.000000
202.759141,0.000000,0.000000,0.000000
202.792212,-0.000000,0.000000,-0.000000
202.825283,-0.000000,-0.000000,-0.000000
202.858354,-0.000000,-0.000000,-0.000000
202.891425,-0.000000,-0.000000,-0.000000
202.924496,-0.000000,-0.000000,-0.000000
202.957567,0.000000,-0.000000,0.000000
202.990639,0.000000,0.000000,0.000000
203.023710,0.000000,0.000000,0.000000
203.056781,0.000000,0.000000,0.000000
203.089852,0.000000,0.000000,0.000000
203.122923,-0.000000,0.000000,-0.000000
203.155994,-0.000000,-0.000000,-0.000000
203.189065,-0.000000,-0.000000,-0.000000
203.222136,-0.000000,-0.000000,-0.000000
203.255208,-0.000000,-0.000000,-0.000000
203.288279,0.000000,-0.000000,0.000000
203.321350,0.000000,0.000000,0.000000
203.354421,0.000000,0.000000,0.000000
203.387492,0.000000,0.000000,0.000000
203.420563,0.000000,0.000000,0.000000
203.453634,-0.000000,0.000000,-0.000000
203.486706,-0.000000,-0.000000,-0.000000
203.519777,-0.000000,-0.000000,-0.000000
203.552848,-0.000000,-0.000000,-0.000000
203.585919,-0.000000,-0.000000,-0.000000
203.618990,0.000000,-0.000000,0.000000
203.652061,0.000000,0.000000,0.000000
203.685132,0.000000,0.000000,0.000000
203.718204,0.000000,0.000000,0.000000
203.751275,0.000000,0.000000,0.000000
203.784346,-0.000000,0.000000,-0.000000
203.817417,-0.000000,-0.000000,-0.000000
203.850488,-0.000000,-0.000000,-0.000000
203.883559,-0.000000,-0.000000,-0.000000
203.916630,-0.000000,-0.000000,-0.000000
203.949702,0.000000,-0.000000,0.000000
203.982773,0.000000,0.000000,0.000000
204.015844,0.000000,0.000000,0.000000
204.048915,0.000000,0.000000,0.000000
204.081986,0.000000,0.000000,0.000000
204.115057,-0.000000,0.000000,-0.000000
204.148128,-0.000000,-0.000000,-0.000000
204.181199,-0.000000,-0.000000,-0.000000
204.214271,-0.000000,-0.000000,-0.000000
204.247342,-0.000000,-0.000000,-0.000000
204.280413,0.000000,-0.000000,0.000000
204.313484,0.000000,0.000000,0.000000
204.346555,0.000000,0.000000,0.000000
204.379626,0.000000,0.000000,0.000000
204.412697,0.000000,0.000000,0.000000
204.445769,-0.000000,0.000000,-0.000000
204.478840,-0.000000,-0.000000,-0.000000
204.511911,-0.000000,-0.000000,-0.000000
204.544982,-0.000000,-0.000000,-0.000000
204.578053,-0.000000,-0.000000,-0.000000
204.611124,0.000000,-0.000000,0.000000
204.644195,0.000000,0.000000,0.000000
204.677267,0.000000,0.000000,0.000000
204.710338,0.000000,0.000000,0.000000
204.743409,0.000000,0.000000,0.000000
204.776480,-0.000000,0.000000,-0.000000
204.809551,-0.000000,-0.000000,-0.000000
204.842622,-0.000000,-0.000000,-0.000000
204.875693,-0.000000,-0.000000,-0.000000
204.908764,-0.000000,-0.000000,-0.000000
204.941836,0.000000,-0.000000,0.000000
204.974907,0.000000,0.000000,0.000000
205.007978,0.000000,0.000000,0.000000
205.041049,0.000000,0.000000,0.000000
205.074120,0.000000,0.000000,0.000000
205.107191,-0.000000,0.000000,-0.000000
205.140262,-0.000000,-0.000000,-0.000000
205.173334,-0.000000,-0.000000,-0.000000
205.206405,-0.000000,-0.000000,-0.000000
205.239476,-0.000000,-0.000000,-0.000000
205.272547,0.000000,-0.000000,0.000000
205.305618,0.000000,0.000000,0.000000
205.338689,0.000000,0.000000,0.000000
205.371760,0.000000,0.000000,0.000000
205.404832,0.000000,0.000000,0.000000
205.437903,-0.000000,0.000000,-0.000000
205.470974,-0.000000,-0.000000,-0.000000
205.504045,-0.000000,-0.000000,-0.000000
205.537116,-0.000000,-0.000000,-0.000000
205.570187,-0.000000,-0.000000,-0.000000
205.603258,0.000000,-0.000000,0.000000
205.636329,0.000000,0.000000,0.000000
205.669401,0.000000,0.000000,0.000000
205.702472,0.000000,0.000000,0.000000
205.735543,0.000000,0.000000,0.000000
205.768614,-0.000000,0.000000,-0.000000
205.801685,-0.000000,-0.000000,-0.000000
205.834756,-0.000000,-0.000000,-0.000000
205.867827,-0.000000,-0.000000,-0.000000
205.900899,-0.000000,-0.000000,-0.000000
205.933970,0.000000,-0.000000,0.000000
205.967041,0.000000,0.000000,0.000000
206.000112,0.000000,0.000000,0.000000
206.033183,0.000000,0.000000,0.000000
206.066254,0.000000,0.000000,0.000000
206.099325,-0.000000,0.000000,-0.000000
206.132397,-0.000000,-0.000000,-0.000000
206.165468,-0.000000,-0.000000,-0.000000
206.198539,-0.000000,-0.000000,-0.000000
206.231610,-0.000000,-0.000000,-0.000000
206.264681,0.000000,-0.000000,0.000000
206.297752,0.000000,0.000000,0.000000
206.330823,0.000000,0.000000,0.000000
206.363895,0.000000,0.000000,0.000000
206.396966,0.000000,0.000000,0.000000
206.430037,-0.000000,0.000000,-0.000000
206.463108,-0.000000,-0.000000,-0.000000
206.496179,-0.000000,-0.000000,-0.000000
206.529250,-0.000000,-0.000000,-0.000000
206.562321,-0.000000,-0.000000,-0.000000
206.595392,0.000000,-0.000000,0.000000
206.628464,0.000000,0.000000,0.000000
206.661535,0.000000,0.000000,0.000000
206.694606,0.000000,0.000000,0.000000
206.727677,0.000000,0.000000,0.000000
206.760748,-0.000000,0.000000,-0.000000
206.793819,-0.000000,-0.000000,-0.000000
206.826890,-0.000000,-0.000000,-0.000000
206.859962,-0.000000,-0.000000,-0.000000
206.893033,-0.000000,-0.000000,-0.000000
206.926104,0.000000,-0.000000,0.000000
206.959175,0.000000,0.000000,0.000000
206.992246,0.000000,0.000000,0.000000
207.025317,0.000000,0.000000,0.000000
207.058388,0.000000,0.000000,0.000000
207.091460,-0.000000,0.000000,-0.000000
207.124531,-0.000000,-0.000000,-0.000000
207.157602,-0.000000,-0.000000,-0.000000
207.190673,-0.000000,-0.000000,-0.000000
207.223744,-0.000000,-0.000000,-0.000000
207.256815,0.000000,-0.000000,0.000000
207.289886,0.000000,0.000000,0.000000
207.322957,0.000000,0.000000,0.000000
207.356029,0.000000,0.000000,0.000000
207.389100,0.000000,0.000000,0.000000
207.422171,-0.000000,0.000000,-0.000000
207.455242,-0.000000,-0.000000,-0.000000
207.488313,-0.000000,-0.000000,-0.000000
207.521384,-0.000000,-0.000000,-0.000000
207.554455,-0.000000,-0.000000,-0.000000
207.587527,0.000000,-0.000000,0.000000
207.620598,0.000000,0.000000,0.000000
207.653669,0.000000,0.000000,0.000000
207.686740,0.000000,0.000000,0.000000
207.719811,0.000000,0.000000,0.000000
207.752882,-0.000000,0.000000,-0.000000
207.785953,-0.000000,-0.000000,-0.000000
207.819025,-0.000000,-0.000000,-0.000000
207.852096,-0.000000,-0.000000,-0.000000
207.885167,-0.000000,-0.000000,-0.000000
207.918238,0.000000,-0.000000,0.000000
207.951309,0.000000,0.000000,0.000000
207.984380,0.000000,0.000000,0.000000
208.017451,0.000000,0.000000,0.000000
208.050522,0.000000,0.000000,0.000000
208.083594,-0.000000,0.000000,-0.000000
208.116665,-0.000000,-0.000000,-0.000000
208.149736,-0.000000,-0.000000,-0.000000
208.182807,-0.000000,-0.000000,-0.000000
208.215878,-0.000000,-0.000000,-0.000000
208.248949,0.000000,-0.000000,0.000000
208.282020,0.000000,0.000000,0.000000
208.315092,0.000000,0.000000,0.000000
208.348163,0.000000,0.000000,0.000000
208.381234,0.000000,0.000000,0.000000
208.414305,-0.000000,0.000000,-0.000000
208.447376,-0.000000,-0.000000,-0.000000
208.480447,-0.000000,-0.000000,-0.000000
208.513518,-0.000000,-0.000000,-0.000000
208.546590,-0.000000,-0.000000,-0.000000
208.579661,0.000000,-0.000000,0.000000
208.612732,0.000000,0.000000,0.000000
208.645803,0.000000,0.000000,0.000000
208.678874,0.000000,0.000000,0.000000
208.711945,0.000000,0.000000,0.000000
208.745016,-0.000000,0.000000,-0.000000
208.778088,-0.000000,-0.000000,-0.000000
208.811159,-0.000000,-0.000000,-0.000000
208.844230,-0.000000,-0.000000,-0.000000
208.877301,-0.000000,-0.000000,-0.000000
208.910372,0.000000,-0.000000,0.000000
208.943443,0.000000,0.000000,0.000000
208.976514,0.000000,0.000000,0.000000
209.009585,0.000000,0.000000,0.000000
209.042657,0.000000,0.000000,0.000000
209.075728,-0.000000,0.000000,-0.000000
209.108799,-0.000000,-0.000000,-0.000000
209.141870,-0.000000,-0.000000,-0.000000
209.174941,-0.000000,-0.000000,-0.000000
209.208012,-0.000000,-0.000000,-0.000000
209.241083,0.000000,-0.000000,0.000000
209.274155,0.000000,0.000000,0.000000
209.307226,0.000000,0.000000,0.000000
209.340297,0.000000,0.000000,0.000000
209.373368,0.000000,0.000000,0.000000
209.406439,-0.000000,0.000000,-0.000000
209.439510,-0.000000,-0.000000,-0.000000
209.472581,-0.000000,-0.000000,-0.000000
209.505653,-0.000000,-0.000000,-0.000000
209.538724,-0.000000,-0.000000,-0.000000
209.571795,0.000000,-0.000000,0.000000
209.604866,0.000000,0.000000,0.000000
209.637937,0.000000,0.000000,0.000000
209.671008,0.000000,0.000000,0.000000
209.704079,0.000000,0.000000,0.000000
209.737150,-0.000000,0.000000,-0.000000
209.770222,-0.000000,-0.000000,-0.000000
209.803293,-0.000000,-0.000000,-0.000000
209.836364,-0.000000,-0.000000,-0.000000
209.869435,-0.000000,-0.000000,-0.000000
209.902506,0.000000,-0.000000,0.000000
209.935577,0.000000,0.000000,0.000000
209.968648,0.000000,0.000000,0.000000
210.001720,0.000000,0.000000,0.000000
210.034791,0.000000,0.000000,0.000000
210.067862,-0.000000,0.000000,-0.000000
210.100933,-0.000000,-0.000000,-0.000000
210.134004,-0.000000,-0.000000,-0.000000
210.167075,-0.000000,-0.000000,-0.000000
210.200146,-0.000000,-0.000000,-0.000000
210.233218,0.000000,-0.000000,0.000000
210.266289,0.000000,0.000000,0.000000
210.299360,0.000000,0.000000,0.000000
210.332431,0.000000,0.000000,0.000000
210.365502,0.000000,0.000000,0.000000
210.398573,-0.000000,0.000000,-0.000000
210.431644,-0.000000,-0.000000,-0.000000
210.464715,-0.000000,-0.000000,-0.000000
210.497787,-0.000000,-0.000000,-0.000000
210.530858,-0.000000,-0.000000,-0.000000
210.563929,0.000000,-0.000000,0.000000
210.597000,0.000000,0.000000,0.000000
210.630071,0.000000,0.000000,0.000000
210.663142,0.000000,0.000000,0.000000
210.696213,0.000000,0.000000,0.000000
210.729285,-0.000000,0.000000,-0.000000
210.762356,-0.000000,-0.000000,-0.000000
210.795427,-0.000000,-0.000000,-0.000000
210.828498,-0.000000,-0.000000,-0.000000
210.861569,-0.000000,-0.000000,-0.000000
210.894640,0.000000,-0.000000,0.000000
210.927711,0.000000,0.000000,0.000000
210.960783,0.000000,0.000000,0.000000
210.993854,0.000000,0.000000,0.000000
211.026925,0.000000,0.000000,0.000000
211.059996,-0.000000,0.000000,-0.000000
211.093067,-0.000000,-0.000000,-0.000000
211.126138,-0.000000,-0.000000,-0.000000
211.159209,-0.000000,-0.000000,-0.000000
211.192280,-0.000000,-0.000000,-0.000000
211.225352,0.000000,-0.000000,0.000000
211.258423,0.000000,0.000000,0.000000
211.291494,0.000000,0.000000,0.000000
211.324565,0.000000,0.000000,0.000000
211.357636,0.000000,0.000000,0.000000
211.390707,-0.000000,0.000000,-0.000000
211.423778,-0.000000,-0.000000,-0.000000
211.456850,-0.000000,-0.000000,-0.000000
211.489921,-0.000000,-0.000000,-0.000000
211.522992,-0.000000,-0.000000,-0.000000
211.556063,0.000000,-0.000000,0.000000
211.589134,0.000000,0.000000,0.000000
211.622205,0.000000,0.000000,0.000000
211.655276,0.000000,0.000000,0.000000
211.688348,0.000000,0.000000,0.000000
211.721419,-0.000000,0.000000,-0.000000
211.754490,-0.000000,-0.000000,-0.000000
211.787561,-0.000000,-0.000000,-0.000000
211.820632,-0.000000,-0.000000,-0.000000
211.853703,-0.000000,-0.000000,-0.000000
211.886774,0.000000,-0.000000,0.000000
211.919846,0.000000,0.000000,0.000000
211.952917,0.000000,0.000000,0.000000
211.985988,0.000000,0.000000,0.000000
212.019059,0.000000,0.000000,0.000000
212.052130,-0.000000,0.000000,-0.000000
212.085201,-0.000000,-0.000000,-0.000000
212.118272,-0.000000,-0.000000,-0.000000
212.151343,-0.000000,-0.000000,-0.000000
212.184415,-0.000000,-0.000000,-0.000000
212.217486,0.000000,-0.000000,0.000000
212.250557,0.000000,0.000000,0.000000
212.283628,0.000000,0.000000,0.000000
212.316699,0.000000,0.000000,0.000000
212.349770,0.000000,0.000000,0.000000
212.382841,-0.000000,0.000000,-0.000000
212.415913,-0.000000,-0.000000,-0.000000
212.448984,-0.000000,-0.000000,-0.000000
212.482055,-0.000000,-0.000000,-0.000000
212.515126,-0.000000,-0.000000,-0.000000
212.548197,0.000000,-0.000000,0.000000
212.581268,0.000000,0.000000,0.000000
212.614339,0.000000,0.000000,0.000000
212.647411,0.000000,0.000000,0.000000
212.680482,0.000000,0.000000,0.000000
212.713553,-0.000000,0.000000,-0.000000
212.746624,-0.000000,-0.000000,-0.000000
212.779695,-0.000000,-0.000000,-0.000000
212.812766,-0.000000,-0.000000,-0.000000
212.845837,-0.000000,-0.000000,-0.000000
212.878908,0.000000,-0.000000,0.000000
212.911980,0.000000,0.000000,0.000000
212.945051,0.000000,0.000000,0.000000
212.978122,0.000000,0.000000,0.000000
213.011193,0.000000,0.000000,0.000000
213.044264,-0.000000,0.000000,-0.000000
213.077335,-0.000000,-0.000000,-0.000000
213.110406,-0.000000,-0.000000,-0.000000
213.143478,-0.000000,-0.000000,-0.000000
213.176549,-0.000000,-0.000000,-0.000000
213.209620,0.000000,-0.000000,0.000000
213.242691,0.000000,0.000000,0.000000
213.275762,0.000000,0.000000,0.000000
213.308833,0.000000,0.000000,0.000000
213.341904,0.000000,0.000000,0.000000
213.374976,-0.000000,0.000000,-0.000000
213.408047,-0.000000,-0.000000,-0.000000
213.441118,-0.000000,-0.000000,-0.000000
213.474189,-0.000000,-0.000000,-0.000000
213.507260,-0.000000,-0.000000,-0.000000
213.540331,0.000000,-0.000000,0.000000
213.573402,0.000000,0.000000,0.000000
213.606473,0.000000,0.000000,0.000000
213.639545,0.000000,0.000000,0.000000
213.672616,0.000000,0.000000,0.000000
213.705687,-0.000000,0.000000,-0.000000
213.738758,-0.000000,-0.000000,-0.000000
213.771829,-0.000000,-0.000000,-0.000000
213.804900,-0.000000,-0.000000,-0.000000
213.837971,-0.000000,-0.000000,-0.000000
213.871043,0.000000,-0.000000,0.000000
213.904114,0.000000,0.000000,0.000000
213.937185,0.000000,0.000000,0.000000
213.970256,0.000000,0.000000,0.000000
214.003327,0.000000,0.000000,0.000000
214.036398,-0.000000,0.000000,-0.000000
214.069469,-0.000000,-0.000000,-0.000000
214.102541,-0.000000,-0.000000,-0.000000
214.135612,-0.000000,-0.000000,-0.000000
214.168683,-0.000000,-0.000000,-0.000000
214.201754,0.000000,-0.000000,0.000000
214.234825,0.000000,0.000000,0.000000
214.267896,0.000000,0.000000,0.000000
214.300967,0.000000,0.000000,0.000000
214.334039,0.000000,0.000000,0.000000
214.367110,-0.000000,0.000000,-0.000000
214.400181,-0.000000,-0.000000,-0.000000
214.433252,-0.000000,-0.000000,-0.000000
214.466323,-0.000000,-0.000000,-0.000000
214.499394,-0.000000,-0.000000,-0.000000
214.532465,0.000000,-0.000000,0.000000
214.565536,0.000000,0.000000,0.000000
214.598608,0.000000,0.000000,0.000000
214.631679,0.000000,0.000000,0.000000
214.664750,0.000000,0.000000,0.000000
214.697821,-0.000000,0.000000,-0.000000
214.730892,-0.000000,-0.000000,-0.000000
214.763963,-0.000000,-0.000000,-0.000000
214.797034,-0.000000,-0.000000,-0.000000
214.830106,-0.000000,-0.000000,-0.000000
214.863177,0.000000,-0.000000,0.000000
214.896248,0.000000,0.000000,0.000000
214.929319,0.000000,0.000000,0.000000
214.962390,0.000000,0.000000,0.000000
214.995461,0.000000,0.000000,0.000000
215.028532,-0.000000,0.000000,-0.000000
215.061604,-0.000000,-0.000000,-0.000000
215.094675,-0.000000,-0.000000,-0.000000
215.127746,-0.000000,-0.000000,-0.000000
215.160817,-0.000000,-0.000000,-0.000000
215.193888,0.000000,-0.000000,0.000000
215.226959,0.000000,0.000000,0.000000
215.260030,0.000000,0.000000,0.000000
215.293101,0.000000,0.000000,0.000000
215.326173,0.000000,0.000000,0.000000
215.359244,-0.000000,0.000000,-0.000000
215.392315,-0.000000,-0.000000,-0.000000
215.425386,-0.000000,-0.000000,-0.000000
215.458457,-0.000000,-0.000000,-0.000000
215.491528,-0.000000,-0.000000,-0.000000
215.524599,0.000000,-0.000000,0.000000
215.557671,0.000000,0.000000,0.000000
215.590742,0.000000,0.000000,0.000000
215.623813,0.000000,0.000000,0.000000
215.656884,0.000000,0.000000,0.000000
215.689955,-0.000000,0.000000,-0.000000
215.723026,-0.000000,-0.000000,-0.000000
215.756097,-0.000000,-0.000000,-0.000000
215.789169,-0.000000,-0.000000,-0.000000
215.822240,-0.000000,-0.000000,-0.000000
215.855311,0.000000,-0.000000,0.000000
215.888382,0.000000,0.000000,0.000000
215.921453,0.000000,0.000000,0.000000
215.954524,0.000000,0.000000,0.000000
215.987595,0.000000,0.000000,0.000000
216.020666,-0.000000,0.000000,-0.000000
216.053738,-0.000000,-0.000000,-0.000000
216.086809,-0.000000,-0.000000,-0.000000
216.119880,-0.000000,-0.000000,-0.000000
216.152951,-0.000000,-0.000000,-0.000000
216.186022,0.000000,-0.000000,0.000000
216.219093,0.000000,0.000000,0.000000
216.252164,0.000000,0.000000,0.000000
216.285236,0.000000,0.000000,0.000000
216.318307,0.000000,0.000000,0.000000
216.351378,-0.000000,0.000000,-0.000000
216.384449,-0.000000,-0.000000,-0.000000
216.417520,-0.000000,-0.000000,-0.000000
216.450591,-0.000000,-0.000000,-0.000000
216.483662,-0.000000,-0.000000,-0.000000
216.516734,0.000000,-0.000000,0.000000
216.549805,0.000000,0.000000,0.000000
216.582876,0.000000,0.000000,0.000000
216.615947,0.000000,0.000000,0.000000
216.649018,0.000000,0.000000,0.000000
216.682089,-0.000000,0.000000,-0.000000
216.715160,-0.000000,-0.000000,-0.000000
216.748232,-0.000000,-0.000000,-0.000000
216.781303,-0.000000,-0.000000,-0.000000
216.814374,-0.000000,-0.000000,-0.000000
216.847445,0.000000,-0.000000,0.000000
216.880516,0.000000,0.000000,0.000000
216.913587,0.000000,0.000000,0.000000
216.946658,0.000000,0.000000,0.000000
216.979729,0.000000,0.000000,0.000000
217.012801,-0.000000,0.000000,-0.000000
217.045872,-0.000000,-0.000000,-0.000000
217.078943,-0.000000,-0.000000,-0.000000
217.112014,-0.000000,-0.000000,-0.000000
217.145085,-0.000000,-0.000000,-0.000000
217.178156,0.000000,-0.000000,0.000000
217.211227,0.000000,0.000000,0.000000
217.244299,0.000000,0.000000,0.000000
217.277370,0.000000,0.000000,0.000000
217.310441,0.000000,0.000000,0.000000
217.343512,-0.000000,0.000000,-0.000000
217.376583,-0.000000,-0.000000,-0.000000
217.409654,-0.000000,-0.000000,-0.000000
217.442725,-0.000000,-0.000000,-0.000000
217.475797,-0.000000,-0.000000,-0.000000
217.508868,0.000000,-0.000000,0.000000
217.541939,0.000000,0.000000,0.000000
217.575010,0.000000,0.000000,0.000000
217.608081,0.000000,0.000000,0.000000
217.641152,0.000000,0.000000,0.000000
217.674223,-0.000000,0.000000,-0.000000
217.707294,-0.000000,-0.000000,-0.000000
217.740366,-0.000000,-0.000000,-0.000000
217.773437,-0.000000,-0.000000,-0.000000
217.806508,-0.000000,-0.000000,-0.000000
217.839579,0.000000,-0.000000,0.000000
217.872650,0.000000,0.000000,0.000000
217.905721,0.000000,0.000000,0.000000
217.938792,0.000000,0.000000,0.000000
217.971864,0.000000,0.000000,0.000000
218.004935,-0.000000,0.000000,-0.000000
218.038006,-0.000000,-0.000000,-0.000000
218.071077,-0.000000,-0.000000,-0.000000
218.104148,-0.000000,-0.000000,-0.000000
218.137219,-0.000000,-0.000000,-0.000000
218.170290,0.000000,-0.000000,0.000000
218.203362,0.000000,0.000000,0.000000
218.236433,0.000000,0.000000,0.000000
218.269504,0.000000,0.000000,0.000000
218.302575,0.000000,0.000000,0.000000
218.335646,-0.000000,0.000000,-0.000000
218.368717,-0.000000,-0.000000,-0.000000
218.401788,-0.000000,-0.000000,-0.000000
218.434859,-0.000000,-0.000000,-0.000000
218.467931,-0.000000,-0.000000,-0.000000
218.501002,0.000000,-0.000000,0.000000
218.534073,0.000000,0.000000,0.000000
218.567144,0.000000,0.000000,0.000000
218.600215,0.000000,0.000000,0.000000
218.633286,0.000000,0.000000,0.000000
218.666357,-0.000000,0.000000,-0.000000
218.699429,-0.000000,-0.000000,-0.000000
218.732500,-0.000000,-0.000000,-0.000000
218.765571,-0.000000,-0.000000,-0.000000
218.798642,-0.000000,-0.000000,-0.000000
218.831713,0.000000,-0.000000,0.000000
218.864784,0.000000,0.000000,0.000000
218.897855,0.000000,0.000000,0.000000
218.930927,0.000000,0.000000,0.000000
218.963998,0.000000,0.000000,0.000000
218.997069,-0.000000,0.000000,-0.000000
219.030140,-0.000000,-0.000000,-0.000000
219.063211,-0.000000,-0.000000,-0.000000
219.096282,-0.000000,-0.000000,-0.000000
219.129353,-0.000000,-0.000000,-0.000000
219.162424,0.000000,-0.000000,0.000000
219.195496,0.000000,0.000000,0.000000
219.228567,0.000000,0.000000,0.000000
219.261638,0.000000,0.000000,0.000000
219.294709,0.000000,0.000000,0.000000
219.327780,-0.000000,0.000000,-0.000000
219.360851,-0.000000,-0.000000,-0.000000
219.393922,-0.000000,-0.000000,-0.000000
219.426994,-0.000000,-0.000000,-0.000000
219.460065,-0.000000,-0.000000,-0.000000
219.493136,0.000000,-0.000000,0.000000
219.526207,0.000000,0.000000,0.000000
219.559278,0.000000,0.000000,0.000000
219.592349,0.000000,0.000000,0.000000
219.625420,0.000000,0.000000,0.000000
219.658492,-0.000000,0.000000,-0.000000
219.691563,-0.000000,-0.000000,-0.000000
219.724634,-0.000000,-0.000000,-0.000000
219.757705,-0.000000,-0.000000,-0.000000
219.790776,-0.000000,-0.000000,-0.000000
219.823847,0.000000,-0.000000,0.000000
219.856918,0.000000,0.000000,0.000000
219.889990,0.000000,0.000000,0.000000
219.923061,0.000000,0.000000,0.000000
219.956132,0.000000,0.000000,0.000000
219.989203,-0.000000,0.000000,-0.000000
220.022274,-0.000000,-0.000000,-0.000000
220.055345,-0.000000,-0.000000,-0.000000
220.088416,-0.000000,-0.000000,-0.000000
220.121487,-0.000000,-0.000000,-0.000000
220.154559,0.000000,-0.000000,0.000000
220.187630,0.000000,0.000000,0.000000
220.220701,0.000000,0.000000,0.000000
220.253772,0.000000,0.000000,0.000000
220.286843,0.000000,0.000000,0.000000
220.319914,-0.000000,0.000000,-0.000000
220.352985,-0.000000,-0.000000,-0.000000
220.386057,-0.000000,-0.000000,-0.000000
220.419128,-0.000000,-0.000000,-0.000000
220.452199,-0.000000,-0.000000,-0.000000
220.485270,0.000000,-0.000000,0.000000
220.518341,0.000000,0.000000,0.000000
220.551412,0.000000,0.000000,0.000000
220.584483,0.000000,0.000000,0.000000
220.617555,0.000000,0.000000,0.000000
220.650626,-0.000000,0.000000,-0.000000
220.683697,-0.000000,-0.000000,-0.000000
220.716768,-0.000000,-0.000000,-0.000000
220.749839,-0.000000,-0.000000,-0.000000
220.782910,-0.000000,-0.000000,-0.000000
220.815981,0.000000,-0.000000,0.000000
220.849052,0.000000,0.000000,0.000000
220.882124,0.000000,0.000000,0.000000
220.915195,0.000000,0.000000,0.000000
220.948266,0.000000,0.000000,0.000000
220.981337,-0.000000,0.000000,-0.000000
221.014408,-0.000000,-0.000000,-0.000000
221.047479,-0.000000,-0.000000,-0.000000
221.080550,-0.000000,-0.000000,-0.000000
221.113622,-0.000000,-0.000000,-0.000000
221.146693,0.000000,-0.000000,0.000000
221.179764,0.000000,0.000000,0.000000
221.212835,0.000000,0.000000,0.000000
221.245906,0.000000,0.000000,0.000000
221.278977,0.000000,0.000000,0.000000
221.312048,-0.000000,0.000000,-0.000000
221.345120,-0.000000,-0.000000,-0.000000
221.378191,-0.000000,-0.000000,-0.000000
221.411262,-0.000000,-0.000000,-0.000000
221.444333,-0.000000,-0.000000,-0.000000
221.477404,0.000000,-0.000000,0.000000
221.510475,0.000000,0.000000,0.000000
221.543546,0.000000,0.000000,0.000000
221.576617,0.000000,0.000000,0.000000
221.609689,0.000000,0.000000,0.000000
221.642760,-0.000000,0.000000,-0.000000
221.675831,-0.000000,-0.000000,-0.000000
221.708902,-0.000000,-0.000000,-0.000000
221.741973,-0.000000,-0.000000,-0.000000
221.775044,-0.000000,-0.000000,-0.000000
221.808115,0.000000,-0.000000,0.000000
221.841187,0.000000,0.000000,0.000000
221.874258,0.000000,0.000000,0.000000
221.907329,0.000000,0.000000,0.000000
221.940400,0.000000,0.000000,0.000000
221.973471,-0.000000,0.000000,-0.000000
222.006542,-0.000000,-0.000000,-0.000000
222.039613,-0.000000,-0.000000,-0.000000
222.072685,-0.000000,-0.000000,-0.000000
222.105756,-0.000000,-0.000000,-0.000000
222.138827,0.000000,-0.000000,0.000000
222.171898,0.000000,0.000000,0.000000
222.204969,0.000000,0.000000,0.000000
222.238040,0.000000,0.000000,0.000000
222.271111,0.000000,0.000000,0.000000
222.304183,-0.000000,0.000000,-0.000000
222.337254,-0.000000,-0.000000,-0.000000
222.370325,-0.000000,-0.000000,-0.000000
222.403396,-0.000000,-0.000000,-0.000000
222.436467,-0.000000,-0.000000,-0.000000
222.469538,0.000000,-0.000000,0.000000
222.502609,0.000000,0.000000,0.000000
222.535680,0.000000,0.000000,0.000000
222.568752,0.000000,0.000000,0.000000
222.601823,0.000000,0.000000,0.000000
222.634894,-0.000000,0.000000,-0.000000
222.667965,-0.000000,-0.000000,-0.000000
222.701036,-0.000000,-0.000000,-0.000000
222.734107,-0.000000,-0.000000,-0.000000
222.767178,-0.000000,-0.000000,-0.000000
222.800250,0.000000,-0.000000,0.000000
222.833321,0.000000,0.000000,0.000000
222.866392,0.000000,0.000000,0.000000
222.899463,0.000000,0.000000,0.000000
222.932534,0.000000,0.000000,0.000000
222.965605,-0.000000,0.000000,-0.000000
222.998676,-0.000000,-0.000000,-0.000000
223.031748,-0.000000,-0.000000,-0.000000
223.064819,-0.000000,-0.000000,-0.000000
223.097890,-0.000000,-0.000000,-0.000000
223.130961,0.000000,-0.000000,0.000000
223.164032,0.000000,0.000000,0.000000
223.197103,0.000000,0.000000,0.000000
223.230174,0.000000,0.000000,0.000000
223.263245,0.000000,0.000000,0.000000
223.296317,-0.000000,0.000000,-0.000000
223.329388,-0.000000,-0.000000,-0.000000
223.362459,-0.000000,-0.000000,-0.000000
223.395530,-0.000000,-0.000000,-0.000000
223.428601,-0.000000,-0.000000,-0.000000
223.461672,0.000000,-0.000000,0.000000
223.494743,0.000000,0.000000,0.000000
223.527815,0.000000,0.000000,0.000000
223.560886,0.000000,0.000000,0.000000
223.593957,0.000000,0.000000,0.000000
223.627028,-0.000000,0.000000,-0.000000
223.660099,-0.000000,-0.000000,-0.000000
223.693170,-0.000000,-0.000000,-0.000000
223.726241,-0.000000,-0.000000,-0.000000
223.759313,-0.000000,-0.000000,-0.000000
223.792384,0.000000,-0.000000,0.000000
223.825455,0.000000,0.000000,0.000000
223.858526,0.000000,0.000000,0.000000
223.891597,0.000000,0.000000,0.000000
223.924668,0.000000,0.000000,0.000000
223.957739,-0.000000,0.000000,-0.000000
223.990810,-0.000000,-0.000000,-0.000000
224.023882,-0.000000,-0.000000,-0.000000
224.056953,-0.000000,-0.000000,-0.000000
224.090024,-0.000000,-0.000000,-0.000000
224.123095,0.000000,-0.000000,0.000000
224.156166,0.000000,0.000000,0.000000
224.189237,0.000000,0.000000,0.000000
224.222308,0.000000,0.000000,0.000000
224.255380,0.000000,0.000000,0.000000
224.288451,-0.000000,0.000000,-0.000000
224.321522,-0.000000,-0.000000,-0.000000
224.354593,-0.000000,-0.000000,-0.000000
224.387664,-0.000000,-0.000000,-0.000000
224.420735,-0.000000,-0.000000,-0.000000
224.453806,0.000000,-0.000000,0.000000
224.486878,0.000000,0.000000,0.000000
224.519949,0.000000,0.000000,0.000000
224.553020,0.000000,0.000000,0.000000
224.586091,0.000000,0.000000,0.000000
224.619162,-0.000000,0.000000,-0.000000
224.652233,-0.000000,-0.000000,-0.000000
224.685304,-0.000000,-0.000000,-0.000000
224.718376,-0.000000,-0.000000,-0.000000
224.751447,-0.000000,-0.000000,-0.000000
224.784518,0.000000,-0.000000,0.000000
224.817589,0.000000,0.000000,0.000000
224.850660,0.000000,0.000000,0.000000
224.883731,0.000000,0.000000,0.000000
224.916802,0.000000,0.000000,0.000000
224.949873,-0.000000,0.000000,-0.000000
224.982945,-0.000000,-0.000000,-0.000000
225.016016,-0.000000,-0.000000,-0.000000
225.049087,-0.000000,-0.000000,-0.000000
225.082158,-0.000000,-0.000000,-0.000000
225.115229,0.000000,-0.000000,0.000000
225.148300,0.000000,0.000000,0.000000
225.181371,0.000000,0.000000,0.000000
225.214443,0.000000,0.000000,0.000000
225.247514,0.000000,0.000000,0.000000
225.280585,-0.000000,0.000000,-0.000000
225.313656,-0.000000,-0.000000,-0.000000
225.346727,-0.000000,-0.000000,-0.000000
225.379798,-0.000000,-0.000000,-0.000000
225.412869,-0.000000,-0.000000,-0.000000
225.445941,0.000000,-0.000000,0.000000
225.479012,0.000000,0.000000,0.000000
225.512083,0.000000,0.000000,0.000000
225.545154,0.000000,0.000000,0.000000
225.578225,0.000000,0.000000,0.000000
225.611296,-0.000000,0.000000,-0.000000
225.644367,-0.000000,-0.000000,-0.000000
225.677438,-0.000000,-0.000000,-0.000000
225.710510,-0.000000,-0.000000,-0.000000
225.743581,-0.000000,-0.000000,-0.000000
225.776652,0.000000,-0.000000,0.000000
225.809723,0.000000,0.000000,0.000000
225.842794,0.000000,0.000000,0.000000
225.875865,0.000000,0.000000,0.000000
225.908936,0.000000,0.000000,0.000000
225.942008,-0.000000,0.000000,-0.000000
225.975079,-0.000000,-0.000000,-0.000000
226.008150,-0.000000,-0.000000,-0.000000
226.041221,-0.000000,-0.000000,-0.000000
226.074292,-0.000000,-0.000000,-0.000000
226.107363,0.000000,-0.000000,0.000000
226.140434,0.000000,0.000000,0.000000
226.173506,0.000000,0.000000,0.000000
226.206577,0.000000,0.000000,0.000000
226.239648,0.000000,0.000000,0.000000
226.272719,-0.000000,0.000000,-0.000000
226.305790,-0.000000,-0.000000,-0.000000
226.338861,-0.000000,-0.000000,-0.000000
226.371932,-0.000000,-0.000000,-0.000000
226.405003,-0.000000,-0.000000,-0.000000
226.438075,0.000000,-0.000000,0.000000
226.471146,0.000000,0.000000,0.000000
226.504217,0.000000,0.000000,0.000000
226.537288,0.000000,0.000000,0.000000
226.570359,0.000000,0.000000,0.000000
226.603430,-0.000000,0.000000,-0.000000
226.636501,-0.000000,-0.000000,-0.000000
226.669573,-0.000000,-0.000000,-0.000000
226.702644,-0.000000,-0.000000,-0.000000
226.735715,-0.000000,-0.000000,-0.000000
226.768786,0.000000,-0.000000,0.000000
226.801857,0.000000,0.000000,0.000000
226.834928,0.000000,0.000000,0.000000
226.867999,0.000000,0.000000,0.000000
226.901071,0.000000,0.000000,0.000000
226.934142,-0.000000,0.000000,-0.000000
226.967213,-0.000000,-0.000000,-0.000000
227.000284,-0.000000,-0.000000,-0.000000
227.033355,-0.000000,-0.000000,-0.000000
227.066426,-0.000000,-0.000000,-0.000000
227.099497,0.000000,-0.000000,0.000000
227.132569,0.000000,0.000000,0.000000
227.165640,0.000000,0.000000,0.000000
227.198711,0.000000,0.000000,0.000000
227.231782,0.000000,0.000000,0.000000
227.264853,-0.000000,0.000000,-0.000000
227.297924,-0.000000,-0.000000,-0.000000
227.330995,-0.000000,-0.000000,-0.000000
227.364066,-0.000000,-0.000000,-0.000000
227.397138,-0.000000,-0.000000,-0.000000
227.430209,0.000000,-0.000000,0.000000
227.463280,0.000000,0.000000,0.000000
227.496351,0.000000,0.000000,0.000000
227.529422,0.000000,0.000000,0.000000
227.562493,0.000000,0.000000,0.000000
227.595564,-0.000000,0.000000,-0.000000
227.628636,-0.000000,-0.000000,-0.000000
227.661707,-0.000000,-0.000000,-0.000000
227.694778,-0.000000,-0.000000,-0.000000
227.727849,-0.000000,-0.000000,-0.000000
227.760920,0.000000,-0.000000,0.000000
227.793991,0.000000,0.000000,0.000000
227.827062,0.000000,0.000000,0.000000
227.860134,0.000000,0.000000,0.000000
227.893205,0.000000,0.000000,0.000000
227.926276,-0.000000,0.000000,-0.000000
227.959347,-0.000000,-0.000000,-0.000000
227.992418,-0.000000,-0.000000,-0.000000
228.025489,-0.000000,-0.000000,-0.000000
228.058560,-0.000000,-0.000000,-0.000000
228.091631,0.000000,-0.000000,0.000000
228.124703,0.000000,0.000000,0.000000
228.157774,0.000000,0.000000,0.000000
228.190845,0.000000,0.000000,0.000000
228.223916,0.000000,0.000000,0.000000
228.256987,-0.000000,0.000000,-0.000000
228.290058,-0.000000,-0.000000,-0.000000
228.323129,-0.000000,-0.000000,-0.000000
228.356201,-0.000000,-0.000000,-0.000000
228.389272,-0.000000,-0.000000,-0.000000
228.422343,0.000000,-0.000000,0.000000
228.455414,0.000000,0.000000,0.000000
228.488485,0.000000,0.000000,0.000000
228.521556,0.000000,0.000000,0.000000
228.554627,0.000000,0.000000,0.000000
228.587699,-0.000000,0.000000,-0.000000
228.620770,-0.000000,-0.000000,-0.000000
228.653841,-0.000000,-0.000000,-0.000000
228.686912,-0.000000,-0.000000,-0.000000
228.719983,-0.000000,-0.000000,-0.000000
228.753054,0.000000,-0.000000,0.000000
228.786125,0.000000,0.000000,0.000000
228.819196,0.000000,0.000000,0.000000
228.852268,0.000000,0.000000,0.000000
228.885339,0.000000,0.000000,0.000000
228.918410,-0.000000,0.000000,-0.000000
228.951481,-0.000000,-0.000000,-0.000000
228.984552,-0.000000,-0.000000,-0.000000
229.017623,-0.000000,-0.000000,-0.000000
229.050694,-0.000000,-0.000000,-0.000000
229.083766,0.000000,-0.000000,0.000000
229.116837,0.000000,0.000000,0.000000
229.149908,0.000000,0.000000,0.000000
229.182979,0.000000,0.000000,0.000000
229.216050,0.000000,0.000000,0.000000
229.249121,-0.000000,0.000000,-0.000000
229.282192,-0.000000,-0.000000,-0.000000
229.315264,-0.000000,-0.000000,-0.000000
229.348335,-0.000000,-0.000000,-0.000000
229.381406,-0.000000,-0.000000,-0.000000
229.414477,0.000000,-0.000000,0.000000
229.447548,0.000000,0.000000,0.000000
229.480619,0.000000,0.000000,0.000000
229.513690,0.000000,0.000000,0.000000
229.546761,0.000000,0.000000,0.000000
229.579833,-0.000000,0.000000,-0.000000
229.612904,-0.000000,-0.000000,-0.000000
229.645975,-0.000000,-0.000000,-0.000000
229.679046,-0.000000,-0.000000,-0.000000
229.712117,-0.000000,-0.000000,-0.000000
229.745188,0.000000,-0.000000,0.000000
229.778259,0.000000,0.000000,0.000000
229.811331,0.000000,0.000000,0.000000
229.844402,0.000000,0.000000,0.000000
229.877473,0.000000,0.000000,0.000000
229.910544,-0.000000,0.000000,-0.000000
229.943615,-0.000000,-0.000000,-0.000000
229.976686,-0.000000,-0.000000,-0.000000
230.009757,-0.000000,-0.000000,-0.000000
230.042829,-0.000000,-0.000000,-0.000000
230.075900,0.000000,-0.000000,0.000000
230.108971,0.000000,0.000000,0.000000
230.142042,0.000000,0.000000,0.000000
230.175113,0.000000,0.000000,0.000000
230.208184,0.000000,0.000000,0.000000
230.241255,-0.000000,0.000000,-0.000000
230.274327,-0.000000,-0.000000,-0.000000
230.307398,-0.000000,-0.000000,-0.000000
230.340469,-0.000000,-0.000000,-0.000000
230.373540,-0.000000,-0.000000,-0.000000
230.406611,0.000000,-0.000000,0.000000
230.439682,0.000000,0.000000,0.000000
230.472753,0.000000,0.000000,0.000000
230.505824,0.000000,0.000000,0.000000
230.538896,0.000000,0.000000,0.000000
230.571967,-0.000000,0.000000,-0.000000
230.605038,-0.000000,-0.000000,-0.000000
230.638109,-0.000000,-0.000000,-0.000000
230.671180,-0.000000,-0.000000,-0.000000
230.704251,-0.000000,-0.000000,-0.000000
230.737322,0.000000,-0.000000,0.000000
230.770394,0.000000,0.000000,0.000000
230.803465,0.000000,0.000000,0.000000
230.836536,0.000000,0.000000,0.000000
230.869607,0.000000,0.000000,0.000000
230.902678,-0.000000,0.000000,-0.000000
230.935749,-0.000000,-0.000000,-0.000000
230.968820,-0.000000,-0.000000,-0.000000
231.001892,-0.000000,-0.000000,-0.000000
231.034963,-0.000000,-0.000000,-0.000000
231.068034,0.000000,-0.000000,0.000000
231.101105,0.000000,0.000000,0.000000
231.134176,0.000000,0.000000,0.000000
231.167247,0.000000,0.000000,0.000000
231.200318,0.000000,0.000000,0.000000
231.233389,-0.000000,0.000000,-0.000000
231.266461,-0.000000,-0.000000,-0.000000
231.299532,-0.000000,-0.000000,-0.000000
231.332603,-0.000000,-0.000000,-0.000000
231.365674,-0.000000,-0.000000,-0.000000
231.398745,0.000000,-0.000000,0.000000
231.431816,0.000000,0.000000,0.000000
231.464887,0.000000,0.000000,0.000000
231.497959,0.000000,0.000000,0.000000
231.531030,0.000000,0.000000,0.000000
231.564101,-0.000000,0.000000,-0.000000
231.597172,-0.000000,-0.000000,-0.000000
231.630243,-0.000000,-0.000000,-0.000000
231.663314,-0.000000,-0.000000,-0.000000
231.696385,-0.000000,-0.000000,-0.000000
231.729457,0.000000,-0.000000,0.000000
231.762528,0.000000,0.000000,0.000000
231.795599,0.000000,0.000000,0.000000
231.828670,0.000000,0.000000,0.000000
231.861741,0.000000,0.000000,0.000000
231.894812,-0.000000,0.000000,-0.000000
231.927883,-0.000000,-0.000000,-0.000000
231.960954,-0.000000,-0.000000,-0.000000
231.994026,-0.000000,-0.000000,-0.000000
232.027097,-0.000000,-0.000000,-0.000000
232.060168,0.000000,-0.000000,0.000000
232.093239,0.000000,0.000000,0.000000
232.126310,0.000000,0.000000,0.000000
232.159381,0.000000,0.000000,0.000000
232.192452,0.000000,0.000000,0.000000
232.225524,-0.000000,0.000000,-0.000000
232.258595,-0.000000,-0.000000,-0.000000
232.291666,-0.000000,-0.000000,-0.000000
232.324737,-0.000000,-0.000000,-0.000000
232.357808,-0.000000,-0.000000,-0.000000
232.390879,0.000000,-0.000000,0.000000
232.423950,0.000000,0.000000,0.000000
232.457022,0.000000,0.000000,0.000000
232.490093,0.000000,0.000000,0.000000
232.523164,0.000000,0.000000,0.000000
232.556235,-0.000000,0.000000,-0.000000
232.589306,-0.000000,-0.000000,-0.000000
232.622377,-0.000000,-0.000000,-0.000000
232.655448,-0.000000,-0.000000,-0.000000
232.688520,-0.000000,-0.000000,-0.000000
232.721591,0.000000,-0.000000,0.000000
232.754662,0.000000,0.000000,0.000000
232.787733,0.000000,0.000000,0.000000
232.820804,0.000000,0.000000,0.000000
232.853875,0.000000,0.000000,0.000000
232.886946,-0.000000,0.000000,-0.000000
232.920017,-0.000000,-0.000000,-0.000000
232.953089,-0.000000,-0.000000,-0.000000
232.986160,-0.000000,-0.000000,-0.000000
233.019231,-0.000000,-0.000000,-0.000000
233.052302,0.000000,-0.000000,0.000000
233.085373,0.000000,0.000000,0.000000
233.118444,0.000000,0.000000,0.000000
233.151515,0.000000,0.000000,0.000000
233.184587,0.000000,0.000000,0.000000
233.217658,-0.000000,0.000000,-0.000000
233.250729,-0.000000,-0.000000,-0.000000
233.283800,-0.000000,-0.000000,-0.000000
233.316871,-0.000000,-0.000000,-0.000000
233.349942,-0.000000,-0.000000,-0.000000
233.383013,0.000000,-0.000000,0.000000
233.416085,0.000000,0.000000,0.000000
233.449156,0.000000,0.000000,0.000000
233.482227,0.000000,0.000000,0.000000
233.515298,0.000000,0.000000,0.000000
233.548369,-0.000000,0.000000,-0.000000
233.581440,-0.000000,-0.000000,-0.000000
233.614511,-0.000000,-0.000000,-0.000000
233.647582,-0.000000,-0.000000,-0.000000
233.680654,-0.000000,-0.000000,-0.000000
233.713725,0.000000,-0.000000,0.000000
233.746796,0.000000,0.000000,0.000000
233.779867,0.000000,0.000000,0.000000
233.812938,0.000000,0.000000,0.000000
233.846009,0.000000,0.000000,0.000000
233.879080,-0.000000,0.000000,-0.000000
233.912152,-0.000000,-0.000000,-0.000000
233.945223,-0.000000,-0.000000,-0.000000
233.978294,-0.000000,-0.000000,-0.000000
234.011365,-0.000000,-0.000000,-0.000000
234.044436,0.000000,-0.000000,0.000000
234.077507,0.000000,0.000000,0.000000
234.110578,0.000000,0.000000,0.000000
234.143650,0.000000,0.000000,0.000000
234.176721,0.000000,0.000000,0.000000
234.209792,-0.000000,0.000000,-0.000000
234.242863,-0.000000,-0.000000,-0.000000
234.275934,-0.000000,-0.000000,-0.000000
234.309005,-0.000000,-0.000000,-0.000000
234.342076,-0.000000,-0.000000,-0.000000
234.375147,0.000000,-0.000000,0.000000
234.408219,0.000000,0.000000,0.000000
234.441290,0.000000,0.000000,0.000000
234.474361,0.000000,0.000000,0.000000
234.507432,0.000000,0.000000,0.000000
234.540503,-0.000000,0.000000,-0.000000
234.573574,-0.000000,-0.000000,-0.000000
234.606645,-0.000000,-0.000000,-0.000000
234.639717,-0.000000,-0.000000,-0.000000
234.672788,-0.000000,-0.000000,-0.000000
234.705859,0.000000,-0.000000,0.000000
234.738930,0.000000,0.000000,0.000000
234.772001,0.000000,0.000000,0.000000
234.805072,0.000000,0.000000,0.000000
234.838143,0.000000,0.000000,0.000000
234.871215,-0.000000,0.000000,-0.000000
234.904286,-0.000000,-0.000000,-0.000000
234.937357,-0.000000,-0.000000,-0.000000
234.970428,-0.000000,-0.000000,-0.000000
235.003499,-0.000000,-0.000000,-0.000000
235.036570,0.000000,-0.000000,0.000000
235.069641,0.000000,0.000000,0.000000
235.102713,0.000000,0.000000,0.000000
235.135784,0.000000,0.000000,0.000000
235.168855,0.000000,0.000000,0.000000
235.201926,-0.000000,0.000000,-0.000000
235.234997,-0.000000,-0.000000,-0.000000
235.268068,-0.000000,-0.000000,-0.000000
235.301139,-0.000000,-0.000000,-0.000000
235.334210,-0.000000,-0.000000,-0.000000
235.367282,0.000000,-0.000000,0.000000
235.400353,0.000000,0.000000,0.000000
235.433424,0.000000,0.000000,0.000000
235.466495,0.000000,0.000000,0.000000
235.499566,0.000000,0.000000,0.000000
235.532637,-0.000000,0.000000,-0.000000
235.565708,-0.000000,-0.000000,-0.000000
235.598780,-0.000000,-0.000000,-0.000000
235.631851,-0.000000,-0.000000,-0.000000
235.664922,-0.000000,-0.000000,-0.000000
235.697993,0.000000,-0.000000,0.000000
235.731064,0.000000,0.000000,0.000000
235.764135,0.000000,0.000000,0.000000
235.797206,0.000000,0.000000,0.000000
235.830278,0.000000,0.000000,0.000000
235.863349,-0.000000,0.000000,-0.000000
235.896420,-0.000000,-0.000000,-0.000000
235.929491,-0.000000,-0.000000,-0.000000
235.962562,-0.000000,-0.000000,-0.000000
235.995633,-0.000000,-0.000000,-0.000000
236.028704,0.000000,-0.000000,0.000000
236.061775,0.000000,0.000000,0.000000
236.094847,0.000000,0.000000,0.000000
236.127918,0.000000,0.000000,0.000000
236.160989,0.000000,0.000000,0.000000
236.194060,-0.000000,0.000000,-0.000000
236.227131,-0.000000,-0.000000,-0.000000
236.260202,-0.000000,-0.000000,-0.000000
236.293273,-0.000000,-0.000000,-0.000000
236.326345,-0.000000,-0.000000,-0.000000
236.359416,0.000000,-0.000000,0.000000
236.392487,0.000000,0.000000,0.000000
236.425558,0.000000,0.000000,0.000000
236.458629,0.000000,0.000000,0.000000
236.491700,0.000000,0.000000,0.000000
236.524771,-0.000000,0.000000,-0.000000
236.557843,-0.000000,-0.000000,-0.000000
236.590914,-0.000000,-0.000000,-0.000000
236.623985,-0.000000,-0.000000,-0.000000
236.657056,-0.000000,-0.000000,-0.000000
236.690127,0.000000,-0.000000,0.000000
236.723198,0.000000,0.000000,0.000000
236.756269,0.000000,0.000000,0.000000
236.789340,0.000000,0.000000,0.000000
236.822412,0.000000,0.000000,0.000000
236.855483,-0.000000,0.000000,-0.000000
236.888554,-0.000000,-0.000000,-0.000000
236.921625,-0.000000,-0.000000,-0.000000
236.954696,-0.000000,-0.000000,-0.000000
236.987767,-0.000000,-0.000000,-0.000000
237.020838,0.000000,-0.000000,0.000000
237.053910,0.000000,0.000000,0.000000
237.086981,0.000000,0.000000,0.000000
237.120052,0.000000,0.000000,0.000000
237.153123,0.000000,0.000000,0.000000
237.186194,-0.000000,0.000000,-0.000000
237.219265,-0.000000,-0.000000,-0.000000
237.252336,-0.000000,-0.000000,-0.000000
237.285408,-0.000000,-0.000000,-0.000000
237.318479,-0.000000,-0.000000,-0.000000
237.351550,0.000000,-0.000000,0.000000
237.384621,0.000000,0.000000,0.000000
237.417692,0.000000,0.000000,0.000000
237.450763,0.000000,0.000000,0.000000
237.483834,0.000000,0.000000,0.000000
237.516906,-0.000000,0.000000,-0.000000
237.549977,-0.000000,-0.000000,-0.000000
237.583048,-0.000000,-0.000000,-0.000000
237.616119,-0.000000,-0.000000,-0.000000
237.649190,-0.000000,-0.000000,-0.000000
237.682261,0.000000,-0.000000,0.000000
237.715332,0.000000,0.000000,0.000000
237.748403,0.000000,0.000000,0.000000
237.781475,0.000000,0.000000,0.000000
237.814546,0.000000,0.000000,0.000000
237.847617,-0.000000,0.000000,-0.000000
237.880688,-0.000000,-0.000000,-0.000000
237.913759,-0.000000,-0.000000,-0.000000
237.946830,-0.000000,-0.000000,-0.000000
237.979901,-0.000000,-0.000000,-0.000000
238.012973,0.000000,-0.000000,0.000000
238.046044,0.000000,0.000000,0.000000
238.079115,0.000000,0.000000,0.000000
238.112186,0.000000,0.000000,0.000000
238.145257,0.000000,0.000000,0.000000
238.178328,-0.000000,0.000000,-0.000000
238.211399,-0.000000,-0.000000,-0.000000
238.244471,-0.000000,-0.000000,-0.000000
238.277542,-0.000000,-0.000000,-0.000000
238.310613,-0.000000,-0.000000,-0.000000
238.343684,0.000000,-0.000000,0.000000
238.376755,0.000000,0.000000,0.000000
238.409826,0.000000,0.000000,0.000000
238.442897,0.000000,0.000000,0.000000
238.475968,0.000000,0.000000,0.000000
238.509040,-0.000000,0.000000,-0.000000
238.542111,-0.000000,-0.000000,-0.000000
238.575182,-0.000000,-0.000000,-0.000000
238.608253,-0.000000,-0.000000,-0.000000
238.641324,-0.000000,-0.000000,-0.000000
238.674395,0.000000,-0.000000,0.000000
238.707466,0.000000,0.000000,0.000000
238.740538,0.000000,0.000000,0.000000
238.773609,0.000000,0.000000,0.000000
238.806680,0.000000,0.000000,0.000000
238.839751,-0.000000,0.000000,-0.000000
238.872822,-0.000000,-0.000000,-0.000000
238.905893,-0.000000,-0.000000,-0.000000
238.938964,-0.000000,-0.000000,-0.000000
238.972036,-0.000000,-0.000000,-0.000000
239.005107,0.000000,-0.000000,0.000000
239.038178,0.000000,0.000000,0.000000
239.071249,0.000000,0.000000,0.000000
239.104320,0.000000,0.000000,0.000000
239.137391,0.000000,0.000000,0.000000
239.170462,-0.000000,0.000000,-0.000000
239.203533,-0.000000,-0.000000,-0.000000
239.236605,-0.000000,-0.000000,-0.000000
239.269676,-0.000000,-0.000000,-0.000000
239.302747,-0.000000,-0.000000,-0.000000
239.335818,0.000000,-0.000000,0.000000
239.368889,0.000000,0.000000,0.000000
239.401960,0.000000,0.000000,0.000000
239.435031,0.000000,0.000000,0.000000
239.468103,0.000000,0.000000,0.000000
239.501174,-0.000000,0.000000,-0.000000
239.534245,-0.000000,-0.000000,-0.000000
239.567316,-0.000000,-0.000000,-0.000000
239.600387,-0.000000,-0.000000,-0.000000
239.633458,-0.000000,-0.000000,-0.000000
239.666529,0.000000,-0.000000,0.000000
239.699601,0.000000,0.000000,0.000000
239.732672,0.000000,0.000000,0.000000
239.765743,0.000000,0.000000,0.000000
239.798814,0.000000,0.000000,0.000000
239.831885,-0.000000,0.000000,-0.000000
239.864956,-0.000000,-0.000000,-0.000000
239.898027,-0.000000,-0.000000,-0.000000
239.931098,-0.000000,-0.000000,-0.000000
239.964170,-0.000000,-0.000000,-0.000000
239.997241,0.000000,-0.000000,0.000000
240.030312,0.000000,0.000000,0.000000
240.063383,0.000000,0.000000,0.000000
240.096454,0.000000,0.000000,0.000000
240.129525,0.000000,0.000000,0.000000
240.162596,-0.000000,0.000000,-0.000000
240.195668,-0.000000,-0.000000,-0.000000
240.228739,-0.000000,-0.000000,-0.000000
240.261810,-0.000000,-0.000000,-0.000000
240.294881,-0.000000,-0.000000,-0.000000
240.327952,0.000000,-0.000000,0.000000
240.361023,0.000000,0.000000,0.000000
240.394094,0.000000,0.000000,0.000000
240.427166,0.000000,0.000000,0.000000
240.460237,0.000000,0.000000,0.000000
240.493308,-0.000000,0.000000,-0.000000
240.526379,-0.000000,-0.000000,-0.000000
240.559450,-0.000000,-0.000000,-0.000000
240.592521,-0.000000,-0.000000,-0.000000
240.625592,-0.000000,-0.000000,-0.000000
240.658664,0.000000,-0.000000,0.000000
240.691735,0.000000,0.000000,0.000000
240.724806,0.000000,0.000000,0.000000
240.757877,0.000000,0.000000,0.000000
240.790948,0.000000,0.000000,0.000000
240.824019,-0.000000,0.000000,-0.000000
240.857090,-0.000000,-0.000000,-0.000000
240.890161,-0.000000,-0.000000,-0.000000
240.923233,-0.000000,-0.000000,-0.000000
240.956304,-0.000000,-0.000000,-0.000000
240.989375,0.000000,-0.000000,0.000000
241.022446,0.000000,0.000000,0.000000
241.055517,0.000000,0.000000,0.000000
241.088588,0.000000,0.000000,0.000000
241.121659,0.000000,0.000000,0.000000
241.154731,-0.000000,0.000000,-0.000000
241.187802,-0.000000,-0.000000,-0.000000
241.220873,-0.000000,-0.000000,-0.000000
241.253944,-0.000000,-0.000000,-0.000000
241.287015,-0.000000,-0.000000,-0.000000
241.320086,0.000000,-0.000000,0.000000
241.353157,0.000000,0.000000,0.000000
241.386229,0.000000,0.000000,0.000000
241.419300,0.000000,0.000000,0.000000
241.452371,0.000000,0.000000,0.000000
241.485442,-0.000000,0.000000,-0.000000
241.518513,-0.000000,-0.000000,-0.000000
241.551584,-0.000000,-0.000000,-0.000000
241.584655,-0.000000,-0.000000,-0.000000
241.617726,-0.000000,-0.000000,-0.000000
241.650798,0.000000,-0.000000,0.000000
241.683869,0.000000,0.000000,0.000000
241.716940,0.000000,0.000000,0.000000
241.750011,0.000000,0.000000,0.000000
241.783082,0.000000,0.000000,0.000000
241.816153,-0.000000,0.000000,-0.000000
241.849224,-0.000000,-0.000000,-0.000000
241.882296,-0.000000,-0.000000,-0.000000
241.915367,-0.000000,-0.000000,-0.000000
241.948438,-0.000000,-0.000000,-0.000000
241.981509,0.000000,-0.000000,0.000000
242.014580,0.000000,0.000000,0.000000
242.047651,0.000000,0.000000,0.000000
242.080722,0.000000,0.000000,0.000000
242.113794,0.000000,0.000000,0.000000
242.146865,-0.000000,0.000000,-0.000000
242.179936,-0.000000,-0.000000,-0.000000
242.213007,-0.000000,-0.000000,-0.000000
242.246078,-0.000000,-0.000000,-0.000000
242.279149,-0.000000,-0.000000,-0.000000
242.312220,0.000000,-0.000000,0.000000
242.345291,0.000000,0.000000,0.000000
242.378363,0.000000,0.000000,0.000000
242.411434,0.000000,0.000000,0.000000
242.444505,0.000000,0.000000,0.000000
242.477576,-0.000000,0.000000,-0.000000
242.510647,-0.000000,-0.000000,-0.000000
242.543718,-0.000000,-0.000000,-0.000000
242.576789,-0.000000,-0.000000,-0.000000
242.609861,-0.000000,-0.000000,-0.000000
242.642932,0.000000,-0.000000,0.000000
242.676003,0.000000,0.000000,0.000000
242.709074,0.000000,0.000000,0.000000
242.742145,0.000000,0.000000,0.000000
242.775216,0.000000,0.000000,0.000000
242.808287,-0.000000,0.000000,-0.000000
242.841359,-0.000000,-0.000000,-0.000000
242.874430,-0.000000,-0.000000,-0.000000
242.907501,-0.000000,-0.000000,-0.000000
242.940572,-0.000000,-0.000000,-0.000000
242.973643,0.000000,-0.000000,0.000000
243.006714,0.000000,0.000000,0.000000
243.039785,0.000000,0.000000,0.000000
243.072857,0.000000,0.000000,0.000000
243.105928,0.000000,0.000000,0.000000
243.138999,-0.000000,0.000000,-0.000000
243.172070,-0.000000,-0.000000,-0.000000
243.205141,-0.000000,-0.000000,-0.000000
243.238212,-0.000000,-0.000000,-0.000000
243.271283,-0.000000,-0.000000,-0.000000
243.304354,0.000000,-0.000000,0.000000
243.337426,0.000000,0.000000,0.000000
243.370497,0.000000,0.000000,0.000000
243.403568,0.000000,0.000000,0.000000
243.436639,0.000000,0.000000,0.000000
243.469710,-0.000000,0.000000,-0.000000
243.502781,-0.000000,-0.000000,-0.000000
243.535852,-0.000000,-0.000000,-0.000000
243.568924,-0.000000,-0.000000,-0.000000
243.601995,-0.000000,-0.000000,-0.000000
243.635066,-0.000000,-0.000000,0.000000
243.668137,0.000000,0.000000,0.000000
243.701208,0.000000,0.000000,0.000000
243.734279,0.000000,0.000000,0.000000
243.767350,0.000000,0.000000,0.000000
243.800422,0.000000,0.000000,-0.000000
243.833493,-0.000000,-0.000000,-0.000000
243.866564,-0.000000,-0.000000,-0.000000
243.899635,-0.000000,-0.000000,-0.000000
243.932706,-0.000000,-0.000000,-0.000000
243.965777,-0.000000,-0.000000,0.000000
243.998848,0.000000,0.000000,0.000000
244.031919,0.000000,0.000000,0.000000
244.064991,0.000000,0.000000,0.000000
244.098062,0.000000,0.000000,0.000000
244.131133,0.000000,0.000000,-0.000000
244.164204,-0.000000,-0.000000,-0.000000
244.197275,-0.000000,-0.000000,-0.000000
244.230346,-0.000000,-0.000000,-0.000000
244.263417,-0.000000,-0.000000,-0.000000
244.296489,-0.000000,-0.000000,0.000000
244.329560,0.000000,0.000000,0.000000
244.362631,0.000000,0.000000,0.000000
244.395702,0.000000,0.000000,0.000000
244.428773,0.000000,0.000000,0.000000
244.461844,0.000000,0.000000,-0.000000
244.494915,-0.000000,-0.000000,-0.000000
244.527987,-0.000000,-0.000000,-0.000000
244.561058,-0.000000,-0.000000,-0.000000
244.594129,-0.000000,-0.000000,-0.000000
244.627200,-0.000000,-0.000000,0.000000
244.660271,0.000000,0.000000,0.000000
244.693342,0.000000,0.000000,0.000000
244.726413,0.000000,0.000000,0.000000
244.759484,0.000000,0.000000,0.000000
244.792556,0.000000,0.000000,-0.000000
244.825627,-0.000000,-0.000000,-0.000000
244.858698,-0.000000,-0.000000,-0.000000
244.891769,-0.000000,-0.000000,-0.000000
244.924840,-0.000000,-0.000000,-0.000000
244.957911,-0.000000,-0.000000,0.000000
244.990982,0.000000,0.000000,0.000000
245.024054,0.000000,0.000000,0.000000
245.057125,0.000000,0.000000,0.000000
245.090196,0.000000,0.000000,0.000000
245.123267,0.000000,0.000000,-0.000000
245.156338,-0.000000,-0.000000,-0.000000
245.189409,-0.000000,-0.000000,-0.000000
245.222480,-0.000000,-0.000000,-0.000000
245.255552,-0.000000,-0.000000,-0.000000
245.288623,-0.000000,-0.000000,0.000000
245.321694,0.000000,0.000000,0.000000
245.354765,0.000000,0.000000,0.000000
245.387836,0.000000,0.000000,0.000000
245.420907,0.000000,0.000000,0.000000
245.453978,0.000000,0.000000,-0.000000
245.487050,-0.000000,-0.000000,-0.000000
245.520121,-0.000000,-0.000000,-0.000000
245.553192,-0.000000,-0.000000,-0.000000
245.586263,-0.000000,-0.000000,-0.000000
245.619334,-0.000000,-0.000000,0.000000
245.652405,0.000000,0.000000,0.000000
245.685476,0.000000,0.000000,0.000000
245.718547,0.000000,0.000000,0.000000
245.751619,0.000000,0.000000,0.000000
245.784690,0.000000,0.000000,-0.000000
245.817761,-0.000000,-0.000000,-0.000000
245.850832,-0.000000,-0.000000,-0.000000
245.883903,-0.000000,-0.000000,-0.000000
245.916974,-0.000000,-0.000000,-0.000000
245.950045,-0.000000,-0.000000,0.000000
245.983117,0.000000,0.000000,0.000000
246.016188,0.000000,0.000000,0.000000
246.049259,0.000000,0.000000,0.000000
246.082330,0.000000,0.000000,0.000000
246.115401,0.000000,0.000000,-0.000000
246.148472,-0.000000,-0.000000,-0.000000
246.181543,-0.000000,-0.000000,-0.000000
246.214615,-0.000000,-0.000000,-0.000000
246.247686,-0.000000,-0.000000,-0.000000
246.280757,-0.000000,-0.000000,0.000000
246.313828,0.000000,0.000000,0.000000
246.346899,0.000000,0.000000,0.000000
246.379970,0.000000,0.000000,0.000000
246.413041,0.000000,0.000000,0.000000
246.446112,0.000000,0.000000,-0.000000
246.479184,-0.000000,-0.000000,-0.000000
246.512255,-0.000000,-0.000000,-0.000000
246.545326,-0.000000,-0.000000,-0.000000
246.578397,-0.000000,-0.000000,-0.000000
246.611468,-0.000000,-0.000000,0.000000
246.644539,0.000000,0.000000,0.000000
246.677610,0.000000,0.000000,0.000000
246.710682,0.000000,0.000000,0.000000
246.743753,0.000000,0.000000,0.000000
246.776824,0.000000,0.000000,-0.000000
246.809895,-0.000000,-0.000000,-0.000000
246.842966,-0.000000,-0.000000,-0.000000
246.876037,-0.000000,-0.000000,-0.000000
246.909108,-0.000000,-0.000000,-0.000000
246.942180,-0.000000,-0.000000,0.000000
246.975251,0.000000,0.000000,0.000000
247.008322,0.000000,0.000000,0.000000
247.041393,0.000000,0.000000,0.000000
247.074464,0.000000,0.000000,0.000000
247.107535,0.000000,0.000000,-0.000000
247.140606,-0.000000,-0.000000,-0.000000
247.173677,-0.000000,-0.000000,-0.000000
247.206749,-0.000000,-0.000000,-0.000000
247.239820,-0.000000,-0.000000,-0.000000
247.272891,-0.000000,-0.000000,0.000000
247.305962,0.000000,0.000000,0.000000
247.339033,0.000000,0.000000,0.000000
247.372104,0.000000,0.000000,0.000000
247.405175,0.000000,0.000000,0.000000
247.438247,0.000000,0.000000,-0.000000
247.471318,-0.000000,-0.000000,-0.000000
247.504389,-0.000000,-0.000000,-0.000000
247.537460,-0.000000,-0.000000,-0.000000
247.570531,-0.000000,-0.000000,-0.000000
247.603602,-0.000000,-0.000000,0.000000
247.636673,0.000000,0.000000,0.000000
247.669745,0.000000,0.000000,0.000000
247.702816,0.000000,0.000000,0.000000
247.735887,0.000000,0.000000,0.000000
247.768958,0.000000,0.000000,-0.000000
247.802029,-0.000000,-0.000000,-0.000000
247.835100,-0.000000,-0.000000,-0.000000
247.868171,-0.000000,-0.000000,-0.000000
247.901243,-0.000000,-0.000000,-0.000000
247.934314,-0.000000,-0.000000,0.000000
247.967385,0.000000,0.000000,0.000000
248.000456,0.000000,0.000000,0.000000
248.033527,0.000000,0.000000,0.000000
248.066598,0.000000,0.000000,0.000000
248.099669,0.000000,0.000000,-0.000000
248.132740,-0.000000,-0.000000,-0.000000
248.165812,-0.000000,-0.000000,-0.000000
248.198883,-0.000000,-0.000000,-0.000000
248.231954,-0.000000,-0.000000,-0.000000
248.265025,-0.000000,-0.000000,0.000000
248.298096,0.000000,0.000000,0.000000
248.331167,0.000000,0.000000,0.000000
248.364238,0.000000,0.000000,0.000000
248.397310,0.000000,0.000000,0.000000
248.430381,0.000000,0.000000,-0.000000
248.463452,-0.000000,-0.000000,-0.000000
248.496523,-0.000000,-0.000000,-0.000000
248.529594,-0.000000,-0.000000,-0.000000
248.562665,-0.000000,-0.000000,-0.000000
248.595736,-0.000000,-0.000000,0.000000
248.628808,0.000000,0.000000,0.000000
248.661879,0.000000,0.000000,0.000000
248.694950,0.000000,0.000000,0.000000
248.728021,0.000000,0.000000,0.000000
248.761092,0.000000,0.000000,-0.000000
248.794163,-0.000000,-0.000000,-0.000000
248.827234,-0.000000,-0.000000,-0.000000
248.860305,-0.000000,-0.000000,-0.000000
248.893377,-0.000000,-0.000000,-0.000000
248.926448,-0.000000,-0.000000,0.000000
248.959519,0.000000,0.000000,0.000000
248.992590,0.000000,0.000000,0.000000
249.025661,0.000000,0.000000,0.000000
249.058732,0.000000,0.000000,0.000000
249.091803,0.000000,0.000000,-0.000000
249.124875,-0.000000,-0.000000,-0.000000
249.157946,-0.000000,-0.000000,-0.000000
249.191017,-0.000000,-0.000000,-0.000000
249.224088,-0.000000,-0.000000,-0.000000
249.257159,-0.000000,-0.000000,0.000000
249.290230,0.000000,0.000000,0.000000
249.323301,0.000000,0.000000,0.000000
249.356373,0.000000,0.000000,0.000000
249.389444,0.000000,0.000000,0.000000
249.422515,0.000000,0.000000,-0.000000
249.455586,-0.000000,-0.000000,-0.000000
249.488657,-0.000000,-0.000000,-0.000000
249.521728,-0.000000,-0.000000,-0.000000
249.554799,-0.000000,-0.000000,-0.000000
249.587870,-0.000000,-0.000000,0.000000
249.620942,0.000000,0.000000,0.000000
249.654013,0.000000,0.000000,0.000000
249.687084,0.000000,0.000000,0.000000
249.720155,0.000000,0.000000,0.000000
249.753226,0.000000,0.000000,-0.000000
249.786297,-0.000000,-0.000000,-0.000000
249.819368,-0.000000,-0.000000,-0.000000
249.852440,-0.000000,-0.000000,-0.000000
249.885511,-0.000000,-0.000000,-0.000000
249.918582,-0.000000,-0.000000,0.000000
249.951653,0.000000,0.000000,0.000000
249.984724,0.000000,0.000000,0.000000
250.017795,0.000000,0.000000,0.000000
250.050866,0.000000,0.000000,0.000000
250.083938,0.000000,0.000000,-0.000000
250.117009,-0.000000,-0.000000,-0.000000
250.150080,-0.000000,-0.000000,-0.000000
250.183151,-0.000000,-0.000000,-0.000000
250.216222,-0.000000,-0.000000,-0.000000
250.249293,-0.000000,-0.000000,0.000000
250.282364,0.000000,0.000000,0.000000
250.315435,0.000000,0.000000,0.000000
250.348507,0.000000,0.000000,0.000000
250.381578,0.000000,0.000000,0.000000
250.414649,0.000000,0.000000,-0.000000
250.447720,-0.000000,-0.000000,-0.000000
250.480791,-0.000000,-0.000000,-0.000000
250.513862,-0.000000,-0.000000,-0.000000
250.546933,-0.000000,-0.000000,-0.000000
250.580005,-0.000000,-0.000000,0.000000
250.613076,0.000000,0.000000,0.000000
250.646147,0.000000,0.000000,0.000000
250.679218,0.000000,0.000000,0.000000
250.712289,0.000000,0.000000,0.000000
250.745360,0.000000,0.000000,-0.000000
250.778431,-0.000000,-0.000000,-0.000000
250.811503,-0.000000,-0.000000,-0.000000
250.844574,-0.000000,-0.000000,-0.000000
250.877645,-0.000000,-0.000000,-0.000000
250.910716,-0.000000,-0.000000,0.000000
250.943787,0.000000,0.000000,0.000000
250.976858,0.000000,0.000000,0.000000
251.009929,0.000000,0.000000,0.000000
251.043001,0.000000,0.000000,0.000000
251.076072,0.000000,0.000000,-0.000000
251.109143,-0.000000,-0.000000,-0.000000
251.142214,-0.000000,-0.000000,-0.000000
251.175285,-0.000000,-0.000000,-0.000000
251.208356,-0.000000,-0.000000,-0.000000
251.241427,-0.000000,-0.000000,0.000000
251.274498,0.000000,0.000000,0.000000
251.307570,0.000000,0.000000,0.000000
251.340641,0.000000,0.000000,0.000000
251.373712,0.000000,0.000000,0.000000
251.406783,0.000000,0.000000,-0.000000
251.439854,-0.000000,-0.000000,-0.000000
251.472925,-0.000000,-0.000000,-0.000000
251.505996,-0.000000,-0.000000,-0.000000
251.539068,-0.000000,-0.000000,-0.000000
251.572139,-0.000000,-0.000000,0.000000
251.605210,0.000000,0.000000,0.000000
251.638281,0.000000,0.000000,0.000000
251.671352,0.000000,0.000000,0.000000
251.704423,0.000000,0.000000,0.000000
251.737494,0.000000,0.000000,0.000000
251.770566,-0.000000,-0.000000,-0.000000
251.803637,-0.000000,-0.000000,-0.000000
251.836708,-0.000000,-0.000000,-0.000000
251.869779,-0.000000,-0.000000,-0.000000
251.902850,-0.000000,-0.000000,-0.000000
251.935921,0.000000,0.000000,0.000000
251.968992,0.000000,0.000000,0.000000
252.002063,0.000000,0.000000,0.000000
252.035135,0.000000,0.000000,0.000000
252.068206,0.000000,0.000000,0.000000
252.101277,-0.000000,-0.000000,-0.000000
252.134348,-0.000000,-0.000000,-0.000000
252.167419,-0.000000,-0.000000,-0.000000
252.200490,-0.000000,-0.000000,-0.000000
252.233561,-0.000000,-0.000000,-0.000000
252.266633,0.000000,0.000000,0.000000
252.299704,0.000000,0.000000,0.000000
252.332775,0.000000,0.000000,0.000000
252.365846,0.000000,0.000000,0.000000
252.398917,0.000000,0.000000,0.000000
252.431988,-0.000000,-0.000000,-0.000000
252.465059,-0.000000,-0.000000,-0.000000
252.498131,-0.000000,-0.000000,-0.000000
252.531202,-0.000000,-0.000000,-0.000000
252.564273,-0.000000,-0.000000,-0.000000
252.597344,0.000000,0.000000,0.000000
252.630415,0.000000,0.000000,0.000000
252.663486,0.000000,0.000000,0.000000
252.696557,0.000000,0.000000,0.000000
252.729628,0.000000,0.000000,0.000000
252.762700,-0.000000,-0.000000,-0.000000
252.795771,-0.000000,-0.000000,-0.000000
252.828842,-0.000000,-0.000000,-0.000000
252.861913,-0.000000,-0.000000,-0.000000
252.894984,-0.000000,-0.000000,-0.000000
252.928055,0.000000,0.000000,0.000000
252.961126,0.000000,0.000000,0.000000
252.994198,0.000000,0.000000,0.000000
253.027269,0.000000,0.000000,0.000000
253.060340,0.000000,0.000000,0.000000
253.093411,-0.000000,-0.000000,-0.000000
253.126482,-0.000000,-0.000000,-0.000000
253.159553,-0.000000,-0.000000,-0.000000
253.192624,-0.000000,-0.000000,-0.000000
253.225696,-0.000000,-0.000000,-0.000000
253.258767,0.000000,0.000000,0.000000
253.291838,0.000000,0.000000,0.000000
253.324909,0.000000,0.000000,0.000000
253.357980,0.000000,0.000000,0.000000
253.391051,0.000000,0.000000,0.000000
253.424122,-0.000000,-0.000000,-0.000000
253.457194,-0.000000,-0.000000,-0.000000
253.490265,-0.000000,-0.000000,-0.000000
253.523336,-0.000000,-0.000000,-0.000000
253.556407,-0.000000,-0.000000,-0.000000
253.589478,0.000000,0.000000,0.000000
253.622549,0.000000,0.000000,0.000000
253.655620,0.000000,0.000000,0.000000
253.688691,0.000000,0.000000,0.000000
253.721763,0.000000,0.000000,0.000000
253.754834,-0.000000,-0.000000,-0.000000
253.787905,-0.000000,-0.000000,-0.000000
253.820976,-0.000000,-0.000000,-0.000000
253.854047,-0.000000,-0.000000,-0.000000
253.887118,-0.000000,-0.000000,-0.000000
253.920189,0.000000,0.000000,0.000000
253.953261,0.000000,0.000000,0.000000
253.986332,0.000000,0.000000,0.000000
254.019403,0.000000,0.000000,0.000000
254.052474,0.000000,0.000000,0.000000
254.085545,-0.000000,-0.000000,-0.000000
254.118616,-0.000000,-0.000000,-0.000000
254.151687,-0.000000,-0.000000,-0.000000
254.184759,-0.000000,-0.000000,-0.000000
254.217830,-0.000000,-0.000000,-0.000000
254.250901,0.000000,0.000000,0.000000
254.283972,0.000000,0.000000,0.000000
254.317043,0.000000,0.000000,0.000000
254.350114,0.000000,0.000000,0.000000
254.383185,0.000000,0.000000,0.000000
254.416256,-0.000000,-0.000000,-0.000000
254.449328,-0.000000,-0.000000,-0.000000
254.482399,-0.000000,-0.000000,-0.000000
254.515470,-0.000000,-0.000000,-0.000000
254.548541,-0.000000,-0.000000,-0.000000
254.581612,0.000000,0.000000,0.000000
254.614683,0.000000,0.000000,0.000000
254.647754,0.000000,0.000000,0.000000
254.680826,0.000000,0.000000,0.000000
254.713897,0.000000,0.000000,0.000000
254.746968,-0.000000,-0.000000,-0.000000
254.780039,-0.000000,-0.000000,-0.000000
254.813110,-0.000000,-0.000000,-0.000000
254.846181,-0.000000,-0.000000,-0.000000
254.879252,-0.000000,-0.000000,-0.000000
254.912324,0.000000,0.000000,0.000000
254.945395,0.000000,0.000000,0.000000
254.978466,0.000000,0.000000,0.000000
255.011537,0.000000,0.000000,0.000000
255.044608,0.000000,0.000000,0.000000
255.077679,-0.000000,-0.000000,-0.000000
255.110750,-0.000000,-0.000000,-0.000000
255.143821,-0.000000,-0.000000,-0.000000
255.176893,-0.000000,-0.000000,-0.000000
255.209964,-0.000000,-0.000000,-0.000000
255.243035,0.000000,0.000000,0.000000
255.276106,0.000000,0.000000,0.000000
255.309177,0.000000,0.000000,0.000000
255.342248,0.000000,0.000000,0.000000
255.375319,0.000000,0.000000,0.000000
255.408391,-0.000000,-0.000000,-0.000000
255.441462,-0.000000,-0.000000,-0.000000
255.474533,-0.000000,-0.000000,-0.000000
255.507604,-0.000000,-0.000000,-0.000000
255.540675,-0.000000,-0.000000,-0.000000
255.573746,0.000000,0.000000,0.000000
255.606817,0.000000,0.000000,0.000000
255.639889,0.000000,0.000000,0.000000
255.672960,0.000000,0.000000,0.000000
255.706031,0.000000,0.000000,0.000000
255.739102,-0.000000,-0.000000,-0.000000
255.772173,-0.000000,-0.000000,-0.000000
255.805244,-0.000000,-0.000000,-0.000000
255.838315,-0.000000,-0.000000,-0.000000
255.871387,-0.000000,-0.000000,-0.000000
255.904458,0.000000,0.000000,0.000000
255.937529,0.000000,0.000000,0.000000
255.970600,0.000000,0.000000,0.000000
256.003671,0.000000,0.000000,0.000000
256.036742,0.000000,0.000000,0.000000
256.069813,-0.000000,-0.000000,-0.000000
256.102884,-0.000000,-0.000000,-0.000000
256.135956,-0.000000,-0.000000,-0.000000
256.169027,-0.000000,-0.000000,-0.000000
256.202098,-0.000000,-0.000000,-0.000000
256.235169,0.000000,0.000000,0.000000
256.268240,0.000000,0.000000,0.000000
256.301311,0.000000,0.000000,0.000000
256.334382,0.000000,0.000000,0.000000
256.367454,0.000000,0.000000,0.000000
256.400525,-0.000000,-0.000000,-0.000000
256.433596,-0.000000,-0.000000,-0.000000
256.466667,-0.000000,-0.000000,-0.000000
256.499738,-0.000000,-0.000000,-0.000000
256.532809,-0.000000,-0.000000,-0.000000
256.565880,0.000000,0.000000,0.000000
256.598952,0.000000,0.000000,0.000000
256.632023,0.000000,0.000000,0.000000
256.665094,0.000000,0.000000,0.000000
256.698165,0.000000,0.000000,0.000000
256.731236,-0.000000,-0.000000,-0.000000
256.764307,-0.000000,-0.000000,-0.000000
256.797378,-0.000000,-0.000000,-0.000000
256.830449,-0.000000,-0.000000,-0.000000
256.863521,-0.000000,-0.000000,-0.000000
256.896592,0.000000,0.000000,0.000000
256.929663,0.000000,0.000000,0.000000
256.962734,0.000000,0.000000,0.000000
256.995805,0.000000,0.000000,0.000000
257.028876,0.000000,0.000000,0.000000
257.061947,-0.000000,-0.000000,-0.000000
257.095019,-0.000000,-0.000000,-0.000000
257.128090,-0.000000,-0.000000,-0.000000
257.161161,-0.000000,-0.000000,-0.000000
257.194232,-0.000000,-0.000000,-0.000000
257.227303,0.000000,0.000000,0.000000
257.260374,0.000000,0.000000,0.000000
257.293445,0.000000,0.000000,0.000000
257.326517,0.000000,0.000000,0.000000
257.359588,0.000000,0.000000,0.000000
257.392659,-0.000000,-0.000000,-0.000000
257.425730,-0.000000,-0.000000,-0.000000
257.458801,-0.000000,-0.000000,-0.000000
257.491872,-0.000000,-0.000000,-0.000000
257.524943,-0.000000,-0.000000,-0.000000
257.558014,0.000000,0.000000,0.000000
257.591086,0.000000,0.000000,0.000000
257.624157,0.000000,0.000000,0.000000
257.657228,0.000000,0.000000,0.000000
257.690299,0.000000,0.000000,0.000000
257.723370,-0.000000,-0.000000,-0.000000
257.756441,-0.000000,-0.000000,-0.000000
257.789512,-0.000000,-0.000000,-0.000000
257.822584,-0.000000,-0.000000,-0.000000
257.855655,-0.000000,-0.000000,-0.000000
257.888726,0.000000,0.000000,0.000000
257.921797,0.000000,0.000000,0.000000
257.954868,0.000000,0.000000,0.000000
257.987939,0.000000,0.000000,0.000000
258.021010,0.000000,0.000000,0.000000
258.054082,-0.000000,-0.000000,-0.000000
258.087153,-0.000000,-0.000000,-0.000000
258.120224,-0.000000,-0.000000,-0.000000
258.153295,-0.000000,-0.000000,-0.000000
258.186366,-0.000000,-0.000000,-0.000000
258.219437,0.000000,0.000000,0.000000
258.252508,0.000000,0.000000,0.000000
258.285579,0.000000,0.000000,0.000000
258.318651,0.000000,0.000000,0.000000
258.351722,0.000000,0.000000,0.000000
258.384793,-0.000000,-0.000000,-0.000000
258.417864,-0.000000,-0.000000,-0.000000
258.450935,-0.000000,-0.000000,-0.000000
258.484006,-0.000000,-0.000000,-0.000000
258.517077,-0.000000,-0.000000,-0.000000
258.550149,0.000000,0.000000,0.000000
258.583220,0.000000,0.000000,0.000000
258.616291,0.000000,0.000000,0.000000
258.649362,0.000000,0.000000,0.000000
258.682433,0.000000,0.000000,0.000000
258.715504,-0.000000,-0.000000,-0.000000
258.748575,-0.000000,-0.000000,-0.000000
258.781647,-0.000000,-0.000000,-0.000000
258.814718,-0.000000,-0.000000,-0.000000
258.847789,-0.000000,-0.000000,-0.000000
258.880860,0.000000,0.000000,0.000000
258.913931,0.000000,0.000000,0.000000
258.947002,0.000000,0.000000,0.000000
258.980073,0.000000,0.000000,0.000000
259.013145,0.000000,0.000000,0.000000
259.046216,-0.000000,-0.000000,-0.000000
259.079287,-0.000000,-0.000000,-0.000000
259.112358,-0.000000,-0.000000,-0.000000
259.145429,-0.000000,-0.000000,-0.000000
259.178500,-0.000000,-0.000000,-0.000000
259.211571,0.000000,0.000000,0.000000
259.244642,0.000000,0.000000,0.000000
259.277714,0.000000,0.000000,0.000000
259.310785,0.000000,0.000000,0.000000
259.343856,0.000000,0.000000,0.000000
259.376927,-0.000000,-0.000000,-0.000000
259.409998,-0.000000,-0.000000,-0.000000
259.443069,-0.000000,-0.000000,-0.000000
259.476140,-0.000000,-0.000000,-0.000000
259.509212,-0.000000,-0.000000,-0.000000
259.542283,0.000000,0.000000,0.000000
259.575354,0.000000,0.000000,0.000000
259.608425,0.000000,0.000000,0.000000
259.641496,0.000000,0.000000,0.000000
259.674567,0.000000,0.000000,0.000000
259.707638,-0.000000,-0.000000,-0.000000
259.740710,-0.000000,-0.000000,-0.000000
259.773781,-0.000000,-0.000000,-0.000000
259.806852,-0.000000,-0.000000,-0.000000
259.839923,-0.000000,-0.000000,-0.000000
259.872994,0.000000,0.000000,0.000000
259.906065,0.000000,0.000000,0.000000
259.939136,0.000000,0.000000,0.000000
259.972207,0.000000,0.000000,0.000000
260.005279,0.000000,0.000000,0.000000
260.038350,-0.000000,-0.000000,-0.000000
260.071421,-0.000000,-0.000000,-0.000000
260.104492,-0.000000,-0.000000,-0.000000
260.137563,-0.000000,-0.000000,-0.000000
260.170634,-0.000000,-0.000000,-0.000000
260.203705,0.000000,0.000000,0.000000
260.236777,0.000000,0.000000,0.000000
260.269848,0.000000,0.000000,0.000000
260.302919,0.000000,0.000000,0.000000
260.335990,0.000000,0.000000,0.000000
260.369061,-0.000000,-0.000000,-0.000000
260.402132,-0.000000,-0.000000,-0.000000
260.435203,-0.000000,-0.000000,-0.000000
260.468275,-0.000000,-0.000000,-0.000000
260.501346,-0.000000,-0.000000,-0.000000
260.534417,0.000000,0.000000,0.000000
260.567488,0.000000,0.000000,0.000000
260.600559,0.000000,0.000000,0.000000
260.633630,0.000000,0.000000,0.000000
260.666701,0.000000,0.000000,0.000000
260.699772,-0.000000,-0.000000,-0.000000
260.732844,-0.000000,-0.000000,-0.000000
260.765915,-0.000000,-0.000000,-0.000000
260.798986,-0.000000,-0.000000,-0.000000
260.832057,-0.000000,-0.000000,-0.000000
260.865128,0.000000,0.000000,0.000000
260.898199,0.000000,0.000000,0.000000
260.931270,0.000000,0.000000,0.000000
260.964342,0.000000,0.000000,0.000000
260.997413,0.000000,0.000000,0.000000
261.030484,-0.000000,-0.000000,-0.000000
261.063555,-0.000000,-0.000000,-0.000000
261.096626,-0.000000,-0.000000,-0.000000
261.129697,-0.000000,-0.000000,-0.000000
261.162768,-0.000000,-0.000000,-0.000000
261.195840,0.000000,0.000000,0.000000
261.228911,0.000000,0.000000,0.000000
261.261982,0.000000,0.000000,0.000000
261.295053,0.000000,0.000000,0.000000
261.328124,0.000000,0.000000,0.000000
261.361195,-0.000000,-0.000000,-0.000000
261.394266,-0.000000,-0.000000,-0.000000
261.427338,-0.000000,-0.000000,-0.000000
261.460409,-0.000000,-0.000000,-0.000000
261.493480,-0.000000,-0.000000,-0.000000
261.526551,0.000000,0.000000,0.000000
261.559622,0.000000,0.000000,0.000000
261.592693,0.000000,0.000000,0.000000
261.625764,0.000000,0.000000,0.000000
261.658835,0.000000,0.000000,0.000000
261.691907,-0.000000,-0.000000,-0.000000
261.724978,-0.000000,-0.000000,-0.000000
261.758049,-0.000000,-0.000000,-0.000000
261.791120,-0.000000,-0.000000,-0.000000
261.824191,-0.000000,-0.000000,-0.000000
261.857262,0.000000,0.000000,0.000000
261.890333,0.000000,0.000000,0.000000
261.923405,0.000000,0.000000,0.000000
261.956476,0.000000,0.000000,0.000000
261.989547,0.000000,0.000000,0.000000
262.022618,-0.000000,-0.000000,-0.000000
262.055689,-0.000000,-0.000000,-0.000000
262.088760,-0.000000,-0.000000,-0.000000
262.121831,-0.000000,-0.000000,-0.000000
262.154903,-0.000000,-0.000000,-0.000000
262.187974,0.000000,0.000000,0.000000
262.221045,0.000000,0.000000,0.000000
262.254116,0.000000,0.000000,0.000000
262.287187,0.000000,0.000000,0.000000
262.320258,0.000000,0.000000,0.000000
262.353329,-0.000000,-0.000000,-0.000000
262.386400,-0.000000,-0.000000,-0.000000
262.419472,-0.000000,-0.000000,-0.000000
262.452543,-0.000000,-0.000000,-0.000000
262.485614,-0.000000,-0.000000,-0.000000
262.518685,0.000000,0.000000,0.000000
262.551756,0.000000,0.000000,0.000000
262.584827,0.000000,0.000000,0.000000
262.617898,0.000000,0.000000,0.000000
262.650970,0.000000,0.000000,0.000000
262.684041,-0.000000,-0.000000,-0.000000
262.717112,-0.000000,-0.000000,-0.000000
262.750183,-0.000000,-0.000000,-0.000000
262.783254,-0.000000,-0.000000,-0.000000
262.816325,-0.000000,-0.000000,-0.000000
262.849396,0.000000,0.000000,0.000000
262.882468,0.000000,0.000000,0.000000
262.915539,0.000000,0.000000,0.000000
262.948610,0.000000,0.000000,0.000000
262.981681,0.000000,0.000000,0.000000
263.014752,-0.000000,-0.000000,-0.000000
263.047823,-0.000000,-0.000000,-0.000000
263.080894,-0.000000,-0.000000,-0.000000
263.113965,-0.000000,-0.000000,-0.000000
263.147037,-0.000000,-0.000000,-0.000000
263.180108,0.000000,0.000000,0.000000
263.213179,0.000000,0.000000,0.000000
263.246250,0.000000,0.000000,0.000000
263.279321,0.000000,0.000000,0.000000
263.312392,0.000000,0.000000,0.000000
263.345463,-0.000000,-0.000000,-0.000000
263.378535,-0.000000,-0.000000,-0.000000
263.411606,-0.000000,-0.000000,-0.000000
263.444677,-0.000000,-0.000000,-0.000000
263.477748,-0.000000,-0.000000,-0.000000
263.510819,0.000000,0.000000,0.000000
263.543890,0.000000,0.000000,0.000000
263.576961,0.000000,0.000000,0.000000
263.610033,0.000000,0.000000,0.000000
263.643104,0.000000,0.000000,0.000000
263.676175,-0.000000,-0.000000,-0.000000
263.709246,-0.000000,-0.000000,-0.000000
263.742317,-0.000000,-0.000000,-0.000000
263.775388,-0.000000,-0.000000,-0.000000
263.808459,-0.000000,-0.000000,-0.000000
263.841531,0.000000,0.000000,0.000000
263.874602,0.000000,0.000000,0.000000
263.907673,0.000000,0.000000,0.000000
263.940744,0.000000,0.000000,0.000000
263.973815,0.000000,0.000000,0.000000
264.006886,-0.000000,-0.000000,-0.000000
264.039957,-0.000000,-0.000000,-0.000000
264.073028,-0.000000,-0.000000,-0.000000
264.106100,-0.000000,-0.000000,-0.000000
264.139171,-0.000000,-0.000000,-0.000000
264.172242,0.000000,0.000000,0.000000
264.205313,0.000000,0.000000,0.000000
264.238384,0.000000,0.000000,0.000000
264.271455,0.000000,0.000000,0.000000
264.304526,0.000000,0.000000,0.000000
264.337598,-0.000000,-0.000000,-0.000000
264.370669,-0.000000,-0.000000,-0.000000
264.403740,-0.000000,-0.000000,-0.000000
264.436811,-0.000000,-0.000000,-0.000000
264.469882,-0.000000,-0.000000,-0.000000
264.502953,0.000000,0.000000,0.000000
264.536024,0.000000,0.000000,0.000000
264.569096,0.000000,0.000000,0.000000
264.602167,0.000000,0.000000,0.000000
264.635238,0.000000,0.000000,0.000000
264.668309,-0.000000,-0.000000,-0.000000
264.701380,-0.000000,-0.000000,-0.000000
264.734451,-0.000000,-0.000000,-0.000000
264.767522,-0.000000,-0.000000,-0.000000
264.800593,-0.000000,-0.000000,-0.000000
264.833665,0.000000,0.000000,0.000000
264.866736,0.000000,0.000000,0.000000
264.899807,0.000000,0.000000,0.000000
264.932878,0.000000,0.000000,0.000000
264.965949,0.000000,0.000000,0.000000
264.999020,-0.000000,-0.000000,-0.000000
265.032091,-0.000000,-0.000000,-0.000000
265.065163,-0.000000,-0.000000,-0.000000
265.098234,-0.000000,-0.000000,-0.000000
265.131305,-0.000000,-0.000000,-0.000000
265.164376,0.000000,0.000000,0.000000
265.197447,0.000000,0.000000,0.000000
265.230518,0.000000,0.000000,0.000000
265.263589,0.000000,0.000000,0.000000
265.296661,0.000000,0.000000,0.000000
265.329732,-0.000000,-0.000000,-0.000000
265.362803,-0.000000,-0.000000,-0.000000
265.395874,-0.000000,-0.000000,-0.000000
265.428945,-0.000000,-0.000000,-0.000000
265.462016,-0.000000,-0.000000,-0.000000
265.495087,0.000000,0.000000,0.000000
265.528158,0.000000,0.000000,0.000000
265.561230,0.000000,0.000000,0.000000
265.594301,0.000000,0.000000,0.000000
265.627372,0.000000,0.000000,0.000000
265.660443,-0.000000,-0.000000,-0.000000
265.693514,-0.000000,-0.000000,-0.000000
265.726585,-0.000000,-0.000000,-0.000000
265.759656,-0.000000,-0.000000,-0.000000
265.792728,-0.000000,-0.000000,-0.000000
265.825799,0.000000,0.000000,0.000000
265.858870,0.000000,0.000000,0.000000
265.891941,0.000000,0.000000,0.000000
265.925012,0.000000,0.000000,0.000000
265.958083,0.000000,0.000000,0.000000
265.991154,-0.000000,-0.000000,-0.000000
266.024226,-0.000000,-0.000000,-0.000000
266.057297,-0.000000,-0.000000,-0.000000
266.090368,-0.000000,-0.000000,-0.000000
266.123439,-0.000000,-0.000000,-0.000000
266.156510,0.000000,0.000000,0.000000
266.189581,0.000000,0.000000,0.000000
266.222652,0.000000,0.000000,0.000000
266.255724,0.000000,0.000000,0.000000
266.288795,0.000000,0.000000,0.000000
266.321866,-0.000000,-0.000000,-0.000000
266.354937,-0.000000,-0.000000,-0.000000
266.388008,-0.000000,-0.000000,-0.000000
266.421079,-0.000000,-0.000000,-0.000000
266.454150,-0.000000,-0.000000,-0.000000
266.487221,0.000000,0.000000,0.000000
266.520293,0.000000,0.000000,0.000000
266.553364,0.000000,0.000000,0.000000
266.586435,0.000000,0.000000,0.000000
266.619506,0.000000,0.000000,0.000000
266.652577,-0.000000,-0.000000,-0.000000
266.685648,-0.000000,-0.000000,-0.000000
266.718719,-0.000000,-0.000000,-0.000000
266.751791,-0.000000,-0.000000,-0.000000
266.784862,-0.000000,-0.000000,-0.000000
266.817933,0.000000,0.000000,0.000000
266.851004,0.000000,0.000000,0.000000
266.884075,0.000000,0.000000,0.000000
266.917146,0.000000,0.000000,0.000000
266.950217,0.000000,0.000000,0.000000
266.983289,-0.000000,-0.000000,-0.000000
267.016360,-0.000000,-0.000000,-0.000000
267.049431,-0.000000,-0.000000,-0.000000
267.082502,-0.000000,-0.000000,-0.000000
267.115573,-0.000000,-0.000000,-0.000000
267.148644,0.000000,0.000000,0.000000
267.181715,0.000000,0.000000,0.000000
267.214786,0.000000,0.000000,0.000000
267.247858,0.000000,0.000000,0.000000
267.280929,0.000000,0.000000,0.000000
267.314000,-0.000000,-0.000000,-0.000000
267.347071,-0.000000,-0.000000,-0.000000
267.380142,-0.000000,-0.000000,-0.000000
267.413213,-0.000000,-0.000000,-0.000000
267.446284,-0.000000,-0.000000,-0.000000
267.479356,0.000000,0.000000,0.000000
267.512427,0.000000,0.000000,0.000000
267.545498,0.000000,0.000000,0.000000
267.578569,0.000000,0.000000,0.000000
267.611640,0.000000,0.000000,0.000000
267.644711,-0.000000,-0.000000,-0.000000
267.677782,-0.000000,-0.000000,-0.000000
267.710854,-0.000000,-0.000000,-0.000000
267.743925,-0.000000,-0.000000,-0.000000
267.776996,-0.000000,-0.000000,-0.000000
267.810067,0.000000,0.000000,0.000000
267.843138,0.000000,0.000000,0.000000
267.876209,0.000000,0.000000,0.000000
267.909280,0.000000,0.000000,0.000000
267.942351,0.000000,0.000000,0.000000
267.975423,-0.000000,-0.000000,-0.000000
268.008494,-0.000000,-0.000000,-0.000000
268.041565,-0.000000,-0.000000,-0.000000
268.074636,-0.000000,-0.000000,-0.000000
268.107707,-0.000000,-0.000000,-0.000000
268.140778,0.000000,0.000000,0.000000
268.173849,0.000000,0.000000,0.000000
268.206921,0.000000,0.000000,0.000000
268.239992,0.000000,0.000000,0.000000
268.273063,0.000000,0.000000,0.000000
268.306134,-0.000000,-0.000000,-0.000000
268.339205,-0.000000,-0.000000,-0.000000
268.372276,-0.000000,-0.000000,-0.000000
268.405347,-0.000000,-0.000000,-0.000000
268.438419,-0.000000,-0.000000,-0.000000
268.471490,0.000000,0.000000,0.000000
268.504561,0.000000,0.000000,0.000000
268.537632,0.000000,0.000000,0.000000
268.570703,0.000000,0.000000,0.000000
268.603774,0.000000,0.000000,0.000000
268.636845,-0.000000,-0.000000,-0.000000
268.669916,-0.000000,-0.000000,-0.000000
268.702988,-0.000000,-0.000000,-0.000000
268.736059,-0.000000,-0.000000,-0.000000
268.769130,-0.000000,-0.000000,-0.000000
268.802201,0.000000,0.000000,0.000000
268.835272,0.000000,0.000000,0.000000
268.868343,0.000000,0.000000,0.000000
268.901414,0.000000,0.000000,0.000000
268.934486,0.000000,0.000000,0.000000
268.967557,-0.000000,-0.000000,-0.000000
269.000628,-0.000000,-0.000000,-0.000000
269.033699,-0.000000,-0.000000,-0.000000
269.066770,-0.000000,-0.000000,-0.000000
269.099841,-0.000000,-0.000000,-0.000000
269.132912,0.000000,0.000000,0.000000
269.165984,0.000000,0.000000,0.000000
269.199055,0.000000,0.000000,0.000000
269.232126,0.000000,0.000000,0.000000
269.265197,0.000000,0.000000,0.000000
269.298268,-0.000000,-0.000000,-0.000000
269.331339,-0.000000,-0.000000,-0.000000
269.364410,-0.000000,-0.000000,-0.000000
269.397482,-0.000000,-0.000000,-0.000000
269.430553,-0.000000,-0.000000,-0.000000
269.463624,0.000000,0.000000,0.000000
269.496695,0.000000,0.000000,0.000000
269.529766,0.000000,0.000000,0.000000
269.562837,0.000000,0.000000,0.000000
269.595908,0.000000,0.000000,0.000000
269.628979,-0.000000,-0.000000,-0.000000
269.662051,-0.000000,-0.000000,-0.000000
269.695122,-0.000000,-0.000000,-0.000000
269.728193,-0.000000,-0.000000,-0.000000
269.761264,-0.000000,-0.000000,-0.000000
269.794335,0.000000,0.000000,0.000000
269.827406,0.000000,0.000000,0.000000
269.860477,0.000000,0.000000,0.000000
269.893549,0.000000,0.000000,0.000000
269.926620,0.000000,0.000000,0.000000
269.959691,-0.000000,-0.000000,-0.000000
269.992762,-0.000000,-0.000000,-0.000000
270.025833,-0.000000,-0.000000,-0.000000
270.058904,-0.000000,-0.000000,-0.000000
270.091975,-0.000000,-0.000000,-0.000000
270.125047,0.000000,0.000000,0.000000
270.158118,0.000000,0.000000,0.000000
270.191189,0.000000,0.000000,0.000000
270.224260,0.000000,0.000000,0.000000
270.257331,0.000000,0.000000,0.000000
270.290402,-0.000000,-0.000000,-0.000000
270.323473,-0.000000,-0.000000,-0.000000
270.356544,-0.000000,-0.000000,-0.000000
270.389616,-0.000000,-0.000000,-0.000000
270.422687,-0.000000,-0.000000,-0.000000
270.455758,0.000000,0.000000,0.000000
270.488829,0.000000,0.000000,0.000000
270.521900,0.000000,0.000000,0.000000
270.554971,0.000000,0.000000,0.000000
270.588042,0.000000,0.000000,0.000000
270.621114,-0.000000,-0.000000,-0.000000
270.654185,-0.000000,-0.000000,-0.000000
270.687256,-0.000000,-0.000000,-0.000000
270.720327,-0.000000,-0.000000,-0.000000
270.753398,-0.000000,-0.000000,-0.000000
270.786469,0.000000,0.000000,0.000000
270.819540,0.000000,0.000000,0.000000
270.852612,0.000000,0.000000,0.000000
270.885683,0.000000,0.000000,0.000000
270.918754,0.000000,0.000000,0.000000
270.951825,-0.000000,-0.000000,-0.000000
270.984896,-0.000000,-0.000000,-0.000000
271.017967,-0.000000,-0.000000,-0.000000
271.051038,-0.000000,-0.000000,-0.000000
271.084109,-0.000000,-0.000000,-0.000000
271.117181,0.000000,0.000000,0.000000
271.150252,0.000000,0.000000,0.000000
271.183323,0.000000,0.000000,0.000000
271.216394,0.000000,0.000000,0.000000
271.249465,0.000000,0.000000,0.000000
271.282536,-0.000000,-0.000000,-0.000000
271.315607,-0.000000,-0.000000,-0.000000
271.348679,-0.000000,-0.000000,-0.000000
271.381750,-0.000000,-0.000000,-0.000000
271.414821,-0.000000,-0.000000,-0.000000
271.447892,0.000000,0.000000,0.000000
271.480963,0.000000,0.000000,0.000000
271.514034,0.000000,0.000000,0.000000
271.547105,0.000000,0.000000,0.000000
271.580177,0.000000,0.000000,0.000000
271.613248,-0.000000,-0.000000,-0.000000
271.646319,-0.000000,-0.000000,-0.000000
271.679390,-0.000000,-0.000000,-0.000000
271.712461,-0.000000,-0.000000,-0.000000
271.745532,-0.000000,-0.000000,-0.000000
271.778603,0.000000,0.000000,0.000000
271.811675,0.000000,0.000000,0.000000
271.844746,0.000000,0.000000,0.000000
271.877817,0.000000,0.000000,0.000000
271.910888,0.000000,0.000000,0.000000
271.943959,-0.000000,-0.000000,-0.000000
271.977030,-0.000000,-0.000000,-0.000000
272.010101,-0.000000,-0.000000,-0.000000
272.043172,-0.000000,-0.000000,-0.000000
272.076244,-0.000000,-0.000000,-0.000000
272.109315,0.000000,0.000000,0.000000
272.142386,0.000000,0.000000,0.000000
272.175457,0.000000,0.000000,0.000000
272.208528,0.000000,0.000000,0.000000
272.241599,0.000000,0.000000,0.000000
272.274670,-0.000000,-0.000000,-0.000000
272.307742,-0.000000,-0.000000,-0.000000
272.340813,-0.000000,-0.000000,-0.000000
272.373884,-0.000000,-0.000000,-0.000000
272.406955,-0.000000,-0.000000,-0.000000
272.440026,0.000000,0.000000,0.000000
272.473097,0.000000,0.000000,0.000000
272.506168,0.000000,0.000000,0.000000
272.539240,0.000000,0.000000,0.000000
272.572311,0.000000,0.000000,0.000000
272.605382,-0.000000,-0.000000,-0.000000
272.638453,-0.000000,-0.000000,-0.000000
272.671524,-0.000000,-0.000000,-0.000000
272.704595,-0.000000,-0.000000,-0.000000
272.737666,-0.000000,-0.000000,-0.000000
272.770737,0.000000,0.000000,0.000000
272.803809,0.000000,0.000000,0.000000
272.836880,0.000000,0.000000,0.000000
272.869951,0.000000,0.000000,0.000000
272.903022,0.000000,0.000000,0.000000
272.936093,-0.000000,-0.000000,-0.000000
272.969164,-0.000000,-0.000000,-0.000000
273.002235,-0.000000,-0.000000,-0.000000
273.035307,-0.000000,-0.000000,-0.000000
273.068378,-0.000000,-0.000000,-0.000000
273.101449,0.000000,0.000000,0.000000
273.134520,0.000000,0.000000,0.000000
273.167591,0.000000,0.000000,0.000000
273.200662,0.000000,0.000000,0.000000
273.233733,0.000000,0.000000,0.000000
273.266805,-0.000000,-0.000000,-0.000000
273.299876,-0.000000,-0.000000,-0.000000
273.332947,-0.000000,-0.000000,-0.000000
273.366018,-0.000000,-0.000000,-0.000000
273.399089,-0.000000,-0.000000,-0.000000
273.432160,0.000000,0.000000,0.000000
273.465231,0.000000,0.000000,0.000000
273.498302,0.000000,0.000000,0.000000
273.531374,0.000000,0.000000,0.000000
273.564445,0.000000,0.000000,0.000000
273.597516,-0.000000,-0.000000,-0.000000
273.630587,-0.000000,-0.000000,-0.000000
273.663658,-0.000000,-0.000000,-0.000000
273.696729,-0.000000,-0.000000,-0.000000
273.729800,-0.000000,-0.000000,-0.000000
273.762872,0.000000,0.000000,0.000000
273.795943,0.000000,0.000000,0.000000
273.829014,0.000000,0.000000,0.000000
273.862085,0.000000,0.000000,0.000000
273.895156,0.000000,0.000000,0.000000
273.928227,-0.000000,-0.000000,-0.000000
273.961298,-0.000000,-0.000000,-0.000000
273.994370,-0.000000,-0.000000,-0.000000
274.027441,-0.000000,-0.000000,-0.000000
274.060512,-0.000000,-0.000000,-0.000000
274.093583,0.000000,0.000000,0.000000
274.126654,0.000000,0.000000,0.000000
274.159725,0.000000,0.000000,0.000000
274.192796,0.000000,0.000000,0.000000
274.225868,0.000000,0.000000,0.000000
274.258939,-0.000000,-0.000000,-0.000000
274.292010,-0.000000,-0.000000,-0.000000
274.325081,-0.000000,-0.000000,-0.000000
274.358152,-0.000000,-0.000000,-0.000000
274.391223,-0.000000,-0.000000,-0.000000
274.424294,0.000000,0.000000,0.000000
274.457365,0.000000,0.000000,0.000000
274.490437,0.000000,0.000000,0.000000
274.523508,0.000000,0.000000,0.000000
274.556579,0.000000,0.000000,0.000000
274.589650,-0.000000,-0.000000,-0.000000
274.622721,-0.000000,-0.000000,-0.000000
274.655792,-0.000000,-0.000000,-0.000000
274.688863,-0.000000,-0.000000,-0.000000
274.721935,-0.000000,-0.000000,-0.000000
274.755006,0.000000,0.000000,0.000000
274.788077,0.000000,0.000000,0.000000
274.821148,0.000000,0.000000,0.000000
274.854219,0.000000,0.000000,0.000000
274.887290,0.000000,0.000000,0.000000
274.920361,-0.000000,-0.000000,-0.000000
274.953433,-0.000000,-0.000000,-0.000000
274.986504,-0.000000,-0.000000,-0.000000
275.019575,-0.000000,-0.000000,-0.000000
275.052646,-0.000000,-0.000000,-0.000000
275.085717,0.000000,0.000000,0.000000
275.118788,0.000000,0.000000,0.000000
275.151859,0.000000,0.000000,0.000000
275.184930,0.000000,0.000000,0.000000
275.218002,0.000000,0.000000,0.000000
275.251073,-0.000000,-0.000000,-0.000000
275.284144,-0.000000,-0.000000,-0.000000
275.317215,-0.000000,-0.000000,-0.000000
275.350286,-0.000000,-0.000000,-0.000000
275.383357,-0.000000,-0.000000,-0.000000
275.416428,0.000000,0.000000,0.000000
275.449500,0.000000,0.000000,0.000000
275.482571,0.000000,0.000000,0.000000
275.515642,0.000000,0.000000,0.000000
275.548713,0.000000,0.000000,0.000000
275.581784,-0.000000,-0.000000,-0.000000
275.614855,-0.000000,-0.000000,-0.000000
275.647926,-0.000000,-0.000000,-0.000000
275.680998,-0.000000,-0.000000,-0.000000
275.714069,-0.000000,-0.000000,-0.000000
275.747140,0.000000,0.000000,0.000000
275.780211,0.000000,0.000000,0.000000
275.813282,0.000000,0.000000,0.000000
275.846353,0.000000,0.000000,0.000000
275.879424,0.000000,0.000000,0.000000
275.912495,-0.000000,-0.000000,-0.000000
275.945567,-0.000000,-0.000000,-0.000000
275.978638,-0.000000,-0.000000,-0.000000
276.011709,-0.000000,-0.000000,-0.000000
276.044780,-0.000000,-0.000000,-0.000000
276.077851,0.000000,0.000000,0.000000
276.110922,0.000000,0.000000,0.000000
276.143993,0.000000,0.000000,0.000000
276.177065,0.000000,0.000000,0.000000
276.210136,0.000000,0.000000,0.000000
276.243207,-0.000000,-0.000000,-0.000000
276.276278,-0.000000,-0.000000,-0.000000
276.309349,-0.000000,-0.000000,-0.000000
276.342420,-0.000000,-0.000000,-0.000000
276.375491,-0.000000,-0.000000,-0.000000
276.408563,0.000000,0.000000,0.000000
276.441634,0.000000,0.000000,0.000000
276.474705,0.000000,0.000000,0.000000
276.507776,0.000000,0.000000,0.000000
276.540847,0.000000,0.000000,0.000000
276.573918,-0.000000,-0.000000,-0.000000
276.606989,-0.000000,-0.000000,-0.000000
276.640061,-0.000000,-0.000000,-0.000000
276.673132,-0.000000,-0.000000,-0.000000
276.706203,-0.000000,-0.000000,-0.000000
276.739274,0.000000,0.000000,0.000000
276.772345,0.000000,0.000000,0.000000
276.805416,0.000000,0.000000,0.000000
276.838487,0.000000,0.000000,0.000000
276.871558,0.000000,0.000000,0.000000
276.904630,-0.000000,-0.000000,-0.000000
276.937701,-0.000000,-0.000000,-0.000000
276.970772,-0.000000,-0.000000,-0.000000
277.003843,-0.000000,-0.000000,-0.000000
277.036914,-0.000000,-0.000000,-0.000000
277.069985,0.000000,0.000000,0.000000
277.103056,0.000000,0.000000,0.000000
277.136128,0.000000,0.000000,0.000000
277.169199,0.000000,0.000000,0.000000
277.202270,0.000000,0.000000,0.000000
277.235341,-0.000000,-0.000000,-0.000000
277.268412,-0.000000,-0.000000,-0.000000
277.301483,-0.000000,-0.000000,-0.000000
277.334554,-0.000000,-0.000000,-0.000000
277.367626,-0.000000,-0.000000,-0.000000
277.400697,0.000000,0.000000,0.000000
277.433768,0.000000,0.000000,0.000000
277.466839,0.000000,0.000000,0.000000
277.499910,0.000000,0.000000,0.000000
277.532981,0.000000,0.000000,0.000000
277.566052,-0.000000,-0.000000,-0.000000
277.599123,-0.000000,-0.000000,-0.000000
277.632195,-0.000000,-0.000000,-0.000000
277.665266,-0.000000,-0.000000,-0.000000
277.698337,-0.000000,-0.000000,-0.000000
277.731408,0.000000,0.000000,0.000000
277.764479,0.000000,0.000000,0.000000
277.797550,0.000000,0.000000,0.000000
277.830621,0.000000,0.000000,0.000000
277.863693,0.000000,0.000000,0.000000
277.896764,-0.000000,-0.000000,-0.000000
277.929835,-0.000000,-0.000000,-0.000000
277.962906,-0.000000,-0.000000,-0.000000
277.995977,-0.000000,-0.000000,-0.000000
278.029048,-0.000000,-0.000000,-0.000000
278.062119,0.000000,0.000000,0.000000
278.095191,0.000000,0.000000,0.000000
278.128262,0.000000,0.000000,0.000000
278.161333,0.000000,0.000000,0.000000
278.194404,0.000000,0.000000,0.000000
278.227475,-0.000000,-0.000000,-0.000000
278.260546,-0.000000,-0.000000,-0.000000
278.293617,-0.000000,-0.000000,-0.000000
278.326688,-0.000000,-0.000000,-0.000000
278.359760,-0.000000,-0.000000,-0.000000
278.392831,0.000000,0.000000,0.000000
278.425902,0.000000,0.000000,0.000000
278.458973,0.000000,0.000000,0.000000
278.492044,0.000000,0.000000,0.000000
278.525115,0.000000,0.000000,0.000000
278.558186,-0.000000,-0.000000,-0.000000
278.591258,-0.000000,-0.000000,-0.000000
278.624329,-0.000000,-0.000000,-0.000000
278.657400,-0.000000,-0.000000,-0.000000
278.690471,-0.000000,-0.000000,-0.000000
278.723542,0.000000,0.000000,0.000000
278.756613,0.000000,0.000000,0.000000
278.789684,0.000000,0.000000,0.000000
278.822756,0.000000,0.000000,0.000000
278.855827,0.000000,0.000000,0.000000
278.888898,-0.000000,-0.000000,-0.000000
278.921969,-0.000000,-0.000000,-0.000000
278.955040,-0.000000,-0.000000,-0.000000
278.988111,-0.000000,-0.000000,-0.000000
279.021182,-0.000000,-0.000000,-0.000000
279.054253,0.000000,0.000000,0.000000
279.087325,0.000000,0.000000,0.000000
279.120396,0.000000,0.000000,0.000000
279.153467,0.000000,0.000000,0.000000
279.186538,0.000000,0.000000,0.000000
279.219609,-0.000000,-0.000000,-0.000000
279.252680,-0.000000,-0.000000,-0.000000
279.285751,-0.000000,-0.000000,-0.000000
279.318823,-0.000000,-0.000000,-0.000000
279.351894,-0.000000,-0.000000,-0.000000
279.384965,0.000000,0.000000,0.000000
279.418036,0.000000,0.000000,0.000000
279.451107,0.000000,0.000000,0.000000
279.484178,0.000000,0.000000,0.000000
279.517249,0.000000,0.000000,0.000000
279.550321,-0.000000,-0.000000,-0.000000
279.583392,-0.000000,-0.000000,-0.000000
279.616463,-0.000000,-0.000000,-0.000000
279.649534,-0.000000,-0.000000,-0.000000
279.682605,-0.000000,-0.000000,-0.000000
279.715676,0.000000,0.000000,0.000000
279.748747,0.000000,0.000000,0.000000
279.781819,0.000000,0.000000,0.000000
279.814890,0.000000,0.000000,0.000000
279.847961,0.000000,0.000000,0.000000
279.881032,-0.000000,-0.000000,-0.000000
279.914103,-0.000000,-0.000000,-0.000000
279.947174,-0.000000,-0.000000,-0.000000
279.980245,-0.000000,-0.000000,-0.000000
280.013316,-0.000000,-0.000000,-0.000000
280.046388,0.000000,0.000000,0.000000
280.079459,0.000000,0.000000,0.000000
280.112530,0.000000,0.000000,0.000000
280.145601,0.000000,0.000000,0.000000
280.178672,0.000000,0.000000,0.000000
280.211743,-0.000000,-0.000000,-0.000000
280.244814,-0.000000,-0.000000,-0.000000
280.277886,-0.000000,-0.000000,-0.000000
280.310957,-0.000000,-0.000000,-0.000000
280.344028,-0.000000,-0.000000,-0.000000
280.377099,0.000000,0.000000,0.000000
280.410170,0.000000,0.000000,0.000000
280.443241,0.000000,0.000000,0.000000
280.476312,0.000000,0.000000,0.000000
280.509384,0.000000,0.000000,0.000000
280.542455,-0.000000,-0.000000,-0.000000
280.575526,-0.000000,-0.000000,-0.000000
280.608597,-0.000000,-0.000000,-0.000000
280.641668,-0.000000,-0.000000,-0.000000
280.674739,-0.000000,-0.000000,-0.000000
280.707810,0.000000,0.000000,0.000000
280.740881,0.000000,0.000000,0.000000
280.773953,0.000000,0.000000,0.000000
280.807024,0.000000,0.000000,0.000000
280.840095,0.000000,0.000000,0.000000
280.873166,-0.000000,-0.000000,-0.000000
280.906237,-0.000000,-0.000000,-0.000000
280.939308,-0.000000,-0.000000,-0.000000
280.972379,-0.000000,-0.000000,-0.000000
281.005451,-0.000000,-0.000000,-0.000000
281.038522,0.000000,0.000000,0.000000
281.071593,0.000000,0.000000,0.000000
281.104664,0.000000,0.000000,0.000000
281.137735,0.000000,0.000000,0.000000
281.170806,0.000000,0.000000,0.000000
281.203877,-0.000000,-0.000000,-0.000000
281.236949,-0.000000,-0.000000,-0.000000
281.270020,-0.000000,-0.000000,-0.000000
281.303091,-0.000000,-0.000000,-0.000000
281.336162,-0.000000,-0.000000,-0.000000
281.369233,0.000000,0.000000,0.000000
281.402304,0.000000,0.000000,0.000000
281.435375,0.000000,0.000000,0.000000
281.468446,0.000000,0.000000,0.000000
281.501518,0.000000,0.000000,0.000000
281.534589,-0.000000,-0.000000,-0.000000
281.567660,-0.000000,-0.000000,-0.000000
281.600731,-0.000000,-0.000000,-0.000000
281.633802,-0.000000,-0.000000,-0.000000
281.666873,-0.000000,-0.000000,-0.000000
281.699944,0.000000,0.000000,0.000000
281.733016,0.000000,0.000000,0.000000
281.766087,0.000000,0.000000,0.000000
281.799158,0.000000,0.000000,0.000000
281.832229,0.000000,0.000000,0.000000
281.865300,-0.000000,-0.000000,-0.000000
281.898371,-0.000000,-0.000000,-0.000000
281.931442,-0.000000,-0.000000,-0.000000
281.964514,-0.000000,-0.000000,-0.000000
281.997585,-0.000000,-0.000000,-0.000000
282.030656,0.000000,0.000000,0.000000
282.063727,0.000000,0.000000,0.000000
282.096798,0.000000,0.000000,0.000000
282.129869,0.000000,0.000000,0.000000
282.162940,0.000000,0.000000,0.000000
282.196012,-0.000000,-0.000000,-0.000000
282.229083,-0.000000,-0.000000,-0.000000
282.262154,-0.000000,-0.000000,-0.000000
282.295225,-0.000000,-0.000000,-0.000000
282.328296,-0.000000,-0.000000,-0.000000
282.361367,0.000000,0.000000,0.000000
282.394438,0.000000,0.000000,0.000000
282.427509,0.000000,0.000000,0.000000
282.460581,0.000000,0.000000,0.000000
282.493652,0.000000,0.000000,0.000000
282.526723,-0.000000,-0.000000,-0.000000
282.559794,-0.000000,-0.000000,-0.000000
282.592865,-0.000000,-0.000000,-0.000000
282.625936,-0.000000,-0.000000,-0.000000
282.659007,-0.000000,-0.000000,-0.000000
282.692079,0.000000,0.000000,0.000000
282.725150,0.000000,0.000000,0.000000
282.758221,0.000000,0.000000,0.000000
282.791292,0.000000,0.000000,0.000000
282.824363,0.000000,0.000000,0.000000
282.857434,-0.000000,-0.000000,-0.000000
282.890505,-0.000000,-0.000000,-0.000000
282.923577,-0.000000,-0.000000,-0.000000
282.956648,-0.000000,-0.000000,-0.000000
282.989719,-0.000000,-0.000000,-0.000000
283.022790,0.000000,0.000000,0.000000
283.055861,0.000000,0.000000,0.000000
283.088932,0.000000,0.000000,0.000000
283.122003,0.000000,0.000000,0.000000
283.155074,0.000000,0.000000,0.000000
283.188146,-0.000000,-0.000000,-0.000000
283.221217,-0.000000,-0.000000,-0.000000
283.254288,-0.000000,-0.000000,-0.000000
283.287359,-0.000000,-0.000000,-0.000000
283.320430,-0.000000,-0.000000,-0.000000
283.353501,0.000000,0.000000,0.000000
283.386572,0.000000,0.000000,0.000000
283.419644,0.000000,0.000000,0.000000
283.452715,0.000000,0.000000,0.000000
283.485786,0.000000,0.000000,0.000000
283.518857,-0.000000,-0.000000,-0.000000
283.551928,-0.000000,-0.000000,-0.000000
283.584999,-0.000000,-0.000000,-0.000000
283.618070,-0.000000,-0.000000,-0.000000
283.651142,-0.000000,-0.000000,-0.000000
283.684213,0.000000,0.000000,0.000000
283.717284,0.000000,0.000000,0.000000
283.750355,0.000000,0.000000,0.000000
283.783426,0.000000,0.000000,0.000000
283.816497,0.000000,0.000000,0.000000
283.849568,-0.000000,-0.000000,-0.000000
283.882639,-0.000000,-0.000000,-0.000000
283.915711,-0.000000,-0.000000,-0.000000
283.948782,-0.000000,-0.000000,-0.000000
283.981853,-0.000000,-0.000000,-0.000000
284.014924,0.000000,0.000000,0.000000
284.047995,0.000000,0.000000,0.000000
284.081066,0.000000,0.000000,0.000000
284.114137,0.000000,0.000000,0.000000
284.147209,0.000000,0.000000,0.000000
284.180280,-0.000000,-0.000000,-0.000000
284.213351,-0.000000,-0.000000,-0.000000
284.246422,-0.000000,-0.000000,-0.000000
284.279493,-0.000000,-0.000000,-0.000000
284.312564,-0.000000,-0.000000,-0.000000
284.345635,0.000000,0.000000,0.000000
284.378707,0.000000,0.000000,0.000000
284.411778,0.000000,0.000000,0.000000
284.444849,0.000000,0.000000,0.000000
284.477920,0.000000,0.000000,0.000000
284.510991,-0.000000,-0.000000,-0.000000
284.544062,-0.000000,-0.000000,-0.000000
284.577133,-0.000000,-0.000000,-0.000000
284.610205,-0.000000,-0.000000,-0.000000
284.643276,-0.000000,-0.000000,-0.000000
284.676347,0.000000,0.000000,0.000000
284.709418,0.000000,0.000000,0.000000
284.742489,0.000000,0.000000,0.000000
284.775560,0.000000,0.000000,0.000000
284.808631,0.000000,0.000000,0.000000
284.841702,-0.000000,-0.000000,-0.000000
284.874774,-0.000000,-0.000000,-0.000000
284.907845,-0.000000,-0.000000,-0.000000
284.940916,-0.000000,-0.000000,-0.000000
284.973987,-0.000000,-0.000000,-0.000000
285.007058,0.000000,0.000000,0.000000
285.040129,0.000000,0.000000,0.000000
285.073200,0.000000,0.000000,0.000000
285.106272,0.000000,0.000000,0.000000
285.139343,0.000000,0.000000,0.000000
285.172414,-0.000000,-0.000000,-0.000000
285.205485,-0.000000,-0.000000,-0.000000
285.238556,-0.000000,-0.000000,-0.000000
285.271627,-0.000000,-0.000000,-0.000000
285.304698,-0.000000,-0.000000,-0.000000
285.337770,0.000000,0.000000,0.000000
285.370841,0.000000,0.000000,0.000000
285.403912,0.000000,0.000000,0.000000
285.436983,0.000000,0.000000,0.000000
285.470054,0.000000,0.000000,0.000000
285.503125,-0.000000,-0.000000,-0.000000
285.536196,-0.000000,-0.000000,-0.000000
285.569267,-0.000000,-0.000000,-0.000000
285.602339,-0.000000,-0.000000,-0.000000
285.635410,-0.000000,-0.000000,-0.000000
285.668481,0.000000,0.000000,0.000000
285.701552,0.000000,0.000000,0.000000
285.734623,0.000000,0.000000,0.000000
285.767694,0.000000,0.000000,0.000000
285.800765,0.000000,0.000000,0.000000
285.833837,-0.000000,-0.000000,-0.000000
285.866908,-0.000000,-0.000000,-0.000000
285.899979,-0.000000,-0.000000,-0.000000
285.933050,-0.000000,-0.000000,-0.000000
285.966121,-0.000000,-0.000000,-0.000000
285.999192,0.000000,0.000000,0.000000
286.032263,0.000000,0.000000,0.000000
286.065335,0.000000,0.000000,0.000000
286.098406,0.000000,0.000000,0.000000
286.131477,0.000000,0.000000,0.000000
286.164548,-0.000000,-0.000000,-0.000000
286.197619,-0.000000,-0.000000,-0.000000
286.230690,-0.000000,-0.000000,-0.000000
286.263761,-0.000000,-0.000000,-0.000000
286.296832,-0.000000,-0.000000,-0.000000
286.329904,0.000000,0.000000,0.000000
286.362975,0.000000,0.000000,0.000000
286.396046,0.000000,0.000000,0.000000
286.429117,0.000000,0.000000,0.000000
286.462188,0.000000,0.000000,0.000000
286.495259,-0.000000,-0.000000,-0.000000
286.528330,-0.000000,-0.000000,-0.000000
286.561402,-0.000000,-0.000000,-0.000000
286.594473,-0.000000,-0.000000,-0.000000
286.627544,-0.000000,-0.000000,-0.000000
286.660615,0.000000,0.000000,0.000000
286.693686,0.000000,0.000000,0.000000
286.726757,0.000000,0.000000,0.000000
286.759828,0.000000,0.000000,0.000000
286.792900,0.000000,0.000000,0.000000
286.825971,-0.000000,-0.000000,-0.000000
286.859042,-0.000000,-0.000000,-0.000000
286.892113,-0.000000,-0.000000,-0.000000
286.925184,-0.000000,-0.000000,-0.000000
286.958255,-0.000000,-0.000000,-0.000000
286.991326,0.000000,0.000000,0.000000
287.024397,0.000000,0.000000,0.000000
287.057469,0.000000,0.000000,0.000000
287.090540,0.000000,0.000000,0.000000
287.123611,0.000000,0.000000,0.000000
287.156682,-0.000000,-0.000000,-0.000000
287.189753,-0.000000,-0.000000,-0.000000
287.222824,-0.000000,-0.000000,-0.000000
287.255895,-0.000000,-0.000000,-0.000000
287.288967,-0.000000,-0.000000,-0.000000
287.322038,0.000000,0.000000,0.000000
287.355109,0.000000,0.000000,0.000000
287.388180,0.000000,0.000000,0.000000
287.421251,0.000000,0.000000,0.000000
287.454322,0.000000,0.000000,0.000000
287.487393,-0.000000,-0.000000,-0.000000
287.520465,-0.000000,-0.000000,-0.000000
287.553536,-0.000000,-0.000000,-0.000000
287.586607,-0.000000,-0.000000,-0.000000
287.619678,-0.000000,-0.000000,-0.000000
287.652749,0.000000,0.000000,0.000000
287.685820,0.000000,0.000000,0.000000
287.718891,0.000000,0.000000,0.000000
287.751963,0.000000,0.000000,0.000000
287.785034,0.000000,0.000000,0.000000
287.818105,-0.000000,-0.000000,-0.000000
287.851176,-0.000000,-0.000000,-0.000000
287.884247,-0.000000,-0.000000,-0.000000
287.917318,-0.000000,-0.000000,-0.000000
287.950389,-0.000000,-0.000000,-0.000000
287.983460,0.000000,0.000000,0.000000
288.016532,0.000000,0.000000,0.000000
288.049603,0.000000,0.000000,0.000000
288.082674,0.000000,0.000000,0.000000
288.115745,0.000000,0.000000,0.000000
288.148816,-0.000000,-0.000000,-0.000000
288.181887,-0.000000,-0.000000,-0.000000
288.214958,-0.000000,-0.000000,-0.000000
288.248030,-0.000000,-0.000000,-0.000000
288.281101,-0.000000,-0.000000,-0.000000
288.314172,0.000000,0.000000,0.000000
288.347243,0.000000,0.000000,0.000000
288.380314,0.000000,0.000000,0.000000
288.413385,0.000000,0.000000,0.000000
288.446456,0.000000,0.000000,0.000000
288.479528,-0.000000,-0.000000,-0.000000
288.512599,-0.000000,-0.000000,-0.000000
288.545670,-0.000000,-0.000000,-0.000000
288.578741,-0.000000,-0.000000,-0.000000
288.611812,-0.000000,-0.000000,-0.000000
288.644883,0.000000,0.000000,0.000000
288.677954,0.000000,0.000000,0.000000
288.711025,0.000000,0.000000,0.000000
288.744097,0.000000,0.000000,0.000000
288.777168,0.000000,0.000000,0.000000
288.810239,-0.000000,-0.000000,-0.000000
288.843310,-0.000000,-0.000000,-0.000000
288.876381,-0.000000,-0.000000,-0.000000
288.909452,-0.000000,-0.000000,-0.000000
288.942523,-0.000000,-0.000000,-0.000000
288.975595,0.000000,0.000000,0.000000
289.008666,0.000000,0.000000,0.000000
289.041737,0.000000,0.000000,0.000000
289.074808,0.000000,0.000000,0.000000
289.107879,0.000000,0.000000,0.000000
289.140950,-0.000000,-0.000000,-0.000000
289.174021,-0.000000,-0.000000,-0.000000
289.207093,-0.000000,-0.000000,-0.000000
289.240164,-0.000000,-0.000000,-0.000000
289.273235,-0.000000,-0.000000,-0.000000
289.306306,0.000000,0.000000,0.000000
289.339377,0.000000,0.000000,0.000000
289.372448,0.000000,0.000000,0.000000
289.405519,0.000000,0.000000,0.000000
289.438590,0.000000,0.000000,0.000000
289.471662,-0.000000,-0.000000,-0.000000
289.504733,-0.000000,-0.000000,-0.000000
289.537804,-0.000000,-0.000000,-0.000000
289.570875,-0.000000,-0.000000,-0.000000
289.603946,-0.000000,-0.000000,-0.000000
289.637017,0.000000,0.000000,0.000000
289.670088,0.000000,0.000000,0.000000
289.703160,0.000000,0.000000,0.000000
289.736231,0.000000,0.000000,0.000000
289.769302,0.000000,0.000000,0.000000
289.802373,-0.000000,-0.000000,-0.000000
289.835444,-0.000000,-0.000000,-0.000000
289.868515,-0.000000,-0.000000,-0.000000
289.901586,-0.000000,-0.000000,-0.000000
289.934658,-0.000000,-0.000000,-0.000000
289.967729,0.000000,0.000000,0.000000
290.000800,0.000000,0.000000,0.000000
290.033871,0.000000,0.000000,0.000000
290.066942,0.000000,0.000000,0.000000
290.100013,0.000000,0.000000,0.000000
290.133084,-0.000000,-0.000000,-0.000000
290.166156,-0.000000,-0.000000,-0.000000
290.199227,-0.000000,-0.000000,-0.000000
290.232298,-0.000000,-0.000000,-0.000000
290.265369,-0.000000,-0.000000,-0.000000
290.298440,0.000000,0.000000,0.000000
290.331511,0.000000,0.000000,0.000000
290.364582,0.000000,0.000000,0.000000
290.397653,0.000000,0.000000,0.000000
290.430725,0.000000,0.000000,0.000000
290.463796,-0.000000,-0.000000,-0.000000
290.496867,-0.000000,-0.000000,-0.000000
290.529938,-0.000000,-0.000000,-0.000000
290.563009,-0.000000,-0.000000,-0.000000
290.596080,-0.000000,-0.000000,-0.000000
290.629151,0.000000,0.000000,0.000000
290.662223,0.000000,0.000000,0.000000
290.695294,0.000000,0.000000,0.000000
290.728365,0.000000,0.000000,0.000000
290.761436,0.000000,0.000000,0.000000
290.794507,-0.000000,-0.000000,-0.000000
290.827578,-0.000000,-0.000000,-0.000000
290.860649,-0.000000,-0.000000,-0.000000
290.893721,-0.000000,-0.000000,-0.000000
290.926792,-0.000000,-0.000000,-0.000000
290.959863,0.000000,0.000000,0.000000
290.992934,0.000000,0.000000,0.000000
291.026005,0.000000,0.000000,0.000000
291.059076,0.000000,0.000000,0.000000
291.092147,0.000000,0.000000,0.000000
291.125218,-0.000000,-0.000000,-0.000000
291.158290,-0.000000,-0.000000,-0.000000
291.191361,-0.000000,-0.000000,-0.000000
291.224432,-0.000000,-0.000000,-0.000000
291.257503,-0.000000,-0.000000,-0.000000
291.290574,0.000000,0.000000,0.000000
291.323645,0.000000,0.000000,0.000000
291.356716,0.000000,0.000000,0.000000
291.389788,0.000000,0.000000,0.000000
291.422859,0.000000,0.000000,0.000000
291.455930,-0.000000,-0.000000,-0.000000
291.489001,-0.000000,-0.000000,-0.000000
291.522072,-0.000000,-0.000000,-0.000000
291.555143,-0.000000,-0.000000,-0.000000
291.588214,-0.000000,-0.000000,-0.000000
291.621286,0.000000,0.000000,0.000000
291.654357,0.000000,0.000000,0.000000
291.687428,0.000000,0.000000,0.000000
291.720499,0.000000,0.000000,0.000000
291.753570,0.000000,0.000000,0.000000
291.786641,-0.000000,-0.000000,-0.000000
291.819712,-0.000000,-0.000000,-0.000000
291.852783,-0.000000,-0.000000,-0.000000
291.885855,-0.000000,-0.000000,-0.000000
291.918926,-0.000000,-0.000000,-0.000000
291.951997,0.000000,0.000000,0.000000
291.985068,0.000000,0.000000,0.000000
292.018139,0.000000,0.000000,0.000000
292.051210,0.000000,0.000000,0.000000
292.084281,0.000000,0.000000,0.000000
292.117353,-0.000000,-0.000000,-0.000000
292.150424,-0.000000,-0.000000,-0.000000
292.183495,-0.000000,-0.000000,-0.000000
292.216566,-0.000000,-0.000000,-0.000000
292.249637,-0.000000,-0.000000,-0.000000
292.282708,0.000000,0.000000,0.000000
292.315779,0.000000,0.000000,0.000000
292.348851,0.000000,0.000000,0.000000
292.381922,0.000000,0.000000,0.000000
292.414993,0.000000,0.000000,0.000000
292.448064,-0.000000,-0.000000,-0.000000
292.481135,-0.000000,-0.000000,-0.000000
292.514206,-0.000000,-0.000000,-0.000000
292.547277,-0.000000,-0.000000,-0.000000
292.580349,-0.000000,-0.000000,-0.000000
292.613420,0.000000,0.000000,0.000000
292.646491,0.000000,0.000000,0.000000
292.679562,0.000000,0.000000,0.000000
292.712633,0.000000,0.000000,0.000000
292.745704,0.000000,0.000000,0.000000
292.778775,-0.000000,-0.000000,-0.000000
292.811846,-0.000000,-0.000000,-0.000000
292.844918,-0.000000,-0.000000,-0.000000
292.877989,-0.000000,-0.000000,-0.000000
292.911060,-0.000000,-0.000000,-0.000000
292.944131,0.000000,0.000000,0.000000
292.977202,0.000000,0.000000,0.000000
293.010273,0.000000,0.000000,0.000000
293.043344,0.000000,0.000000,0.000000
293.076416,0.000000,0.000000,0.000000
293.109487,-0.000000,-0.000000,-0.000000
293.142558,-0.000000,-0.000000,-0.000000
293.175629,-0.000000,-0.000000,-0.000000
293.208700,-0.000000,-0.000000,-0.000000
293.241771,-0.000000,-0.000000,-0.000000
293.274842,0.000000,0.000000,0.000000
293.307914,0.000000,0.000000,0.000000
293.340985,0.000000,0.000000,0.000000
293.374056,0.000000,0.000000,0.000000
293.407127,0.000000,0.000000,0.000000
293.440198,-0.000000,-0.000000,-0.000000
293.473269,-0.000000,-0.000000,-0.000000
293.506340,-0.000000,-0.000000,-0.000000
293.539411,-0.000000,-0.000000,-0.000000
293.572483,-0.000000,-0.000000,-0.000000
293.605554,0.000000,0.000000,0.000000
293.638625,0.000000,0.000000,0.000000
293.671696,0.000000,0.000000,0.000000
293.704767,0.000000,0.000000,0.000000
293.737838,0.000000,0.000000,0.000000
293.770909,-0.000000,-0.000000,-0.000000
293.803981,-0.000000,-0.000000,-0.000000
293.837052,-0.000000,-0.000000,-0.000000
293.870123,-0.000000,-0.000000,-0.000000
293.903194,-0.000000,-0.000000,-0.000000
293.936265,0.000000,0.000000,0.000000
293.969336,0.000000,0.000000,0.000000
294.002407,0.000000,0.000000,0.000000
294.035479,0.000000,0.000000,0.000000
294.068550,0.000000,0.000000,0.000000
294.101621,-0.000000,-0.000000,-0.000000
294.134692,-0.000000,-0.000000,-0.000000
294.167763,-0.000000,-0.000000,-0.000000
294.200834,-0.000000,-0.000000,-0.000000
294.233905,-0.000000,-0.000000,-0.000000
294.266976,0.000000,0.000000,0.000000
294.300048,0.000000,0.000000,0.000000
294.333119,0.000000,0.000000,0.000000
294.366190,0.000000,0.000000,0.000000
294.399261,0.000000,0.000000,0.000000
294.432332,-0.000000,-0.000000,-0.000000
294.465403,-0.000000,-0.000000,-0.000000
294.498474,-0.000000,-0.000000,-0.000000
294.531546,-0.000000,-0.000000,-0.000000
294.564617,-0.000000,-0.000000,-0.000000
294.597688,0.000000,0.000000,0.000000
294.630759,0.000000,0.000000,0.000000
294.663830,0.000000,0.000000,0.000000
294.696901,0.000000,0.000000,0.000000
294.729972,0.000000,0.000000,0.000000
294.763044,-0.000000,-0.000000,-0.000000
294.796115,-0.000000,-0.000000,-0.000000
294.829186,-0.000000,-0.000000,-0.000000
294.862257,-0.000000,-0.000000,-0.000000
294.895328,-0.000000,-0.000000,-0.000000
294.928399,0.000000,0.000000,0.000000
294.961470,0.000000,0.000000,0.000000
294.994542,0.000000,0.000000,0.000000
295.027613,0.000000,0.000000,0.000000
295.060684,0.000000,0.000000,0.000000
295.093755,-0.000000,-0.000000,-0.000000
295.126826,-0.000000,-0.000000,-0.000000
295.159897,-0.000000,-0.000000,-0.000000
295.192968,-0.000000,-0.000000,-0.000000
295.226039,-0.000000,-0.000000,-0.000000
295.259111,0.000000,0.000000,0.000000
295.292182,0.000000,0.000000,0.000000
295.325253,0.000000,0.000000,0.000000
295.358324,0.000000,0.000000,0.000000
295.391395,0.000000,0.000000,0.000000
295.424466,-0.000000,-0.000000,-0.000000
295.457537,-0.000000,-0.000000,-0.000000
295.490609,-0.000000,-0.000000,-0.000000
295.523680,-0.000000,-0.000000,-0.000000
295.556751,-0.000000,-0.000000,-0.000000
295.589822,0.000000,0.000000,0.000000
295.622893,0.000000,0.000000,0.000000
295.655964,0.000000,0.000000,0.000000
295.689035,0.000000,0.000000,0.000000
295.722107,0.000000,0.000000,0.000000
295.755178,-0.000000,-0.000000,-0.000000
295.788249,-0.000000,-0.000000,-0.000000
295.821320,-0.000000,-0.000000,-0.000000
295.854391,-0.000000,-0.000000,-0.000000
295.887462,-0.000000,-0.000000,-0.000000
295.920533,0.000000,0.000000,0.000000
295.953604,0.000000,0.000000,0.000000
295.986676,0.000000,0.000000,0.000000
296.019747,0.000000,0.000000,0.000000
296.052818,0.000000,0.000000,0.000000
296.085889,-0.000000,-0.000000,-0.000000
296.118960,-0.000000,-0.000000,-0.000000
296.152031,-0.000000,-0.000000,-0.000000
296.185102,-0.000000,-0.000000,-0.000000
296.218174,-0.000000,-0.000000,-0.000000
296.251245,0.000000,0.000000,0.000000
296.284316,0.000000,0.000000,0.000000
296.317387,0.000000,0.000000,0.000000
296.350458,0.000000,0.000000,0.000000
296.383529,0.000000,0.000000,0.000000
296.416600,-0.000000,-0.000000,-0.000000
296.449672,-0.000000,-0.000000,-0.000000
296.482743,-0.000000,-0.000000,-0.000000
296.515814,-0.000000,-0.000000,-0.000000
296.548885,-0.000000,-0.000000,-0.000000
296.581956,0.000000,0.000000,0.000000
296.615027,0.000000,0.000000,0.000000
296.648098,0.000000,0.000000,0.000000
296.681169,0.000000,0.000000,0.000000
296.714241,0.000000,0.000000,0.000000
296.747312,-0.000000,-0.000000,-0.000000
296.780383,-0.000000,-0.000000,-0.000000
296.813454,-0.000000,-0.000000,-0.000000
296.846525,-0.000000,-0.000000,-0.000000
296.879596,-0.000000,-0.000000,-0.000000
296.912667,0.000000,0.000000,0.000000
296.945739,0.000000,0.000000,0.000000
296.978810,0.000000,0.000000,0.000000
297.011881,0.000000,0.000000,0.000000
297.044952,0.000000,0.000000,0.000000
297.078023,-0.000000,-0.000000,-0.000000
297.111094,-0.000000,-0.000000,-0.000000
297.144165,-0.000000,-0.000000,-0.000000
297.177237,-0.000000,-0.000000,-0.000000
297.210308,-0.000000,-0.000000,-0.000000
297.243379,0.000000,0.000000,0.000000
297.276450,0.000000,0.000000,0.000000
297.309521,0.000000,0.000000,0.000000
297.342592,0.000000,0.000000,0.000000
297.375663,0.000000,0.000000,0.000000
297.408734,-0.000000,-0.000000,-0.000000
297.441806,-0.000000,-0.000000,-0.000000
297.474877,-0.000000,-0.000000,-0.000000
297.507948,-0.000000,-0.000000,-0.000000
297.541019,-0.000000,-0.000000,-0.000000
297.574090,0.000000,0.000000,0.000000
297.607161,0.000000,0.000000,0.000000
297.640232,0.000000,0.000000,0.000000
297.673304,0.000000,0.000000,0.000000
297.706375,0.000000,0.000000,0.000000
297.739446,-0.000000,-0.000000,-0.000000
297.772517,-0.000000,-0.000000,-0.000000
297.805588,-0.000000,-0.000000,-0.000000
297.838659,-0.000000,-0.000000,-0.000000
297.871730,-0.000000,-0.000000,-0.000000
297.904802,0.000000,0.000000,0.000000
297.937873,0.000000,0.000000,0.000000
297.970944,0.000000,0.000000,0.000000
298.004015,0.000000,0.000000,0.000000
298.037086,0.000000,0.000000,0.000000
298.070157,-0.000000,-0.000000,-0.000000
298.103228,-0.000000,-0.000000,-0.000000
298.136300,-0.000000,-0.000000,-0.000000
298.169371,-0.000000,-0.000000,-0.000000
298.202442,-0.000000,-0.000000,-0.000000
298.235513,0.000000,0.000000,0.000000
298.268584,0.000000,0.000000,0.000000
298.301655,0.000000,0.000000,0.000000
298.334726,0.000000,0.000000,0.000000
298.367797,0.000000,0.000000,0.000000
298.400869,-0.000000,-0.000000,-0.000000
298.433940,-0.000000,-0.000000,-0.000000
298.467011,-0.000000,-0.000000,-0.000000
298.500082,-0.000000,-0.000000,-0.000000
298.533153,-0.000000,-0.000000,-0.000000
298.566224,0.000000,0.000000,0.000000
298.599295,0.000000,0.000000,0.000000
298.632367,0.000000,0.000000,0.000000
298.665438,0.000000,0.000000,0.000000
298.698509,0.000000,0.000000,0.000000
298.731580,-0.000000,-0.000000,-0.000000
298.764651,-0.000000,-0.000000,-0.000000
298.797722,-0.000000,-0.000000,-0.000000
298.830793,-0.000000,-0.000000,-0.000000
298.863865,-0.000000,-0.000000,-0.000000
298.896936,0.000000,0.000000,0.000000
298.930007,0.000000,0.000000,0.000000
298.963078,0.000000,0.000000,0.000000
298.996149,0.000000,0.000000,0.000000
299.029220,0.000000,0.000000,0.000000
299.062291,-0.000000,-0.000000,-0.000000
299.095362,-0.000000,-0.000000,-0.000000
299.128434,-0.000000,-0.000000,-0.000000
299.161505,-0.000000,-0.000000,-0.000000
299.194576,-0.000000,-0.000000,-0.000000
299.227647,0.000000,0.000000,0.000000
299.260718,0.000000,0.000000,0.000000
299.293789,0.000000,0.000000,0.000000
299.326860,0.000000,0.000000,0.000000
299.359932,0.000000,0.000000,0.000000
299.393003,-0.000000,-0.000000,-0.000000
299.426074,-0.000000,-0.000000,-0.000000
299.459145,-0.000000,-0.000000,-0.000000
299.492216,-0.000000,-0.000000,-0.000000
299.525287,-0.000000,-0.000000,-0.000000
299.558358,0.000000,0.000000,0.000000
299.591430,0.000000,0.000000,0.000000
299.624501,0.000000,0.000000,0.000000
299.657572,0.000000,0.000000,0.000000
299.690643,0.000000,0.000000,0.000000
299.723714,-0.000000,-0.000000,-0.000000
299.756785,-0.000000,-0.000000,-0.000000
299.789856,-0.000000,-0.000000,-0.000000
299.822927,-0.000000,-0.000000,-0.000000
299.855999,-0.000000,-0.000000,-0.000000
299.889070,0.000000,0.000000,0.000000
299.922141,0.000000,0.000000,0.000000
299.955212,0.000000,0.000000,0.000000
299.988283,0.000000,0.000000,0.000000
300.021354,0.000000,0.000000,0.000000
300.054425,-0.000000,-0.000000,-0.000000
300.087497,-0.000000,-0.000000,-0.000000
300.120568,-0.000000,-0.000000,-0.000000
300.153639,-0.000000,-0.000000,-0.000000
300.186710,-0.000000,-0.000000,-0.000000
300.219781,0.000000,0.000000,0.000000
300.252852,0.000000,0.000000,0.000000
300.285923,0.000000,0.000000,0.000000
300.318995,0.000000,0.000000,0.000000
300.352066,0.000000,0.000000,0.000000
300.385137,-0.000000,-0.000000,-0.000000
300.418208,-0.000000,-0.000000,-0.000000
300.451279,-0.000000,-0.000000,-0.000000
300.484350,-0.000000,-0.000000,-0.000000
300.517421,-0.000000,-0.000000,-0.000000
300.550493,0.000000,0.000000,0.000000
300.583564,0.000000,0.000000,0.000000
300.616635,0.000000,0.000000,0.000000
300.649706,0.000000,0.000000,0.000000
300.682777,0.000000,0.000000,0.000000
300.715848,-0.000000,-0.000000,-0.000000
300.748919,-0.000000,-0.000000,-0.000000
300.781990,-0.000000,-0.000000,-0.000000
300.815062,-0.000000,-0.000000,-0.000000
300.848133,-0.000000,-0.000000,-0.000000
300.881204,0.000000,0.000000,0.000000
300.914275,0.000000,0.000000,0.000000
300.947346,0.000000,0.000000,0.000000
300.980417,0.000000,0.000000,0.000000
301.013488,0.000000,0.000000,0.000000
301.046560,-0.000000,-0.000000,-0.000000
301.079631,-0.000000,-0.000000,-0.000000
301.112702,-0.000000,-0.000000,-0.000000
301.145773,-0.000000,-0.000000,-0.000000
301.178844,-0.000000,-0.000000,-0.000000
301.211915,0.000000,0.000000,0.000000
301.244986,0.000000,0.000000,0.000000
301.278058,0.000000,0.000000,0.000000
301.311129,0.000000,0.000000,0.000000
301.344200,0.000000,0.000000,0.000000
301.377271,-0.000000,-0.000000,-0.000000
301.410342,-0.000000,-0.000000,-0.000000
301.443413,-0.000000,-0.000000,-0.000000
301.476484,-0.000000,-0.000000,-0.000000
301.509555,-0.000000,-0.000000,-0.000000
301.542627,0.000000,0.000000,0.000000
301.575698,0.000000,0.000000,0.000000
301.608769,0.000000,0.000000,0.000000
301.641840,0.000000,0.000000,0.000000
301.674911,0.000000,0.000000,0.000000
301.707982,-0.000000,-0.000000,-0.000000
301.741053,-0.000000,-0.000000,-0.000000
301.774125,-0.000000,-0.000000,-0.000000
301.807196,-0.000000,-0.000000,-0.000000
301.840267,-0.000000,-0.000000,-0.000000
301.873338,0.000000,0.000000,0.000000
301.906409,0.000000,0.000000,0.000000
301.939480,0.000000,0.000000,0.000000
301.972551,0.000000,0.000000,0.000000
302.005623,0.000000,0.000000,0.000000
302.038694,-0.000000,-0.000000,-0.000000
302.071765,-0.000000,-0.000000,-0.000000
302.104836,-0.000000,-0.000000,-0.000000
302.137907,-0.000000,-0.000000,-0.000000
302.170978,-0.000000,-0.000000,-0.000000
302.204049,0.000000,0.000000,0.000000
302.237120,0.000000,0.000000,0.000000
302.270192,0.000000,0.000000,0.000000
302.303263,0.000000,0.000000,0.000000
302.336334,0.000000,0.000000,0.000000
302.369405,-0.000000,-0.000000,-0.000000
302.402476,-0.000000,-0.000000,-0.000000
302.435547,-0.000000,-0.000000,-0.000000
302.468618,-0.000000,-0.000000,-0.000000
302.501690,-0.000000,-0.000000,-0.000000
302.534761,0.000000,0.000000,0.000000
302.567832,0.000000,0.000000,0.000000
302.600903,0.000000,0.000000,0.000000
302.633974,0.000000,0.000000,0.000000
302.667045,0.000000,0.000000,0.000000
302.700116,-0.000000,-0.000000,-0.000000
302.733188,-0.000000,-0.000000,-0.000000
302.766259,-0.000000,-0.000000,-0.000000
302.799330,-0.000000,-0.000000,-0.000000
302.832401,-0.000000,-0.000000,-0.000000
302.865472,0.000000,0.000000,0.000000
302.898543,0.000000,0.000000,0.000000
302.931614,0.000000,0.000000,0.000000
302.964686,0.000000,0.000000,0.000000
302.997757,0.000000,0.000000,0.000000
303.030828,-0.000000,-0.000000,-0.000000
303.063899,-0.000000,-0.000000,-0.000000
303.096970,-0.000000,-0.000000,-0.000000
303.130041,-0.000000,-0.000000,-0.000000
303.163112,-0.000000,-0.000000,-0.000000
303.196183,0.000000,0.000000,0.000000
303.229255,0.000000,0.000000,0.000000
303.262326,0.000000,0.000000,0.000000
303.295397,0.000000,0.000000,0.000000
303.328468,0.000000,0.000000,0.000000
303.361539,-0.000000,-0.000000,-0.000000
303.394610,-0.000000,-0.000000,-0.000000
303.427681,-0.000000,-0.000000,-0.000000
303.460753,-0.000000,-0.000000,-0.000000
303.493824,-0.000000,-0.000000,-0.000000
303.526895,0.000000,0.000000,0.000000
303.559966,0.000000,0.000000,0.000000
303.593037,0.000000,0.000000,0.000000
303.626108,0.000000,0.000000,0.000000
303.659179,0.000000,0.000000,0.000000
303.692251,-0.000000,-0.000000,-0.000000
303.725322,-0.000000,-0.000000,-0.000000
303.758393,-0.000000,-0.000000,-0.000000
303.791464,-0.000000,-0.000000,-0.000000
303.824535,-0.000000,-0.000000,-0.000000
303.857606,0.000000,0.000000,0.000000
303.890677,0.000000,0.000000,0.000000
303.923748,0.000000,0.000000,0.000000
303.956820,0.000000,0.000000,0.000000
303.989891,0.000000,0.000000,0.000000
304.022962,-0.000000,-0.000000,-0.000000
304.056033,-0.000000,-0.000000,-0.000000
304.089104,-0.000000,-0.000000,-0.000000
304.122175,-0.000000,-0.000000,-0.000000
304.155246,-0.000000,-0.000000,-0.000000
304.188318,0.000000,0.000000,0.000000
304.221389,0.000000,0.000000,0.000000
304.254460,0.000000,0.000000,0.000000
304.287531,0.000000,0.000000,0.000000
304.320602,0.000000,0.000000,0.000000
304.353673,-0.000000,-0.000000,-0.000000
304.386744,-0.000000,-0.000000,-0.000000
304.419816,-0.000000,-0.000000,-0.000000
304.452887,-0.000000,-0.000000,-0.000000
304.485958,-0.000000,-0.000000,-0.000000
304.519029,0.000000,0.000000,0.000000
304.552100,0.000000,0.000000,0.000000
304.585171,0.000000,0.000000,0.000000
304.618242,0.000000,0.000000,0.000000
304.651313,0.000000,0.000000,0.000000
304.684385,-0.000000,-0.000000,-0.000000
304.717456,-0.000000,-0.000000,-0.000000
304.750527,-0.000000,-0.000000,-0.000000
304.783598,-0.000000,-0.000000,-0.000000
304.816669,-0.000000,-0.000000,-0.000000
304.849740,0.000000,0.000000,0.000000
304.882811,0.000000,0.000000,0.000000
304.915883,0.000000,0.000000,0.000000
304.948954,0.000000,0.000000,0.000000
304.982025,0.000000,0.000000,0.000000
305.015096,-0.000000,-0.000000,-0.000000
305.048167,-0.000000,-0.000000,-0.000000
305.081238,-0.000000,-0.000000,-0.000000
305.114309,-0.000000,-0.000000,-0.000000
305.147381,-0.000000,-0.000000,-0.000000
305.180452,0.000000,0.000000,0.000000
305.213523,0.000000,0.000000,0.000000
305.246594,0.000000,0.000000,0.000000
305.279665,0.000000,0.000000,0.000000
305.312736,0.000000,0.000000,0.000000
305.345807,-0.000000,-0.000000,-0.000000
305.378879,-0.000000,-0.000000,-0.000000
305.411950,-0.000000,-0.000000,-0.000000
305.445021,-0.000000,-0.000000,-0.000000
305.478092,-0.000000,-0.000000,-0.000000
305.511163,0.000000,0.000000,0.000000
305.544234,0.000000,0.000000,0.000000
305.577305,0.000000,0.000000,0.000000
305.610376,0.000000,0.000000,0.000000
305.643448,0.000000,0.000000,0.000000
305.676519,-0.000000,-0.000000,-0.000000
305.709590,-0.000000,-0.000000,-0.000000
305.742661,-0.000000,-0.000000,-0.000000
305.775732,-0.000000,-0.000000,-0.000000
305.808803,-0.000000,-0.000000,-0.000000
305.841874,0.000000,0.000000,0.000000
305.874946,0.000000,0.000000,0.000000
305.908017,0.000000,0.000000,0.000000
305.941088,0.000000,0.000000,0.000000
305.974159,0.000000,0.000000,0.000000
306.007230,-0.000000,-0.000000,-0.000000
306.040301,-0.000000,-0.000000,-0.000000
306.073372,-0.000000,-0.000000,-0.000000
306.106444,-0.000000,-0.000000,-0.000000
306.139515,-0.000000,-0.000000,-0.000000
306.172586,0.000000,0.000000,0.000000
306.205657,0.000000,0.000000,0.000000
306.238728,0.000000,0.000000,0.000000
306.271799,0.000000,0.000000,0.000000
306.304870,0.000000,0.000000,0.000000
306.337941,-0.000000,-0.000000,-0.000000
306.371013,-0.000000,-0.000000,-0.000000
306.404084,-0.000000,-0.000000,-0.000000
306.437155,-0.000000,-0.000000,-0.000000
306.470226,-0.000000,-0.000000,-0.000000
306.503297,0.000000,0.000000,0.000000
306.536368,0.000000,0.000000,0.000000
306.569439,0.000000,0.000000,0.000000
306.602511,0.000000,0.000000,0.000000
306.635582,0.000000,0.000000,0.000000
306.668653,-0.000000,-0.000000,-0.000000
306.701724,-0.000000,-0.000000,-0.000000
306.734795,-0.000000,-0.000000,-0.000000
306.767866,-0.000000,-0.000000,-0.000000
306.800937,-0.000000,-0.000000,-0.000000
306.834009,0.000000,0.000000,0.000000
306.867080,0.000000,0.000000,0.000000
306.900151,0.000000,0.000000,0.000000
306.933222,0.000000,0.000000,0.000000
306.966293,0.000000,0.000000,0.000000
306.999364,-0.000000,-0.000000,-0.000000
307.032435,-0.000000,-0.000000,-0.000000
307.065506,-0.000000,-0.000000,-0.000000
307.098578,-0.000000,-0.000000,-0.000000
307.131649,-0.000000,-0.000000,-0.000000
307.164720,0.000000,0.000000,0.000000
307.197791,0.000000,0.000000,0.000000
307.230862,0.000000,0.000000,0.000000
307.263933,0.000000,0.000000,0.000000
307.297004,0.000000,0.000000,0.000000
307.330076,-0.000000,-0.000000,-0.000000
307.363147,-0.000000,-0.000000,-0.000000
307.396218,-0.000000,-0.000000,-0.000000
307.429289,-0.000000,-0.000000,-0.000000
307.462360,-0.000000,-0.000000,-0.000000
307.495431,0.000000,0.000000,0.000000
307.528502,0.000000,0.000000,0.000000
307.561574,0.000000,0.000000,0.000000
307.594645,0.000000,0.000000,0.000000
307.627716,0.000000,0.000000,0.000000
307.660787,-0.000000,-0.000000,-0.000000
307.693858,-0.000000,-0.000000,-0.000000
307.726929,-0.000000,-0.000000,-0.000000
307.760000,-0.000000,-0.000000,-0.000000
307.793071,-0.000000,-0.000000,-0.000000
307.826143,0.000000,0.000000,0.000000
307.859214,0.000000,0.000000,0.000000
307.892285,0.000000,0.000000,0.000000
307.925356,0.000000,0.000000,0.000000
307.958427,0.000000,0.000000,0.000000
307.991498,-0.000000,-0.000000,-0.000000
308.024569,-0.000000,-0.000000,-0.000000
308.057641,-0.000000,-0.000000,-0.000000
308.090712,-0.000000,-0.000000,-0.000000
308.123783,-0.000000,-0.000000,-0.000000
308.156854,0.000000,0.000000,0.000000
308.189925,0.000000,0.000000,0.000000
308.222996,0.000000,0.000000,0.000000
308.256067,0.000000,0.000000,0.000000
308.289139,0.000000,0.000000,0.000000
308.322210,-0.000000,-0.000000,-0.000000
308.355281,-0.000000,-0.000000,-0.000000
308.388352,-0.000000,-0.000000,-0.000000
308.421423,-0.000000,-0.000000,-0.000000
308.454494,-0.000000,-0.000000,-0.000000
308.487565,0.000000,0.000000,0.000000
308.520637,0.000000,0.000000,0.000000
308.553708,0.000000,0.000000,0.000000
308.586779,0.000000,0.000000,0.000000
308.619850,0.000000,0.000000,0.000000
308.652921,-0.000000,-0.000000,-0.000000
308.685992,-0.000000,-0.000000,-0.000000
308.719063,-0.000000,-0.000000,-0.000000
308.752134,-0.000000,-0.000000,-0.000000
308.785206,-0.000000,-0.000000,-0.000000
308.818277,0.000000,0.000000,0.000000
308.851348,0.000000,0.000000,0.000000
308.884419,0.000000,0.000000,0.000000
308.917490,0.000000,0.000000,0.000000
308.950561,0.000000,0.000000,0.000000
308.983632,-0.000000,-0.000000,-0.000000
309.016704,-0.000000,-0.000000,-0.000000
309.049775,-0.000000,-0.000000,-0.000000
309.082846,-0.000000,-0.000000,-0.000000
309.115917,-0.000000,-0.000000,-0.000000
309.148988,0.000000,0.000000,0.000000
309.182059,0.000000,0.000000,0.000000
309.215130,0.000000,0.000000,0.000000
309.248202,0.000000,0.000000,0.000000
309.281273,0.000000,0.000000,0.000000
309.314344,-0.000000,-0.000000,-0.000000
309.347415,-0.000000,-0.000000,-0.000000
309.380486,-0.000000,-0.000000,-0.000000
309.413557,-0.000000,-0.000000,-0.000000
309.446628,-0.000000,-0.000000,-0.000000
309.479699,0.000000,0.000000,0.000000
309.512771,0.000000,0.000000,0.000000
309.545842,0.000000,0.000000,0.000000
309.578913,0.000000,0.000000,0.000000
309.611984,0.000000,0.000000,0.000000
309.645055,-0.000000,-0.000000,-0.000000
309.678126,-0.000000,-0.000000,-0.000000
309.711197,-0.000000,-0.000000,-0.000000
309.744269,-0.000000,-0.000000,-0.000000
309.777340,-0.000000,-0.000000,-0.000000
309.810411,0.000000,0.000000,0.000000
309.843482,0.000000,0.000000,0.000000
309.876553,0.000000,0.000000,0.000000
309.909624,0.000000,0.000000,0.000000
309.942695,0.000000,0.000000,0.000000
309.975767,-0.000000,-0.000000,-0.000000
310.008838,-0.000000,-0.000000,-0.000000
310.041909,-0.000000,-0.000000,-0.000000
310.074980,-0.000000,-0.000000,-0.000000
310.108051,-0.000000,-0.000000,-0.000000
310.141122,0.000000,0.000000,0.000000
310.174193,0.000000,0.000000,0.000000
310.207264,0.000000,0.000000,0.000000
310.240336,0.000000,0.000000,0.000000
310.273407,0.000000,0.000000,0.000000
310.306478,-0.000000,-0.000000,-0.000000
310.339549,-0.000000,-0.000000,-0.000000
310.372620,-0.000000,-0.000000,-0.000000
310.405691,-0.000000,-0.000000,-0.000000
310.438762,-0.000000,-0.000000,-0.000000
310.471834,0.000000,0.000000,0.000000
310.504905,0.000000,0.000000,0.000000
310.537976,0.000000,0.000000,0.000000
310.571047,0.000000,0.000000,0.000000
310.604118,0.000000,0.000000,0.000000
310.637189,-0.000000,-0.000000,-0.000000
310.670260,-0.000000,-0.000000,-0.000000
310.703332,-0.000000,-0.000000,-0.000000
310.736403,-0.000000,-0.000000,-0.000000
310.769474,-0.000000,-0.000000,-0.000000
310.802545,0.000000,0.000000,0.000000
310.835616,0.000000,0.000000,0.000000
310.868687,0.000000,0.000000,0.000000
310.901758,0.000000,0.000000,0.000000
310.934830,0.000000,0.000000,0.000000
310.967901,-0.000000,-0.000000,-0.000000
311.000972,-0.000000,-0.000000,-0.000000
311.034043,-0.000000,-0.000000,-0.000000
311.067114,-0.000000,-0.000000,-0.000000
311.100185,-0.000000,-0.000000,-0.000000
311.133256,0.000000,0.000000,0.000000
311.166327,0.000000,0.000000,0.000000
311.199399,0.000000,0.000000,0.000000
311.232470,0.000000,0.000000,0.000000
311.265541,0.000000,0.000000,0.000000
311.298612,-0.000000,-0.000000,-0.000000
311.331683,-0.000000,-0.000000,-0.000000
311.364754,-0.000000,-0.000000,-0.000000
311.397825,-0.000000,-0.000000,-0.000000
311.430897,-0.000000,-0.000000,-0.000000
311.463968,0.000000,0.000000,0.000000
311.497039,0.000000,0.000000,0.000000
311.530110,0.000000,0.000000,0.000000
311.563181,0.000000,0.000000,0.000000
311.596252,0.000000,0.000000,0.000000
311.629323,-0.000000,-0.000000,-0.000000
311.662395,-0.000000,-0.000000,-0.000000
311.695466,-0.000000,-0.000000,-0.000000
311.728537,-0.000000,-0.000000,-0.000000
311.761608,-0.000000,-0.000000,-0.000000
311.794679,0.000000,0.000000,0.000000
311.827750,0.000000,0.000000,0.000000
311.860821,0.000000,0.000000,0.000000
311.893892,0.000000,0.000000,0.000000
311.926964,0.000000,0.000000,0.000000
311.960035,-0.000000,-0.000000,-0.000000
311.993106,-0.000000,-0.000000,-0.000000
312.026177,-0.000000,-0.000000,-0.000000
312.059248,-0.000000,-0.000000,-0.000000
312.092319,-0.000000,-0.000000,-0.000000
312.125390,0.000000,0.000000,0.000000
312.158462,0.000000,0.000000,0.000000
312.191533,0.000000,0.000000,0.000000
312.224604,0.000000,0.000000,0.000000
312.257675,0.000000,0.000000,0.000000
312.290746,-0.000000,-0.000000,-0.000000
312.323817,-0.000000,-0.000000,-0.000000
312.356888,-0.000000,-0.000000,-0.000000
312.389960,-0.000000,-0.000000,-0.000000
312.423031,-0.000000,-0.000000,-0.000000
312.456102,0.000000,0.000000,0.000000
312.489173,0.000000,0.000000,0.000000
312.522244,0.000000,0.000000,0.000000
312.555315,0.000000,0.000000,0.000000
312.588386,0.000000,0.000000,0.000000
312.621457,-0.000000,-0.000000,-0.000000
312.654529,-0.000000,-0.000000,-0.000000
312.687600,-0.000000,-0.000000,-0.000000
312.720671,-0.000000,-0.000000,-0.000000
312.753742,-0.000000,-0.000000,-0.000000
312.786813,0.000000,0.000000,0.000000
312.819884,0.000000,0.000000,0.000000
312.852955,0.000000,0.000000,0.000000
312.886027,0.000000,0.000000,0.000000
312.919098,0.000000,0.000000,0.000000
312.952169,-0.000000,-0.000000,-0.000000
312.985240,-0.000000,-0.000000,-0.000000
313.018311,-0.000000,-0.000000,-0.000000
313.051382,-0.000000,-0.000000,-0.000000
313.084453,-0.000000,-0.000000,-0.000000
313.117525,0.000000,0.000000,0.000000
313.150596,0.000000,0.000000,0.000000
313.183667,0.000000,0.000000,0.000000
313.216738,0.000000,0.000000,0.000000
313.249809,0.000000,0.000000,0.000000
313.282880,-0.000000,-0.000000,-0.000000
313.315951,-0.000000,-0.000000,-0.000000
313.349023,-0.000000,-0.000000,-0.000000
313.382094,-0.000000,-0.000000,-0.000000
313.415165,-0.000000,-0.000000,-0.000000
313.448236,0.000000,0.000000,0.000000
313.481307,0.000000,0.000000,0.000000
313.514378,0.000000,0.000000,0.000000
313.547449,0.000000,0.000000,0.000000
313.580520,0.000000,0.000000,0.000000
313.613592,-0.000000,-0.000000,-0.000000
313.646663,-0.000000,-0.000000,-0.000000
313.679734,-0.000000,-0.000000,-0.000000
313.712805,-0.000000,-0.000000,-0.000000
313.745876,-0.000000,-0.000000,-0.000000
313.778947,0.000000,0.000000,0.000000
313.812018,0.000000,0.000000,0.000000
313.845090,0.000000,0.000000,0.000000
313.878161,0.000000,0.000000,0.000000
313.911232,0.000000,0.000000,0.000000
313.944303,-0.000000,-0.000000,-0.000000
313.977374,-0.000000,-0.000000,-0.000000
314.010445,-0.000000,-0.000000,-0.000000
314.043516,-0.000000,-0.000000,-0.000000
314.076588,-0.000000,-0.000000,-0.000000
314.109659,0.000000,0.000000,0.000000
314.142730,0.000000,0.000000,0.000000


==> anc/fig2/fig_b.csv <==
omega/t_0,"J^E, L=22","J^E_{e-ph}, L=22","J^E, L=20"
0.000000,0.173116,0.093551,0.162169
0.033071,0.173825,0.093506,0.162743
0.066142,0.173888,0.092280,0.163561
0.099213,0.173146,0.090079,0.164245
0.132285,0.171550,0.087245,0.164373
0.165356,0.169174,0.084170,0.163627
0.198427,0.166202,0.081192,0.161884
0.231498,0.162879,0.078528,0.159261
0.264569,0.159458,0.076239,0.156072
0.297640,0.156156,0.074246,0.152739
0.330711,0.153129,0.072380,0.149685
0.363783,0.150480,0.070460,0.147234
0.396854,0.148277,0.068362,0.145557
0.429925,0.146575,0.066065,0.144659
0.462996,0.145421,0.063659,0.144412
0.496067,0.144842,0.061316,0.144609
0.529138,0.144808,0.059228,0.145009
0.562209,0.145194,0.057541,0.145380
0.595280,0.145756,0.056298,0.145504
0.628352,0.146138,0.055420,0.145181
0.661423,0.145920,0.054712,0.144220
0.694494,0.144697,0.053921,0.142446
0.727565,0.142181,0.052803,0.139726
0.760636,0.138284,0.051197,0.136007
0.793707,0.133162,0.049080,0.131358
0.826778,0.127214,0.046584,0.125996
0.859850,0.121006,0.043979,0.120281
0.892921,0.115173,0.041625,0.114682
0.925992,0.110286,0.039900,0.109697
0.959063,0.106755,0.039134,0.105778
0.992134,0.104768,0.039565,0.103248
1.025205,0.104291,0.041314,0.102258
1.058276,0.105129,0.044396,0.102781
1.091348,0.107013,0.048753,0.104655
1.124419,0.109695,0.054286,0.107640
1.157490,0.113021,0.060890,0.111496
1.190561,0.116946,0.068457,0.116032
1.223632,0.121504,0.076865,0.121125
1.256703,0.126738,0.085948,0.126697
1.289774,0.132609,0.095459,0.132662
1.322845,0.138932,0.105047,0.138866
1.355917,0.145341,0.114258,0.145041
1.388988,0.151324,0.122568,0.150796
1.422059,0.156295,0.129447,0.155653
1.455130,0.159708,0.134436,0.159120
1.488201,0.161162,0.137233,0.160788
1.521272,0.160493,0.137754,0.160423
1.554343,0.157803,0.136156,0.158025
1.587415,0.153437,0.132830,0.153842
1.620486,0.147916,0.128337,0.148330
1.653557,0.141831,0.123329,0.142068
1.686628,0.135739,0.118446,0.135659
1.719699,0.130083,0.114227,0.129629
1.752770,0.125144,0.111045,0.124353
1.785841,0.121037,0.109074,0.120024
1.818913,0.117741,0.108295,0.116662
1.851984,0.115149,0.108534,0.114157
1.885055,0.113122,0.109522,0.112328
1.918126,0.111529,0.110963,0.110983
1.951197,0.110273,0.112591,0.109963
1.984268,0.109292,0.114214,0.109164
2.017339,0.108556,0.115735,0.108537
2.050410,0.108048,0.117150,0.108075
2.083482,0.107759,0.118522,0.107790
2.116553,0.107682,0.119949,0.107702
2.149624,0.107812,0.121525,0.107822
2.182695,0.108150,0.123309,0.108156
2.215766,0.108700,0.125298,0.108699
2.248837,0.109469,0.127425,0.109445
2.281908,0.110454,0.129566,0.110381
2.314980,0.111634,0.131565,0.111490
2.348051,0.112965,0.133266,0.112743
2.381122,0.114382,0.134549,0.114099
2.414193,0.115813,0.135352,0.115510
2.447264,0.117194,0.135689,0.116927
2.480335,0.118487,0.135646,0.118312
2.513406,0.119690,0.135362,0.119645
2.546478,0.120833,0.135001,0.120928
2.579549,0.121969,0.134711,0.122181
2.612620,0.123146,0.134602,0.123430
2.645691,0.124389,0.134729,0.124692
2.678762,0.125686,0.135092,0.125964
2.711833,0.126987,0.135656,0.127221
2.744904,0.128225,0.136383,0.128425
2.777976,0.129337,0.137260,0.129537
2.811047,0.130298,0.138316,0.130541
2.844118,0.131130,0.139626,0.131454
2.877189,0.131906,0.141285,0.132327
2.910260,0.132722,0.143374,0.133228
2.943331,0.133659,0.145911,0.134210
2.976402,0.134738,0.148819,0.135282
3.009473,0.135893,0.151910,0.136376
3.042545,0.136960,0.154900,0.137349
3.075616,0.137706,0.157460,0.137995
3.108687,0.137886,0.159282,0.138098
3.141758,0.137308,0.160155,0.137489
3.174829,0.135906,0.160026,0.136111
3.207900,0.133779,0.159023,0.134058
3.240971,0.131196,0.157447,0.131581
3.274043,0.128558,0.155710,0.129054
3.307114,0.126315,0.154258,0.126907
3.340185,0.124880,0.153470,0.125536
3.373256,0.124532,0.153585,0.125216
3.406327,0.125362,0.154650,0.126041
3.439398,0.127256,0.156526,0.127908
3.472469,0.129926,0.158928,0.130541
3.505541,0.132985,0.161501,0.133562
3.538612,0.136036,0.163909,0.136578
3.571683,0.138761,0.165911,0.139270
3.604754,0.140976,0.167405,0.141453
3.637825,0.142658,0.168440,0.143103
3.670896,0.143918,0.169182,0.144334
3.703967,0.144955,0.169859,0.145349
3.737038,0.145981,0.170688,0.146371
3.770110,0.147168,0.171824,0.147576
3.803181,0.148602,0.173326,0.149053
3.836252,0.150277,0.175148,0.150794
3.869323,0.152112,0.177171,0.152708
3.902394,0.153991,0.179242,0.154665
3.935465,0.155804,0.181217,0.156543
3.968536,0.157480,0.183001,0.158262
4.001608,0.159004,0.184560,0.159804
4.034679,0.160413,0.185919,0.161211
4.067750,0.161772,0.187146,0.162557
4.100821,0.163153,0.188318,0.163924
4.133892,0.164608,0.189506,0.165372
4.166963,0.166161,0.190757,0.166926
4.200034,0.167807,0.192094,0.168578
4.233106,0.169533,0.193523,0.170304
4.266177,0.171327,0.195050,0.172085
4.299248,0.173198,0.196684,0.173921
4.332319,0.175174,0.198443,0.175841
4.365390,0.177294,0.200340,0.177889
4.398461,0.179586,0.202370,0.180107
4.431532,0.182047,0.204496,0.182504
4.464603,0.184626,0.206639,0.185042
4.497675,0.187221,0.208685,0.187627
4.530746,0.189695,0.210503,0.190118
4.563817,0.191900,0.211977,0.192359
4.596888,0.193712,0.213030,0.194210
4.629959,0.195059,0.213654,0.195584
4.663030,0.195941,0.213912,0.196467
4.696101,0.196427,0.213929,0.196922
4.729173,0.196638,0.213863,0.197074
4.762244,0.196715,0.213862,0.197071
4.795315,0.196783,0.214033,0.197051
4.828386,0.196918,0.214405,0.197102
4.861457,0.197130,0.214922,0.197242
4.894528,0.197362,0.215453,0.197415
4.927599,0.197504,0.215821,0.197509
4.960671,0.197418,0.215837,0.197378
4.993742,0.196975,0.215343,0.196882
5.026813,0.196073,0.214238,0.195912
5.059884,0.194657,0.212489,0.194408
5.092955,0.192720,0.210129,0.192365
5.126026,0.190293,0.207237,0.189821
5.159097,0.187434,0.203913,0.186841
5.192168,0.184202,0.200250,0.183497
5.225240,0.180649,0.196315,0.179850
5.258311,0.176814,0.192146,0.175942
5.291382,0.172718,0.187752,0.171798
5.324453,0.168374,0.183124,0.167429
5.357524,0.163796,0.178254,0.162843
5.390595,0.159004,0.173144,0.158054
5.423666,0.154029,0.167816,0.153087
5.456738,0.148911,0.162310,0.147978
5.489809,0.143696,0.156678,0.142770
5.522880,0.138430,0.150976,0.137509
5.555951,0.133152,0.145256,0.132236
5.589022,0.127896,0.139558,0.126985
5.622093,0.122687,0.133914,0.121784
5.655164,0.117548,0.128349,0.116659
5.688236,0.112500,0.122885,0.111631
5.721307,0.107568,0.117546,0.106727
5.754378,0.102780,0.112359,0.101972
5.787449,0.098164,0.107355,0.097392
5.820520,0.093744,0.102559,0.093011
5.853591,0.089535,0.097992,0.088844
5.886662,0.085544,0.093659,0.084894
5.919734,0.081766,0.089554,0.081156
5.952805,0.078187,0.085662,0.077617
5.985876,0.074792,0.081963,0.074263
6.018947,0.071567,0.078440,0.071080
6.052018,0.068508,0.075083,0.068063
6.085089,0.065615,0.071894,0.065213
6.118160,0.062897,0.068883,0.062535
6.151231,0.060363,0.066062,0.060038
6.184303,0.058017,0.063442,0.057722
6.217374,0.055853,0.061021,0.055581
6.250445,0.053852,0.058783,0.053594
6.283516,0.051981,0.056698,0.051730
6.316587,0.050200,0.054723,0.049950
6.349658,0.048466,0.052813,0.048216
6.382729,0.046745,0.050929,0.046495
6.415801,0.045014,0.049043,0.044765
6.448872,0.043266,0.047145,0.043024
6.481943,0.041515,0.045245,0.041283
6.515014,0.039783,0.043367,0.039564
6.548085,0.038103,0.041543,0.037898
6.581156,0.036507,0.039807,0.036317
6.614227,0.035019,0.038187,0.034846
6.647299,0.033657,0.036700,0.033499
6.680370,0.032423,0.035352,0.032282
6.713441,0.031310,0.034137,0.031189
6.746512,0.030307,0.033041,0.030205
6.779583,0.029396,0.032045,0.029316
6.812654,0.028563,0.031134,0.028503
6.845725,0.027796,0.030292,0.027752
6.878796,0.027086,0.029510,0.027056
6.911868,0.026431,0.028783,0.026407
6.944939,0.025829,0.028107,0.025805
6.978010,0.025277,0.027480,0.025249
7.011081,0.024772,0.026901,0.024737
7.044152,0.024310,0.026365,0.024268
7.077223,0.023882,0.025865,0.023834
7.110294,0.023481,0.025394,0.023430
7.143366,0.023096,0.024941,0.023046
7.176437,0.022720,0.024499,0.022671
7.209508,0.022345,0.024058,0.022298
7.242579,0.021963,0.023612,0.021916
7.275650,0.021570,0.023155,0.021521
7.308721,0.021160,0.022683,0.021107
7.341792,0.020729,0.022194,0.020670
7.374864,0.020274,0.021686,0.020209
7.407935,0.019793,0.021158,0.019723
7.441006,0.019284,0.020610,0.019211
7.474077,0.018751,0.020042,0.018675
7.507148,0.018195,0.019455,0.018119
7.540219,0.017623,0.018852,0.017545
7.573290,0.017039,0.018235,0.016960
7.606361,0.016449,0.017606,0.016368
7.639433,0.015858,0.016971,0.015774
7.672504,0.015269,0.016332,0.015183
7.705575,0.014684,0.015694,0.014597
7.738646,0.014102,0.015060,0.014016
7.771717,0.013524,0.014434,0.013440
7.804788,0.012949,0.013819,0.012869
7.837859,0.012379,0.013216,0.012304
7.870931,0.011816,0.012627,0.011745
7.904002,0.011264,0.012053,0.011195
7.937073,0.010727,0.011496,0.010659
7.970144,0.010209,0.010956,0.010142
8.003215,0.009715,0.010436,0.009648
8.036286,0.009247,0.009937,0.009180
8.069357,0.008805,0.009462,0.008740
8.102429,0.008388,0.009011,0.008328
8.135500,0.007995,0.008584,0.007941
8.168571,0.007622,0.008181,0.007574
8.201642,0.007266,0.007801,0.007225
8.234713,0.006927,0.007441,0.006890
8.267784,0.006600,0.007098,0.006565
8.300855,0.006285,0.006767,0.006249
8.333927,0.005980,0.006447,0.005943
8.366998,0.005683,0.006135,0.005644
8.400069,0.005394,0.005827,0.005354
8.433140,0.005110,0.005525,0.005071
8.466211,0.004832,0.005227,0.004795
8.499282,0.004559,0.004934,0.004526
8.532353,0.004293,0.004647,0.004263
8.565424,0.004035,0.004370,0.004008
8.598496,0.003788,0.004103,0.003761
8.631567,0.003554,0.003849,0.003527
8.664638,0.003334,0.003610,0.003307
8.697709,0.003129,0.003388,0.003102
8.730780,0.002940,0.003183,0.002914
8.763851,0.002766,0.002994,0.002743
8.796922,0.002606,0.002820,0.002586
8.829994,0.002457,0.002661,0.002442
8.863065,0.002319,0.002513,0.002307
8.896136,0.002191,0.002374,0.002182
8.929207,0.002073,0.002245,0.002064
8.962278,0.001964,0.002123,0.001954
8.995349,0.001864,0.002010,0.001852
9.028420,0.001774,0.001907,0.001761
9.061492,0.001692,0.001812,0.001679
9.094563,0.001618,0.001728,0.001607
9.127634,0.001552,0.001654,0.001544
9.160705,0.001491,0.001589,0.001487
9.193776,0.001435,0.001532,0.001434
9.226847,0.001384,0.001479,0.001384
9.259918,0.001337,0.001431,0.001337
9.292989,0.001292,0.001385,0.001291
9.326061,0.001251,0.001340,0.001247
9.359132,0.001212,0.001296,0.001205
9.392203,0.001174,0.001254,0.001166
9.425274,0.001137,0.001212,0.001129
9.458345,0.001100,0.001172,0.001094
9.491416,0.001062,0.001133,0.001059
9.524487,0.001025,0.001095,0.001023
9.557559,0.000987,0.001057,0.000986
9.590630,0.000949,0.001019,0.000948
9.623701,0.000913,0.000980,0.000910
9.656772,0.000877,0.000942,0.000872
9.689843,0.000843,0.000903,0.000837
9.722914,0.000811,0.000864,0.000803
9.755985,0.000779,0.000827,0.000772
9.789057,0.000749,0.000792,0.000743
9.822128,0.000718,0.000757,0.000715
9.855199,0.000687,0.000724,0.000687
9.888270,0.000657,0.000692,0.000658
9.921341,0.000628,0.000660,0.000628
9.954412,0.000600,0.000629,0.000598
9.987483,0.000573,0.000599,0.000570
10.020554,0.000548,0.000571,0.000543
10.053626,0.000524,0.000544,0.000518
10.086697,0.000502,0.000520,0.000496
10.119768,0.000480,0.000498,0.000476
10.152839,0.000459,0.000478,0.000457
10.185910,0.000438,0.000459,0.000438
10.218981,0.000418,0.000441,0.000418
10.252052,0.000398,0.000423,0.000399
10.285124,0.000380,0.000404,0.000379
10.318195,0.000363,0.000385,0.000360
10.351266,0.000347,0.000366,0.000343
10.384337,0.000332,0.000347,0.000327
10.417408,0.000317,0.000329,0.000312
10.450479,0.000302,0.000312,0.000299
10.483550,0.000286,0.000296,0.000285
10.516622,0.000270,0.000281,0.000270
10.549693,0.000253,0.000266,0.000255
10.582764,0.000237,0.000250,0.000238
10.615835,0.000221,0.000235,0.000221
10.648906,0.000206,0.000219,0.000205
10.681977,0.000193,0.000203,0.000190
10.715048,0.000180,0.000188,0.000176
10.748120,0.000168,0.000174,0.000165
10.781191,0.000157,0.000162,0.000155
10.814262,0.000146,0.000151,0.000145
10.847333,0.000135,0.000142,0.000136
10.880404,0.000124,0.000133,0.000126
10.913475,0.000114,0.000124,0.000116
10.946546,0.000106,0.000115,0.000106
10.979617,0.000099,0.000107,0.000098
11.012689,0.000093,0.000098,0.000091
11.045760,0.000089,0.000091,0.000085
11.078831,0.000085,0.000084,0.000082
11.111902,0.000080,0.000079,0.000079
11.144973,0.000076,0.000075,0.000076
11.178044,0.000071,0.000071,0.000072
11.211115,0.000065,0.000068,0.000068
11.244187,0.000060,0.000065,0.000062
11.277258,0.000056,0.000061,0.000057
11.310329,0.000053,0.000057,0.000052
11.343400,0.000050,0.000054,0.000048
11.376471,0.000049,0.000050,0.000046
11.409542,0.000048,0.000048,0.000046
11.442613,0.000047,0.000046,0.000046
11.475685,0.000045,0.000044,0.000046
11.508756,0.000043,0.000043,0.000044
11.541827,0.000040,0.000042,0.000042
11.574898,0.000036,0.000040,0.000038
11.607969,0.000033,0.000038,0.000034
11.641040,0.000031,0.000035,0.000031
11.674111,0.000030,0.000032,0.000028
11.707182,0.000029,0.000029,0.000027
11.740254,0.000029,0.000027,0.000027
11.773325,0.000028,0.000026,0.000027
11.806396,0.000027,0.000025,0.000027
11.839467,0.000025,0.000025,0.000027
11.872538,0.000023,0.000024,0.000025
11.905609,0.000020,0.000023,0.000022
11.938680,0.000018,0.000022,0.000019
11.971752,0.000017,0.000020,0.000016
12.004823,0.000016,0.000018,0.000015
12.037894,0.000017,0.000017,0.000014
12.070965,0.000017,0.000015,0.000015
12.104036,0.000018,0.000015,0.000016
12.137107,0.000017,0.000015,0.000018
12.170178,0.000016,0.000015,0.000018
12.203250,0.000015,0.000016,0.000017
12.236321,0.000013,0.000016,0.000015
12.269392,0.000011,0.000015,0.000012
12.302463,0.000010,0.000014,0.000010
12.335534,0.000010,0.000012,0.000009
12.368605,0.000011,0.000011,0.000008
12.401676,0.000012,0.000010,0.000009
12.434747,0.000012,0.000010,0.000011
12.467819,0.000012,0.000010,0.000012
12.500890,0.000011,0.000010,0.000013
12.533961,0.000010,0.000011,0.000012
12.567032,0.000008,0.000011,0.000010
12.600103,0.000007,0.000010,0.000007
12.633174,0.000006,0.000009,0.000005
12.666245,0.000006,0.000007,0.000004
12.699317,0.000006,0.000006,0.000004
12.732388,0.000007,0.000005,0.000005
12.765459,0.000007,0.000005,0.000006
12.798530,0.000007,0.000005,0.000007
12.831601,0.000006,0.000005,0.000008
12.864672,0.000005,0.000006,0.000007
12.897743,0.000004,0.000006,0.000005
12.930815,0.000002,0.000005,0.000003
12.963886,0.000002,0.000005,0.000001
12.996957,0.000002,0.000003,0.000000
13.030028,0.000002,0.000002,0.000000
13.063099,0.000003,0.000002,0.000001
13.096170,0.000004,0.000002,0.000003
13.129241,0.000004,0.000002,0.000004
13.162313,0.000004,0.000003,0.000005
13.195384,0.000003,0.000003,0.000005
13.228455,0.000001,0.000004,0.000003
13.261526,0.000000,0.000003,0.000001
13.294597,-0.000000,0.000002,-0.000000
13.327668,0.000000,0.000002,-0.000001
13.360739,0.000001,0.000001,-0.000001
13.393810,0.000002,0.000000,0.000000
13.426882,0.000003,0.000000,0.000002
13.459953,0.000003,0.000001,0.000003
13.493024,0.000003,0.000002,0.000004
13.526095,0.000002,0.000002,0.000004
13.559166,0.000001,0.000003,0.000002
13.592237,-0.000000,0.000002,0.000001
13.625308,-0.000001,0.000002,-0.000001
13.658380,-0.000001,0.000001,-0.000002
13.691451,0.000000,-0.000000,-0.000002
13.724522,0.000001,-0.000001,-0.000000
13.757593,0.000002,-0.000000,0.000001
13.790664,0.000002,0.000000,0.000003
13.823735,0.000002,0.000001,0.000003
13.856806,0.000001,0.000001,0.000003
13.889878,0.000000,0.000002,0.000002
13.922949,-0.000001,0.000002,0.000000
13.956020,-0.000001,0.000001,-0.000001
13.989091,-0.000001,0.000000,-0.000002
14.022162,-0.000000,-0.000001,-0.000002
14.055233,0.000001,-0.000001,-0.000001
14.088304,0.000002,-0.000001,0.000001
14.121375,0.000002,-0.000000,0.000002
14.154447,0.000002,0.000000,0.000003
14.187518,0.000001,0.000001,0.000003
14.220589,-0.000000,0.000001,0.000001
14.253660,-0.000001,0.000001,-0.000000
14.286731,-0.000001,0.000001,-0.000002
14.319802,-0.000001,0.000000,-0.000002
14.352873,-0.000000,-0.000001,-0.000002
14.385945,0.000001,-0.000001,-0.000001
14.419016,0.000001,-0.000001,0.000001
14.452087,0.000002,-0.000000,0.000002
14.485158,0.000001,0.000000,0.000003
14.518229,0.000001,0.000001,0.000002
14.551300,-0.000000,0.000001,0.000001
14.584371,-0.000001,0.000001,-0.000000
14.617443,-0.000001,0.000001,-0.000002
14.650514,-0.000001,-0.000000,-0.000002
14.683585,-0.000000,-0.000001,-0.000002
14.716656,0.000000,-0.000001,-0.000001
14.749727,0.000001,-0.000001,0.000000
14.782798,0.000002,-0.000000,0.000002
14.815869,0.000001,0.000000,0.000002
14.848940,0.000001,0.000001,0.000002
14.882012,-0.000000,0.000001,0.000001
14.915083,-0.000001,0.000001,-0.000000
14.948154,-0.000001,0.000001,-0.000002
14.981225,-0.000001,-0.000000,-0.000002
15.014296,-0.000001,-0.000001,-0.000002
15.047367,0.000000,-0.000001,-0.000001
15.080438,0.000001,-0.000001,0.000000
15.113510,0.000001,-0.000000,0.000002
15.146581,0.000001,0.000000,0.000002
15.179652,0.000001,0.000001,0.000002
15.212723,-0.000000,0.000001,0.000001
15.245794,-0.000001,0.000001,-0.000000
15.278865,-0.000001,0.000000,-0.000002
15.311936,-0.000001,-0.000000,-0.000002
15.345008,-0.000001,-0.000001,-0.000002
15.378079,0.000000,-0.000001,-0.000001
15.411150,0.000001,-0.000001,0.000000
15.444221,0.000001,-0.000000,0.000002
15.477292,0.000001,0.000000,0.000002
15.510363,0.000001,0.000001,0.000002
15.543434,-0.000000,0.000001,0.000001
15.576505,-0.000001,0.000001,-0.000000
15.609577,-0.000001,0.000000,-0.000002
15.642648,-0.000001,-0.000000,-0.000002
15.675719,-0.000001,-0.000001,-0.000002
15.708790,0.000000,-0.000001,-0.000001
15.741861,0.000001,-0.000001,0.000000
15.774932,0.000001,-0.000000,0.000002
15.808003,0.000001,0.000000,0.000002
15.841075,0.000001,0.000001,0.000002
15.874146,-0.000000,0.000001,0.000001
15.907217,-0.000001,0.000001,-0.000000
15.940288,-0.000001,0.000000,-0.000001
15.973359,-0.000001,-0.000000,-0.000002
16.006430,-0.000001,-0.000001,-0.000002
16.039501,0.000000,-0.000001,-0.000001
16.072573,0.000001,-0.000001,0.000000
16.105644,0.000001,-0.000000,0.000001
16.138715,0.000001,0.000000,0.000002
16.171786,0.000001,0.000001,0.000002
16.204857,-0.000000,0.000001,0.000001
16.237928,-0.000001,0.000001,-0.000000
16.270999,-0.000001,0.000000,-0.000001
16.304071,-0.000001,-0.000000,-0.000002
16.337142,-0.000001,-0.000001,-0.000002
16.370213,0.000000,-0.000001,-0.000001
16.403284,0.000001,-0.000001,0.000000
16.436355,0.000001,-0.000000,0.000001
16.469426,0.000001,0.000000,0.000002
16.502497,0.000001,0.000001,0.000002
16.535568,-0.000000,0.000001,0.000001
16.568640,-0.000001,0.000001,-0.000000
16.601711,-0.000001,0.000000,-0.000001
16.634782,-0.000001,-0.000000,-0.000002
16.667853,-0.000001,-0.000001,-0.000002
16.700924,0.000000,-0.000001,-0.000001
16.733995,0.000001,-0.000001,0.000000
16.767066,0.000001,-0.000000,0.000001
16.800138,0.000001,0.000000,0.000002
16.833209,0.000001,0.000001,0.000002
16.866280,-0.000000,0.000001,0.000001
16.899351,-0.000001,0.000001,-0.000000
16.932422,-0.000001,0.000000,-0.000001
16.965493,-0.000001,-0.000000,-0.000002
16.998564,-0.000001,-0.000001,-0.000002
17.031636,0.000000,-0.000001,-0.000001
17.064707,0.000001,-0.000001,0.000000
17.097778,0.000001,-0.000000,0.000001
17.130849,0.000001,0.000000,0.000002
17.163920,0.000001,0.000001,0.000002
17.196991,-0.000000,0.000001,0.000001
17.230062,-0.000001,0.000001,-0.000000
17.263133,-0.000001,0.000000,-0.000001
17.296205,-0.000001,-0.000000,-0.000002
17.329276,-0.000000,-0.000001,-0.000002
17.362347,0.000000,-0.000001,-0.000001
17.395418,0.000001,-0.000001,0.000000
17.428489,0.000001,-0.000000,0.000001
17.461560,0.000001,0.000000,0.000002
17.494631,0.000000,0.000001,0.000002
17.527703,-0.000000,0.000001,0.000001
17.560774,-0.000001,0.000001,-0.000000
17.593845,-0.000001,0.000000,-0.000001
17.626916,-0.000001,-0.000000,-0.000002
17.659987,-0.000000,-0.000001,-0.000002
17.693058,0.000000,-0.000001,-0.000001
17.726129,0.000001,-0.000001,0.000000
17.759201,0.000001,-0.000000,0.000001
17.792272,0.000001,0.000000,0.000002
17.825343,0.000000,0.000001,0.000002
17.858414,-0.000000,0.000001,0.000001
17.891485,-0.000001,0.000001,-0.000000
17.924556,-0.000001,0.000000,-0.000001
17.957627,-0.000001,-0.000000,-0.000002
17.990698,-0.000000,-0.000001,-0.000002
18.023770,0.000000,-0.000001,-0.000001
18.056841,0.000001,-0.000001,0.000000
18.089912,0.000001,-0.000000,0.000001
18.122983,0.000001,0.000000,0.000002
18.156054,0.000000,0.000001,0.000002
18.189125,-0.000000,0.000001,0.000001
18.222196,-0.000001,0.000001,-0.000000
18.255268,-0.000001,0.000000,-0.000001
18.288339,-0.000001,-0.000000,-0.000002
18.321410,-0.000000,-0.000001,-0.000002
18.354481,0.000000,-0.000001,-0.000001
18.387552,0.000001,-0.000001,0.000000
18.420623,0.000001,-0.000000,0.000001
18.453694,0.000001,0.000000,0.000002
18.486766,0.000000,0.000000,0.000001
18.519837,-0.000000,0.000001,0.000001
18.552908,-0.000001,0.000001,-0.000000
18.585979,-0.000001,0.000000,-0.000001
18.619050,-0.000001,-0.000000,-0.000002
18.652121,-0.000000,-0.000001,-0.000001
18.685192,0.000000,-0.000001,-0.000001
18.718264,0.000001,-0.000001,0.000000
18.751335,0.000001,-0.000000,0.000001
18.784406,0.000001,0.000000,0.000002
18.817477,0.000000,0.000000,0.000001
18.850548,-0.000000,0.000001,0.000001
18.883619,-0.000001,0.000001,-0.000000
18.916690,-0.000001,0.000000,-0.000001
18.949761,-0.000001,-0.000000,-0.000002
18.982833,-0.000000,-0.000000,-0.000001
19.015904,0.000000,-0.000001,-0.000001
19.048975,0.000001,-0.000001,0.000000
19.082046,0.000001,-0.000000,0.000001
19.115117,0.000001,0.000000,0.000002
19.148188,0.000000,0.000000,0.000001
19.181259,-0.000000,0.000001,0.000001
19.214331,-0.000001,0.000001,-0.000000
19.247402,-0.000001,0.000000,-0.000001
19.280473,-0.000001,-0.000000,-0.000001
19.313544,-0.000000,-0.000000,-0.000001
19.346615,0.000000,-0.000001,-0.000001
19.379686,0.000001,-0.000001,0.000000
19.412757,0.000001,-0.000000,0.000001
19.445829,0.000001,0.000000,0.000001
19.478900,0.000000,0.000000,0.000001
19.511971,-0.000000,0.000001,0.000001
19.545042,-0.000001,0.000001,-0.000000
19.578113,-0.000001,0.000000,-0.000001
19.611184,-0.000001,-0.000000,-0.000001
19.644255,-0.000000,-0.000000,-0.000001
19.677326,0.000000,-0.000001,-0.000001
19.710398,0.000001,-0.000001,0.000000
19.743469,0.000001,-0.000000,0.000001
19.776540,0.000001,0.000000,0.000001
19.809611,0.000000,0.000000,0.000001
19.842682,-0.000000,0.000001,0.000001
19.875753,-0.000001,0.000001,-0.000000
19.908824,-0.000001,0.000000,-0.000001
19.941896,-0.000001,-0.000000,-0.000001
19.974967,-0.000000,-0.000000,-0.000001
20.008038,0.000000,-0.000001,-0.000001
20.041109,0.000001,-0.000001,0.000000
20.074180,0.000001,-0.000000,0.000001
20.107251,0.000001,0.000000,0.000001
20.140322,0.000000,0.000000,0.000001
20.173394,-0.000000,0.000001,0.000001
20.206465,-0.000001,0.000001,-0.000000
20.239536,-0.000001,0.000000,-0.000001
20.272607,-0.000001,-0.000000,-0.000001
20.305678,-0.000000,-0.000000,-0.000001
20.338749,0.000000,-0.000001,-0.000001
20.371820,0.000001,-0.000001,0.000000
20.404891,0.000001,-0.000000,0.000001
20.437963,0.000001,0.000000,0.000001
20.471034,0.000000,0.000000,0.000001
20.504105,-0.000000,0.000001,0.000001
20.537176,-0.000001,0.000001,-0.000000
20.570247,-0.000001,0.000000,-0.000001
20.603318,-0.000001,-0.000000,-0.000001
20.636389,-0.000000,-0.000000,-0.000001
20.669461,0.000000,-0.000001,-0.000001
20.702532,0.000001,-0.000001,0.000000
20.735603,0.000001,-0.000000,0.000001
20.768674,0.000001,0.000000,0.000001
20.801745,0.000000,0.000000,0.000001
20.834816,-0.000000,0.000001,0.000001
20.867887,-0.000001,0.000001,-0.000000
20.900959,-0.000001,0.000000,-0.000001
20.934030,-0.000001,-0.000000,-0.000001
20.967101,-0.000000,-0.000000,-0.000001
21.000172,0.000000,-0.000001,-0.000001
21.033243,0.000001,-0.000001,0.000000
21.066314,0.000001,-0.000000,0.000001
21.099385,0.000001,0.000000,0.000001
21.132457,0.000000,0.000000,0.000001
21.165528,-0.000000,0.000001,0.000001
21.198599,-0.000001,0.000000,-0.000000
21.231670,-0.000001,0.000000,-0.000001
21.264741,-0.000001,-0.000000,-0.000001
21.297812,-0.000000,-0.000000,-0.000001
21.330883,0.000000,-0.000001,-0.000001
21.363954,0.000001,-0.000001,0.000000
21.397026,0.000001,-0.000000,0.000001
21.430097,0.000001,0.000000,0.000001
21.463168,0.000000,0.000000,0.000001
21.496239,-0.000000,0.000001,0.000001
21.529310,-0.000001,0.000000,-0.000000
21.562381,-0.000001,0.000000,-0.000001
21.595452,-0.000001,-0.000000,-0.000001
21.628524,-0.000000,-0.000000,-0.000001
21.661595,0.000000,-0.000001,-0.000001
21.694666,0.000001,-0.000000,0.000000
21.727737,0.000001,-0.000000,0.000001
21.760808,0.000001,0.000000,0.000001
21.793879,0.000000,0.000000,0.000001
21.826950,-0.000000,0.000001,0.000001
21.860022,-0.000001,0.000000,-0.000000
21.893093,-0.000001,0.000000,-0.000001
21.926164,-0.000001,-0.000000,-0.000001
21.959235,-0.000000,-0.000000,-0.000001
21.992306,0.000000,-0.000001,-0.000001
22.025377,0.000000,-0.000000,0.000000
22.058448,0.000001,-0.000000,0.000001
22.091519,0.000001,0.000000,0.000001
22.124591,0.000000,0.000000,0.000001
22.157662,-0.000000,0.000000,0.000001
22.190733,-0.000000,0.000000,-0.000000
22.223804,-0.000001,0.000000,-0.000001
22.256875,-0.000001,-0.000000,-0.000001
22.289946,-0.000000,-0.000000,-0.000001
22.323017,0.000000,-0.000000,-0.000001
22.356089,0.000000,-0.000000,0.000000
22.389160,0.000001,-0.000000,0.000001
22.422231,0.000001,0.000000,0.000001
22.455302,0.000000,0.000000,0.000001
22.488373,-0.000000,0.000000,0.000001
22.521444,-0.000000,0.000000,-0.000000
22.554515,-0.000001,0.000000,-0.000001
22.587587,-0.000001,-0.000000,-0.000001
22.620658,-0.000000,-0.000000,-0.000001
22.653729,0.000000,-0.000000,-0.000001
22.686800,0.000000,-0.000000,0.000000
22.719871,0.000001,-0.000000,0.000001
22.752942,0.000001,0.000000,0.000001
22.786013,0.000000,0.000000,0.000001
22.819084,-0.000000,0.000000,0.000001
22.852156,-0.000000,0.000000,-0.000000
22.885227,-0.000001,0.000000,-0.000001
22.918298,-0.000001,-0.000000,-0.000001
22.951369,-0.000000,-0.000000,-0.000001
22.984440,0.000000,-0.000000,-0.000001
23.017511,0.000000,-0.000000,0.000000
23.050582,0.000001,-0.000000,0.000001
23.083654,0.000001,0.000000,0.000001
23.116725,0.000000,0.000000,0.000001
23.149796,-0.000000,0.000000,0.000001
23.182867,-0.000000,0.000000,-0.000000
23.215938,-0.000001,0.000000,-0.000001
23.249009,-0.000001,-0.000000,-0.000001
23.282080,-0.000000,-0.000000,-0.000001
23.315152,0.000000,-0.000000,-0.000001
23.348223,0.000000,-0.000000,0.000000
23.381294,0.000001,-0.000000,0.000001
23.414365,0.000001,0.000000,0.000001
23.447436,0.000000,0.000000,0.000001
23.480507,-0.000000,0.000000,0.000001
23.513578,-0.000000,0.000000,-0.000000
23.546650,-0.000001,0.000000,-0.000001
23.579721,-0.000001,-0.000000,-0.000001
23.612792,-0.000000,-0.000000,-0.000001
23.645863,0.000000,-0.000000,-0.000001
23.678934,0.000000,-0.000000,0.000000
23.712005,0.000001,-0.000000,0.000001
23.745076,0.000001,0.000000,0.000001
23.778147,0.000000,0.000000,0.000001
23.811219,-0.000000,0.000000,0.000001
23.844290,-0.000000,0.000000,-0.000000
23.877361,-0.000001,0.000000,-0.000001
23.910432,-0.000001,-0.000000,-0.000001
23.943503,-0.000000,-0.000000,-0.000001
23.976574,0.000000,-0.000000,-0.000001
24.009645,0.000000,-0.000000,0.000000
24.042717,0.000001,-0.000000,0.000001
24.075788,0.000001,0.000000,0.000001
24.108859,0.000000,0.000000,0.000001
24.141930,-0.000000,0.000000,0.000001
24.175001,-0.000000,0.000000,-0.000000
24.208072,-0.000001,0.000000,-0.000001
24.241143,-0.000001,-0.000000,-0.000001
24.274215,-0.000000,-0.000000,-0.000001
24.307286,0.000000,-0.000000,-0.000001
24.340357,0.000000,-0.000000,0.000000
24.373428,0.000001,-0.000000,0.000001
24.406499,0.000001,0.000000,0.000001
24.439570,0.000000,0.000000,0.000001
24.472641,-0.000000,0.000000,0.000001
24.505712,-0.000000,0.000000,-0.000000
24.538784,-0.000001,0.000000,-0.000001
24.571855,-0.000001,-0.000000,-0.000001
24.604926,-0.000000,-0.000000,-0.000001
24.637997,0.000000,-0.000000,-0.000001
24.671068,0.000000,-0.000000,0.000000
24.704139,0.000001,-0.000000,0.000001
24.737210,0.000001,0.000000,0.000001
24.770282,0.000000,0.000000,0.000001
24.803353,-0.000000,0.000000,0.000000
24.836424,-0.000000,0.000000,-0.000000
24.869495,-0.000001,0.000000,-0.000001
24.902566,-0.000001,-0.000000,-0.000001
24.935637,-0.000000,-0.000000,-0.000001
24.968708,0.000000,-0.000000,-0.000000
25.001780,0.000000,-0.000000,0.000000
25.034851,0.000001,-0.000000,0.000001
25.067922,0.000001,0.000000,0.000001
25.100993,0.000000,0.000000,0.000001
25.134064,-0.000000,0.000000,0.000000
25.167135,-0.000000,0.000000,-0.000000
25.200206,-0.000001,0.000000,-0.000001
25.233277,-0.000001,-0.000000,-0.000001
25.266349,-0.000000,-0.000000,-0.000001
25.299420,0.000000,-0.000000,-0.000000
25.332491,0.000000,-0.000000,0.000000
25.365562,0.000001,-0.000000,0.000001
25.398633,0.000001,0.000000,0.000001
25.431704,0.000000,0.000000,0.000001
25.464775,-0.000000,0.000000,0.000000
25.497847,-0.000000,0.000000,-0.000000
25.530918,-0.000001,0.000000,-0.000001
25.563989,-0.000001,-0.000000,-0.000001
25.597060,-0.000000,-0.000000,-0.000001
25.630131,0.000000,-0.000000,-0.000000
25.663202,0.000000,-0.000000,0.000000
25.696273,0.000001,-0.000000,0.000001
25.729345,0.000001,0.000000,0.000001
25.762416,0.000000,0.000000,0.000001
25.795487,-0.000000,0.000000,0.000000
25.828558,-0.000000,0.000000,-0.000000
25.861629,-0.000001,0.000000,-0.000001
25.894700,-0.000001,-0.000000,-0.000001
25.927771,-0.000000,-0.000000,-0.000001
25.960842,0.000000,-0.000000,-0.000000
25.993914,0.000000,-0.000000,0.000000
26.026985,0.000001,-0.000000,0.000001
26.060056,0.000000,0.000000,0.000001
26.093127,0.000000,0.000000,0.000001
26.126198,-0.000000,0.000000,0.000000
26.159269,-0.000000,0.000000,-0.000000
26.192340,-0.000001,0.000000,-0.000001
26.225412,-0.000000,-0.000000,-0.000001
26.258483,-0.000000,-0.000000,-0.000001
26.291554,0.000000,-0.000000,-0.000000
26.324625,0.000000,-0.000000,0.000000
26.357696,0.000001,-0.000000,0.000001
26.390767,0.000000,0.000000,0.000001
26.423838,0.000000,0.000000,0.000001
26.456910,-0.000000,0.000000,0.000000
26.489981,-0.000000,0.000000,-0.000000
26.523052,-0.000001,0.000000,-0.000001
26.556123,-0.000000,-0.000000,-0.000001
26.589194,-0.000000,-0.000000,-0.000001
26.622265,0.000000,-0.000000,-0.000000
26.655336,0.000000,-0.000000,0.000000
26.688408,0.000000,-0.000000,0.000001
26.721479,0.000000,0.000000,0.000001
26.754550,0.000000,0.000000,0.000001
26.787621,-0.000000,0.000000,0.000000
26.820692,-0.000000,0.000000,-0.000000
26.853763,-0.000000,0.000000,-0.000001
26.886834,-0.000000,-0.000000,-0.000001
26.919905,-0.000000,-0.000000,-0.000001
26.952977,0.000000,-0.000000,-0.000000
26.986048,0.000000,-0.000000,0.000000
27.019119,0.000000,-0.000000,0.000001
27.052190,0.000000,0.000000,0.000001
27.085261,0.000000,0.000000,0.000001
27.118332,-0.000000,0.000000,0.000000
27.151403,-0.000000,0.000000,-0.000000
27.184475,-0.000000,0.000000,-0.000001
27.217546,-0.000000,-0.000000,-0.000001
27.250617,-0.000000,-0.000000,-0.000001
27.283688,0.000000,-0.000000,-0.000000
27.316759,0.000000,-0.000000,0.000000
27.349830,0.000000,-0.000000,0.000001
27.382901,0.000000,0.000000,0.000001
27.415973,0.000000,0.000000,0.000001
27.449044,-0.000000,0.000000,0.000000
27.482115,-0.000000,0.000000,-0.000000
27.515186,-0.000000,0.000000,-0.000001
27.548257,-0.000000,-0.000000,-0.000001
27.581328,-0.000000,-0.000000,-0.000001
27.614399,0.000000,-0.000000,-0.000000
27.647470,0.000000,-0.000000,0.000000
27.680542,0.000000,-0.000000,0.000000
27.713613,0.000000,0.000000,0.000001
27.746684,0.000000,0.000000,0.000001
27.779755,-0.000000,0.000000,0.000000
27.812826,-0.000000,0.000000,-0.000000
27.845897,-0.000000,0.000000,-0.000000
27.878968,-0.000000,-0.000000,-0.000001
27.912040,-0.000000,-0.000000,-0.000001
27.945111,0.000000,-0.000000,-0.000000
27.978182,0.000000,-0.000000,0.000000
28.011253,0.000000,-0.000000,0.000000
28.044324,0.000000,0.000000,0.000001
28.077395,0.000000,0.000000,0.000001
28.110466,-0.000000,0.000000,0.000000
28.143538,-0.000000,0.000000,-0.000000
28.176609,-0.000000,0.000000,-0.000000
28.209680,-0.000000,-0.000000,-0.000001
28.242751,-0.000000,-0.000000,-0.000001
28.275822,0.000000,-0.000000,-0.000000
28.308893,0.000000,-0.000000,0.000000
28.341964,0.000000,-0.000000,0.000000
28.375035,0.000000,0.000000,0.000001
28.408107,0.000000,0.000000,0.000001
28.441178,-0.000000,0.000000,0.000000
28.474249,-0.000000,0.000000,-0.000000
28.507320,-0.000000,0.000000,-0.000000
28.540391,-0.000000,-0.000000,-0.000001
28.573462,-0.000000,-0.000000,-0.000001
28.606533,0.000000,-0.000000,-0.000000
28.639605,0.000000,-0.000000,0.000000
28.672676,0.000000,-0.000000,0.000000
28.705747,0.000000,0.000000,0.000001
28.738818,0.000000,0.000000,0.000001
28.771889,-0.000000,0.000000,0.000000
28.804960,-0.000000,0.000000,-0.000000
28.838031,-0.000000,0.000000,-0.000000
28.871103,-0.000000,-0.000000,-0.000001
28.904174,-0.000000,-0.000000,-0.000001
28.937245,0.000000,-0.000000,-0.000000
28.970316,0.000000,-0.000000,0.000000
29.003387,0.000000,-0.000000,0.000000
29.036458,0.000000,0.000000,0.000001
29.069529,0.000000,0.000000,0.000001
29.102601,-0.000000,0.000000,0.000000
29.135672,-0.000000,0.000000,-0.000000
29.168743,-0.000000,0.000000,-0.000000
29.201814,-0.000000,-0.000000,-0.000001
29.234885,-0.000000,-0.000000,-0.000001
29.267956,0.000000,-0.000000,-0.000000
29.301027,0.000000,-0.000000,0.000000
29.334098,0.000000,-0.000000,0.000000
29.367170,0.000000,0.000000,0.000001
29.400241,0.000000,0.000000,0.000001
29.433312,-0.000000,0.000000,0.000000
29.466383,-0.000000,0.000000,-0.000000
29.499454,-0.000000,0.000000,-0.000000
29.532525,-0.000000,-0.000000,-0.000001
29.565596,-0.000000,-0.000000,-0.000001
29.598668,0.000000,-0.000000,-0.000000
29.631739,0.000000,-0.000000,0.000000
29.664810,0.000000,-0.000000,0.000000
29.697881,0.000000,0.000000,0.000001
29.730952,0.000000,0.000000,0.000001
29.764023,-0.000000,0.000000,0.000000
29.797094,-0.000000,0.000000,-0.000000
29.830166,-0.000000,0.000000,-0.000000
29.863237,-0.000000,-0.000000,-0.000001
29.896308,-0.000000,-0.000000,-0.000001
29.929379,0.000000,-0.000000,-0.000000
29.962450,0.000000,-0.000000,0.000000
29.995521,0.000000,-0.000000,0.000000
30.028592,0.000000,0.000000,0.000001
30.061663,0.000000,0.000000,0.000001
30.094735,-0.000000,0.000000,0.000000
30.127806,-0.000000,0.000000,-0.000000
30.160877,-0.000000,0.000000,-0.000000
30.193948,-0.000000,-0.000000,-0.000001
30.227019,-0.000000,-0.000000,-0.000001
30.260090,0.000000,-0.000000,-0.000000
30.293161,0.000000,-0.000000,0.000000
30.326233,0.000000,-0.000000,0.000000
30.359304,0.000000,0.000000,0.000001
30.392375,0.000000,0.000000,0.000001
30.425446,-0.000000,0.000000,0.000000
30.458517,-0.000000,0.000000,-0.000000
30.491588,-0.000000,0.000000,-0.000000
30.524659,-0.000000,-0.000000,-0.000001
30.557731,-0.000000,-0.000000,-0.000001
30.590802,0.000000,-0.000000,-0.000000
30.623873,0.000000,-0.000000,0.000000
30.656944,0.000000,-0.000000,0.000000
30.690015,0.000000,0.000000,0.000001
30.723086,0.000000,0.000000,0.000001
30.756157,-0.000000,0.000000,0.000000
30.789228,-0.000000,0.000000,-0.000000
30.822300,-0.000000,0.000000,-0.000000
30.855371,-0.000000,-0.000000,-0.000001
30.888442,-0.000000,-0.000000,-0.000001
30.921513,0.000000,-0.000000,-0.000000
30.954584,0.000000,-0.000000,0.000000
30.987655,0.000000,-0.000000,0.000000
31.020726,0.000000,0.000000,0.000001
31.053798,0.000000,0.000000,0.000001
31.086869,-0.000000,0.000000,0.000000
31.119940,-0.000000,0.000000,-0.000000
31.153011,-0.000000,0.000000,-0.000000
31.186082,-0.000000,-0.000000,-0.000001
31.219153,-0.000000,-0.000000,-0.000001
31.252224,0.000000,-0.000000,-0.000000
31.285296,0.000000,-0.000000,0.000000
31.318367,0.000000,-0.000000,0.000000
31.351438,0.000000,0.000000,0.000001
31.384509,0.000000,0.000000,0.000001
31.417580,-0.000000,0.000000,0.000000
31.450651,-0.000000,0.000000,-0.000000
31.483722,-0.000000,0.000000,-0.000000
31.516794,-0.000000,-0.000000,-0.000001
31.549865,-0.000000,-0.000000,-0.000001
31.582936,0.000000,-0.000000,-0.000000
31.616007,0.000000,-0.000000,0.000000
31.649078,0.000000,-0.000000,0.000000
31.682149,0.000000,0.000000,0.000001
31.715220,0.000000,0.000000,0.000001
31.748291,-0.000000,0.000000,0.000000
31.781363,-0.000000,0.000000,-0.000000
31.814434,-0.000000,0.000000,-0.000000
31.847505,-0.000000,-0.000000,-0.000001
31.880576,-0.000000,-0.000000,-0.000001
31.913647,0.000000,-0.000000,-0.000000
31.946718,0.000000,-0.000000,0.000000
31.979789,0.000000,-0.000000,0.000000
32.012861,0.000000,0.000000,0.000001
32.045932,0.000000,0.000000,0.000001
32.079003,-0.000000,0.000000,0.000000
32.112074,-0.000000,0.000000,-0.000000
32.145145,-0.000000,0.000000,-0.000000
32.178216,-0.000000,-0.000000,-0.000001
32.211287,-0.000000,-0.000000,-0.000001
32.244359,0.000000,-0.000000,-0.000000
32.277430,0.000000,-0.000000,0.000000
32.310501,0.000000,-0.000000,0.000000
32.343572,0.000000,0.000000,0.000001
32.376643,0.000000,0.000000,0.000001
32.409714,-0.000000,0.000000,0.000000
32.442785,-0.000000,0.000000,-0.000000
32.475856,-0.000000,0.000000,-0.000000
32.508928,-0.000000,-0.000000,-0.000001
32.541999,-0.000000,-0.000000,-0.000001
32.575070,0.000000,-0.000000,-0.000000
32.608141,0.000000,-0.000000,0.000000
32.641212,0.000000,-0.000000,0.000000
32.674283,0.000000,0.000000,0.000001
32.707354,0.000000,0.000000,0.000001
32.740426,-0.000000,0.000000,0.000000
32.773497,-0.000000,0.000000,-0.000000
32.806568,-0.000000,0.000000,-0.000000
32.839639,-0.000000,-0.000000,-0.000001
32.872710,-0.000000,-0.000000,-0.000001
32.905781,0.000000,-0.000000,-0.000000
32.938852,0.000000,-0.000000,0.000000
32.971924,0.000000,-0.000000,0.000000
33.004995,0.000000,0.000000,0.000001
33.038066,0.000000,0.000000,0.000001
33.071137,-0.000000,0.000000,0.000000
33.104208,-0.000000,0.000000,-0.000000
33.137279,-0.000000,0.000000,-0.000000
33.170350,-0.000000,-0.000000,-0.000001
33.203421,-0.000000,-0.000000,-0.000001
33.236493,0.000000,-0.000000,-0.000000
33.269564,0.000000,-0.000000,0.000000
33.302635,0.000000,-0.000000,0.000000
33.335706,0.000000,0.000000,0.000001
33.368777,0.000000,0.000000,0.000001
33.401848,-0.000000,0.000000,0.000000
33.434919,-0.000000,0.000000,-0.000000
33.467991,-0.000000,0.000000,-0.000000
33.501062,-0.000000,-0.000000,-0.000001
33.534133,-0.000000,-0.000000,-0.000001
33.567204,0.000000,-0.000000,-0.000000
33.600275,0.000000,-0.000000,0.000000
33.633346,0.000000,-0.000000,0.000000
33.666417,0.000000,0.000000,0.000001
33.699489,0.000000,0.000000,0.000000
33.732560,-0.000000,0.000000,0.000000
33.765631,-0.000000,0.000000,-0.000000
33.798702,-0.000000,0.000000,-0.000000
33.831773,-0.000000,-0.000000,-0.000001
33.864844,-0.000000,-0.000000,-0.000000
33.897915,0.000000,-0.000000,-0.000000
33.930987,0.000000,-0.000000,0.000000
33.964058,0.000000,-0.000000,0.000000
33.997129,0.000000,0.000000,0.000001
34.030200,0.000000,0.000000,0.000000
34.063271,-0.000000,0.000000,0.000000
34.096342,-0.000000,0.000000,-0.000000
34.129413,-0.000000,0.000000,-0.000000
34.162484,-0.000000,-0.000000,-0.000000
34.195556,-0.000000,-0.000000,-0.000000
34.228627,0.000000,-0.000000,-0.000000
34.261698,0.000000,-0.000000,0.000000
34.294769,0.000000,-0.000000,0.000000
34.327840,0.000000,0.000000,0.000000
34.360911,0.000000,0.000000,0.000000
34.393982,-0.000000,0.000000,0.000000
34.427054,-0.000000,0.000000,-0.000000
34.460125,-0.000000,0.000000,-0.000000
34.493196,-0.000000,-0.000000,-0.000000
34.526267,-0.000000,-0.000000,-0.000000
34.559338,0.000000,-0.000000,-0.000000
34.592409,0.000000,-0.000000,0.000000
34.625480,0.000000,-0.000000,0.000000
34.658552,0.000000,0.000000,0.000000
34.691623,0.000000,0.000000,0.000000
34.724694,-0.000000,0.000000,0.000000
34.757765,-0.000000,0.000000,-0.000000
34.790836,-0.000000,0.000000,-0.000000
34.823907,-0.000000,-0.000000,-0.000000
34.856978,-0.000000,-0.000000,-0.000000
34.890049,0.000000,-0.000000,-0.000000
34.923121,0.000000,-0.000000,0.000000
34.956192,0.000000,-0.000000,0.000000
34.989263,0.000000,0.000000,0.000000
35.022334,0.000000,0.000000,0.000000
35.055405,-0.000000,0.000000,0.000000
35.088476,-0.000000,0.000000,-0.000000
35.121547,-0.000000,0.000000,-0.000000
35.154619,-0.000000,-0.000000,-0.000000
35.187690,-0.000000,-0.000000,-0.000000
35.220761,0.000000,-0.000000,-0.000000
35.253832,0.000000,-0.000000,0.000000
35.286903,0.000000,-0.000000,0.000000
35.319974,0.000000,0.000000,0.000000
35.353045,0.000000,0.000000,0.000000
35.386117,-0.000000,0.000000,0.000000
35.419188,-0.000000,0.000000,-0.000000
35.452259,-0.000000,0.000000,-0.000000
35.485330,-0.000000,-0.000000,-0.000000
35.518401,-0.000000,-0.000000,-0.000000
35.551472,0.000000,-0.000000,-0.000000
35.584543,0.000000,-0.000000,0.000000
35.617614,0.000000,-0.000000,0.000000
35.650686,0.000000,0.000000,0.000000
35.683757,0.000000,0.000000,0.000000
35.716828,-0.000000,0.000000,0.000000
35.749899,-0.000000,0.000000,-0.000000
35.782970,-0.000000,0.000000,-0.000000
35.816041,-0.000000,-0.000000,-0.000000
35.849112,-0.000000,-0.000000,-0.000000
35.882184,0.000000,-0.000000,-0.000000
35.915255,0.000000,-0.000000,0.000000
35.948326,0.000000,-0.000000,0.000000
35.981397,0.000000,0.000000,0.000000
36.014468,0.000000,0.000000,0.000000
36.047539,-0.000000,0.000000,0.000000
36.080610,-0.000000,0.000000,-0.000000
36.113682,-0.000000,0.000000,-0.000000
36.146753,-0.000000,-0.000000,-0.000000
36.179824,-0.000000,-0.000000,-0.000000
36.212895,0.000000,-0.000000,-0.000000
36.245966,0.000000,-0.000000,0.000000
36.279037,0.000000,-0.000000,0.000000
36.312108,0.000000,0.000000,0.000000
36.345179,0.000000,0.000000,0.000000
36.378251,-0.000000,0.000000,0.000000
36.411322,-0.000000,0.000000,-0.000000
36.444393,-0.000000,0.000000,-0.000000
36.477464,-0.000000,-0.000000,-0.000000
36.510535,-0.000000,-0.000000,-0.000000
36.543606,0.000000,-0.000000,-0.000000
36.576677,0.000000,-0.000000,0.000000
36.609749,0.000000,-0.000000,0.000000
36.642820,0.000000,0.000000,0.000000
36.675891,0.000000,0.000000,0.000000
36.708962,-0.000000,0.000000,0.000000
36.742033,-0.000000,0.000000,-0.000000
36.775104,-0.000000,0.000000,-0.000000
36.808175,-0.000000,-0.000000,-0.000000
36.841247,-0.000000,-0.000000,-0.000000
36.874318,0.000000,-0.000000,-0.000000
36.907389,0.000000,-0.000000,0.000000
36.940460,0.000000,-0.000000,0.000000
36.973531,0.000000,0.000000,0.000000
37.006602,0.000000,0.000000,0.000000
37.039673,-0.000000,0.000000,0.000000
37.072745,-0.000000,0.000000,-0.000000
37.105816,-0.000000,0.000000,-0.000000
37.138887,-0.000000,-0.000000,-0.000000
37.171958,-0.000000,-0.000000,-0.000000
37.205029,0.000000,-0.000000,-0.000000
37.238100,0.000000,-0.000000,0.000000
37.271171,0.000000,-0.000000,0.000000
37.304242,0.000000,0.000000,0.000000
37.337314,0.000000,0.000000,0.000000
37.370385,-0.000000,0.000000,0.000000
37.403456,-0.000000,0.000000,-0.000000
37.436527,-0.000000,0.000000,-0.000000
37.469598,-0.000000,-0.000000,-0.000000
37.502669,-0.000000,-0.000000,-0.000000
37.535740,0.000000,-0.000000,-0.000000
37.568812,0.000000,-0.000000,0.000000
37.601883,0.000000,-0.000000,0.000000
37.634954,0.000000,0.000000,0.000000
37.668025,0.000000,0.000000,0.000000
37.701096,-0.000000,0.000000,0.000000
37.734167,-0.000000,0.000000,-0.000000
37.767238,-0.000000,0.000000,-0.000000
37.800310,-0.000000,-0.000000,-0.000000
37.833381,-0.000000,-0.000000,-0.000000
37.866452,0.000000,-0.000000,-0.000000
37.899523,0.000000,-0.000000,0.000000
37.932594,0.000000,-0.000000,0.000000
37.965665,0.000000,0.000000,0.000000
37.998736,0.000000,0.000000,0.000000
38.031807,-0.000000,0.000000,0.000000
38.064879,-0.000000,0.000000,-0.000000
38.097950,-0.000000,0.000000,-0.000000
38.131021,-0.000000,-0.000000,-0.000000
38.164092,-0.000000,-0.000000,-0.000000
38.197163,0.000000,-0.000000,-0.000000
38.230234,0.000000,-0.000000,0.000000
38.263305,0.000000,-0.000000,0.000000
38.296377,0.000000,0.000000,0.000000
38.329448,0.000000,0.000000,0.000000
38.362519,-0.000000,0.000000,0.000000
38.395590,-0.000000,0.000000,-0.000000
38.428661,-0.000000,0.000000,-0.000000
38.461732,-0.000000,-0.000000,-0.000000
38.494803,-0.000000,-0.000000,-0.000000
38.527875,0.000000,-0.000000,-0.000000
38.560946,0.000000,-0.000000,0.000000
38.594017,0.000000,-0.000000,0.000000
38.627088,0.000000,0.000000,0.000000
38.660159,0.000000,0.000000,0.000000
38.693230,0.000000,0.000000,0.000000
38.726301,-0.000000,0.000000,-0.000000
38.759372,-0.000000,0.000000,-0.000000
38.792444,-0.000000,-0.000000,-0.000000
38.825515,-0.000000,-0.000000,-0.000000
38.858586,-0.000000,-0.000000,-0.000000
38.891657,0.000000,-0.000000,0.000000
38.924728,0.000000,-0.000000,0.000000
38.957799,0.000000,0.000000,0.000000
38.990870,0.000000,0.000000,0.000000
39.023942,0.000000,0.000000,0.000000
39.057013,-0.000000,0.000000,-0.000000
39.090084,-0.000000,0.000000,-0.000000
39.123155,-0.000000,-0.000000,-0.000000
39.156226,-0.000000,-0.000000,-0.000000
39.189297,-0.000000,-0.000000,-0.000000
39.222368,0.000000,-0.000000,0.000000
39.255440,0.000000,-0.000000,0.000000
39.288511,0.000000,0.000000,0.000000
39.321582,0.000000,0.000000,0.000000
39.354653,0.000000,0.000000,0.000000
39.387724,-0.000000,0.000000,-0.000000
39.420795,-0.000000,0.000000,-0.000000
39.453866,-0.000000,-0.000000,-0.000000
39.486938,-0.000000,-0.000000,-0.000000
39.520009,-0.000000,-0.000000,-0.000000
39.553080,0.000000,-0.000000,0.000000
39.586151,0.000000,-0.000000,0.000000
39.619222,0.000000,0.000000,0.000000
39.652293,0.000000,0.000000,0.000000
39.685364,0.000000,0.000000,0.000000
39.718435,-0.000000,0.000000,-0.000000
39.751507,-0.000000,0.000000,-0.000000
39.784578,-0.000000,-0.000000,-0.000000
39.817649,-0.000000,-0.000000,-0.000000
39.850720,-0.000000,-0.000000,-0.000000
39.883791,0.000000,-0.000000,0.000000
39.916862,0.000000,-0.000000,0.000000
39.949933,0.000000,0.000000,0.000000
39.983005,0.000000,0.000000,0.000000
40.016076,0.000000,0.000000,0.000000
40.049147,-0.000000,0.000000,-0.000000
40.082218,-0.000000,0.000000,-0.000000
40.115289,-0.000000,-0.000000,-0.000000
40.148360,-0.000000,-0.000000,-0.000000
40.181431,-0.000000,-0.000000,-0.000000
40.214503,0.000000,-0.000000,0.000000
40.247574,0.000000,-0.000000,0.000000
40.280645,0.000000,0.000000,0.000000
40.313716,0.000000,0.000000,0.000000
40.346787,0.000000,0.000000,0.000000
40.379858,-0.000000,0.000000,-0.000000
40.412929,-0.000000,0.000000,-0.000000
40.446000,-0.000000,-0.000000,-0.000000
40.479072,-0.000000,-0.000000,-0.000000
40.512143,-0.000000,-0.000000,-0.000000
40.545214,0.000000,-0.000000,0.000000
40.578285,0.000000,-0.000000,0.000000
40.611356,0.000000,0.000000,0.000000
40.644427,0.000000,0.000000,0.000000
40.677498,0.000000,0.000000,0.000000
40.710570,-0.000000,0.000000,-0.000000
40.743641,-0.000000,0.000000,-0.000000
40.776712,-0.000000,-0.000000,-0.000000
40.809783,-0.000000,-0.000000,-0.000000
40.842854,-0.000000,-0.000000,-0.000000
40.875925,0.000000,-0.000000,0.000000
40.908996,0.000000,-0.000000,0.000000
40.942068,0.000000,0.000000,0.000000
40.975139,0.000000,0.000000,0.000000
41.008210,0.000000,0.000000,0.000000
41.041281,-0.000000,0.000000,-0.000000
41.074352,-0.000000,0.000000,-0.000000
41.107423,-0.000000,-0.000000,-0.000000
41.140494,-0.000000,-0.000000,-0.000000
41.173565,-0.000000,-0.000000,-0.000000
41.206637,0.000000,-0.000000,0.000000
41.239708,0.000000,-0.000000,0.000000
41.272779,0.000000,-0.000000,0.000000
41.305850,0.000000,0.000000,0.000000
41.338921,0.000000,0.000000,0.000000
41.371992,-0.000000,0.000000,-0.000000
41.405063,-0.000000,0.000000,-0.000000
41.438135,-0.000000,-0.000000,-0.000000
41.471206,-0.000000,-0.000000,-0.000000
41.504277,-0.000000,-0.000000,-0.000000
41.537348,0.000000,-0.000000,0.000000
41.570419,0.000000,-0.000000,0.000000
41.603490,0.000000,-0.000000,0.000000
41.636561,0.000000,0.000000,0.000000
41.669633,0.000000,0.000000,0.000000
41.702704,-0.000000,0.000000,-0.000000
41.735775,-0.000000,0.000000,-0.000000
41.768846,-0.000000,-0.000000,-0.000000
41.801917,-0.000000,-0.000000,-0.000000
41.834988,-0.000000,-0.000000,-0.000000
41.868059,0.000000,-0.000000,0.000000
41.901131,0.000000,-0.000000,0.000000
41.934202,0.000000,-0.000000,0.000000
41.967273,0.000000,0.000000,0.000000
42.000344,0.000000,0.000000,0.000000
42.033415,-0.000000,0.000000,0.000000
42.066486,-0.000000,0.000000,-0.000000
42.099557,-0.000000,-0.000000,-0.000000
42.132628,-0.000000,-0.000000,-0.000000
42.165700,-0.000000,-0.000000,-0.000000
42.198771,0.000000,-0.000000,-0.000000
42.231842,0.000000,-0.000000,0.000000
42.264913,0.000000,-0.000000,0.000000
42.297984,0.000000,0.000000,0.000000
42.331055,0.000000,0.000000,0.000000
42.364126,-0.000000,0.000000,0.000000
42.397198,-0.000000,0.000000,-0.000000
42.430269,-0.000000,-0.000000,-0.000000
42.463340,-0.000000,-0.000000,-0.000000
42.496411,-0.000000,-0.000000,-0.000000
42.529482,0.000000,-0.000000,-0.000000
42.562553,0.000000,-0.000000,0.000000
42.595624,0.000000,-0.000000,0.000000
42.628696,0.000000,0.000000,0.000000
42.661767,0.000000,0.000000,0.000000
42.694838,-0.000000,0.000000,0.000000
42.727909,-0.000000,0.000000,-0.000000
42.760980,-0.000000,-0.000000,-0.000000
42.794051,-0.000000,-0.000000,-0.000000
42.827122,-0.000000,-0.000000,-0.000000
42.860193,0.000000,-0.000000,-0.000000
42.893265,0.000000,-0.000000,0.000000
42.926336,0.000000,-0.000000,0.000000
42.959407,0.000000,0.000000,0.000000
42.992478,0.000000,0.000000,0.000000
43.025549,-0.000000,0.000000,0.000000
43.058620,-0.000000,0.000000,-0.000000
43.091691,-0.000000,-0.000000,-0.000000
43.124763,-0.000000,-0.000000,-0.000000
43.157834,-0.000000,-0.000000,-0.000000
43.190905,0.000000,-0.000000,-0.000000
43.223976,0.000000,-0.000000,0.000000
43.257047,0.000000,-0.000000,0.000000
43.290118,0.000000,0.000000,0.000000
43.323189,0.000000,0.000000,0.000000
43.356261,-0.000000,0.000000,0.000000
43.389332,-0.000000,0.000000,-0.000000
43.422403,-0.000000,0.000000,-0.000000
43.455474,-0.000000,-0.000000,-0.000000
43.488545,-0.000000,-0.000000,-0.000000
43.521616,0.000000,-0.000000,-0.000000
43.554687,0.000000,-0.000000,0.000000
43.587758,0.000000,-0.000000,0.000000
43.620830,0.000000,0.000000,0.000000
43.653901,0.000000,0.000000,0.000000
43.686972,-0.000000,0.000000,0.000000
43.720043,-0.000000,0.000000,-0.000000
43.753114,-0.000000,0.000000,-0.000000
43.786185,-0.000000,-0.000000,-0.000000
43.819256,-0.000000,-0.000000,-0.000000
43.852328,0.000000,-0.000000,-0.000000
43.885399,0.000000,-0.000000,0.000000
43.918470,0.000000,-0.000000,0.000000
43.951541,0.000000,0.000000,0.000000
43.984612,0.000000,0.000000,0.000000
44.017683,-0.000000,0.000000,0.000000
44.050754,-0.000000,0.000000,-0.000000
44.083826,-0.000000,0.000000,-0.000000
44.116897,-0.000000,-0.000000,-0.000000
44.149968,-0.000000,-0.000000,-0.000000
44.183039,0.000000,-0.000000,-0.000000
44.216110,0.000000,-0.000000,0.000000
44.249181,0.000000,-0.000000,0.000000
44.282252,0.000000,0.000000,0.000000
44.315323,0.000000,0.000000,0.000000
44.348395,-0.000000,0.000000,0.000000
44.381466,-0.000000,0.000000,-0.000000
44.414537,-0.000000,0.000000,-0.000000
44.447608,-0.000000,-0.000000,-0.000000
44.480679,-0.000000,-0.000000,-0.000000
44.513750,0.000000,-0.000000,-0.000000
44.546821,0.000000,-0.000000,0.000000
44.579893,0.000000,-0.000000,0.000000
44.612964,0.000000,0.000000,0.000000
44.646035,0.000000,0.000000,0.000000
44.679106,-0.000000,0.000000,0.000000
44.712177,-0.000000,0.000000,-0.000000
44.745248,-0.000000,0.000000,-0.000000
44.778319,-0.000000,-0.000000,-0.000000
44.811391,-0.000000,-0.000000,-0.000000
44.844462,0.000000,-0.000000,-0.000000
44.877533,0.000000,-0.000000,0.000000
44.910604,0.000000,-0.000000,0.000000
44.943675,0.000000,0.000000,0.000000
44.976746,0.000000,0.000000,0.000000
45.009817,-0.000000,0.000000,0.000000
45.042889,-0.000000,0.000000,-0.000000
45.075960,-0.000000,0.000000,-0.000000
45.109031,-0.000000,-0.000000,-0.000000
45.142102,-0.000000,-0.000000,-0.000000
45.175173,0.000000,-0.000000,-0.000000
45.208244,0.000000,-0.000000,0.000000
45.241315,0.000000,-0.000000,0.000000
45.274386,0.000000,0.000000,0.000000
45.307458,0.000000,0.000000,0.000000
45.340529,-0.000000,0.000000,0.000000
45.373600,-0.000000,0.000000,-0.000000
45.406671,-0.000000,0.000000,-0.000000
45.439742,-0.000000,-0.000000,-0.000000
45.472813,-0.000000,-0.000000,-0.000000
45.505884,0.000000,-0.000000,-0.000000
45.538956,0.000000,-0.000000,0.000000
45.572027,0.000000,-0.000000,0.000000
45.605098,0.000000,0.000000,0.000000
45.638169,0.000000,0.000000,0.000000
45.671240,-0.000000,0.000000,0.000000
45.704311,-0.000000,0.000000,-0.000000
45.737382,-0.000000,0.000000,-0.000000
45.770454,-0.000000,-0.000000,-0.000000
45.803525,-0.000000,-0.000000,-0.000000
45.836596,0.000000,-0.000000,-0.000000
45.869667,0.000000,-0.000000,0.000000
45.902738,0.000000,-0.000000,0.000000
45.935809,0.000000,0.000000,0.000000
45.968880,0.000000,0.000000,0.000000
46.001951,-0.000000,0.000000,0.000000
46.035023,-0.000000,0.000000,-0.000000
46.068094,-0.000000,0.000000,-0.000000
46.101165,-0.000000,-0.000000,-0.000000
46.134236,-0.000000,-0.000000,-0.000000
46.167307,0.000000,-0.000000,-0.000000
46.200378,0.000000,-0.000000,0.000000
46.233449,0.000000,-0.000000,0.000000
46.266521,0.000000,0.000000,0.000000
46.299592,0.000000,0.000000,0.000000
46.332663,-0.000000,0.000000,0.000000
46.365734,-0.000000,0.000000,-0.000000
46.398805,-0.000000,0.000000,-0.000000
46.431876,-0.000000,-0.000000,-0.000000
46.464947,-0.000000,-0.000000,-0.000000
46.498019,0.000000,-0.000000,-0.000000
46.531090,0.000000,-0.000000,0.000000
46.564161,0.000000,-0.000000,0.000000
46.597232,0.000000,0.000000,0.000000
46.630303,0.000000,0.000000,0.000000
46.663374,-0.000000,0.000000,0.000000
46.696445,-0.000000,0.000000,-0.000000
46.729516,-0.000000,0.000000,-0.000000
46.762588,-0.000000,-0.000000,-0.000000
46.795659,-0.000000,-0.000000,-0.000000
46.828730,0.000000,-0.000000,-0.000000
46.861801,0.000000,-0.000000,0.000000
46.894872,0.000000,-0.000000,0.000000
46.927943,0.000000,0.000000,0.000000
46.961014,0.000000,0.000000,0.000000
46.994086,-0.000000,0.000000,0.000000
47.027157,-0.000000,0.000000,-0.000000
47.060228,-0.000000,0.000000,-0.000000
47.093299,-0.000000,-0.000000,-0.000000
47.126370,-0.000000,-0.000000,-0.000000
47.159441,0.000000,-0.000000,-0.000000
47.192512,0.000000,-0.000000,0.000000
47.225584,0.000000,-0.000000,0.000000
47.258655,0.000000,0.000000,0.000000
47.291726,0.000000,0.000000,0.000000
47.324797,-0.000000,0.000000,0.000000
47.357868,-0.000000,0.000000,-0.000000
47.390939,-0.000000,0.000000,-0.000000
47.424010,-0.000000,-0.000000,-0.000000
47.457082,-0.000000,-0.000000,-0.000000
47.490153,0.000000,-0.000000,-0.000000
47.523224,0.000000,-0.000000,0.000000
47.556295,0.000000,-0.000000,0.000000
47.589366,0.000000,0.000000,0.000000
47.622437,0.000000,0.000000,0.000000
47.655508,-0.000000,0.000000,0.000000
47.688579,-0.000000,0.000000,-0.000000
47.721651,-0.000000,0.000000,-0.000000
47.754722,-0.000000,-0.000000,-0.000000
47.787793,-0.000000,-0.000000,-0.000000
47.820864,0.000000,-0.000000,-0.000000
47.853935,0.000000,-0.000000,0.000000
47.887006,0.000000,-0.000000,0.000000
47.920077,0.000000,0.000000,0.000000
47.953149,0.000000,0.000000,0.000000
47.986220,-0.000000,0.000000,0.000000
48.019291,-0.000000,0.000000,-0.000000
48.052362,-0.000000,0.000000,-0.000000
48.085433,-0.000000,-0.000000,-0.000000
48.118504,-0.000000,-0.000000,-0.000000
48.151575,0.000000,-0.000000,-0.000000
48.184647,0.000000,-0.000000,0.000000
48.217718,0.000000,-0.000000,0.000000
48.250789,0.000000,0.000000,0.000000
48.283860,0.000000,0.000000,0.000000
48.316931,-0.000000,0.000000,0.000000
48.350002,-0.000000,0.000000,-0.000000
48.383073,-0.000000,0.000000,-0.000000
48.416144,-0.000000,-0.000000,-0.000000
48.449216,-0.000000,-0.000000,-0.000000
48.482287,0.000000,-0.000000,-0.000000
48.515358,0.000000,-0.000000,0.000000
48.548429,0.000000,-0.000000,0.000000
48.581500,0.000000,0.000000,0.000000
48.614571,0.000000,0.000000,0.000000
48.647642,-0.000000,0.000000,0.000000
48.680714,-0.000000,0.000000,-0.000000
48.713785,-0.000000,0.000000,-0.000000
48.746856,-0.000000,-0.000000,-0.000000
48.779927,-0.000000,-0.000000,-0.000000
48.812998,0.000000,-0.000000,-0.000000
48.846069,0.000000,-0.000000,0.000000
48.879140,0.000000,-0.000000,0.000000
48.912212,0.000000,0.000000,0.000000
48.945283,0.000000,0.000000,0.000000
48.978354,-0.000000,0.000000,0.000000
49.011425,-0.000000,0.000000,-0.000000
49.044496,-0.000000,0.000000,-0.000000
49.077567,-0.000000,-0.000000,-0.000000
49.110638,-0.000000,-0.000000,-0.000000
49.143709,0.000000,-0.000000,-0.000000
49.176781,0.000000,-0.000000,0.000000
49.209852,0.000000,-0.000000,0.000000
49.242923,0.000000,0.000000,0.000000
49.275994,0.000000,0.000000,0.000000
49.309065,-0.000000,0.000000,0.000000
49.342136,-0.000000,0.000000,-0.000000
49.375207,-0.000000,0.000000,-0.000000
49.408279,-0.000000,-0.000000,-0.000000
49.441350,-0.000000,-0.000000,-0.000000
49.474421,0.000000,-0.000000,-0.000000
49.507492,0.000000,-0.000000,0.000000
49.540563,0.000000,-0.000000,0.000000
49.573634,0.000000,0.000000,0.000000
49.606705,0.000000,0.000000,0.000000
49.639777,-0.000000,0.000000,0.000000
49.672848,-0.000000,0.000000,-0.000000
49.705919,-0.000000,0.000000,-0.000000
49.738990,-0.000000,-0.000000,-0.000000
49.772061,-0.000000,-0.000000,-0.000000
49.805132,0.000000,-0.000000,-0.000000
49.838203,0.000000,-0.000000,0.000000
49.871275,0.000000,-0.000000,0.000000
49.904346,0.000000,0.000000,0.000000
49.937417,0.000000,0.000000,0.000000
49.970488,-0.000000,0.000000,0.000000
50.003559,-0.000000,0.000000,-0.000000
50.036630,-0.000000,0.000000,-0.000000
50.069701,-0.000000,-0.000000,-0.000000
50.102772,-0.000000,-0.000000,-0.000000
50.135844,0.000000,-0.000000,-0.000000
50.168915,0.000000,-0.000000,0.000000
50.201986,0.000000,-0.000000,0.000000
50.235057,0.000000,0.000000,0.000000
50.268128,0.000000,0.000000,0.000000
50.301199,-0.000000,0.000000,0.000000
50.334270,-0.000000,0.000000,-0.000000
50.367342,-0.000000,0.000000,-0.000000
50.400413,-0.000000,-0.000000,-0.000000
50.433484,-0.000000,-0.000000,-0.000000
50.466555,0.000000,-0.000000,-0.000000
50.499626,0.000000,-0.000000,0.000000
50.532697,0.000000,-0.000000,0.000000
50.565768,0.000000,0.000000,0.000000
50.598840,0.000000,0.000000,0.000000
50.631911,-0.000000,0.000000,0.000000
50.664982,-0.000000,0.000000,-0.000000
50.698053,-0.000000,0.000000,-0.000000
50.731124,-0.000000,-0.000000,-0.000000
50.764195,-0.000000,-0.000000,-0.000000
50.797266,0.000000,-0.000000,-0.000000
50.830337,0.000000,-0.000000,0.000000
50.863409,0.000000,-0.000000,0.000000
50.896480,0.000000,0.000000,0.000000
50.929551,0.000000,0.000000,0.000000
50.962622,-0.000000,0.000000,0.000000
50.995693,-0.000000,0.000000,-0.000000
51.028764,-0.000000,0.000000,-0.000000
51.061835,-0.000000,-0.000000,-0.000000
51.094907,-0.000000,-0.000000,-0.000000
51.127978,0.000000,-0.000000,-0.000000
51.161049,0.000000,-0.000000,0.000000
51.194120,0.000000,-0.000000,0.000000
51.227191,0.000000,0.000000,0.000000
51.260262,0.000000,0.000000,0.000000
51.293333,-0.000000,0.000000,0.000000
51.326405,-0.000000,0.000000,-0.000000
51.359476,-0.000000,0.000000,-0.000000
51.392547,-0.000000,-0.000000,-0.000000
51.425618,-0.000000,-0.000000,-0.000000
51.458689,0.000000,-0.000000,-0.000000
51.491760,0.000000,-0.000000,0.000000
51.524831,0.000000,-0.000000,0.000000
51.557902,0.000000,0.000000,0.000000
51.590974,0.000000,0.000000,0.000000
51.624045,-0.000000,0.000000,0.000000
51.657116,-0.000000,0.000000,-0.000000
51.690187,-0.000000,0.000000,-0.000000
51.723258,-0.000000,-0.000000,-0.000000
51.756329,-0.000000,-0.000000,-0.000000
51.789400,0.000000,-0.000000,-0.000000
51.822472,0.000000,-0.000000,0.000000
51.855543,0.000000,-0.000000,0.000000
51.888614,0.000000,0.000000,0.000000
51.921685,0.000000,0.000000,0.000000
51.954756,-0.000000,0.000000,0.000000
51.987827,-0.000000,0.000000,-0.000000
52.020898,-0.000000,0.000000,-0.000000
52.053970,-0.000000,-0.000000,-0.000000
52.087041,-0.000000,-0.000000,-0.000000
52.120112,0.000000,-0.000000,-0.000000
52.153183,0.000000,-0.000000,0.000000
52.186254,0.000000,-0.000000,0.000000
52.219325,0.000000,0.000000,0.000000
52.252396,0.000000,0.000000,0.000000
52.285468,-0.000000,0.000000,0.000000
52.318539,-0.000000,0.000000,-0.000000
52.351610,-0.000000,0.000000,-0.000000
52.384681,-0.000000,-0.000000,-0.000000
52.417752,-0.000000,-0.000000,-0.000000
52.450823,0.000000,-0.000000,-0.000000
52.483894,0.000000,-0.000000,0.000000
52.516965,0.000000,-0.000000,0.000000
52.550037,0.000000,0.000000,0.000000
52.583108,0.000000,0.000000,0.000000
52.616179,-0.000000,0.000000,0.000000
52.649250,-0.000000,0.000000,-0.000000
52.682321,-0.000000,0.000000,-0.000000
52.715392,-0.000000,-0.000000,-0.000000
52.748463,-0.000000,-0.000000,-0.000000
52.781535,0.000000,-0.000000,-0.000000
52.814606,0.000000,-0.000000,0.000000
52.847677,0.000000,-0.000000,0.000000
52.880748,0.000000,0.000000,0.000000
52.913819,0.000000,0.000000,0.000000
52.946890,-0.000000,0.000000,0.000000
52.979961,-0.000000,0.000000,-0.000000
53.013033,-0.000000,0.000000,-0.000000
53.046104,-0.000000,-0.000000,-0.000000
53.079175,-0.000000,-0.000000,-0.000000
53.112246,0.000000,-0.000000,-0.000000
53.145317,0.000000,-0.000000,0.000000
53.178388,0.000000,-0.000000,0.000000
53.211459,0.000000,0.000000,0.000000
53.244530,0.000000,0.000000,0.000000
53.277602,-0.000000,0.000000,0.000000
53.310673,-0.000000,0.000000,-0.000000
53.343744,-0.000000,0.000000,-0.000000
53.376815,-0.000000,-0.000000,-0.000000
53.409886,-0.000000,-0.000000,-0.000000
53.442957,0.000000,-0.000000,-0.000000
53.476028,0.000000,-0.000000,0.000000
53.509100,0.000000,-0.000000,0.000000
53.542171,0.000000,0.000000,0.000000
53.575242,0.000000,0.000000,0.000000
53.608313,-0.000000,0.000000,0.000000
53.641384,-0.000000,0.000000,-0.000000
53.674455,-0.000000,0.000000,-0.000000
53.707526,-0.000000,-0.000000,-0.000000
53.740598,-0.000000,-0.000000,-0.000000
53.773669,0.000000,-0.000000,-0.000000
53.806740,0.000000,-0.000000,0.000000
53.839811,0.000000,-0.000000,0.000000
53.872882,0.000000,0.000000,0.000000
53.905953,0.000000,0.000000,0.000000
53.939024,-0.000000,0.000000,0.000000
53.972095,-0.000000,0.000000,-0.000000
54.005167,-0.000000,0.000000,-0.000000
54.038238,-0.000000,-0.000000,-0.000000
54.071309,-0.000000,-0.000000,-0.000000
54.104380,0.000000,-0.000000,-0.000000
54.137451,0.000000,-0.000000,0.000000
54.170522,0.000000,-0.000000,0.000000
54.203593,0.000000,0.000000,0.000000
54.236665,0.000000,0.000000,0.000000
54.269736,-0.000000,0.000000,0.000000
54.302807,-0.000000,0.000000,-0.000000
54.335878,-0.000000,0.000000,-0.000000
54.368949,-0.000000,-0.000000,-0.000000
54.402020,-0.000000,-0.000000,-0.000000
54.435091,0.000000,-0.000000,-0.000000
54.468163,0.000000,-0.000000,0.000000
54.501234,0.000000,-0.000000,0.000000
54.534305,0.000000,0.000000,0.000000
54.567376,0.000000,0.000000,0.000000
54.600447,-0.000000,0.000000,0.000000
54.633518,-0.000000,0.000000,-0.000000
54.666589,-0.000000,0.000000,-0.000000
54.699660,-0.000000,-0.000000,-0.000000
54.732732,-0.000000,-0.000000,-0.000000
54.765803,0.000000,-0.000000,-0.000000
54.798874,0.000000,-0.000000,0.000000
54.831945,0.000000,-0.000000,0.000000
54.865016,0.000000,0.000000,0.000000
54.898087,0.000000,0.000000,0.000000
54.931158,-0.000000,0.000000,0.000000
54.964230,-0.000000,0.000000,-0.000000
54.997301,-0.000000,0.000000,-0.000000
55.030372,-0.000000,-0.000000,-0.000000
55.063443,-0.000000,-0.000000,-0.000000
55.096514,0.000000,-0.000000,-0.000000
55.129585,0.000000,-0.000000,0.000000
55.162656,0.000000,-0.000000,0.000000
55.195728,0.000000,0.000000,0.000000
55.228799,0.000000,0.000000,0.000000
55.261870,-0.000000,0.000000,0.000000
55.294941,-0.000000,0.000000,-0.000000
55.328012,-0.000000,0.000000,-0.000000
55.361083,-0.000000,-0.000000,-0.000000
55.394154,-0.000000,-0.000000,-0.000000
55.427226,0.000000,-0.000000,-0.000000
55.460297,0.000000,-0.000000,0.000000
55.493368,0.000000,-0.000000,0.000000
55.526439,0.000000,0.000000,0.000000
55.559510,0.000000,0.000000,0.000000
55.592581,-0.000000,0.000000,0.000000
55.625652,-0.000000,0.000000,-0.000000
55.658723,-0.000000,0.000000,-0.000000
55.691795,-0.000000,-0.000000,-0.000000
55.724866,-0.000000,-0.000000,-0.000000
55.757937,0.000000,-0.000000,-0.000000
55.791008,0.000000,-0.000000,0.000000
55.824079,0.000000,-0.000000,0.000000
55.857150,0.000000,0.000000,0.000000
55.890221,0.000000,0.000000,0.000000
55.923293,-0.000000,0.000000,0.000000
55.956364,-0.000000,0.000000,-0.000000
55.989435,-0.000000,0.000000,-0.000000
56.022506,-0.000000,-0.000000,-0.000000
56.055577,-0.000000,-0.000000,-0.000000
56.088648,0.000000,-0.000000,-0.000000
56.121719,0.000000,-0.000000,0.000000
56.154791,0.000000,-0.000000,0.000000
56.187862,0.000000,0.000000,0.000000
56.220933,0.000000,0.000000,0.000000
56.254004,-0.000000,0.000000,0.000000
56.287075,-0.000000,0.000000,-0.000000
56.320146,-0.000000,0.000000,-0.000000
56.353217,-0.000000,-0.000000,-0.000000
56.386288,-0.000000,-0.000000,-0.000000
56.419360,0.000000,-0.000000,-0.000000
56.452431,0.000000,-0.000000,0.000000
56.485502,0.000000,-0.000000,0.000000
56.518573,0.000000,0.000000,0.000000
56.551644,0.000000,0.000000,0.000000
56.584715,-0.000000,0.000000,0.000000
56.617786,-0.000000,0.000000,-0.000000
56.650858,-0.000000,0.000000,-0.000000
56.683929,-0.000000,-0.000000,-0.000000
56.717000,-0.000000,-0.000000,-0.000000
56.750071,0.000000,-0.000000,-0.000000
56.783142,0.000000,-0.000000,0.000000
56.816213,0.000000,-0.000000,0.000000
56.849284,0.000000,0.000000,0.000000
56.882356,0.000000,0.000000,0.000000
56.915427,-0.000000,0.000000,0.000000
56.948498,-0.000000,0.000000,-0.000000
56.981569,-0.000000,0.000000,-0.000000
57.014640,-0.000000,-0.000000,-0.000000
57.047711,-0.000000,-0.000000,-0.000000
57.080782,0.000000,-0.000000,-0.000000
57.113853,0.000000,-0.000000,0.000000
57.146925,0.000000,-0.000000,0.000000
57.179996,0.000000,0.000000,0.000000
57.213067,0.000000,0.000000,0.000000
57.246138,-0.000000,0.000000,0.000000
57.279209,-0.000000,0.000000,-0.000000
57.312280,-0.000000,0.000000,-0.000000
57.345351,-0.000000,-0.000000,-0.000000
57.378423,-0.000000,-0.000000,-0.000000
57.411494,0.000000,-0.000000,-0.000000
57.444565,0.000000,-0.000000,0.000000
57.477636,0.000000,-0.000000,0.000000
57.510707,0.000000,0.000000,0.000000
57.543778,0.000000,0.000000,0.000000
57.576849,-0.000000,0.000000,0.000000
57.609921,-0.000000,0.000000,-0.000000
57.642992,-0.000000,0.000000,-0.000000
57.676063,-0.000000,-0.000000,-0.000000
57.709134,-0.000000,-0.000000,-0.000000
57.742205,0.000000,-0.000000,-0.000000
57.775276,0.000000,-0.000000,0.000000
57.808347,0.000000,-0.000000,0.000000
57.841419,0.000000,0.000000,0.000000
57.874490,0.000000,0.000000,0.000000
57.907561,-0.000000,0.000000,0.000000
57.940632,-0.000000,0.000000,-0.000000
57.973703,-0.000000,0.000000,-0.000000
58.006774,-0.000000,-0.000000,-0.000000
58.039845,-0.000000,-0.000000,-0.000000
58.072916,0.000000,-0.000000,-0.000000
58.105988,0.000000,-0.000000,0.000000
58.139059,0.000000,-0.000000,0.000000
58.172130,0.000000,0.000000,0.000000
58.205201,0.000000,0.000000,0.000000
58.238272,-0.000000,0.000000,0.000000
58.271343,-0.000000,0.000000,-0.000000
58.304414,-0.000000,0.000000,-0.000000
58.337486,-0.000000,-0.000000,-0.000000
58.370557,-0.000000,-0.000000,-0.000000
58.403628,0.000000,-0.000000,-0.000000
58.436699,0.000000,-0.000000,0.000000
58.469770,0.000000,-0.000000,0.000000
58.502841,0.000000,0.000000,0.000000
58.535912,0.000000,0.000000,0.000000
58.568984,-0.000000,0.000000,0.000000
58.602055,-0.000000,0.000000,-0.000000
58.635126,-0.000000,0.000000,-0.000000
58.668197,-0.000000,-0.000000,-0.000000
58.701268,-0.000000,-0.000000,-0.000000
58.734339,0.000000,-0.000000,-0.000000
58.767410,0.000000,-0.000000,0.000000
58.800481,0.000000,-0.000000,0.000000
58.833553,0.000000,0.000000,0.000000
58.866624,0.000000,0.000000,0.000000
58.899695,-0.000000,0.000000,0.000000
58.932766,-0.000000,0.000000,-0.000000
58.965837,-0.000000,0.000000,-0.000000
58.998908,-0.000000,-0.000000,-0.000000
59.031979,-0.000000,-0.000000,-0.000000
59.065051,0.000000,-0.000000,-0.000000
59.098122,0.000000,-0.000000,0.000000
59.131193,0.000000,-0.000000,0.000000
59.164264,0.000000,0.000000,0.000000
59.197335,0.000000,0.000000,0.000000
59.230406,-0.000000,0.000000,0.000000
59.263477,-0.000000,0.000000,-0.000000
59.296549,-0.000000,0.000000,-0.000000
59.329620,-0.000000,-0.000000,-0.000000
59.362691,-0.000000,-0.000000,-0.000000
59.395762,0.000000,-0.000000,-0.000000
59.428833,0.000000,-0.000000,0.000000
59.461904,0.000000,-0.000000,0.000000
59.494975,0.000000,0.000000,0.000000
59.528046,0.000000,0.000000,0.000000
59.561118,-0.000000,0.000000,0.000000
59.594189,-0.000000,0.000000,-0.000000
59.627260,-0.000000,0.000000,-0.000000
59.660331,-0.000000,-0.000000,-0.000000
59.693402,-0.000000,-0.000000,-0.000000
59.726473,0.000000,-0.000000,-0.000000
59.759544,0.000000,-0.000000,0.000000
59.792616,0.000000,-0.000000,0.000000
59.825687,0.000000,0.000000,0.000000
59.858758,0.000000,0.000000,0.000000
59.891829,-0.000000,0.000000,0.000000
59.924900,-0.000000,0.000000,-0.000000
59.957971,-0.000000,0.000000,-0.000000
59.991042,-0.000000,-0.000000,-0.000000
60.024114,-0.000000,-0.000000,-0.000000
60.057185,0.000000,-0.000000,-0.000000
60.090256,0.000000,-0.000000,0.000000
60.123327,0.000000,-0.000000,0.000000
60.156398,0.000000,0.000000,0.000000
60.189469,0.000000,0.000000,0.000000
60.222540,-0.000000,0.000000,0.000000
60.255612,-0.000000,0.000000,-0.000000
60.288683,-0.000000,0.000000,-0.000000
60.321754,-0.000000,-0.000000,-0.000000
60.354825,-0.000000,-0.000000,-0.000000
60.387896,0.000000,-0.000000,-0.000000
60.420967,0.000000,-0.000000,0.000000
60.454038,0.000000,-0.000000,0.000000
60.487109,0.000000,0.000000,0.000000
60.520181,0.000000,0.000000,0.000000
60.553252,-0.000000,0.000000,0.000000
60.586323,-0.000000,0.000000,-0.000000
60.619394,-0.000000,0.000000,-0.000000
60.652465,-0.000000,-0.000000,-0.000000
60.685536,-0.000000,-0.000000,-0.000000
60.718607,0.000000,-0.000000,-0.000000
60.751679,0.000000,-0.000000,0.000000
60.784750,0.000000,-0.000000,0.000000
60.817821,0.000000,0.000000,0.000000
60.850892,0.000000,0.000000,0.000000
60.883963,-0.000000,0.000000,0.000000
60.917034,-0.000000,0.000000,-0.000000
60.950105,-0.000000,0.000000,-0.000000
60.983177,-0.000000,-0.000000,-0.000000
61.016248,-0.000000,-0.000000,-0.000000
61.049319,0.000000,-0.000000,-0.000000
61.082390,0.000000,-0.000000,0.000000
61.115461,0.000000,-0.000000,0.000000
61.148532,0.000000,0.000000,0.000000
61.181603,0.000000,0.000000,0.000000
61.214674,-0.000000,0.000000,0.000000
61.247746,-0.000000,0.000000,-0.000000
61.280817,-0.000000,0.000000,-0.000000
61.313888,-0.000000,-0.000000,-0.000000
61.346959,-0.000000,-0.000000,-0.000000
61.380030,0.000000,-0.000000,-0.000000
61.413101,0.000000,-0.000000,0.000000
61.446172,0.000000,-0.000000,0.000000
61.479244,0.000000,0.000000,0.000000
61.512315,0.000000,0.000000,0.000000
61.545386,-0.000000,0.000000,0.000000
61.578457,-0.000000,0.000000,-0.000000
61.611528,-0.000000,0.000000,-0.000000
61.644599,-0.000000,-0.000000,-0.000000
61.677670,-0.000000,-0.000000,-0.000000
61.710742,0.000000,-0.000000,-0.000000
61.743813,0.000000,-0.000000,0.000000
61.776884,0.000000,-0.000000,0.000000
61.809955,0.000000,0.000000,0.000000
61.843026,0.000000,0.000000,0.000000
61.876097,-0.000000,0.000000,0.000000
61.909168,-0.000000,0.000000,-0.000000
61.942239,-0.000000,0.000000,-0.000000
61.975311,-0.000000,-0.000000,-0.000000
62.008382,-0.000000,-0.000000,-0.000000
62.041453,0.000000,-0.000000,-0.000000
62.074524,0.000000,-0.000000,0.000000
62.107595,0.000000,-0.000000,0.000000
62.140666,0.000000,0.000000,0.000000
62.173737,0.000000,0.000000,0.000000
62.206809,-0.000000,0.000000,0.000000
62.239880,-0.000000,0.000000,-0.000000
62.272951,-0.000000,0.000000,-0.000000
62.306022,-0.000000,-0.000000,-0.000000
62.339093,-0.000000,-0.000000,-0.000000
62.372164,0.000000,-0.000000,-0.000000
62.405235,0.000000,-0.000000,0.000000
62.438307,0.000000,-0.000000,0.000000
62.471378,0.000000,0.000000,0.000000
62.504449,0.000000,0.000000,0.000000
62.537520,-0.000000,0.000000,0.000000
62.570591,-0.000000,0.000000,-0.000000
62.603662,-0.000000,0.000000,-0.000000
62.636733,-0.000000,-0.000000,-0.000000
62.669805,-0.000000,-0.000000,-0.000000
62.702876,0.000000,-0.000000,-0.000000
62.735947,0.000000,-0.000000,0.000000
62.769018,0.000000,-0.000000,0.000000
62.802089,0.000000,0.000000,0.000000
62.835160,0.000000,0.000000,0.000000
62.868231,-0.000000,0.000000,0.000000
62.901302,-0.000000,0.000000,-0.000000
62.934374,-0.000000,0.000000,-0.000000
62.967445,-0.000000,-0.000000,-0.000000
63.000516,-0.000000,-0.000000,-0.000000
63.033587,0.000000,-0.000000,-0.000000
63.066658,0.000000,-0.000000,0.000000
63.099729,0.000000,-0.000000,0.000000
63.132800,0.000000,0.000000,0.000000
63.165872,0.000000,0.000000,0.000000
63.198943,-0.000000,0.000000,0.000000
63.232014,-0.000000,0.000000,-0.000000
63.265085,-0.000000,0.000000,-0.000000
63.298156,-0.000000,-0.000000,-0.000000
63.331227,-0.000000,-0.000000,-0.000000
63.364298,0.000000,-0.000000,-0.000000
63.397370,0.000000,-0.000000,0.000000
63.430441,0.000000,-0.000000,0.000000
63.463512,0.000000,0.000000,0.000000
63.496583,0.000000,0.000000,0.000000
63.529654,-0.000000,0.000000,0.000000
63.562725,-0.000000,0.000000,-0.000000
63.595796,-0.000000,0.000000,-0.000000
63.628867,-0.000000,-0.000000,-0.000000
63.661939,-0.000000,-0.000000,-0.000000
63.695010,0.000000,-0.000000,-0.000000
63.728081,0.000000,-0.000000,0.000000
63.761152,0.000000,-0.000000,0.000000
63.794223,0.000000,0.000000,0.000000
63.827294,0.000000,0.000000,0.000000
63.860365,-0.000000,0.000000,0.000000
63.893437,-0.000000,0.000000,-0.000000
63.926508,-0.000000,0.000000,-0.000000
63.959579,-0.000000,-0.000000,-0.000000
63.992650,-0.000000,-0.000000,-0.000000
64.025721,0.000000,-0.000000,-0.000000
64.058792,0.000000,-0.000000,0.000000
64.091863,0.000000,-0.000000,0.000000
64.124935,0.000000,0.000000,0.000000
64.158006,0.000000,0.000000,0.000000
64.191077,-0.000000,0.000000,0.000000
64.224148,-0.000000,0.000000,-0.000000
64.257219,-0.000000,0.000000,-0.000000
64.290290,-0.000000,-0.000000,-0.000000
64.323361,-0.000000,-0.000000,-0.000000
64.356432,0.000000,-0.000000,-0.000000
64.389504,0.000000,-0.000000,0.000000
64.422575,0.000000,-0.000000,0.000000
64.455646,0.000000,0.000000,0.000000
64.488717,0.000000,0.000000,0.000000
64.521788,-0.000000,0.000000,0.000000
64.554859,-0.000000,0.000000,-0.000000
64.587930,-0.000000,0.000000,-0.000000
64.621002,-0.000000,-0.000000,-0.000000
64.654073,-0.000000,-0.000000,-0.000000
64.687144,0.000000,-0.000000,-0.000000
64.720215,0.000000,-0.000000,0.000000
64.753286,0.000000,-0.000000,0.000000
64.786357,0.000000,0.000000,0.000000
64.819428,0.000000,0.000000,0.000000
64.852500,-0.000000,0.000000,0.000000
64.885571,-0.000000,0.000000,-0.000000
64.918642,-0.000000,0.000000,-0.000000
64.951713,-0.000000,-0.000000,-0.000000
64.984784,-0.000000,-0.000000,-0.000000
65.017855,0.000000,-0.000000,-0.000000
65.050926,0.000000,-0.000000,0.000000
65.083997,0.000000,-0.000000,0.000000
65.117069,0.000000,0.000000,0.000000
65.150140,0.000000,0.000000,0.000000
65.183211,-0.000000,0.000000,0.000000
65.216282,-0.000000,0.000000,-0.000000
65.249353,-0.000000,0.000000,-0.000000
65.282424,-0.000000,-0.000000,-0.000000
65.315495,-0.000000,-0.000000,-0.000000
65.348567,0.000000,-0.000000,-0.000000
65.381638,0.000000,-0.000000,0.000000
65.414709,0.000000,-0.000000,0.000000
65.447780,0.000000,0.000000,0.000000
65.480851,0.000000,0.000000,0.000000
65.513922,-0.000000,0.000000,0.000000
65.546993,-0.000000,0.000000,-0.000000
65.580065,-0.000000,0.000000,-0.000000
65.613136,-0.000000,-0.000000,-0.000000
65.646207,-0.000000,-0.000000,-0.000000
65.679278,0.000000,-0.000000,-0.000000
65.712349,0.000000,-0.000000,0.000000
65.745420,0.000000,-0.000000,0.000000
65.778491,0.000000,0.000000,0.000000
65.811563,0.000000,0.000000,0.000000
65.844634,-0.000000,0.000000,0.000000
65.877705,-0.000000,0.000000,-0.000000
65.910776,-0.000000,0.000000,-0.000000
65.943847,-0.000000,-0.000000,-0.000000
65.976918,-0.000000,-0.000000,-0.000000
66.009989,0.000000,-0.000000,-0.000000
66.043060,0.000000,-0.000000,0.000000
66.076132,0.000000,-0.000000,0.000000
66.109203,0.000000,0.000000,0.000000
66.142274,0.000000,0.000000,0.000000
66.175345,-0.000000,0.000000,0.000000
66.208416,-0.000000,0.000000,-0.000000
66.241487,-0.000000,0.000000,-0.000000
66.274558,-0.000000,-0.000000,-0.000000
66.307630,-0.000000,-0.000000,-0.000000
66.340701,0.000000,-0.000000,-0.000000
66.373772,0.000000,-0.000000,0.000000
66.406843,0.000000,-0.000000,0.000000
66.439914,0.000000,0.000000,0.000000
66.472985,0.000000,0.000000,0.000000
66.506056,-0.000000,0.000000,0.000000
66.539128,-0.000000,0.000000,-0.000000
66.572199,-0.000000,0.000000,-0.000000
66.605270,-0.000000,-0.000000,-0.000000
66.638341,-0.000000,-0.000000,-0.000000
66.671412,0.000000,-0.000000,-0.000000
66.704483,0.000000,-0.000000,0.000000
66.737554,0.000000,-0.000000,0.000000
66.770625,0.000000,0.000000,0.000000
66.803697,0.000000,0.000000,0.000000
66.836768,-0.000000,0.000000,0.000000
66.869839,-0.000000,0.000000,-0.000000
66.902910,-0.000000,0.000000,-0.000000
66.935981,-0.000000,-0.000000,-0.000000
66.969052,-0.000000,-0.000000,-0.000000
67.002123,0.000000,-0.000000,-0.000000
67.035195,0.000000,-0.000000,0.000000
67.068266,0.000000,-0.000000,0.000000
67.101337,0.000000,0.000000,0.000000
67.134408,0.000000,0.000000,0.000000
67.167479,-0.000000,0.000000,0.000000
67.200550,-0.000000,0.000000,-0.000000
67.233621,-0.000000,0.000000,-0.000000
67.266693,-0.000000,-0.000000,-0.000000
67.299764,-0.000000,-0.000000,-0.000000
67.332835,0.000000,-0.000000,-0.000000
67.365906,0.000000,-0.000000,0.000000
67.398977,0.000000,-0.000000,0.000000
67.432048,0.000000,0.000000,0.000000
67.465119,0.000000,0.000000,0.000000
67.498190,-0.000000,0.000000,0.000000
67.531262,-0.000000,0.000000,-0.000000
67.564333,-0.000000,0.000000,-0.000000
67.597404,-0.000000,-0.000000,-0.000000
67.630475,-0.000000,-0.000000,-0.000000
67.663546,0.000000,-0.000000,-0.000000
67.696617,0.000000,-0.000000,0.000000
67.729688,0.000000,-0.000000,0.000000
67.762760,0.000000,0.000000,0.000000
67.795831,0.000000,0.000000,0.000000
67.828902,-0.000000,0.000000,0.000000
67.861973,-0.000000,0.000000,-0.000000
67.895044,-0.000000,0.000000,-0.000000
67.928115,-0.000000,-0.000000,-0.000000
67.961186,-0.000000,-0.000000,-0.000000
67.994258,0.000000,-0.000000,-0.000000
68.027329,0.000000,-0.000000,0.000000
68.060400,0.000000,-0.000000,0.000000
68.093471,0.000000,0.000000,0.000000
68.126542,0.000000,0.000000,0.000000
68.159613,-0.000000,0.000000,0.000000
68.192684,-0.000000,0.000000,-0.000000
68.225756,-0.000000,0.000000,-0.000000
68.258827,-0.000000,-0.000000,-0.000000
68.291898,-0.000000,-0.000000,-0.000000
68.324969,0.000000,-0.000000,-0.000000
68.358040,0.000000,-0.000000,0.000000
68.391111,0.000000,-0.000000,0.000000
68.424182,0.000000,0.000000,0.000000
68.457253,0.000000,0.000000,0.000000
68.490325,-0.000000,0.000000,0.000000
68.523396,-0.000000,0.000000,-0.000000
68.556467,-0.000000,0.000000,-0.000000
68.589538,-0.000000,-0.000000,-0.000000
68.622609,-0.000000,-0.000000,-0.000000
68.655680,0.000000,-0.000000,-0.000000
68.688751,0.000000,-0.000000,0.000000
68.721823,0.000000,-0.000000,0.000000
68.754894,0.000000,0.000000,0.000000
68.787965,0.000000,0.000000,0.000000
68.821036,-0.000000,0.000000,0.000000
68.854107,-0.000000,0.000000,-0.000000
68.887178,-0.000000,0.000000,-0.000000
68.920249,-0.000000,-0.000000,-0.000000
68.953321,-0.000000,-0.000000,-0.000000
68.986392,0.000000,-0.000000,-0.000000
69.019463,0.000000,-0.000000,0.000000
69.052534,0.000000,-0.000000,0.000000
69.085605,0.000000,0.000000,0.000000
69.118676,0.000000,0.000000,0.000000
69.151747,-0.000000,0.000000,0.000000
69.184818,-0.000000,0.000000,-0.000000
69.217890,-0.000000,0.000000,-0.000000
69.250961,-0.000000,-0.000000,-0.000000
69.284032,-0.000000,-0.000000,-0.000000
69.317103,0.000000,-0.000000,-0.000000
69.350174,0.000000,-0.000000,0.000000
69.383245,0.000000,-0.000000,0.000000
69.416316,0.000000,0.000000,0.000000
69.449388,0.000000,0.000000,0.000000
69.482459,-0.000000,0.000000,0.000000
69.515530,-0.000000,0.000000,-0.000000
69.548601,-0.000000,0.000000,-0.000000
69.581672,-0.000000,-0.000000,-0.000000
69.614743,-0.000000,-0.000000,-0.000000
69.647814,0.000000,-0.000000,-0.000000
69.680886,0.000000,-0.000000,0.000000
69.713957,0.000000,-0.000000,0.000000
69.747028,0.000000,0.000000,0.000000
69.780099,0.000000,0.000000,0.000000
69.813170,-0.000000,0.000000,0.000000
69.846241,-0.000000,0.000000,-0.000000
69.879312,-0.000000,0.000000,-0.000000
69.912383,-0.000000,-0.000000,-0.000000
69.945455,-0.000000,-0.000000,-0.000000
69.978526,0.000000,-0.000000,-0.000000
70.011597,0.000000,-0.000000,0.000000
70.044668,0.000000,-0.000000,0.000000
70.077739,0.000000,0.000000,0.000000
70.110810,0.000000,0.000000,0.000000
70.143881,-0.000000,0.000000,0.000000
70.176953,-0.000000,0.000000,-0.000000
70.210024,-0.000000,0.000000,-0.000000
70.243095,-0.000000,-0.000000,-0.000000
70.276166,-0.000000,-0.000000,-0.000000
70.309237,0.000000,-0.000000,-0.000000
70.342308,0.000000,-0.000000,0.000000
70.375379,0.000000,-0.000000,0.000000
70.408451,0.000000,0.000000,0.000000
70.441522,0.000000,0.000000,0.000000
70.474593,-0.000000,0.000000,0.000000
70.507664,-0.000000,0.000000,-0.000000
70.540735,-0.000000,0.000000,-0.000000
70.573806,-0.000000,-0.000000,-0.000000
70.606877,-0.000000,-0.000000,-0.000000
70.639949,0.000000,-0.000000,-0.000000
70.673020,0.000000,-0.000000,0.000000
70.706091,0.000000,-0.000000,0.000000
70.739162,0.000000,0.000000,0.000000
70.772233,0.000000,0.000000,0.000000
70.805304,-0.000000,0.000000,0.000000
70.838375,-0.000000,0.000000,-0.000000
70.871446,-0.000000,0.000000,-0.000000
70.904518,-0.000000,-0.000000,-0.000000
70.937589,-0.000000,-0.000000,-0.000000
70.970660,0.000000,-0.000000,-0.000000
71.003731,0.000000,-0.000000,0.000000
71.036802,0.000000,-0.000000,0.000000
71.069873,0.000000,0.000000,0.000000
71.102944,0.000000,0.000000,0.000000
71.136016,-0.000000,0.000000,0.000000
71.169087,-0.000000,0.000000,-0.000000
71.202158,-0.000000,0.000000,-0.000000
71.235229,-0.000000,-0.000000,-0.000000
71.268300,-0.000000,-0.000000,-0.000000
71.301371,0.000000,-0.000000,-0.000000
71.334442,0.000000,-0.000000,0.000000
71.367514,0.000000,-0.000000,0.000000
71.400585,0.000000,0.000000,0.000000
71.433656,0.000000,0.000000,0.000000
71.466727,-0.000000,0.000000,0.000000
71.499798,-0.000000,0.000000,-0.000000
71.532869,-0.000000,0.000000,-0.000000
71.565940,-0.000000,-0.000000,-0.000000
71.599011,-0.000000,-0.000000,-0.000000
71.632083,0.000000,-0.000000,-0.000000
71.665154,0.000000,-0.000000,0.000000
71.698225,0.000000,-0.000000,0.000000
71.731296,0.000000,0.000000,0.000000
71.764367,0.000000,0.000000,0.000000
71.797438,-0.000000,0.000000,0.000000
71.830509,-0.000000,0.000000,-0.000000
71.863581,-0.000000,0.000000,-0.000000
71.896652,-0.000000,-0.000000,-0.000000
71.929723,-0.000000,-0.000000,-0.000000
71.962794,0.000000,-0.000000,-0.000000
71.995865,0.000000,-0.000000,0.000000
72.028936,0.000000,-0.000000,0.000000
72.062007,0.000000,0.000000,0.000000
72.095079,0.000000,0.000000,0.000000
72.128150,-0.000000,0.000000,0.000000
72.161221,-0.000000,0.000000,-0.000000
72.194292,-0.000000,0.000000,-0.000000
72.227363,-0.000000,-0.000000,-0.000000
72.260434,-0.000000,-0.000000,-0.000000
72.293505,0.000000,-0.000000,-0.000000
72.326576,0.000000,-0.000000,0.000000
72.359648,0.000000,-0.000000,0.000000
72.392719,0.000000,0.000000,0.000000
72.425790,0.000000,0.000000,0.000000
72.458861,-0.000000,0.000000,0.000000
72.491932,-0.000000,0.000000,-0.000000
72.525003,-0.000000,0.000000,-0.000000
72.558074,-0.000000,-0.000000,-0.000000
72.591146,-0.000000,-0.000000,-0.000000
72.624217,0.000000,-0.000000,-0.000000
72.657288,0.000000,-0.000000,0.000000
72.690359,0.000000,-0.000000,0.000000
72.723430,0.000000,0.000000,0.000000
72.756501,0.000000,0.000000,0.000000
72.789572,-0.000000,0.000000,0.000000
72.822644,-0.000000,0.000000,-0.000000
72.855715,-0.000000,0.000000,-0.000000
72.888786,-0.000000,-0.000000,-0.000000
72.921857,-0.000000,-0.000000,-0.000000
72.954928,0.000000,-0.000000,-0.000000
72.987999,0.000000,-0.000000,0.000000
73.021070,0.000000,-0.000000,0.000000
73.054141,0.000000,0.000000,0.000000
73.087213,0.000000,0.000000,0.000000
73.120284,-0.000000,0.000000,0.000000
73.153355,-0.000000,0.000000,-0.000000
73.186426,-0.000000,0.000000,-0.000000
73.219497,-0.000000,-0.000000,-0.000000
73.252568,-0.000000,-0.000000,-0.000000
73.285639,0.000000,-0.000000,-0.000000
73.318711,0.000000,-0.000000,0.000000
73.351782,0.000000,-0.000000,0.000000
73.384853,0.000000,0.000000,0.000000
73.417924,0.000000,0.000000,0.000000
73.450995,-0.000000,0.000000,0.000000
73.484066,-0.000000,0.000000,-0.000000
73.517137,-0.000000,0.000000,-0.000000
73.550209,-0.000000,-0.000000,-0.000000
73.583280,-0.000000,-0.000000,-0.000000
73.616351,0.000000,-0.000000,-0.000000
73.649422,0.000000,-0.000000,0.000000
73.682493,0.000000,-0.000000,0.000000
73.715564,0.000000,0.000000,0.000000
73.748635,0.000000,0.000000,0.000000
73.781707,-0.000000,0.000000,0.000000
73.814778,-0.000000,0.000000,-0.000000
73.847849,-0.000000,0.000000,-0.000000
73.880920,-0.000000,-0.000000,-0.000000
73.913991,-0.000000,-0.000000,-0.000000
73.947062,0.000000,-0.000000,-0.000000
73.980133,0.000000,-0.000000,0.000000
74.013204,0.000000,-0.000000,0.000000
74.046276,0.000000,0.000000,0.000000
74.079347,0.000000,0.000000,0.000000
74.112418,-0.000000,0.000000,0.000000
74.145489,-0.000000,0.000000,-0.000000
74.178560,-0.000000,0.000000,-0.000000
74.211631,-0.000000,-0.000000,-0.000000
74.244702,-0.000000,-0.000000,-0.000000
74.277774,0.000000,-0.000000,-0.000000
74.310845,0.000000,-0.000000,0.000000
74.343916,0.000000,-0.000000,0.000000
74.376987,0.000000,0.000000,0.000000
74.410058,0.000000,0.000000,0.000000
74.443129,-0.000000,0.000000,0.000000
74.476200,-0.000000,0.000000,-0.000000
74.509272,-0.000000,0.000000,-0.000000
74.542343,-0.000000,-0.000000,-0.000000
74.575414,-0.000000,-0.000000,-0.000000
74.608485,0.000000,-0.000000,-0.000000
74.641556,0.000000,-0.000000,0.000000
74.674627,0.000000,-0.000000,0.000000
74.707698,0.000000,0.000000,0.000000
74.740769,0.000000,0.000000,0.000000
74.773841,-0.000000,0.000000,0.000000
74.806912,-0.000000,0.000000,-0.000000
74.839983,-0.000000,0.000000,-0.000000
74.873054,-0.000000,-0.000000,-0.000000
74.906125,-0.000000,-0.000000,-0.000000
74.939196,0.000000,-0.000000,-0.000000
74.972267,0.000000,-0.000000,0.000000
75.005339,0.000000,-0.000000,0.000000
75.038410,0.000000,0.000000,0.000000
75.071481,0.000000,0.000000,0.000000
75.104552,-0.000000,0.000000,0.000000
75.137623,-0.000000,0.000000,-0.000000
75.170694,-0.000000,0.000000,-0.000000
75.203765,-0.000000,-0.000000,-0.000000
75.236837,-0.000000,-0.000000,-0.000000
75.269908,0.000000,-0.000000,-0.000000
75.302979,0.000000,-0.000000,0.000000
75.336050,0.000000,-0.000000,0.000000
75.369121,0.000000,0.000000,0.000000
75.402192,0.000000,0.000000,0.000000
75.435263,-0.000000,0.000000,0.000000
75.468334,-0.000000,0.000000,-0.000000
75.501406,-0.000000,0.000000,-0.000000
75.534477,-0.000000,-0.000000,-0.000000
75.567548,-0.000000,-0.000000,-0.000000
75.600619,0.000000,-0.000000,-0.000000
75.633690,0.000000,-0.000000,0.000000
75.666761,0.000000,-0.000000,0.000000
75.699832,0.000000,0.000000,0.000000
75.732904,0.000000,0.000000,0.000000
75.765975,-0.000000,0.000000,0.000000
75.799046,-0.000000,0.000000,-0.000000
75.832117,-0.000000,0.000000,-0.000000
75.865188,-0.000000,-0.000000,-0.000000
75.898259,-0.000000,-0.000000,-0.000000
75.931330,0.000000,-0.000000,-0.000000
75.964402,0.000000,-0.000000,0.000000
75.997473,0.000000,-0.000000,0.000000
76.030544,0.000000,0.000000,0.000000
76.063615,0.000000,0.000000,0.000000
76.096686,-0.000000,0.000000,0.000000
76.129757,-0.000000,0.000000,-0.000000
76.162828,-0.000000,0.000000,-0.000000
76.195900,-0.000000,-0.000000,-0.000000
76.228971,-0.000000,-0.000000,-0.000000
76.262042,0.000000,-0.000000,-0.000000
76.295113,0.000000,-0.000000,0.000000
76.328184,0.000000,-0.000000,0.000000
76.361255,0.000000,0.000000,0.000000
76.394326,0.000000,0.000000,0.000000
76.427397,-0.000000,0.000000,0.000000
76.460469,-0.000000,0.000000,-0.000000
76.493540,-0.000000,0.000000,-0.000000
76.526611,-0.000000,-0.000000,-0.000000
76.559682,-0.000000,-0.000000,-0.000000
76.592753,0.000000,-0.000000,-0.000000
76.625824,0.000000,-0.000000,0.000000
76.658895,0.000000,-0.000000,0.000000
76.691967,0.000000,0.000000,0.000000
76.725038,0.000000,0.000000,0.000000
76.758109,-0.000000,0.000000,0.000000
76.791180,-0.000000,0.000000,-0.000000
76.824251,-0.000000,0.000000,-0.000000
76.857322,-0.000000,-0.000000,-0.000000
76.890393,-0.000000,-0.000000,-0.000000
76.923465,0.000000,-0.000000,-0.000000
76.956536,0.000000,-0.000000,0.000000
76.989607,0.000000,-0.000000,0.000000
77.022678,0.000000,0.000000,0.000000
77.055749,0.000000,0.000000,0.000000
77.088820,-0.000000,0.000000,0.000000
77.121891,-0.000000,0.000000,-0.000000
77.154962,-0.000000,0.000000,-0.000000
77.188034,-0.000000,-0.000000,-0.000000
77.221105,-0.000000,-0.000000,-0.000000
77.254176,0.000000,-0.000000,-0.000000
77.287247,0.000000,-0.000000,0.000000
77.320318,0.000000,-0.000000,0.000000
77.353389,0.000000,0.000000,0.000000
77.386460,0.000000,0.000000,0.000000
77.419532,-0.000000,0.000000,0.000000
77.452603,-0.000000,0.000000,-0.000000
77.485674,-0.000000,0.000000,-0.000000
77.518745,-0.000000,-0.000000,-0.000000
77.551816,-0.000000,-0.000000,-0.000000
77.584887,0.000000,-0.000000,-0.000000
77.617958,0.000000,-0.000000,0.000000
77.651030,0.000000,-0.000000,0.000000
77.684101,0.000000,0.000000,0.000000
77.717172,0.000000,0.000000,0.000000
77.750243,-0.000000,0.000000,0.000000
77.783314,-0.000000,0.000000,-0.000000
77.816385,-0.000000,0.000000,-0.000000
77.849456,-0.000000,-0.000000,-0.000000
77.882527,-0.000000,-0.000000,-0.000000
77.915599,0.000000,-0.000000,-0.000000
77.948670,0.000000,-0.000000,0.000000
77.981741,0.000000,-0.000000,0.000000
78.014812,0.000000,0.000000,0.000000
78.047883,0.000000,0.000000,0.000000
78.080954,-0.000000,0.000000,0.000000
78.114025,-0.000000,0.000000,-0.000000
78.147097,-0.000000,0.000000,-0.000000
78.180168,-0.000000,-0.000000,-0.000000
78.213239,-0.000000,-0.000000,-0.000000
78.246310,0.000000,-0.000000,-0.000000
78.279381,0.000000,-0.000000,0.000000
78.312452,0.000000,-0.000000,0.000000
78.345523,0.000000,0.000000,0.000000
78.378595,0.000000,0.000000,0.000000
78.411666,-0.000000,0.000000,0.000000
78.444737,-0.000000,0.000000,-0.000000
78.477808,-0.000000,0.000000,-0.000000
78.510879,-0.000000,-0.000000,-0.000000
78.543950,-0.000000,-0.000000,-0.000000
78.577021,0.000000,-0.000000,-0.000000
78.610093,0.000000,-0.000000,0.000000
78.643164,0.000000,-0.000000,0.000000
78.676235,0.000000,0.000000,0.000000
78.709306,0.000000,0.000000,0.000000
78.742377,-0.000000,0.000000,0.000000
78.775448,-0.000000,0.000000,-0.000000
78.808519,-0.000000,0.000000,-0.000000
78.841590,-0.000000,-0.000000,-0.000000
78.874662,-0.000000,-0.000000,-0.000000
78.907733,0.000000,-0.000000,-0.000000
78.940804,0.000000,-0.000000,0.000000
78.973875,0.000000,-0.000000,0.000000
79.006946,0.000000,0.000000,0.000000
79.040017,0.000000,0.000000,0.000000
79.073088,-0.000000,0.000000,0.000000
79.106160,-0.000000,0.000000,-0.000000
79.139231,-0.000000,0.000000,-0.000000
79.172302,-0.000000,-0.000000,-0.000000
79.205373,-0.000000,-0.000000,-0.000000
79.238444,0.000000,-0.000000,-0.000000
79.271515,0.000000,-0.000000,0.000000
79.304586,0.000000,-0.000000,0.000000
79.337658,0.000000,0.000000,0.000000
79.370729,0.000000,0.000000,0.000000
79.403800,-0.000000,0.000000,0.000000
79.436871,-0.000000,0.000000,-0.000000
79.469942,-0.000000,0.000000,-0.000000
79.503013,-0.000000,-0.000000,-0.000000
79.536084,-0.000000,-0.000000,-0.000000
79.569155,0.000000,-0.000000,-0.000000
79.602227,0.000000,-0.000000,0.000000
79.635298,0.000000,-0.000000,0.000000
79.668369,0.000000,0.000000,0.000000
79.701440,0.000000,0.000000,0.000000
79.734511,-0.000000,0.000000,0.000000
79.767582,-0.000000,0.000000,-0.000000
79.800653,-0.000000,0.000000,-0.000000
79.833725,-0.000000,-0.000000,-0.000000
79.866796,-0.000000,-0.000000,-0.000000
79.899867,0.000000,-0.000000,-0.000000
79.932938,0.000000,-0.000000,0.000000
79.966009,0.000000,-0.000000,0.000000
79.999080,0.000000,0.000000,0.000000
80.032151,0.000000,0.000000,0.000000
80.065223,-0.000000,0.000000,0.000000
80.098294,-0.000000,0.000000,-0.000000
80.131365,-0.000000,0.000000,-0.000000
80.164436,-0.000000,-0.000000,-0.000000
80.197507,-0.000000,-0.000000,-0.000000
80.230578,0.000000,-0.000000,-0.000000
80.263649,0.000000,-0.000000,0.000000
80.296720,0.000000,-0.000000,0.000000
80.329792,0.000000,0.000000,0.000000
80.362863,0.000000,0.000000,0.000000
80.395934,-0.000000,0.000000,0.000000
80.429005,-0.000000,0.000000,-0.000000
80.462076,-0.000000,0.000000,-0.000000
80.495147,-0.000000,-0.000000,-0.000000
80.528218,-0.000000,-0.000000,-0.000000
80.561290,0.000000,-0.000000,-0.000000
80.594361,0.000000,-0.000000,0.000000
80.627432,0.000000,-0.000000,0.000000
80.660503,0.000000,0.000000,0.000000
80.693574,0.000000,0.000000,0.000000
80.726645,-0.000000,0.000000,0.000000
80.759716,-0.000000,0.000000,-0.000000
80.792788,-0.000000,0.000000,-0.000000
80.825859,-0.000000,-0.000000,-0.000000
80.858930,-0.000000,-0.000000,-0.000000
80.892001,0.000000,-0.000000,-0.000000
80.925072,0.000000,-0.000000,0.000000
80.958143,0.000000,-0.000000,0.000000
80.991214,0.000000,0.000000,0.000000
81.024286,0.000000,0.000000,0.000000
81.057357,-0.000000,0.000000,0.000000
81.090428,-0.000000,0.000000,-0.000000
81.123499,-0.000000,0.000000,-0.000000
81.156570,-0.000000,-0.000000,-0.000000
81.189641,-0.000000,-0.000000,-0.000000
81.222712,0.000000,-0.000000,-0.000000
81.255783,0.000000,-0.000000,0.000000
81.288855,0.000000,-0.000000,0.000000
81.321926,0.000000,0.000000,0.000000
81.354997,0.000000,0.000000,0.000000
81.388068,-0.000000,0.000000,0.000000
81.421139,-0.000000,0.000000,-0.000000
81.454210,-0.000000,0.000000,-0.000000
81.487281,-0.000000,-0.000000,-0.000000
81.520353,-0.000000,-0.000000,-0.000000
81.553424,0.000000,-0.000000,-0.000000
81.586495,0.000000,-0.000000,0.000000
81.619566,0.000000,-0.000000,0.000000
81.652637,0.000000,0.000000,0.000000
81.685708,0.000000,0.000000,0.000000
81.718779,-0.000000,0.000000,0.000000
81.751851,-0.000000,0.000000,-0.000000
81.784922,-0.000000,0.000000,-0.000000
81.817993,-0.000000,-0.000000,-0.000000
81.851064,-0.000000,-0.000000,-0.000000
81.884135,0.000000,-0.000000,-0.000000
81.917206,0.000000,-0.000000,0.000000
81.950277,0.000000,-0.000000,0.000000
81.983348,0.000000,0.000000,0.000000
82.016420,0.000000,0.000000,0.000000
82.049491,-0.000000,0.000000,0.000000
82.082562,-0.000000,0.000000,-0.000000
82.115633,-0.000000,0.000000,-0.000000
82.148704,-0.000000,-0.000000,-0.000000
82.181775,-0.000000,-0.000000,-0.000000
82.214846,0.000000,-0.000000,-0.000000
82.247918,0.000000,-0.000000,0.000000
82.280989,0.000000,-0.000000,0.000000
82.314060,0.000000,0.000000,0.000000
82.347131,0.000000,0.000000,0.000000
82.380202,-0.000000,0.000000,0.000000
82.413273,-0.000000,0.000000,-0.000000
82.446344,-0.000000,0.000000,-0.000000
82.479416,-0.000000,-0.000000,-0.000000
82.512487,-0.000000,-0.000000,-0.000000
82.545558,0.000000,-0.000000,-0.000000
82.578629,0.000000,-0.000000,0.000000
82.611700,0.000000,-0.000000,0.000000
82.644771,0.000000,0.000000,0.000000
82.677842,0.000000,0.000000,0.000000
82.710913,-0.000000,0.000000,0.000000
82.743985,-0.000000,0.000000,-0.000000
82.777056,-0.000000,0.000000,-0.000000
82.810127,-0.000000,-0.000000,-0.000000
82.843198,-0.000000,-0.000000,-0.000000
82.876269,0.000000,-0.000000,-0.000000
82.909340,0.000000,-0.000000,0.000000
82.942411,0.000000,-0.000000,0.000000
82.975483,0.000000,0.000000,0.000000
83.008554,0.000000,0.000000,0.000000
83.041625,-0.000000,0.000000,0.000000
83.074696,-0.000000,0.000000,-0.000000
83.107767,-0.000000,0.000000,-0.000000
83.140838,-0.000000,-0.000000,-0.000000
83.173909,-0.000000,-0.000000,-0.000000
83.206981,0.000000,-0.000000,-0.000000
83.240052,0.000000,-0.000000,0.000000
83.273123,0.000000,-0.000000,0.000000
83.306194,0.000000,0.000000,0.000000
83.339265,0.000000,0.000000,0.000000
83.372336,-0.000000,0.000000,0.000000
83.405407,-0.000000,0.000000,-0.000000
83.438478,-0.000000,0.000000,-0.000000
83.471550,-0.000000,-0.000000,-0.000000
83.504621,-0.000000,-0.000000,-0.000000
83.537692,0.000000,-0.000000,-0.000000
83.570763,0.000000,-0.000000,0.000000
83.603834,0.000000,-0.000000,0.000000
83.636905,0.000000,0.000000,0.000000
83.669976,0.000000,0.000000,0.000000
83.703048,-0.000000,0.000000,0.000000
83.736119,-0.000000,0.000000,-0.000000
83.769190,-0.000000,0.000000,-0.000000
83.802261,-0.000000,-0.000000,-0.000000
83.835332,-0.000000,-0.000000,-0.000000
83.868403,0.000000,-0.000000,-0.000000
83.901474,0.000000,-0.000000,0.000000
83.934546,0.000000,-0.000000,0.000000
83.967617,0.000000,0.000000,0.000000
84.000688,0.000000,0.000000,0.000000
84.033759,-0.000000,0.000000,0.000000
84.066830,-0.000000,0.000000,-0.000000
84.099901,-0.000000,0.000000,-0.000000
84.132972,-0.000000,-0.000000,-0.000000
84.166044,-0.000000,-0.000000,-0.000000
84.199115,0.000000,-0.000000,-0.000000
84.232186,0.000000,-0.000000,0.000000
84.265257,0.000000,-0.000000,0.000000
84.298328,0.000000,0.000000,0.000000
84.331399,0.000000,0.000000,0.000000
84.364470,-0.000000,0.000000,0.000000
84.397541,-0.000000,0.000000,-0.000000
84.430613,-0.000000,0.000000,-0.000000
84.463684,-0.000000,-0.000000,-0.000000
84.496755,-0.000000,-0.000000,-0.000000
84.529826,0.000000,-0.000000,-0.000000
84.562897,0.000000,-0.000000,0.000000
84.595968,0.000000,-0.000000,0.000000
84.629039,0.000000,0.000000,0.000000
84.662111,0.000000,0.000000,0.000000
84.695182,-0.000000,0.000000,0.000000
84.728253,-0.000000,0.000000,-0.000000
84.761324,-0.000000,0.000000,-0.000000
84.794395,-0.000000,-0.000000,-0.000000
84.827466,-0.000000,-0.000000,-0.000000
84.860537,0.000000,-0.000000,-0.000000
84.893609,0.000000,-0.000000,0.000000
84.926680,0.000000,-0.000000,0.000000
84.959751,0.000000,0.000000,0.000000
84.992822,0.000000,0.000000,0.000000
85.025893,-0.000000,0.000000,0.000000
85.058964,-0.000000,0.000000,-0.000000
85.092035,-0.000000,0.000000,-0.000000
85.125106,-0.000000,-0.000000,-0.000000
85.158178,-0.000000,-0.000000,-0.000000
85.191249,0.000000,-0.000000,-0.000000
85.224320,0.000000,-0.000000,0.000000
85.257391,0.000000,-0.000000,0.000000
85.290462,0.000000,0.000000,0.000000
85.323533,0.000000,0.000000,0.000000
85.356604,-0.000000,0.000000,0.000000
85.389676,-0.000000,0.000000,-0.000000
85.422747,-0.000000,0.000000,-0.000000
85.455818,-0.000000,-0.000000,-0.000000
85.488889,-0.000000,-0.000000,-0.000000
85.521960,0.000000,-0.000000,-0.000000
85.555031,0.000000,-0.000000,0.000000
85.588102,0.000000,-0.000000,0.000000
85.621174,0.000000,0.000000,0.000000
85.654245,0.000000,0.000000,0.000000
85.687316,-0.000000,0.000000,0.000000
85.720387,-0.000000,0.000000,-0.000000
85.753458,-0.000000,0.000000,-0.000000
85.786529,-0.000000,-0.000000,-0.000000
85.819600,-0.000000,-0.000000,-0.000000
85.852671,0.000000,-0.000000,-0.000000
85.885743,0.000000,-0.000000,0.000000
85.918814,0.000000,-0.000000,0.000000
85.951885,0.000000,0.000000,0.000000
85.984956,0.000000,0.000000,0.000000
86.018027,-0.000000,0.000000,0.000000
86.051098,-0.000000,0.000000,-0.000000
86.084169,-0.000000,0.000000,-0.000000
86.117241,-0.000000,-0.000000,-0.000000
86.150312,-0.000000,-0.000000,-0.000000
86.183383,0.000000,-0.000000,-0.000000
86.216454,0.000000,-0.000000,0.000000
86.249525,0.000000,-0.000000,0.000000
86.282596,0.000000,0.000000,0.000000
86.315667,0.000000,0.000000,0.000000
86.348739,-0.000000,0.000000,0.000000
86.381810,-0.000000,0.000000,-0.000000
86.414881,-0.000000,0.000000,-0.000000
86.447952,-0.000000,-0.000000,-0.000000
86.481023,-0.000000,-0.000000,-0.000000
86.514094,0.000000,-0.000000,-0.000000
86.547165,0.000000,-0.000000,0.000000
86.580237,0.000000,-0.000000,0.000000
86.613308,0.000000,0.000000,0.000000
86.646379,0.000000,0.000000,0.000000
86.679450,-0.000000,0.000000,0.000000
86.712521,-0.000000,0.000000,-0.000000
86.745592,-0.000000,0.000000,-0.000000
86.778663,-0.000000,-0.000000,-0.000000
86.811734,-0.000000,-0.000000,-0.000000
86.844806,0.000000,-0.000000,-0.000000
86.877877,0.000000,-0.000000,0.000000
86.910948,0.000000,-0.000000,0.000000
86.944019,0.000000,0.000000,0.000000
86.977090,0.000000,0.000000,0.000000
87.010161,-0.000000,0.000000,0.000000
87.043232,-0.000000,0.000000,-0.000000
87.076304,-0.000000,0.000000,-0.000000
87.109375,-0.000000,-0.000000,-0.000000
87.142446,-0.000000,-0.000000,-0.000000
87.175517,0.000000,-0.000000,-0.000000
87.208588,0.000000,-0.000000,0.000000
87.241659,0.000000,-0.000000,0.000000
87.274730,0.000000,0.000000,0.000000
87.307802,0.000000,0.000000,0.000000
87.340873,-0.000000,0.000000,0.000000
87.373944,-0.000000,0.000000,-0.000000
87.407015,-0.000000,0.000000,-0.000000
87.440086,-0.000000,-0.000000,-0.000000
87.473157,-0.000000,-0.000000,-0.000000
87.506228,0.000000,-0.000000,-0.000000
87.539299,0.000000,-0.000000,0.000000
87.572371,0.000000,-0.000000,0.000000
87.605442,0.000000,0.000000,0.000000
87.638513,0.000000,0.000000,0.000000
87.671584,-0.000000,0.000000,0.000000
87.704655,-0.000000,0.000000,-0.000000
87.737726,-0.000000,0.000000,-0.000000
87.770797,-0.000000,-0.000000,-0.000000
87.803869,-0.000000,-0.000000,-0.000000
87.836940,0.000000,-0.000000,-0.000000
87.870011,0.000000,-0.000000,0.000000
87.903082,0.000000,-0.000000,0.000000
87.936153,0.000000,0.000000,0.000000
87.969224,0.000000,0.000000,0.000000
88.002295,-0.000000,0.000000,0.000000
88.035367,-0.000000,0.000000,-0.000000
88.068438,-0.000000,0.000000,-0.000000
88.101509,-0.000000,-0.000000,-0.000000
88.134580,-0.000000,-0.000000,-0.000000
88.167651,0.000000,-0.000000,-0.000000
88.200722,0.000000,-0.000000,0.000000
88.233793,0.000000,-0.000000,0.000000
88.266864,0.000000,0.000000,0.000000
88.299936,0.000000,0.000000,0.000000
88.333007,-0.000000,0.000000,0.000000
88.366078,-0.000000,0.000000,-0.000000
88.399149,-0.000000,0.000000,-0.000000
88.432220,-0.000000,-0.000000,-0.000000
88.465291,-0.000000,-0.000000,-0.000000
88.498362,0.000000,-0.000000,-0.000000
88.531434,0.000000,-0.000000,0.000000
88.564505,0.000000,-0.000000,0.000000
88.597576,0.000000,0.000000,0.000000
88.630647,0.000000,0.000000,0.000000
88.663718,-0.000000,0.000000,0.000000
88.696789,-0.000000,0.000000,-0.000000
88.729860,-0.000000,0.000000,-0.000000
88.762932,-0.000000,-0.000000,-0.000000
88.796003,-0.000000,-0.000000,-0.000000
88.829074,0.000000,-0.000000,-0.000000
88.862145,0.000000,-0.000000,0.000000
88.895216,0.000000,-0.000000,0.000000
88.928287,0.000000,0.000000,0.000000
88.961358,0.000000,0.000000,0.000000
88.994430,-0.000000,0.000000,0.000000
89.027501,-0.000000,0.000000,-0.000000
89.060572,-0.000000,0.000000,-0.000000
89.093643,-0.000000,-0.000000,-0.000000
89.126714,-0.000000,-0.000000,-0.000000
89.159785,0.000000,-0.000000,-0.000000
89.192856,0.000000,-0.000000,0.000000
89.225927,0.000000,-0.000000,0.000000
89.258999,0.000000,0.000000,0.000000
89.292070,0.000000,0.000000,0.000000
89.325141,-0.000000,0.000000,0.000000
89.358212,-0.000000,0.000000,-0.000000
89.391283,-0.000000,0.000000,-0.000000
89.424354,-0.000000,-0.000000,-0.000000
89.457425,-0.000000,-0.000000,-0.000000
89.490497,0.000000,-0.000000,-0.000000
89.523568,0.000000,-0.000000,0.000000
89.556639,0.000000,-0.000000,0.000000
89.589710,0.000000,0.000000,0.000000
89.622781,0.000000,0.000000,0.000000
89.655852,-0.000000,0.000000,0.000000
89.688923,-0.000000,0.000000,-0.000000
89.721995,-0.000000,0.000000,-0.000000
89.755066,-0.000000,-0.000000,-0.000000
89.788137,-0.000000,-0.000000,-0.000000
89.821208,0.000000,-0.000000,-0.000000
89.854279,0.000000,-0.000000,0.000000
89.887350,0.000000,-0.000000,0.000000
89.920421,0.000000,0.000000,0.000000
89.953492,0.000000,0.000000,0.000000
89.986564,-0.000000,0.000000,0.000000
90.019635,-0.000000,0.000000,-0.000000
90.052706,-0.000000,0.000000,-0.000000
90.085777,-0.000000,-0.000000,-0.000000
90.118848,-0.000000,-0.000000,-0.000000
90.151919,0.000000,-0.000000,-0.000000
90.184990,0.000000,-0.000000,0.000000
90.218062,0.000000,-0.000000,0.000000
90.251133,0.000000,0.000000,0.000000
90.284204,0.000000,0.000000,0.000000
90.317275,-0.000000,0.000000,0.000000
90.350346,-0.000000,0.000000,-0.000000
90.383417,-0.000000,0.000000,-0.000000
90.416488,-0.000000,-0.000000,-0.000000
90.449560,-0.000000,-0.000000,-0.000000
90.482631,0.000000,-0.000000,-0.000000
90.515702,0.000000,-0.000000,0.000000
90.548773,0.000000,-0.000000,0.000000
90.581844,0.000000,0.000000,0.000000
90.614915,0.000000,0.000000,0.000000
90.647986,-0.000000,0.000000,0.000000
90.681057,-0.000000,0.000000,-0.000000
90.714129,-0.000000,0.000000,-0.000000
90.747200,-0.000000,-0.000000,-0.000000
90.780271,-0.000000,-0.000000,-0.000000
90.813342,0.000000,-0.000000,-0.000000
90.846413,0.000000,-0.000000,0.000000
90.879484,0.000000,-0.000000,0.000000
90.912555,0.000000,0.000000,0.000000
90.945627,0.000000,0.000000,0.000000
90.978698,-0.000000,0.000000,0.000000
91.011769,-0.000000,0.000000,-0.000000
91.044840,-0.000000,0.000000,-0.000000
91.077911,-0.000000,-0.000000,-0.000000
91.110982,-0.000000,-0.000000,-0.000000
91.144053,0.000000,-0.000000,-0.000000
91.177125,0.000000,-0.000000,0.000000
91.210196,0.000000,-0.000000,0.000000
91.243267,0.000000,0.000000,0.000000
91.276338,0.000000,0.000000,0.000000
91.309409,-0.000000,0.000000,0.000000
91.342480,-0.000000,0.000000,-0.000000
91.375551,-0.000000,0.000000,-0.000000
91.408623,-0.000000,-0.000000,-0.000000
91.441694,-0.000000,-0.000000,-0.000000
91.474765,0.000000,-0.000000,-0.000000
91.507836,0.000000,-0.000000,0.000000
91.540907,0.000000,-0.000000,0.000000
91.573978,0.000000,0.000000,0.000000
91.607049,0.000000,0.000000,0.000000
91.640120,-0.000000,0.000000,0.000000
91.673192,-0.000000,0.000000,-0.000000
91.706263,-0.000000,0.000000,-0.000000
91.739334,-0.000000,-0.000000,-0.000000
91.772405,-0.000000,-0.000000,-0.000000
91.805476,0.000000,-0.000000,-0.000000
91.838547,0.000000,-0.000000,0.000000
91.871618,0.000000,-0.000000,0.000000
91.904690,0.000000,0.000000,0.000000
91.937761,0.000000,0.000000,0.000000
91.970832,-0.000000,0.000000,0.000000
92.003903,-0.000000,0.000000,-0.000000
92.036974,-0.000000,0.000000,-0.000000
92.070045,-0.000000,-0.000000,-0.000000
92.103116,-0.000000,-0.000000,-0.000000
92.136188,0.000000,-0.000000,-0.000000
92.169259,0.000000,-0.000000,0.000000
92.202330,0.000000,-0.000000,0.000000
92.235401,0.000000,0.000000,0.000000
92.268472,0.000000,0.000000,0.000000
92.301543,-0.000000,0.000000,0.000000
92.334614,-0.000000,0.000000,-0.000000
92.367685,-0.000000,0.000000,-0.000000
92.400757,-0.000000,-0.000000,-0.000000
92.433828,-0.000000,-0.000000,-0.000000
92.466899,0.000000,-0.000000,-0.000000
92.499970,0.000000,-0.000000,0.000000
92.533041,0.000000,-0.000000,0.000000
92.566112,0.000000,0.000000,0.000000
92.599183,0.000000,0.000000,0.000000
92.632255,-0.000000,0.000000,0.000000
92.665326,-0.000000,0.000000,-0.000000
92.698397,-0.000000,0.000000,-0.000000
92.731468,-0.000000,-0.000000,-0.000000
92.764539,-0.000000,-0.000000,-0.000000
92.797610,0.000000,-0.000000,-0.000000
92.830681,0.000000,-0.000000,0.000000
92.863753,0.000000,-0.000000,0.000000
92.896824,0.000000,0.000000,0.000000
92.929895,0.000000,0.000000,0.000000
92.962966,-0.000000,0.000000,0.000000
92.996037,-0.000000,0.000000,-0.000000
93.029108,-0.000000,0.000000,-0.000000
93.062179,-0.000000,-0.000000,-0.000000
93.095250,-0.000000,-0.000000,-0.000000
93.128322,0.000000,-0.000000,-0.000000
93.161393,0.000000,-0.000000,0.000000
93.194464,0.000000,-0.000000,0.000000
93.227535,0.000000,0.000000,0.000000
93.260606,0.000000,0.000000,0.000000
93.293677,-0.000000,0.000000,0.000000
93.326748,-0.000000,0.000000,-0.000000
93.359820,-0.000000,0.000000,-0.000000
93.392891,-0.000000,-0.000000,-0.000000
93.425962,-0.000000,-0.000000,-0.000000
93.459033,0.000000,-0.000000,-0.000000
93.492104,0.000000,-0.000000,0.000000
93.525175,0.000000,-0.000000,0.000000
93.558246,0.000000,0.000000,0.000000
93.591318,0.000000,0.000000,0.000000
93.624389,-0.000000,0.000000,0.000000
93.657460,-0.000000,0.000000,-0.000000
93.690531,-0.000000,0.000000,-0.000000
93.723602,-0.000000,-0.000000,-0.000000
93.756673,-0.000000,-0.000000,-0.000000
93.789744,0.000000,-0.000000,-0.000000
93.822815,0.000000,-0.000000,0.000000
93.855887,0.000000,-0.000000,0.000000
93.888958,0.000000,0.000000,0.000000
93.922029,0.000000,0.000000,0.000000
93.955100,-0.000000,0.000000,0.000000
93.988171,-0.000000,0.000000,-0.000000
94.021242,-0.000000,0.000000,-0.000000
94.054313,-0.000000,-0.000000,-0.000000
94.087385,-0.000000,-0.000000,-0.000000
94.120456,0.000000,-0.000000,-0.000000
94.153527,0.000000,-0.000000,0.000000
94.186598,0.000000,-0.000000,0.000000
94.219669,0.000000,0.000000,0.000000
94.252740,0.000000,0.000000,0.000000
94.285811,-0.000000,0.000000,0.000000
94.318883,-0.000000,0.000000,-0.000000
94.351954,-0.000000,0.000000,-0.000000
94.385025,-0.000000,-0.000000,-0.000000
94.418096,-0.000000,-0.000000,-0.000000
94.451167,0.000000,-0.000000,-0.000000
94.484238,0.000000,-0.000000,0.000000
94.517309,0.000000,-0.000000,0.000000
94.550381,0.000000,0.000000,0.000000
94.583452,0.000000,0.000000,0.000000
94.616523,-0.000000,0.000000,0.000000
94.649594,-0.000000,0.000000,-0.000000
94.682665,-0.000000,0.000000,-0.000000
94.715736,-0.000000,-0.000000,-0.000000
94.748807,-0.000000,-0.000000,-0.000000
94.781878,0.000000,-0.000000,-0.000000
94.814950,0.000000,-0.000000,0.000000
94.848021,0.000000,-0.000000,0.000000
94.881092,0.000000,0.000000,0.000000
94.914163,0.000000,0.000000,0.000000
94.947234,-0.000000,0.000000,0.000000
94.980305,-0.000000,0.000000,-0.000000
95.013376,-0.000000,0.000000,-0.000000
95.046448,-0.000000,-0.000000,-0.000000
95.079519,-0.000000,-0.000000,-0.000000
95.112590,0.000000,-0.000000,-0.000000
95.145661,0.000000,-0.000000,0.000000
95.178732,0.000000,-0.000000,0.000000
95.211803,0.000000,0.000000,0.000000
95.244874,0.000000,0.000000,0.000000
95.277946,-0.000000,0.000000,0.000000
95.311017,-0.000000,0.000000,-0.000000
95.344088,-0.000000,0.000000,-0.000000
95.377159,-0.000000,-0.000000,-0.000000
95.410230,-0.000000,-0.000000,-0.000000
95.443301,0.000000,-0.000000,-0.000000
95.476372,0.000000,-0.000000,0.000000
95.509443,0.000000,-0.000000,0.000000
95.542515,0.000000,0.000000,0.000000
95.575586,0.000000,0.000000,0.000000
95.608657,-0.000000,0.000000,0.000000
95.641728,-0.000000,0.000000,-0.000000
95.674799,-0.000000,0.000000,-0.000000
95.707870,-0.000000,-0.000000,-0.000000
95.740941,-0.000000,-0.000000,-0.000000
95.774013,0.000000,-0.000000,-0.000000
95.807084,0.000000,-0.000000,0.000000
95.840155,0.000000,-0.000000,0.000000
95.873226,0.000000,0.000000,0.000000
95.906297,0.000000,0.000000,0.000000
95.939368,-0.000000,0.000000,0.000000
95.972439,-0.000000,0.000000,-0.000000
96.005511,-0.000000,0.000000,-0.000000
96.038582,-0.000000,-0.000000,-0.000000
96.071653,-0.000000,-0.000000,-0.000000
96.104724,0.000000,-0.000000,-0.000000
96.137795,0.000000,-0.000000,0.000000
96.170866,0.000000,-0.000000,0.000000
96.203937,0.000000,0.000000,0.000000
96.237008,0.000000,0.000000,0.000000
96.270080,-0.000000,0.000000,0.000000
96.303151,-0.000000,0.000000,-0.000000
96.336222,-0.000000,0.000000,-0.000000
96.369293,-0.000000,-0.000000,-0.000000
96.402364,-0.000000,-0.000000,-0.000000
96.435435,0.000000,-0.000000,-0.000000
96.468506,0.000000,-0.000000,0.000000
96.501578,0.000000,-0.000000,0.000000
96.534649,0.000000,0.000000,0.000000
96.567720,0.000000,0.000000,0.000000
96.600791,-0.000000,0.000000,0.000000
96.633862,-0.000000,0.000000,-0.000000
96.666933,-0.000000,0.000000,-0.000000
96.700004,-0.000000,-0.000000,-0.000000
96.733076,-0.000000,-0.000000,-0.000000
96.766147,0.000000,-0.000000,-0.000000
96.799218,0.000000,-0.000000,0.000000
96.832289,0.000000,-0.000000,0.000000
96.865360,0.000000,0.000000,0.000000
96.898431,0.000000,0.000000,0.000000
96.931502,-0.000000,0.000000,0.000000
96.964574,-0.000000,0.000000,-0.000000
96.997645,-0.000000,0.000000,-0.000000
97.030716,-0.000000,-0.000000,-0.000000
97.063787,-0.000000,-0.000000,-0.000000
97.096858,0.000000,-0.000000,-0.000000
97.129929,0.000000,-0.000000,0.000000
97.163000,0.000000,-0.000000,0.000000
97.196071,0.000000,0.000000,0.000000
97.229143,0.000000,0.000000,0.000000
97.262214,-0.000000,0.000000,0.000000
97.295285,-0.000000,0.000000,-0.000000
97.328356,-0.000000,0.000000,-0.000000
97.361427,-0.000000,-0.000000,-0.000000
97.394498,-0.000000,-0.000000,-0.000000
97.427569,0.000000,-0.000000,-0.000000
97.460641,0.000000,-0.000000,0.000000
97.493712,0.000000,-0.000000,0.000000
97.526783,0.000000,0.000000,0.000000
97.559854,0.000000,0.000000,0.000000
97.592925,-0.000000,0.000000,0.000000
97.625996,-0.000000,0.000000,-0.000000
97.659067,-0.000000,0.000000,-0.000000
97.692139,-0.000000,-0.000000,-0.000000
97.725210,-0.000000,-0.000000,-0.000000
97.758281,0.000000,-0.000000,-0.000000
97.791352,0.000000,-0.000000,0.000000
97.824423,0.000000,-0.000000,0.000000
97.857494,0.000000,0.000000,0.000000
97.890565,0.000000,0.000000,0.000000
97.923636,-0.000000,0.000000,0.000000
97.956708,-0.000000,0.000000,-0.000000
97.989779,-0.000000,0.000000,-0.000000
98.022850,-0.000000,-0.000000,-0.000000
98.055921,-0.000000,-0.000000,-0.000000
98.088992,0.000000,-0.000000,-0.000000
98.122063,0.000000,-0.000000,0.000000
98.155134,0.000000,-0.000000,0.000000
98.188206,0.000000,0.000000,0.000000
98.221277,0.000000,0.000000,0.000000
98.254348,-0.000000,0.000000,0.000000
98.287419,-0.000000,0.000000,-0.000000
98.320490,-0.000000,0.000000,-0.000000
98.353561,-0.000000,-0.000000,-0.000000
98.386632,-0.000000,-0.000000,-0.000000
98.419704,0.000000,-0.000000,-0.000000
98.452775,0.000000,-0.000000,0.000000
98.485846,0.000000,-0.000000,0.000000
98.518917,0.000000,0.000000,0.000000
98.551988,0.000000,0.000000,0.000000
98.585059,-0.000000,0.000000,0.000000
98.618130,-0.000000,0.000000,-0.000000
98.651201,-0.000000,0.000000,-0.000000
98.684273,-0.000000,-0.000000,-0.000000
98.717344,-0.000000,-0.000000,-0.000000
98.750415,0.000000,-0.000000,-0.000000
98.783486,0.000000,-0.000000,0.000000
98.816557,0.000000,-0.000000,0.000000
98.849628,0.000000,0.000000,0.000000
98.882699,0.000000,0.000000,0.000000
98.915771,-0.000000,0.000000,0.000000
98.948842,-0.000000,0.000000,-0.000000
98.981913,-0.000000,0.000000,-0.000000
99.014984,-0.000000,-0.000000,-0.000000
99.048055,-0.000000,-0.000000,-0.000000
99.081126,0.000000,-0.000000,-0.000000
99.114197,0.000000,-0.000000,0.000000
99.147269,0.000000,-0.000000,0.000000
99.180340,0.000000,0.000000,0.000000
99.213411,0.000000,0.000000,0.000000
99.246482,-0.000000,0.000000,0.000000
99.279553,-0.000000,0.000000,-0.000000
99.312624,-0.000000,0.000000,-0.000000
99.345695,-0.000000,-0.000000,-0.000000
99.378767,-0.000000,-0.000000,-0.000000
99.411838,0.000000,-0.000000,-0.000000
99.444909,0.000000,-0.000000,0.000000
99.477980,0.000000,-0.000000,0.000000
99.511051,0.000000,0.000000,0.000000
99.544122,0.000000,0.000000,0.000000
99.577193,-0.000000,0.000000,0.000000
99.610264,-0.000000,0.000000,-0.000000
99.643336,-0.000000,0.000000,-0.000000
99.676407,-0.000000,-0.000000,-0.000000
99.709478,-0.000000,-0.000000,-0.000000
99.742549,0.000000,-0.000000,-0.000000
99.775620,0.000000,-0.000000,0.000000
99.808691,0.000000,-0.000000,0.000000
99.841762,0.000000,0.000000,0.000000
99.874834,0.000000,0.000000,0.000000
99.907905,-0.000000,0.000000,0.000000
99.940976,-0.000000,0.000000,-0.000000
99.974047,-0.000000,0.000000,-0.000000
100.007118,-0.000000,-0.000000,-0.000000
100.040189,-0.000000,-0.000000,-0.000000
100.073260,0.000000,-0.000000,-0.000000
100.106332,0.000000,-0.000000,0.000000
100.139403,0.000000,-0.000000,0.000000
100.172474,0.000000,0.000000,0.000000
100.205545,0.000000,0.000000,0.000000
100.238616,-0.000000,0.000000,0.000000
100.271687,-0.000000,0.000000,-0.000000
100.304758,-0.000000,0.000000,-0.000000
100.337829,-0.000000,-0.000000,-0.000000
100.370901,-0.000000,-0.000000,-0.000000
100.403972,0.000000,-0.000000,-0.000000
100.437043,0.000000,-0.000000,0.000000
100.470114,0.000000,-0.000000,0.000000
100.503185,0.000000,0.000000,0.000000
100.536256,0.000000,0.000000,0.000000
100.569327,-0.000000,0.000000,0.000000
100.602399,-0.000000,0.000000,-0.000000
100.635470,-0.000000,0.000000,-0.000000
100.668541,-0.000000,-0.000000,-0.000000
100.701612,-0.000000,-0.000000,-0.000000
100.734683,0.000000,-0.000000,-0.000000
100.767754,0.000000,-0.000000,0.000000
100.800825,0.000000,-0.000000,0.000000
100.833897,0.000000,0.000000,0.000000
100.866968,0.000000,0.000000,0.000000
100.900039,-0.000000,0.000000,0.000000
100.933110,-0.000000,0.000000,-0.000000
100.966181,-0.000000,0.000000,-0.000000
100.999252,-0.000000,-0.000000,-0.000000
101.032323,-0.000000,-0.000000,-0.000000
101.065394,0.000000,-0.000000,-0.000000
101.098466,0.000000,-0.000000,0.000000
101.131537,0.000000,-0.000000,0.000000
101.164608,0.000000,0.000000,0.000000
101.197679,0.000000,0.000000,0.000000
101.230750,-0.000000,0.000000,0.000000
101.263821,-0.000000,0.000000,-0.000000
101.296892,-0.000000,0.000000,-0.000000
101.329964,-0.000000,-0.000000,-0.000000
101.363035,-0.000000,-0.000000,-0.000000
101.396106,0.000000,-0.000000,-0.000000
101.429177,0.000000,-0.000000,0.000000
101.462248,0.000000,-0.000000,0.000000
101.495319,0.000000,0.000000,0.000000
101.528390,0.000000,0.000000,0.000000
101.561462,-0.000000,0.000000,0.000000
101.594533,-0.000000,0.000000,-0.000000
101.627604,-0.000000,0.000000,-0.000000
101.660675,-0.000000,-0.000000,-0.000000
101.693746,-0.000000,-0.000000,-0.000000
101.726817,0.000000,-0.000000,-0.000000
101.759888,0.000000,-0.000000,0.000000
101.792960,0.000000,-0.000000,0.000000
101.826031,0.000000,0.000000,0.000000
101.859102,0.000000,0.000000,0.000000
101.892173,-0.000000,0.000000,0.000000
101.925244,-0.000000,0.000000,-0.000000
101.958315,-0.000000,0.000000,-0.000000
101.991386,-0.000000,-0.000000,-0.000000
102.024457,-0.000000,-0.000000,-0.000000
102.057529,0.000000,-0.000000,-0.000000
102.090600,0.000000,-0.000000,0.000000
102.123671,0.000000,-0.000000,0.000000
102.156742,0.000000,0.000000,0.000000
102.189813,0.000000,0.000000,0.000000
102.222884,-0.000000,0.000000,0.000000
102.255955,-0.000000,0.000000,-0.000000
102.289027,-0.000000,0.000000,-0.000000
102.322098,-0.000000,-0.000000,-0.000000
102.355169,-0.000000,-0.000000,-0.000000
102.388240,0.000000,-0.000000,-0.000000
102.421311,0.000000,-0.000000,0.000000
102.454382,0.000000,-0.000000,0.000000
102.487453,0.000000,0.000000,0.000000
102.520525,0.000000,0.000000,0.000000
102.553596,-0.000000,0.000000,0.000000
102.586667,-0.000000,0.000000,-0.000000
102.619738,-0.000000,0.000000,-0.000000
102.652809,-0.000000,-0.000000,-0.000000
102.685880,-0.000000,-0.000000,-0.000000
102.718951,0.000000,-0.000000,-0.000000
102.752022,0.000000,-0.000000,0.000000
102.785094,0.000000,-0.000000,0.000000
102.818165,0.000000,0.000000,0.000000
102.851236,0.000000,0.000000,0.000000
102.884307,-0.000000,0.000000,0.000000
102.917378,-0.000000,0.000000,-0.000000
102.950449,-0.000000,0.000000,-0.000000
102.983520,-0.000000,-0.000000,-0.000000
103.016592,-0.000000,-0.000000,-0.000000
103.049663,0.000000,-0.000000,-0.000000
103.082734,0.000000,-0.000000,0.000000
103.115805,0.000000,-0.000000,0.000000
103.148876,0.000000,0.000000,0.000000
103.181947,0.000000,0.000000,0.000000
103.215018,-0.000000,0.000000,0.000000
103.248090,-0.000000,0.000000,-0.000000
103.281161,-0.000000,0.000000,-0.000000
103.314232,-0.000000,-0.000000,-0.000000
103.347303,-0.000000,-0.000000,-0.000000
103.380374,0.000000,-0.000000,-0.000000
103.413445,0.000000,-0.000000,0.000000
103.446516,0.000000,-0.000000,0.000000
103.479587,0.000000,0.000000,0.000000
103.512659,0.000000,0.000000,0.000000
103.545730,-0.000000,0.000000,0.000000
103.578801,-0.000000,0.000000,-0.000000
103.611872,-0.000000,0.000000,-0.000000
103.644943,-0.000000,-0.000000,-0.000000
103.678014,-0.000000,-0.000000,-0.000000
103.711085,0.000000,-0.000000,-0.000000
103.744157,0.000000,-0.000000,0.000000
103.777228,0.000000,-0.000000,0.000000
103.810299,0.000000,0.000000,0.000000
103.843370,0.000000,0.000000,0.000000
103.876441,-0.000000,0.000000,0.000000
103.909512,-0.000000,0.000000,-0.000000
103.942583,-0.000000,0.000000,-0.000000
103.975655,-0.000000,-0.000000,-0.000000
104.008726,-0.000000,-0.000000,-0.000000
104.041797,0.000000,-0.000000,-0.000000
104.074868,0.000000,-0.000000,0.000000
104.107939,0.000000,-0.000000,0.000000
104.141010,0.000000,0.000000,0.000000
104.174081,0.000000,0.000000,0.000000
104.207152,-0.000000,0.000000,0.000000
104.240224,-0.000000,0.000000,-0.000000
104.273295,-0.000000,0.000000,-0.000000
104.306366,-0.000000,-0.000000,-0.000000
104.339437,-0.000000,-0.000000,-0.000000
104.372508,0.000000,-0.000000,-0.000000
104.405579,0.000000,-0.000000,0.000000
104.438650,0.000000,-0.000000,0.000000
104.471722,0.000000,0.000000,0.000000
104.504793,0.000000,0.000000,0.000000
104.537864,-0.000000,0.000000,0.000000
104.570935,-0.000000,0.000000,-0.000000
104.604006,-0.000000,0.000000,-0.000000
104.637077,-0.000000,-0.000000,-0.000000
104.670148,-0.000000,-0.000000,-0.000000
104.703220,0.000000,-0.000000,-0.000000
104.736291,0.000000,-0.000000,0.000000
104.769362,0.000000,-0.000000,0.000000
104.802433,0.000000,0.000000,0.000000
104.835504,0.000000,0.000000,0.000000
104.868575,-0.000000,0.000000,0.000000
104.901646,-0.000000,0.000000,-0.000000
104.934718,-0.000000,0.000000,-0.000000
104.967789,-0.000000,-0.000000,-0.000000
105.000860,-0.000000,-0.000000,-0.000000
105.033931,0.000000,-0.000000,-0.000000
105.067002,0.000000,-0.000000,0.000000
105.100073,0.000000,-0.000000,0.000000
105.133144,0.000000,0.000000,0.000000
105.166215,0.000000,0.000000,0.000000
105.199287,-0.000000,0.000000,0.000000
105.232358,-0.000000,0.000000,-0.000000
105.265429,-0.000000,0.000000,-0.000000
105.298500,-0.000000,-0.000000,-0.000000
105.331571,-0.000000,-0.000000,-0.000000
105.364642,0.000000,-0.000000,-0.000000
105.397713,0.000000,-0.000000,0.000000
105.430785,0.000000,-0.000000,0.000000
105.463856,0.000000,0.000000,0.000000
105.496927,0.000000,0.000000,0.000000
105.529998,-0.000000,0.000000,0.000000
105.563069,-0.000000,0.000000,-0.000000
105.596140,-0.000000,0.000000,-0.000000
105.629211,-0.000000,-0.000000,-0.000000
105.662283,-0.000000,-0.000000,-0.000000
105.695354,0.000000,-0.000000,-0.000000
105.728425,0.000000,-0.000000,0.000000
105.761496,0.000000,-0.000000,0.000000
105.794567,0.000000,0.000000,0.000000
105.827638,0.000000,0.000000,0.000000
105.860709,-0.000000,0.000000,0.000000
105.893780,-0.000000,0.000000,-0.000000
105.926852,-0.000000,0.000000,-0.000000
105.959923,-0.000000,-0.000000,-0.000000
105.992994,-0.000000,-0.000000,-0.000000
106.026065,0.000000,-0.000000,-0.000000
106.059136,0.000000,-0.000000,0.000000
106.092207,0.000000,-0.000000,0.000000
106.125278,0.000000,0.000000,0.000000
106.158350,0.000000,0.000000,0.000000
106.191421,-0.000000,0.000000,0.000000
106.224492,-0.000000,0.000000,-0.000000
106.257563,-0.000000,0.000000,-0.000000
106.290634,-0.000000,-0.000000,-0.000000
106.323705,-0.000000,-0.000000,-0.000000
106.356776,0.000000,-0.000000,-0.000000
106.389848,0.000000,-0.000000,0.000000
106.422919,0.000000,-0.000000,0.000000
106.455990,0.000000,0.000000,0.000000
106.489061,0.000000,0.000000,0.000000
106.522132,-0.000000,0.000000,0.000000
106.555203,-0.000000,0.000000,-0.000000
106.588274,-0.000000,0.000000,-0.000000
106.621345,-0.000000,-0.000000,-0.000000
106.654417,-0.000000,-0.000000,-0.000000
106.687488,0.000000,-0.000000,-0.000000
106.720559,0.000000,-0.000000,0.000000
106.753630,0.000000,-0.000000,0.000000
106.786701,0.000000,0.000000,0.000000
106.819772,0.000000,0.000000,0.000000
106.852843,-0.000000,0.000000,0.000000
106.885915,-0.000000,0.000000,-0.000000
106.918986,-0.000000,0.000000,-0.000000
106.952057,-0.000000,-0.000000,-0.000000
106.985128,-0.000000,-0.000000,-0.000000
107.018199,0.000000,-0.000000,-0.000000
107.051270,0.000000,-0.000000,0.000000
107.084341,0.000000,-0.000000,0.000000
107.117413,0.000000,0.000000,0.000000
107.150484,0.000000,0.000000,0.000000
107.183555,-0.000000,0.000000,0.000000
107.216626,-0.000000,0.000000,-0.000000
107.249697,-0.000000,0.000000,-0.000000
107.282768,-0.000000,-0.000000,-0.000000
107.315839,-0.000000,-0.000000,-0.000000
107.348911,0.000000,-0.000000,-0.000000
107.381982,0.000000,-0.000000,0.000000
107.415053,0.000000,-0.000000,0.000000
107.448124,0.000000,0.000000,0.000000
107.481195,0.000000,0.000000,0.000000
107.514266,-0.000000,0.000000,0.000000
107.547337,-0.000000,0.000000,-0.000000
107.580408,-0.000000,0.000000,-0.000000
107.613480,-0.000000,-0.000000,-0.000000
107.646551,-0.000000,-0.000000,-0.000000
107.679622,0.000000,-0.000000,-0.000000
107.712693,0.000000,-0.000000,0.000000
107.745764,0.000000,-0.000000,0.000000
107.778835,0.000000,0.000000,0.000000
107.811906,0.000000,0.000000,0.000000
107.844978,-0.000000,0.000000,0.000000
107.878049,-0.000000,0.000000,-0.000000
107.911120,-0.000000,0.000000,-0.000000
107.944191,-0.000000,-0.000000,-0.000000
107.977262,-0.000000,-0.000000,-0.000000
108.010333,0.000000,-0.000000,-0.000000
108.043404,0.000000,-0.000000,0.000000
108.076476,0.000000,-0.000000,0.000000
108.109547,0.000000,0.000000,0.000000
108.142618,0.000000,0.000000,0.000000
108.175689,-0.000000,0.000000,0.000000
108.208760,-0.000000,0.000000,-0.000000
108.241831,-0.000000,0.000000,-0.000000
108.274902,-0.000000,-0.000000,-0.000000
108.307973,-0.000000,-0.000000,-0.000000
108.341045,0.000000,-0.000000,-0.000000
108.374116,0.000000,-0.000000,0.000000
108.407187,0.000000,-0.000000,0.000000
108.440258,0.000000,0.000000,0.000000
108.473329,0.000000,0.000000,0.000000
108.506400,-0.000000,0.000000,0.000000
108.539471,-0.000000,0.000000,-0.000000
108.572543,-0.000000,0.000000,-0.000000
108.605614,-0.000000,-0.000000,-0.000000
108.638685,-0.000000,-0.000000,-0.000000
108.671756,0.000000,-0.000000,-0.000000
108.704827,0.000000,-0.000000,0.000000
108.737898,0.000000,-0.000000,0.000000
108.770969,0.000000,0.000000,0.000000
108.804041,0.000000,0.000000,0.000000
108.837112,-0.000000,0.000000,0.000000
108.870183,-0.000000,0.000000,-0.000000
108.903254,-0.000000,0.000000,-0.000000
108.936325,-0.000000,-0.000000,-0.000000
108.969396,-0.000000,-0.000000,-0.000000
109.002467,0.000000,-0.000000,-0.000000
109.035538,0.000000,-0.000000,0.000000
109.068610,0.000000,-0.000000,0.000000
109.101681,0.000000,0.000000,0.000000
109.134752,0.000000,0.000000,0.000000
109.167823,-0.000000,0.000000,0.000000
109.200894,-0.000000,0.000000,-0.000000
109.233965,-0.000000,0.000000,-0.000000
109.267036,-0.000000,-0.000000,-0.000000
109.300108,-0.000000,-0.000000,-0.000000
109.333179,0.000000,-0.000000,-0.000000
109.366250,0.000000,-0.000000,0.000000
109.399321,0.000000,-0.000000,0.000000
109.432392,0.000000,0.000000,0.000000
109.465463,0.000000,0.000000,0.000000
109.498534,-0.000000,0.000000,0.000000
109.531606,-0.000000,0.000000,-0.000000
109.564677,-0.000000,0.000000,-0.000000
109.597748,-0.000000,-0.000000,-0.000000
109.630819,-0.000000,-0.000000,-0.000000
109.663890,0.000000,-0.000000,-0.000000
109.696961,0.000000,-0.000000,0.000000
109.730032,0.000000,-0.000000,0.000000
109.763104,0.000000,0.000000,0.000000
109.796175,0.000000,0.000000,0.000000
109.829246,-0.000000,0.000000,0.000000
109.862317,-0.000000,0.000000,-0.000000
109.895388,-0.000000,0.000000,-0.000000
109.928459,-0.000000,-0.000000,-0.000000
109.961530,-0.000000,-0.000000,-0.000000
109.994601,0.000000,-0.000000,-0.000000
110.027673,0.000000,-0.000000,0.000000
110.060744,0.000000,-0.000000,0.000000
110.093815,0.000000,0.000000,0.000000
110.126886,0.000000,0.000000,0.000000
110.159957,-0.000000,0.000000,0.000000
110.193028,-0.000000,0.000000,-0.000000
110.226099,-0.000000,0.000000,-0.000000
110.259171,-0.000000,-0.000000,-0.000000
110.292242,-0.000000,-0.000000,-0.000000
110.325313,0.000000,-0.000000,-0.000000
110.358384,0.000000,-0.000000,0.000000
110.391455,0.000000,-0.000000,0.000000
110.424526,0.000000,0.000000,0.000000
110.457597,0.000000,0.000000,0.000000
110.490669,-0.000000,0.000000,0.000000
110.523740,-0.000000,0.000000,-0.000000
110.556811,-0.000000,0.000000,-0.000000
110.589882,-0.000000,-0.000000,-0.000000
110.622953,-0.000000,-0.000000,-0.000000
110.656024,0.000000,-0.000000,-0.000000
110.689095,0.000000,-0.000000,0.000000
110.722166,0.000000,-0.000000,0.000000
110.755238,0.000000,0.000000,0.000000
110.788309,0.000000,0.000000,0.000000
110.821380,-0.000000,0.000000,0.000000
110.854451,-0.000000,0.000000,-0.000000
110.887522,-0.000000,0.000000,-0.000000
110.920593,-0.000000,-0.000000,-0.000000
110.953664,-0.000000,-0.000000,-0.000000
110.986736,0.000000,-0.000000,-0.000000
111.019807,0.000000,-0.000000,0.000000
111.052878,0.000000,-0.000000,0.000000
111.085949,0.000000,0.000000,0.000000
111.119020,0.000000,0.000000,0.000000
111.152091,-0.000000,0.000000,0.000000
111.185162,-0.000000,0.000000,-0.000000
111.218234,-0.000000,0.000000,-0.000000
111.251305,-0.000000,-0.000000,-0.000000
111.284376,-0.000000,-0.000000,-0.000000
111.317447,0.000000,-0.000000,-0.000000
111.350518,0.000000,-0.000000,0.000000
111.383589,0.000000,-0.000000,0.000000
111.416660,0.000000,0.000000,0.000000
111.449731,0.000000,0.000000,0.000000
111.482803,-0.000000,0.000000,0.000000
111.515874,-0.000000,0.000000,-0.000000
111.548945,-0.000000,0.000000,-0.000000
111.582016,-0.000000,-0.000000,-0.000000
111.615087,-0.000000,-0.000000,-0.000000
111.648158,0.000000,-0.000000,-0.000000
111.681229,0.000000,-0.000000,0.000000
111.714301,0.000000,-0.000000,0.000000
111.747372,0.000000,0.000000,0.000000
111.780443,0.000000,0.000000,0.000000
111.813514,-0.000000,0.000000,0.000000
111.846585,-0.000000,0.000000,-0.000000
111.879656,-0.000000,0.000000,-0.000000
111.912727,-0.000000,-0.000000,-0.000000
111.945799,-0.000000,-0.000000,-0.000000
111.978870,0.000000,-0.000000,-0.000000
112.011941,0.000000,-0.000000,0.000000
112.045012,0.000000,-0.000000,0.000000
112.078083,0.000000,0.000000,0.000000
112.111154,0.000000,0.000000,0.000000
112.144225,-0.000000,0.000000,0.000000
112.177296,-0.000000,0.000000,-0.000000
112.210368,-0.000000,0.000000,-0.000000
112.243439,-0.000000,-0.000000,-0.000000
112.276510,-0.000000,-0.000000,-0.000000
112.309581,0.000000,-0.000000,-0.000000
112.342652,0.000000,-0.000000,0.000000
112.375723,0.000000,-0.000000,0.000000
112.408794,0.000000,0.000000,0.000000
112.441866,0.000000,0.000000,0.000000
112.474937,-0.000000,0.000000,0.000000
112.508008,-0.000000,0.000000,-0.000000
112.541079,-0.000000,0.000000,-0.000000
112.574150,-0.000000,-0.000000,-0.000000
112.607221,-0.000000,-0.000000,-0.000000
112.640292,0.000000,-0.000000,-0.000000
112.673364,0.000000,-0.000000,0.000000
112.706435,0.000000,-0.000000,0.000000
112.739506,0.000000,0.000000,0.000000
112.772577,0.000000,0.000000,0.000000
112.805648,-0.000000,0.000000,0.000000
112.838719,-0.000000,0.000000,-0.000000
112.871790,-0.000000,0.000000,-0.000000
112.904862,-0.000000,-0.000000,-0.000000
112.937933,-0.000000,-0.000000,-0.000000
112.971004,0.000000,-0.000000,-0.000000
113.004075,0.000000,-0.000000,0.000000
113.037146,0.000000,-0.000000,0.000000
113.070217,0.000000,0.000000,0.000000
113.103288,0.000000,0.000000,0.000000
113.136359,-0.000000,0.000000,0.000000
113.169431,-0.000000,0.000000,-0.000000
113.202502,-0.000000,0.000000,-0.000000
113.235573,-0.000000,-0.000000,-0.000000
113.268644,-0.000000,-0.000000,-0.000000
113.301715,0.000000,-0.000000,-0.000000
113.334786,0.000000,-0.000000,0.000000
113.367857,0.000000,-0.000000,0.000000
113.400929,0.000000,0.000000,0.000000
113.434000,0.000000,0.000000,0.000000
113.467071,-0.000000,0.000000,0.000000
113.500142,-0.000000,0.000000,-0.000000
113.533213,-0.000000,0.000000,-0.000000
113.566284,-0.000000,-0.000000,-0.000000
113.599355,-0.000000,-0.000000,-0.000000
113.632427,0.000000,-0.000000,-0.000000
113.665498,0.000000,-0.000000,0.000000
113.698569,0.000000,-0.000000,0.000000
113.731640,0.000000,0.000000,0.000000
113.764711,0.000000,0.000000,0.000000
113.797782,-0.000000,0.000000,0.000000
113.830853,-0.000000,0.000000,-0.000000
113.863924,-0.000000,0.000000,-0.000000
113.896996,-0.000000,-0.000000,-0.000000
113.930067,-0.000000,-0.000000,-0.000000
113.963138,0.000000,-0.000000,-0.000000
113.996209,0.000000,-0.000000,0.000000
114.029280,0.000000,-0.000000,0.000000
114.062351,0.000000,0.000000,0.000000
114.095422,0.000000,0.000000,0.000000
114.128494,-0.000000,0.000000,0.000000
114.161565,-0.000000,0.000000,-0.000000
114.194636,-0.000000,0.000000,-0.000000
114.227707,-0.000000,-0.000000,-0.000000
114.260778,-0.000000,-0.000000,-0.000000
114.293849,0.000000,-0.000000,-0.000000
114.326920,0.000000,-0.000000,0.000000
114.359992,0.000000,-0.000000,0.000000
114.393063,0.000000,0.000000,0.000000
114.426134,0.000000,0.000000,0.000000
114.459205,-0.000000,0.000000,0.000000
114.492276,-0.000000,0.000000,-0.000000
114.525347,-0.000000,0.000000,-0.000000
114.558418,-0.000000,-0.000000,-0.000000
114.591489,-0.000000,-0.000000,-0.000000
114.624561,0.000000,-0.000000,-0.000000
114.657632,0.000000,-0.000000,0.000000
114.690703,0.000000,-0.000000,0.000000
114.723774,0.000000,0.000000,0.000000
114.756845,0.000000,0.000000,0.000000
114.789916,-0.000000,0.000000,0.000000
114.822987,-0.000000,0.000000,-0.000000
114.856059,-0.000000,0.000000,-0.000000
114.889130,-0.000000,-0.000000,-0.000000
114.922201,-0.000000,-0.000000,-0.000000
114.955272,0.000000,-0.000000,-0.000000
114.988343,0.000000,-0.000000,0.000000
115.021414,0.000000,-0.000000,0.000000
115.054485,0.000000,0.000000,0.000000
115.087557,0.000000,0.000000,0.000000
115.120628,-0.000000,0.000000,0.000000
115.153699,-0.000000,0.000000,-0.000000
115.186770,-0.000000,0.000000,-0.000000
115.219841,-0.000000,-0.000000,-0.000000
115.252912,-0.000000,-0.000000,-0.000000
115.285983,0.000000,-0.000000,-0.000000
115.319055,0.000000,-0.000000,0.000000
115.352126,0.000000,-0.000000,0.000000
115.385197,0.000000,0.000000,0.000000
115.418268,0.000000,0.000000,0.000000
115.451339,-0.000000,0.000000,0.000000
115.484410,-0.000000,0.000000,-0.000000
115.517481,-0.000000,0.000000,-0.000000
115.550552,-0.000000,-0.000000,-0.000000
115.583624,-0.000000,-0.000000,-0.000000
115.616695,0.000000,-0.000000,-0.000000
115.649766,0.000000,-0.000000,0.000000
115.682837,0.000000,-0.000000,0.000000
115.715908,0.000000,0.000000,0.000000
115.748979,0.000000,0.000000,0.000000
115.782050,-0.000000,0.000000,0.000000
115.815122,-0.000000,0.000000,-0.000000
115.848193,-0.000000,0.000000,-0.000000
115.881264,-0.000000,-0.000000,-0.000000
115.914335,-0.000000,-0.000000,-0.000000
115.947406,0.000000,-0.000000,-0.000000
115.980477,0.000000,-0.000000,0.000000
116.013548,0.000000,-0.000000,0.000000
116.046620,0.000000,0.000000,0.000000
116.079691,0.000000,0.000000,0.000000
116.112762,-0.000000,0.000000,0.000000
116.145833,-0.000000,0.000000,-0.000000
116.178904,-0.000000,0.000000,-0.000000
116.211975,-0.000000,-0.000000,-0.000000
116.245046,-0.000000,-0.000000,-0.000000
116.278117,0.000000,-0.000000,-0.000000
116.311189,0.000000,-0.000000,0.000000
116.344260,0.000000,-0.000000,0.000000
116.377331,0.000000,0.000000,0.000000
116.410402,0.000000,0.000000,0.000000
116.443473,-0.000000,0.000000,0.000000
116.476544,-0.000000,0.000000,-0.000000
116.509615,-0.000000,0.000000,-0.000000
116.542687,-0.000000,-0.000000,-0.000000
116.575758,-0.000000,-0.000000,-0.000000
116.608829,0.000000,-0.000000,-0.000000
116.641900,0.000000,-0.000000,0.000000
116.674971,0.000000,-0.000000,0.000000
116.708042,0.000000,0.000000,0.000000
116.741113,0.000000,0.000000,0.000000
116.774185,-0.000000,0.000000,0.000000
116.807256,-0.000000,0.000000,-0.000000
116.840327,-0.000000,0.000000,-0.000000
116.873398,-0.000000,-0.000000,-0.000000
116.906469,-0.000000,-0.000000,-0.000000
116.939540,0.000000,-0.000000,-0.000000
116.972611,0.000000,-0.000000,0.000000
117.005682,0.000000,-0.000000,0.000000
117.038754,0.000000,0.000000,0.000000
117.071825,0.000000,0.000000,0.000000
117.104896,-0.000000,0.000000,0.000000
117.137967,-0.000000,0.000000,-0.000000
117.171038,-0.000000,0.000000,-0.000000
117.204109,-0.000000,-0.000000,-0.000000
117.237180,-0.000000,-0.000000,-0.000000
117.270252,0.000000,-0.000000,-0.000000
117.303323,0.000000,-0.000000,0.000000
117.336394,0.000000,-0.000000,0.000000
117.369465,0.000000,0.000000,0.000000
117.402536,0.000000,0.000000,0.000000
117.435607,-0.000000,0.000000,0.000000
117.468678,-0.000000,0.000000,-0.000000
117.501750,-0.000000,0.000000,-0.000000
117.534821,-0.000000,-0.000000,-0.000000
117.567892,-0.000000,-0.000000,-0.000000
117.600963,0.000000,-0.000000,-0.000000
117.634034,0.000000,-0.000000,0.000000
117.667105,0.000000,-0.000000,0.000000
117.700176,0.000000,0.000000,0.000000
117.733248,0.000000,0.000000,0.000000
117.766319,-0.000000,0.000000,0.000000
117.799390,-0.000000,0.000000,-0.000000
117.832461,-0.000000,0.000000,-0.000000
117.865532,-0.000000,-0.000000,-0.000000
117.898603,-0.000000,-0.000000,-0.000000
117.931674,0.000000,-0.000000,-0.000000
117.964745,0.000000,-0.000000,0.000000
117.997817,0.000000,-0.000000,0.000000
118.030888,0.000000,0.000000,0.000000
118.063959,0.000000,0.000000,0.000000
118.097030,-0.000000,0.000000,0.000000
118.130101,-0.000000,0.000000,-0.000000
118.163172,-0.000000,0.000000,-0.000000
118.196243,-0.000000,-0.000000,-0.000000
118.229315,-0.000000,-0.000000,-0.000000
118.262386,0.000000,-0.000000,-0.000000
118.295457,0.000000,-0.000000,0.000000
118.328528,0.000000,-0.000000,0.000000
118.361599,0.000000,0.000000,0.000000
118.394670,0.000000,0.000000,0.000000
118.427741,-0.000000,0.000000,0.000000
118.460813,-0.000000,0.000000,-0.000000
118.493884,-0.000000,0.000000,-0.000000
118.526955,-0.000000,-0.000000,-0.000000
118.560026,-0.000000,-0.000000,-0.000000
118.593097,0.000000,-0.000000,-0.000000
118.626168,0.000000,-0.000000,0.000000
118.659239,0.000000,-0.000000,0.000000
118.692310,0.000000,0.000000,0.000000
118.725382,0.000000,0.000000,0.000000
118.758453,-0.000000,0.000000,0.000000
118.791524,-0.000000,0.000000,-0.000000
118.824595,-0.000000,0.000000,-0.000000
118.857666,-0.000000,-0.000000,-0.000000
118.890737,-0.000000,-0.000000,-0.000000
118.923808,0.000000,-0.000000,-0.000000
118.956880,0.000000,-0.000000,0.000000
118.989951,0.000000,-0.000000,0.000000
119.023022,0.000000,0.000000,0.000000
119.056093,0.000000,0.000000,0.000000
119.089164,-0.000000,0.000000,0.000000
119.122235,-0.000000,0.000000,-0.000000
119.155306,-0.000000,0.000000,-0.000000
119.188378,-0.000000,-0.000000,-0.000000
119.221449,-0.000000,-0.000000,-0.000000
119.254520,0.000000,-0.000000,-0.000000
119.287591,0.000000,-0.000000,0.000000
119.320662,0.000000,-0.000000,0.000000
119.353733,0.000000,0.000000,0.000000
119.386804,0.000000,0.000000,0.000000
119.419875,-0.000000,0.000000,0.000000
119.452947,-0.000000,0.000000,-0.000000
119.486018,-0.000000,0.000000,-0.000000
119.519089,-0.000000,-0.000000,-0.000000
119.552160,-0.000000,-0.000000,-0.000000
119.585231,0.000000,-0.000000,-0.000000
119.618302,0.000000,-0.000000,0.000000
119.651373,0.000000,-0.000000,0.000000
119.684445,0.000000,0.000000,0.000000
119.717516,0.000000,0.000000,0.000000
119.750587,-0.000000,0.000000,0.000000
119.783658,-0.000000,0.000000,-0.000000
119.816729,-0.000000,0.000000,-0.000000
119.849800,-0.000000,-0.000000,-0.000000
119.882871,-0.000000,-0.000000,-0.000000
119.915943,0.000000,-0.000000,-0.000000
119.949014,0.000000,-0.000000,0.000000
119.982085,0.000000,-0.000000,0.000000
120.015156,0.000000,0.000000,0.000000
120.048227,0.000000,0.000000,0.000000
120.081298,-0.000000,0.000000,0.000000
120.114369,-0.000000,0.000000,-0.000000
120.147441,-0.000000,0.000000,-0.000000
120.180512,-0.000000,-0.000000,-0.000000
120.213583,-0.000000,-0.000000,-0.000000
120.246654,0.000000,-0.000000,-0.000000
120.279725,0.000000,-0.000000,0.000000
120.312796,0.000000,-0.000000,0.000000
120.345867,0.000000,0.000000,0.000000
120.378938,0.000000,0.000000,0.000000
120.412010,-0.000000,0.000000,0.000000
120.445081,-0.000000,0.000000,-0.000000
120.478152,-0.000000,0.000000,-0.000000
120.511223,-0.000000,-0.000000,-0.000000
120.544294,-0.000000,-0.000000,-0.000000
120.577365,0.000000,-0.000000,-0.000000
120.610436,0.000000,-0.000000,0.000000
120.643508,0.000000,-0.000000,0.000000
120.676579,0.000000,0.000000,0.000000
120.709650,0.000000,0.000000,0.000000
120.742721,-0.000000,0.000000,0.000000
120.775792,-0.000000,0.000000,-0.000000
120.808863,-0.000000,0.000000,-0.000000
120.841934,-0.000000,-0.000000,-0.000000
120.875006,-0.000000,-0.000000,-0.000000
120.908077,0.000000,-0.000000,-0.000000
120.941148,0.000000,-0.000000,0.000000
120.974219,0.000000,-0.000000,0.000000
121.007290,0.000000,0.000000,0.000000
121.040361,0.000000,0.000000,0.000000
121.073432,-0.000000,0.000000,0.000000
121.106503,-0.000000,0.000000,-0.000000
121.139575,-0.000000,0.000000,-0.000000
121.172646,-0.000000,-0.000000,-0.000000
121.205717,-0.000000,-0.000000,-0.000000
121.238788,0.000000,-0.000000,-0.000000
121.271859,0.000000,-0.000000,0.000000
121.304930,0.000000,-0.000000,0.000000
121.338001,0.000000,0.000000,0.000000
121.371073,0.000000,0.000000,0.000000
121.404144,-0.000000,0.000000,0.000000
121.437215,-0.000000,0.000000,-0.000000
121.470286,-0.000000,0.000000,-0.000000
121.503357,-0.000000,-0.000000,-0.000000
121.536428,-0.000000,-0.000000,-0.000000
121.569499,0.000000,-0.000000,-0.000000
121.602571,0.000000,-0.000000,0.000000
121.635642,0.000000,-0.000000,0.000000
121.668713,0.000000,0.000000,0.000000
121.701784,0.000000,0.000000,0.000000
121.734855,-0.000000,0.000000,0.000000
121.767926,-0.000000,0.000000,-0.000000
121.800997,-0.000000,0.000000,-0.000000
121.834068,-0.000000,-0.000000,-0.000000
121.867140,-0.000000,-0.000000,-0.000000
121.900211,0.000000,-0.000000,-0.000000
121.933282,0.000000,-0.000000,0.000000
121.966353,0.000000,-0.000000,0.000000
121.999424,0.000000,0.000000,0.000000
122.032495,0.000000,0.000000,0.000000
122.065566,-0.000000,0.000000,0.000000
122.098638,-0.000000,0.000000,-0.000000
122.131709,-0.000000,0.000000,-0.000000
122.164780,-0.000000,-0.000000,-0.000000
122.197851,-0.000000,-0.000000,-0.000000
122.230922,0.000000,-0.000000,-0.000000
122.263993,0.000000,-0.000000,0.000000
122.297064,0.000000,-0.000000,0.000000
122.330136,0.000000,0.000000,0.000000
122.363207,0.000000,0.000000,0.000000
122.396278,-0.000000,0.000000,0.000000
122.429349,-0.000000,0.000000,-0.000000
122.462420,-0.000000,0.000000,-0.000000
122.495491,-0.000000,-0.000000,-0.000000
122.528562,-0.000000,-0.000000,-0.000000
122.561633,0.000000,-0.000000,-0.000000
122.594705,0.000000,-0.000000,0.000000
122.627776,0.000000,-0.000000,0.000000
122.660847,0.000000,0.000000,0.000000
122.693918,0.000000,0.000000,0.000000
122.726989,-0.000000,0.000000,0.000000
122.760060,-0.000000,0.000000,-0.000000
122.793131,-0.000000,0.000000,-0.000000
122.826203,-0.000000,-0.000000,-0.000000
122.859274,-0.000000,-0.000000,-0.000000
122.892345,0.000000,-0.000000,-0.000000
122.925416,0.000000,-0.000000,0.000000
122.958487,0.000000,-0.000000,0.000000
122.991558,0.000000,0.000000,0.000000
123.024629,0.000000,0.000000,0.000000
123.057701,-0.000000,0.000000,0.000000
123.090772,-0.000000,0.000000,-0.000000
123.123843,-0.000000,0.000000,-0.000000
123.156914,-0.000000,-0.000000,-0.000000
123.189985,-0.000000,-0.000000,-0.000000
123.223056,0.000000,-0.000000,-0.000000
123.256127,0.000000,-0.000000,0.000000
123.289199,0.000000,-0.000000,0.000000
123.322270,0.000000,0.000000,0.000000
123.355341,0.000000,0.000000,0.000000
123.388412,-0.000000,0.000000,0.000000
123.421483,-0.000000,0.000000,-0.000000
123.454554,-0.000000,0.000000,-0.000000
123.487625,-0.000000,-0.000000,-0.000000
123.520696,-0.000000,-0.000000,-0.000000
123.553768,0.000000,-0.000000,-0.000000
123.586839,0.000000,-0.000000,0.000000
123.619910,0.000000,-0.000000,0.000000
123.652981,0.000000,0.000000,0.000000
123.686052,0.000000,0.000000,0.000000
123.719123,-0.000000,0.000000,0.000000
123.752194,-0.000000,0.000000,-0.000000
123.785266,-0.000000,0.000000,-0.000000
123.818337,-0.000000,-0.000000,-0.000000
123.851408,-0.000000,-0.000000,-0.000000
123.884479,0.000000,-0.000000,-0.000000
123.917550,0.000000,-0.000000,0.000000
123.950621,0.000000,-0.000000,0.000000
123.983692,0.000000,0.000000,0.000000
124.016764,0.000000,0.000000,0.000000
124.049835,-0.000000,0.000000,0.000000
124.082906,-0.000000,0.000000,-0.000000
124.115977,-0.000000,0.000000,-0.000000
124.149048,-0.000000,-0.000000,-0.000000
124.182119,-0.000000,-0.000000,-0.000000
124.215190,0.000000,-0.000000,-0.000000
124.248261,0.000000,-0.000000,0.000000
124.281333,0.000000,-0.000000,0.000000
124.314404,0.000000,0.000000,0.000000
124.347475,0.000000,0.000000,0.000000
124.380546,-0.000000,0.000000,0.000000
124.413617,-0.000000,0.000000,-0.000000
124.446688,-0.000000,0.000000,-0.000000
124.479759,-0.000000,-0.000000,-0.000000
124.512831,-0.000000,-0.000000,-0.000000
124.545902,0.000000,-0.000000,-0.000000
124.578973,0.000000,-0.000000,0.000000
124.612044,0.000000,-0.000000,0.000000
124.645115,0.000000,0.000000,0.000000
124.678186,0.000000,0.000000,0.000000
124.711257,-0.000000,0.000000,0.000000
124.744329,-0.000000,0.000000,-0.000000
124.777400,-0.000000,0.000000,-0.000000
124.810471,-0.000000,-0.000000,-0.000000
124.843542,-0.000000,-0.000000,-0.000000
124.876613,0.000000,-0.000000,-0.000000
124.909684,0.000000,-0.000000,0.000000
124.942755,0.000000,-0.000000,0.000000
124.975826,0.000000,0.000000,0.000000
125.008898,0.000000,0.000000,0.000000
125.041969,-0.000000,0.000000,0.000000
125.075040,-0.000000,0.000000,-0.000000
125.108111,-0.000000,0.000000,-0.000000
125.141182,-0.000000,-0.000000,-0.000000
125.174253,-0.000000,-0.000000,-0.000000
125.207324,0.000000,-0.000000,-0.000000
125.240396,0.000000,-0.000000,0.000000
125.273467,0.000000,-0.000000,0.000000
125.306538,0.000000,0.000000,0.000000
125.339609,0.000000,0.000000,0.000000
125.372680,-0.000000,0.000000,0.000000
125.405751,-0.000000,0.000000,-0.000000
125.438822,-0.000000,0.000000,-0.000000
125.471894,-0.000000,-0.000000,-0.000000
125.504965,-0.000000,-0.000000,-0.000000
125.538036,0.000000,-0.000000,-0.000000
125.571107,0.000000,-0.000000,0.000000
125.604178,0.000000,-0.000000,0.000000
125.637249,0.000000,0.000000,0.000000
125.670320,0.000000,0.000000,0.000000
125.703392,-0.000000,0.000000,0.000000
125.736463,-0.000000,0.000000,-0.000000
125.769534,-0.000000,0.000000,-0.000000
125.802605,-0.000000,-0.000000,-0.000000
125.835676,-0.000000,-0.000000,-0.000000
125.868747,0.000000,-0.000000,-0.000000
125.901818,0.000000,-0.000000,0.000000
125.934889,0.000000,-0.000000,0.000000
125.967961,0.000000,0.000000,0.000000
126.001032,0.000000,0.000000,0.000000
126.034103,-0.000000,0.000000,0.000000
126.067174,-0.000000,0.000000,-0.000000
126.100245,-0.000000,0.000000,-0.000000
126.133316,-0.000000,-0.000000,-0.000000
126.166387,-0.000000,-0.000000,-0.000000
126.199459,0.000000,-0.000000,-0.000000
126.232530,0.000000,-0.000000,0.000000
126.265601,0.000000,-0.000000,0.000000
126.298672,0.000000,0.000000,0.000000
126.331743,0.000000,0.000000,0.000000
126.364814,-0.000000,0.000000,0.000000
126.397885,-0.000000,0.000000,-0.000000
126.430957,-0.000000,0.000000,-0.000000
126.464028,-0.000000,-0.000000,-0.000000
126.497099,-0.000000,-0.000000,-0.000000
126.530170,0.000000,-0.000000,-0.000000
126.563241,0.000000,-0.000000,0.000000
126.596312,0.000000,-0.000000,0.000000
126.629383,0.000000,0.000000,0.000000
126.662454,0.000000,0.000000,0.000000
126.695526,-0.000000,0.000000,0.000000
126.728597,-0.000000,0.000000,-0.000000
126.761668,-0.000000,0.000000,-0.000000
126.794739,-0.000000,-0.000000,-0.000000
126.827810,-0.000000,-0.000000,-0.000000
126.860881,0.000000,-0.000000,-0.000000
126.893952,0.000000,-0.000000,0.000000
126.927024,0.000000,-0.000000,0.000000
126.960095,0.000000,0.000000,0.000000
126.993166,0.000000,0.000000,0.000000
127.026237,-0.000000,0.000000,0.000000
127.059308,-0.000000,0.000000,-0.000000
127.092379,-0.000000,0.000000,-0.000000
127.125450,-0.000000,-0.000000,-0.000000
127.158522,-0.000000,-0.000000,-0.000000
127.191593,0.000000,-0.000000,-0.000000
127.224664,0.000000,-0.000000,0.000000
127.257735,0.000000,-0.000000,0.000000
127.290806,0.000000,0.000000,0.000000
127.323877,0.000000,0.000000,0.000000
127.356948,-0.000000,0.000000,0.000000
127.390019,-0.000000,0.000000,-0.000000
127.423091,-0.000000,0.000000,-0.000000
127.456162,-0.000000,-0.000000,-0.000000
127.489233,-0.000000,-0.000000,-0.000000
127.522304,0.000000,-0.000000,-0.000000
127.555375,0.000000,-0.000000,0.000000
127.588446,0.000000,-0.000000,0.000000
127.621517,0.000000,0.000000,0.000000
127.654589,0.000000,0.000000,0.000000
127.687660,-0.000000,0.000000,0.000000
127.720731,-0.000000,0.000000,-0.000000
127.753802,-0.000000,0.000000,-0.000000
127.786873,-0.000000,-0.000000,-0.000000
127.819944,-0.000000,-0.000000,-0.000000
127.853015,0.000000,-0.000000,-0.000000
127.886087,0.000000,-0.000000,0.000000
127.919158,0.000000,-0.000000,0.000000
127.952229,0.000000,0.000000,0.000000
127.985300,0.000000,0.000000,0.000000
128.018371,-0.000000,0.000000,0.000000
128.051442,-0.000000,0.000000,-0.000000
128.084513,-0.000000,0.000000,-0.000000
128.117585,-0.000000,-0.000000,-0.000000
128.150656,-0.000000,-0.000000,-0.000000
128.183727,0.000000,-0.000000,-0.000000
128.216798,0.000000,-0.000000,0.000000
128.249869,0.000000,-0.000000,0.000000
128.282940,0.000000,0.000000,0.000000
128.316011,0.000000,0.000000,0.000000
128.349082,-0.000000,0.000000,0.000000
128.382154,-0.000000,0.000000,-0.000000
128.415225,-0.000000,0.000000,-0.000000
128.448296,-0.000000,-0.000000,-0.000000
128.481367,-0.000000,-0.000000,-0.000000
128.514438,0.000000,-0.000000,-0.000000
128.547509,0.000000,-0.000000,0.000000
128.580580,0.000000,-0.000000,0.000000
128.613652,0.000000,0.000000,0.000000
128.646723,0.000000,0.000000,0.000000
128.679794,-0.000000,0.000000,0.000000
128.712865,-0.000000,0.000000,-0.000000
128.745936,-0.000000,0.000000,-0.000000
128.779007,-0.000000,-0.000000,-0.000000
128.812078,-0.000000,-0.000000,-0.000000
128.845150,0.000000,-0.000000,-0.000000
128.878221,0.000000,-0.000000,0.000000
128.911292,0.000000,-0.000000,0.000000
128.944363,0.000000,0.000000,0.000000
128.977434,0.000000,0.000000,0.000000
129.010505,-0.000000,0.000000,0.000000
129.043576,-0.000000,0.000000,-0.000000
129.076647,-0.000000,0.000000,-0.000000
129.109719,-0.000000,-0.000000,-0.000000
129.142790,-0.000000,-0.000000,-0.000000
129.175861,0.000000,-0.000000,-0.000000
129.208932,0.000000,-0.000000,0.000000
129.242003,0.000000,-0.000000,0.000000
129.275074,0.000000,0.000000,0.000000
129.308145,0.000000,0.000000,0.000000
129.341217,-0.000000,0.000000,0.000000
129.374288,-0.000000,0.000000,-0.000000
129.407359,-0.000000,0.000000,-0.000000
129.440430,-0.000000,-0.000000,-0.000000
129.473501,-0.000000,-0.000000,-0.000000
129.506572,0.000000,-0.000000,-0.000000
129.539643,0.000000,-0.000000,0.000000
129.572715,0.000000,-0.000000,0.000000
129.605786,0.000000,0.000000,0.000000
129.638857,0.000000,0.000000,0.000000
129.671928,-0.000000,0.000000,0.000000
129.704999,-0.000000,0.000000,-0.000000
129.738070,-0.000000,0.000000,-0.000000
129.771141,-0.000000,-0.000000,-0.000000
129.804212,-0.000000,-0.000000,-0.000000
129.837284,0.000000,-0.000000,-0.000000
129.870355,0.000000,-0.000000,0.000000
129.903426,0.000000,-0.000000,0.000000
129.936497,0.000000,0.000000,0.000000
129.969568,0.000000,0.000000,0.000000
130.002639,-0.000000,0.000000,0.000000
130.035710,-0.000000,0.000000,-0.000000
130.068782,-0.000000,0.000000,-0.000000
130.101853,-0.000000,-0.000000,-0.000000
130.134924,-0.000000,-0.000000,-0.000000
130.167995,0.000000,-0.000000,-0.000000
130.201066,0.000000,-0.000000,0.000000
130.234137,0.000000,-0.000000,0.000000
130.267208,0.000000,0.000000,0.000000
130.300280,0.000000,0.000000,0.000000
130.333351,-0.000000,0.000000,0.000000
130.366422,-0.000000,0.000000,-0.000000
130.399493,-0.000000,0.000000,-0.000000
130.432564,-0.000000,-0.000000,-0.000000
130.465635,-0.000000,-0.000000,-0.000000
130.498706,0.000000,-0.000000,-0.000000
130.531778,0.000000,-0.000000,0.000000
130.564849,0.000000,-0.000000,0.000000
130.597920,0.000000,0.000000,0.000000
130.630991,0.000000,0.000000,0.000000
130.664062,-0.000000,0.000000,0.000000
130.697133,-0.000000,0.000000,-0.000000
130.730204,-0.000000,0.000000,-0.000000
130.763275,-0.000000,-0.000000,-0.000000
130.796347,-0.000000,-0.000000,-0.000000
130.829418,0.000000,-0.000000,-0.000000
130.862489,0.000000,-0.000000,0.000000
130.895560,0.000000,-0.000000,0.000000
130.928631,0.000000,0.000000,0.000000
130.961702,0.000000,0.000000,0.000000
130.994773,-0.000000,0.000000,0.000000
131.027845,-0.000000,0.000000,-0.000000
131.060916,-0.000000,0.000000,-0.000000
131.093987,-0.000000,-0.000000,-0.000000
131.127058,-0.000000,-0.000000,-0.000000
131.160129,0.000000,-0.000000,-0.000000
131.193200,0.000000,-0.000000,0.000000
131.226271,0.000000,-0.000000,0.000000
131.259343,0.000000,0.000000,0.000000
131.292414,0.000000,0.000000,0.000000
131.325485,-0.000000,0.000000,0.000000
131.358556,-0.000000,0.000000,-0.000000
131.391627,-0.000000,0.000000,-0.000000
131.424698,-0.000000,-0.000000,-0.000000
131.457769,-0.000000,-0.000000,-0.000000
131.490840,0.000000,-0.000000,-0.000000
131.523912,0.000000,-0.000000,0.000000
131.556983,0.000000,-0.000000,0.000000
131.590054,0.000000,0.000000,0.000000
131.623125,0.000000,0.000000,0.000000
131.656196,-0.000000,0.000000,0.000000
131.689267,-0.000000,0.000000,-0.000000
131.722338,-0.000000,0.000000,-0.000000
131.755410,-0.000000,-0.000000,-0.000000
131.788481,-0.000000,-0.000000,-0.000000
131.821552,0.000000,-0.000000,-0.000000
131.854623,0.000000,-0.000000,0.000000
131.887694,0.000000,-0.000000,0.000000
131.920765,0.000000,0.000000,0.000000
131.953836,0.000000,0.000000,0.000000
131.986908,-0.000000,0.000000,0.000000
132.019979,-0.000000,0.000000,-0.000000
132.053050,-0.000000,0.000000,-0.000000
132.086121,-0.000000,-0.000000,-0.000000
132.119192,-0.000000,-0.000000,-0.000000
132.152263,0.000000,-0.000000,-0.000000
132.185334,0.000000,-0.000000,0.000000
132.218405,0.000000,-0.000000,0.000000
132.251477,0.000000,0.000000,0.000000
132.284548,0.000000,0.000000,0.000000
132.317619,-0.000000,0.000000,0.000000
132.350690,-0.000000,0.000000,-0.000000
132.383761,-0.000000,0.000000,-0.000000
132.416832,-0.000000,-0.000000,-0.000000
132.449903,-0.000000,-0.000000,-0.000000
132.482975,0.000000,-0.000000,-0.000000
132.516046,0.000000,-0.000000,0.000000
132.549117,0.000000,-0.000000,0.000000
132.582188,0.000000,0.000000,0.000000
132.615259,0.000000,0.000000,0.000000
132.648330,-0.000000,0.000000,0.000000
132.681401,-0.000000,0.000000,-0.000000
132.714473,-0.000000,0.000000,-0.000000
132.747544,-0.000000,-0.000000,-0.000000
132.780615,-0.000000,-0.000000,-0.000000
132.813686,0.000000,-0.000000,-0.000000
132.846757,0.000000,-0.000000,0.000000
132.879828,0.000000,-0.000000,0.000000
132.912899,0.000000,0.000000,0.000000
132.945970,0.000000,0.000000,0.000000
132.979042,-0.000000,0.000000,0.000000
133.012113,-0.000000,0.000000,-0.000000
133.045184,-0.000000,0.000000,-0.000000
133.078255,-0.000000,-0.000000,-0.000000
133.111326,-0.000000,-0.000000,-0.000000
133.144397,0.000000,-0.000000,-0.000000
133.177468,0.000000,-0.000000,0.000000
133.210540,0.000000,-0.000000,0.000000
133.243611,0.000000,0.000000,0.000000
133.276682,0.000000,0.000000,0.000000
133.309753,-0.000000,0.000000,0.000000
133.342824,-0.000000,0.000000,-0.000000
133.375895,-0.000000,0.000000,-0.000000
133.408966,-0.000000,-0.000000,-0.000000
133.442038,-0.000000,-0.000000,-0.000000
133.475109,0.000000,-0.000000,-0.000000
133.508180,0.000000,-0.000000,0.000000
133.541251,0.000000,-0.000000,0.000000
133.574322,0.000000,0.000000,0.000000
133.607393,0.000000,0.000000,0.000000
133.640464,-0.000000,0.000000,0.000000
133.673536,-0.000000,0.000000,-0.000000
133.706607,-0.000000,0.000000,-0.000000
133.739678,-0.000000,-0.000000,-0.000000
133.772749,-0.000000,-0.000000,-0.000000
133.805820,0.000000,-0.000000,-0.000000
133.838891,0.000000,-0.000000,0.000000
133.871962,0.000000,-0.000000,0.000000
133.905033,0.000000,0.000000,0.000000
133.938105,0.000000,0.000000,0.000000
133.971176,-0.000000,0.000000,0.000000
134.004247,-0.000000,0.000000,-0.000000
134.037318,-0.000000,0.000000,-0.000000
134.070389,-0.000000,-0.000000,-0.000000
134.103460,-0.000000,-0.000000,-0.000000
134.136531,0.000000,-0.000000,-0.000000
134.169603,0.000000,-0.000000,0.000000
134.202674,0.000000,-0.000000,0.000000
134.235745,0.000000,0.000000,0.000000
134.268816,0.000000,0.000000,0.000000
134.301887,-0.000000,0.000000,0.000000
134.334958,-0.000000,0.000000,-0.000000
134.368029,-0.000000,0.000000,-0.000000
134.401101,-0.000000,-0.000000,-0.000000
134.434172,-0.000000,-0.000000,-0.000000
134.467243,0.000000,-0.000000,-0.000000
134.500314,0.000000,-0.000000,0.000000
134.533385,0.000000,-0.000000,0.000000
134.566456,0.000000,0.000000,0.000000
134.599527,0.000000,0.000000,0.000000
134.632598,-0.000000,0.000000,0.000000
134.665670,-0.000000,0.000000,-0.000000
134.698741,-0.000000,0.000000,-0.000000
134.731812,-0.000000,-0.000000,-0.000000
134.764883,-0.000000,-0.000000,-0.000000
134.797954,0.000000,-0.000000,-0.000000
134.831025,0.000000,-0.000000,0.000000
134.864096,0.000000,-0.000000,0.000000
134.897168,0.000000,0.000000,0.000000
134.930239,0.000000,0.000000,0.000000
134.963310,-0.000000,0.000000,0.000000
134.996381,-0.000000,0.000000,-0.000000
135.029452,-0.000000,0.000000,-0.000000
135.062523,-0.000000,-0.000000,-0.000000
135.095594,-0.000000,-0.000000,-0.000000
135.128666,0.000000,-0.000000,-0.000000
135.161737,0.000000,-0.000000,0.000000
135.194808,0.000000,-0.000000,0.000000
135.227879,0.000000,0.000000,0.000000
135.260950,0.000000,0.000000,0.000000
135.294021,-0.000000,0.000000,0.000000
135.327092,-0.000000,0.000000,-0.000000
135.360163,-0.000000,0.000000,-0.000000
135.393235,-0.000000,-0.000000,-0.000000
135.426306,-0.000000,-0.000000,-0.000000
135.459377,0.000000,-0.000000,-0.000000
135.492448,0.000000,-0.000000,0.000000
135.525519,0.000000,-0.000000,0.000000
135.558590,0.000000,0.000000,0.000000
135.591661,0.000000,0.000000,0.000000
135.624733,-0.000000,0.000000,0.000000
135.657804,-0.000000,0.000000,-0.000000
135.690875,-0.000000,0.000000,-0.000000
135.723946,-0.000000,-0.000000,-0.000000
135.757017,-0.000000,-0.000000,-0.000000
135.790088,0.000000,-0.000000,-0.000000
135.823159,0.000000,-0.000000,0.000000
135.856231,0.000000,-0.000000,0.000000
135.889302,0.000000,0.000000,0.000000
135.922373,0.000000,0.000000,0.000000
135.955444,-0.000000,0.000000,0.000000
135.988515,-0.000000,0.000000,-0.000000
136.021586,-0.000000,0.000000,-0.000000
136.054657,-0.000000,-0.000000,-0.000000
136.087729,-0.000000,-0.000000,-0.000000
136.120800,0.000000,-0.000000,-0.000000
136.153871,0.000000,-0.000000,0.000000
136.186942,0.000000,-0.000000,0.000000
136.220013,0.000000,0.000000,0.000000
136.253084,0.000000,0.000000,0.000000
136.286155,-0.000000,0.000000,0.000000
136.319226,-0.000000,0.000000,-0.000000
136.352298,-0.000000,0.000000,-0.000000
136.385369,-0.000000,-0.000000,-0.000000
136.418440,-0.000000,-0.000000,-0.000000
136.451511,0.000000,-0.000000,-0.000000
136.484582,0.000000,-0.000000,0.000000
136.517653,0.000000,-0.000000,0.000000
136.550724,0.000000,0.000000,0.000000
136.583796,0.000000,0.000000,0.000000
136.616867,-0.000000,0.000000,0.000000
136.649938,-0.000000,0.000000,-0.000000
136.683009,-0.000000,0.000000,-0.000000
136.716080,-0.000000,-0.000000,-0.000000
136.749151,-0.000000,-0.000000,-0.000000
136.782222,0.000000,-0.000000,-0.000000
136.815294,0.000000,-0.000000,0.000000
136.848365,0.000000,-0.000000,0.000000
136.881436,0.000000,0.000000,0.000000
136.914507,0.000000,0.000000,0.000000
136.947578,-0.000000,0.000000,0.000000
136.980649,-0.000000,0.000000,-0.000000
137.013720,-0.000000,0.000000,-0.000000
137.046791,-0.000000,-0.000000,-0.000000
137.079863,-0.000000,-0.000000,-0.000000
137.112934,0.000000,-0.000000,-0.000000
137.146005,0.000000,-0.000000,0.000000
137.179076,0.000000,-0.000000,0.000000
137.212147,0.000000,0.000000,0.000000
137.245218,0.000000,0.000000,0.000000
137.278289,-0.000000,0.000000,0.000000
137.311361,-0.000000,0.000000,-0.000000
137.344432,-0.000000,0.000000,-0.000000
137.377503,-0.000000,-0.000000,-0.000000
137.410574,-0.000000,-0.000000,-0.000000
137.443645,0.000000,-0.000000,-0.000000
137.476716,0.000000,-0.000000,0.000000
137.509787,0.000000,-0.000000,0.000000
137.542859,0.000000,0.000000,0.000000
137.575930,0.000000,0.000000,0.000000
137.609001,-0.000000,0.000000,0.000000
137.642072,-0.000000,0.000000,-0.000000
137.675143,-0.000000,0.000000,-0.000000
137.708214,-0.000000,-0.000000,-0.000000
137.741285,-0.000000,-0.000000,-0.000000
137.774356,0.000000,-0.000000,-0.000000
137.807428,0.000000,-0.000000,0.000000
137.840499,0.000000,-0.000000,0.000000
137.873570,0.000000,0.000000,0.000000
137.906641,0.000000,0.000000,0.000000
137.939712,-0.000000,0.000000,0.000000
137.972783,-0.000000,0.000000,-0.000000
138.005854,-0.000000,0.000000,-0.000000
138.038926,-0.000000,-0.000000,-0.000000
138.071997,-0.000000,-0.000000,-0.000000
138.105068,0.000000,-0.000000,-0.000000
138.138139,0.000000,-0.000000,0.000000
138.171210,0.000000,-0.000000,0.000000
138.204281,0.000000,0.000000,0.000000
138.237352,0.000000,0.000000,0.000000
138.270424,-0.000000,0.000000,0.000000
138.303495,-0.000000,0.000000,-0.000000
138.336566,-0.000000,0.000000,-0.000000
138.369637,-0.000000,-0.000000,-0.000000
138.402708,-0.000000,-0.000000,-0.000000
138.435779,0.000000,-0.000000,-0.000000
138.468850,0.000000,-0.000000,0.000000
138.501922,0.000000,-0.000000,0.000000
138.534993,0.000000,0.000000,0.000000
138.568064,0.000000,0.000000,0.000000
138.601135,-0.000000,0.000000,0.000000
138.634206,-0.000000,0.000000,-0.000000
138.667277,-0.000000,0.000000,-0.000000
138.700348,-0.000000,-0.000000,-0.000000
138.733419,-0.000000,-0.000000,-0.000000
138.766491,0.000000,-0.000000,-0.000000
138.799562,0.000000,-0.000000,0.000000
138.832633,0.000000,-0.000000,0.000000
138.865704,0.000000,0.000000,0.000000
138.898775,0.000000,0.000000,0.000000
138.931846,-0.000000,0.000000,0.000000
138.964917,-0.000000,0.000000,-0.000000
138.997989,-0.000000,0.000000,-0.000000
139.031060,-0.000000,-0.000000,-0.000000
139.064131,-0.000000,-0.000000,-0.000000
139.097202,0.000000,-0.000000,-0.000000
139.130273,0.000000,-0.000000,0.000000
139.163344,0.000000,-0.000000,0.000000
139.196415,0.000000,0.000000,0.000000
139.229487,0.000000,0.000000,0.000000
139.262558,-0.000000,0.000000,0.000000
139.295629,-0.000000,0.000000,-0.000000
139.328700,-0.000000,0.000000,-0.000000
139.361771,-0.000000,-0.000000,-0.000000
139.394842,-0.000000,-0.000000,-0.000000
139.427913,0.000000,-0.000000,-0.000000
139.460984,0.000000,-0.000000,0.000000
139.494056,0.000000,-0.000000,0.000000
139.527127,0.000000,0.000000,0.000000
139.560198,0.000000,0.000000,0.000000
139.593269,-0.000000,0.000000,0.000000
139.626340,-0.000000,0.000000,-0.000000
139.659411,-0.000000,0.000000,-0.000000
139.692482,-0.000000,-0.000000,-0.000000
139.725554,-0.000000,-0.000000,-0.000000
139.758625,0.000000,-0.000000,-0.000000
139.791696,0.000000,-0.000000,0.000000
139.824767,0.000000,-0.000000,0.000000
139.857838,0.000000,0.000000,0.000000
139.890909,0.000000,0.000000,0.000000
139.923980,-0.000000,0.000000,0.000000
139.957052,-0.000000,0.000000,-0.000000
139.990123,-0.000000,0.000000,-0.000000
140.023194,-0.000000,-0.000000,-0.000000
140.056265,-0.000000,-0.000000,-0.000000
140.089336,0.000000,-0.000000,-0.000000
140.122407,0.000000,-0.000000,0.000000
140.155478,0.000000,-0.000000,0.000000
140.188549,0.000000,0.000000,0.000000
140.221621,0.000000,0.000000,0.000000
140.254692,-0.000000,0.000000,0.000000
140.287763,-0.000000,0.000000,-0.000000
140.320834,-0.000000,0.000000,-0.000000
140.353905,-0.000000,-0.000000,-0.000000
140.386976,-0.000000,-0.000000,-0.000000
140.420047,0.000000,-0.000000,-0.000000
140.453119,0.000000,-0.000000,0.000000
140.486190,0.000000,-0.000000,0.000000
140.519261,0.000000,0.000000,0.000000
140.552332,0.000000,0.000000,0.000000
140.585403,-0.000000,0.000000,0.000000
140.618474,-0.000000,0.000000,-0.000000
140.651545,-0.000000,0.000000,-0.000000
140.684617,-0.000000,-0.000000,-0.000000
140.717688,-0.000000,-0.000000,-0.000000
140.750759,0.000000,-0.000000,-0.000000
140.783830,0.000000,-0.000000,0.000000
140.816901,0.000000,-0.000000,0.000000
140.849972,0.000000,0.000000,0.000000
140.883043,0.000000,0.000000,0.000000
140.916115,-0.000000,0.000000,0.000000
140.949186,-0.000000,0.000000,-0.000000
140.982257,-0.000000,0.000000,-0.000000
141.015328,-0.000000,-0.000000,-0.000000
141.048399,-0.000000,-0.000000,-0.000000
141.081470,0.000000,-0.000000,-0.000000
141.114541,0.000000,-0.000000,0.000000
141.147612,0.000000,-0.000000,0.000000
141.180684,0.000000,0.000000,0.000000
141.213755,0.000000,0.000000,0.000000
141.246826,-0.000000,0.000000,0.000000
141.279897,-0.000000,0.000000,-0.000000
141.312968,-0.000000,0.000000,-0.000000
141.346039,-0.000000,-0.000000,-0.000000
141.379110,-0.000000,-0.000000,-0.000000
141.412182,0.000000,-0.000000,-0.000000
141.445253,0.000000,-0.000000,0.000000
141.478324,0.000000,-0.000000,0.000000
141.511395,0.000000,0.000000,0.000000
141.544466,0.000000,0.000000,0.000000
141.577537,-0.000000,0.000000,0.000000
141.610608,-0.000000,0.000000,-0.000000
141.643680,-0.000000,0.000000,-0.000000
141.676751,-0.000000,-0.000000,-0.000000
141.709822,-0.000000,-0.000000,-0.000000
141.742893,0.000000,-0.000000,-0.000000
141.775964,0.000000,-0.000000,0.000000
141.809035,0.000000,-0.000000,0.000000
141.842106,0.000000,0.000000,0.000000
141.875177,0.000000,0.000000,0.000000
141.908249,-0.000000,0.000000,0.000000
141.941320,-0.000000,0.000000,-0.000000
141.974391,-0.000000,0.000000,-0.000000
142.007462,-0.000000,-0.000000,-0.000000
142.040533,-0.000000,-0.000000,-0.000000
142.073604,0.000000,-0.000000,-0.000000
142.106675,0.000000,-0.000000,0.000000
142.139747,0.000000,-0.000000,0.000000
142.172818,0.000000,0.000000,0.000000
142.205889,0.000000,0.000000,0.000000
142.238960,-0.000000,0.000000,0.000000
142.272031,-0.000000,0.000000,-0.000000
142.305102,-0.000000,0.000000,-0.000000
142.338173,-0.000000,-0.000000,-0.000000
142.371245,-0.000000,-0.000000,-0.000000
142.404316,0.000000,-0.000000,-0.000000
142.437387,0.000000,-0.000000,0.000000
142.470458,0.000000,-0.000000,0.000000
142.503529,0.000000,0.000000,0.000000
142.536600,0.000000,0.000000,0.000000
142.569671,-0.000000,0.000000,0.000000
142.602742,-0.000000,0.000000,-0.000000
142.635814,-0.000000,0.000000,-0.000000
142.668885,-0.000000,-0.000000,-0.000000
142.701956,-0.000000,-0.000000,-0.000000
142.735027,0.000000,-0.000000,-0.000000
142.768098,0.000000,-0.000000,0.000000
142.801169,0.000000,-0.000000,0.000000
142.834240,0.000000,0.000000,0.000000
142.867312,0.000000,0.000000,0.000000
142.900383,-0.000000,0.000000,0.000000
142.933454,-0.000000,0.000000,-0.000000
142.966525,-0.000000,0.000000,-0.000000
142.999596,-0.000000,-0.000000,-0.000000
143.032667,-0.000000,-0.000000,-0.000000
143.065738,0.000000,-0.000000,-0.000000
143.098810,0.000000,-0.000000,0.000000
143.131881,0.000000,-0.000000,0.000000
143.164952,0.000000,0.000000,0.000000
143.198023,0.000000,0.000000,0.000000
143.231094,-0.000000,0.000000,0.000000
143.264165,-0.000000,0.000000,-0.000000
143.297236,-0.000000,0.000000,-0.000000
143.330307,-0.000000,-0.000000,-0.000000
143.363379,-0.000000,-0.000000,-0.000000
143.396450,0.000000,-0.000000,-0.000000
143.429521,0.000000,-0.000000,0.000000
143.462592,0.000000,-0.000000,0.000000
143.495663,0.000000,0.000000,0.000000
143.528734,0.000000,0.000000,0.000000
143.561805,-0.000000,0.000000,0.000000
143.594877,-0.000000,0.000000,-0.000000
143.627948,-0.000000,0.000000,-0.000000
143.661019,-0.000000,-0.000000,-0.000000
143.694090,-0.000000,-0.000000,-0.000000
143.727161,0.000000,-0.000000,-0.000000
143.760232,0.000000,-0.000000,0.000000
143.793303,0.000000,-0.000000,0.000000
143.826375,0.000000,0.000000,0.000000
143.859446,0.000000,0.000000,0.000000
143.892517,-0.000000,0.000000,0.000000
143.925588,-0.000000,0.000000,-0.000000
143.958659,-0.000000,0.000000,-0.000000
143.991730,-0.000000,-0.000000,-0.000000
144.024801,-0.000000,-0.000000,-0.000000
144.057873,0.000000,-0.000000,-0.000000
144.090944,0.000000,-0.000000,0.000000
144.124015,0.000000,-0.000000,0.000000
144.157086,0.000000,0.000000,0.000000
144.190157,0.000000,0.000000,0.000000
144.223228,-0.000000,0.000000,0.000000
144.256299,-0.000000,0.000000,-0.000000
144.289370,-0.000000,0.000000,-0.000000
144.322442,-0.000000,-0.000000,-0.000000
144.355513,-0.000000,-0.000000,-0.000000
144.388584,0.000000,-0.000000,-0.000000
144.421655,0.000000,-0.000000,0.000000
144.454726,0.000000,-0.000000,0.000000
144.487797,0.000000,0.000000,0.000000
144.520868,0.000000,0.000000,0.000000
144.553940,-0.000000,0.000000,0.000000
144.587011,-0.000000,0.000000,-0.000000
144.620082,-0.000000,0.000000,-0.000000
144.653153,-0.000000,-0.000000,-0.000000
144.686224,-0.000000,-0.000000,-0.000000
144.719295,0.000000,-0.000000,-0.000000
144.752366,0.000000,-0.000000,0.000000
144.785438,0.000000,-0.000000,0.000000
144.818509,0.000000,0.000000,0.000000
144.851580,0.000000,0.000000,0.000000
144.884651,-0.000000,0.000000,0.000000
144.917722,-0.000000,0.000000,-0.000000
144.950793,-0.000000,0.000000,-0.000000
144.983864,-0.000000,-0.000000,-0.000000
145.016935,-0.000000,-0.000000,-0.000000
145.050007,0.000000,-0.000000,-0.000000
145.083078,0.000000,-0.000000,0.000000
145.116149,0.000000,-0.000000,0.000000
145.149220,0.000000,0.000000,0.000000
145.182291,0.000000,0.000000,0.000000
145.215362,-0.000000,0.000000,0.000000
145.248433,-0.000000,0.000000,-0.000000
145.281505,-0.000000,0.000000,-0.000000
145.314576,-0.000000,-0.000000,-0.000000
145.347647,-0.000000,-0.000000,-0.000000
145.380718,0.000000,-0.000000,-0.000000
145.413789,0.000000,-0.000000,0.000000
145.446860,0.000000,-0.000000,0.000000
145.479931,0.000000,0.000000,0.000000
145.513003,0.000000,0.000000,0.000000
145.546074,-0.000000,0.000000,0.000000
145.579145,-0.000000,0.000000,-0.000000
145.612216,-0.000000,0.000000,-0.000000
145.645287,-0.000000,-0.000000,-0.000000
145.678358,-0.000000,-0.000000,-0.000000
145.711429,0.000000,-0.000000,-0.000000
145.744500,0.000000,-0.000000,0.000000
145.777572,0.000000,-0.000000,0.000000
145.810643,0.000000,0.000000,0.000000
145.843714,0.000000,0.000000,0.000000
145.876785,-0.000000,0.000000,0.000000
145.909856,-0.000000,0.000000,-0.000000
145.942927,-0.000000,0.000000,-0.000000
145.975998,-0.000000,-0.000000,-0.000000
146.009070,-0.000000,-0.000000,-0.000000
146.042141,0.000000,-0.000000,-0.000000
146.075212,0.000000,-0.000000,0.000000
146.108283,0.000000,-0.000000,0.000000
146.141354,0.000000,0.000000,0.000000
146.174425,0.000000,0.000000,0.000000
146.207496,-0.000000,0.000000,0.000000
146.240568,-0.000000,0.000000,-0.000000
146.273639,-0.000000,0.000000,-0.000000
146.306710,-0.000000,-0.000000,-0.000000
146.339781,-0.000000,-0.000000,-0.000000
146.372852,0.000000,-0.000000,-0.000000
146.405923,0.000000,-0.000000,0.000000
146.438994,0.000000,-0.000000,0.000000
146.472066,0.000000,0.000000,0.000000
146.505137,0.000000,0.000000,0.000000
146.538208,-0.000000,0.000000,0.000000
146.571279,-0.000000,0.000000,-0.000000
146.604350,-0.000000,0.000000,-0.000000
146.637421,-0.000000,-0.000000,-0.000000
146.670492,-0.000000,-0.000000,-0.000000
146.703563,0.000000,-0.000000,-0.000000
146.736635,0.000000,-0.000000,0.000000
146.769706,0.000000,-0.000000,0.000000
146.802777,0.000000,0.000000,0.000000
146.835848,0.000000,0.000000,0.000000
146.868919,-0.000000,0.000000,0.000000
146.901990,-0.000000,0.000000,-0.000000
146.935061,-0.000000,0.000000,-0.000000
146.968133,-0.000000,-0.000000,-0.000000
147.001204,-0.000000,-0.000000,-0.000000
147.034275,0.000000,-0.000000,-0.000000
147.067346,0.000000,-0.000000,0.000000
147.100417,0.000000,-0.000000,0.000000
147.133488,0.000000,0.000000,0.000000
147.166559,0.000000,0.000000,0.000000
147.199631,-0.000000,0.000000,0.000000
147.232702,-0.000000,0.000000,-0.000000
147.265773,-0.000000,0.000000,-0.000000
147.298844,-0.000000,-0.000000,-0.000000
147.331915,-0.000000,-0.000000,-0.000000
147.364986,0.000000,-0.000000,-0.000000
147.398057,0.000000,-0.000000,0.000000
147.431128,0.000000,-0.000000,0.000000
147.464200,0.000000,0.000000,0.000000
147.497271,0.000000,0.000000,0.000000
147.530342,-0.000000,0.000000,0.000000
147.563413,-0.000000,0.000000,-0.000000
147.596484,-0.000000,0.000000,-0.000000
147.629555,-0.000000,-0.000000,-0.000000
147.662626,-0.000000,-0.000000,-0.000000
147.695698,0.000000,-0.000000,-0.000000
147.728769,0.000000,-0.000000,0.000000
147.761840,0.000000,-0.000000,0.000000
147.794911,0.000000,0.000000,0.000000
147.827982,0.000000,0.000000,0.000000
147.861053,-0.000000,0.000000,0.000000
147.894124,-0.000000,0.000000,-0.000000
147.927196,-0.000000,0.000000,-0.000000
147.960267,-0.000000,-0.000000,-0.000000
147.993338,-0.000000,-0.000000,-0.000000
148.026409,0.000000,-0.000000,-0.000000
148.059480,0.000000,-0.000000,0.000000
148.092551,0.000000,-0.000000,0.000000
148.125622,0.000000,0.000000,0.000000
148.158693,0.000000,0.000000,0.000000
148.191765,-0.000000,0.000000,0.000000
148.224836,-0.000000,0.000000,-0.000000
148.257907,-0.000000,0.000000,-0.000000
148.290978,-0.000000,-0.000000,-0.000000
148.324049,-0.000000,-0.000000,-0.000000
148.357120,0.000000,-0.000000,-0.000000
148.390191,0.000000,-0.000000,0.000000
148.423263,0.000000,-0.000000,0.000000
148.456334,0.000000,0.000000,0.000000
148.489405,0.000000,0.000000,0.000000
148.522476,-0.000000,0.000000,0.000000
148.555547,-0.000000,0.000000,-0.000000
148.588618,-0.000000,0.000000,-0.000000
148.621689,-0.000000,-0.000000,-0.000000
148.654761,-0.000000,-0.000000,-0.000000
148.687832,0.000000,-0.000000,-0.000000
148.720903,0.000000,-0.000000,0.000000
148.753974,0.000000,-0.000000,0.000000
148.787045,0.000000,0.000000,0.000000
148.820116,0.000000,0.000000,0.000000
148.853187,-0.000000,0.000000,0.000000
148.886259,-0.000000,0.000000,-0.000000
148.919330,-0.000000,0.000000,-0.000000
148.952401,-0.000000,-0.000000,-0.000000
148.985472,-0.000000,-0.000000,-0.000000
149.018543,0.000000,-0.000000,-0.000000
149.051614,0.000000,-0.000000,0.000000
149.084685,0.000000,-0.000000,0.000000
149.117756,0.000000,0.000000,0.000000
149.150828,0.000000,0.000000,0.000000
149.183899,-0.000000,0.000000,0.000000
149.216970,-0.000000,0.000000,-0.000000
149.250041,-0.000000,0.000000,-0.000000
149.283112,-0.000000,-0.000000,-0.000000
149.316183,-0.000000,-0.000000,-0.000000
149.349254,0.000000,-0.000000,-0.000000
149.382326,0.000000,-0.000000,0.000000
149.415397,0.000000,-0.000000,0.000000
149.448468,0.000000,0.000000,0.000000
149.481539,0.000000,0.000000,0.000000
149.514610,-0.000000,0.000000,0.000000
149.547681,-0.000000,0.000000,-0.000000
149.580752,-0.000000,0.000000,-0.000000
149.613824,-0.000000,-0.000000,-0.000000
149.646895,-0.000000,-0.000000,-0.000000
149.679966,0.000000,-0.000000,-0.000000
149.713037,0.000000,-0.000000,0.000000
149.746108,0.000000,-0.000000,0.000000
149.779179,0.000000,0.000000,0.000000
149.812250,0.000000,0.000000,0.000000
149.845321,-0.000000,0.000000,0.000000
149.878393,-0.000000,0.000000,-0.000000
149.911464,-0.000000,0.000000,-0.000000
149.944535,-0.000000,-0.000000,-0.000000
149.977606,-0.000000,-0.000000,-0.000000
150.010677,0.000000,-0.000000,-0.000000
150.043748,0.000000,-0.000000,0.000000
150.076819,0.000000,-0.000000,0.000000
150.109891,0.000000,0.000000,0.000000
150.142962,0.000000,0.000000,0.000000
150.176033,-0.000000,0.000000,0.000000
150.209104,-0.000000,0.000000,-0.000000
150.242175,-0.000000,0.000000,-0.000000
150.275246,-0.000000,-0.000000,-0.000000
150.308317,-0.000000,-0.000000,-0.000000
150.341389,0.000000,-0.000000,-0.000000
150.374460,0.000000,-0.000000,0.000000
150.407531,0.000000,-0.000000,0.000000
150.440602,0.000000,0.000000,0.000000
150.473673,0.000000,0.000000,0.000000
150.506744,-0.000000,0.000000,0.000000
150.539815,-0.000000,0.000000,-0.000000
150.572886,-0.000000,0.000000,-0.000000
150.605958,-0.000000,-0.000000,-0.000000
150.639029,-0.000000,-0.000000,-0.000000
150.672100,0.000000,-0.000000,-0.000000
150.705171,0.000000,-0.000000,0.000000
150.738242,0.000000,-0.000000,0.000000
150.771313,0.000000,0.000000,0.000000
150.804384,0.000000,0.000000,0.000000
150.837456,-0.000000,0.000000,0.000000
150.870527,-0.000000,0.000000,-0.000000
150.903598,-0.000000,0.000000,-0.000000
150.936669,-0.000000,-0.000000,-0.000000
150.969740,-0.000000,-0.000000,-0.000000
151.002811,0.000000,-0.000000,-0.000000
151.035882,0.000000,-0.000000,0.000000
151.068954,0.000000,-0.000000,0.000000
151.102025,0.000000,0.000000,0.000000
151.135096,0.000000,0.000000,0.000000
151.168167,-0.000000,0.000000,0.000000
151.201238,-0.000000,0.000000,-0.000000
151.234309,-0.000000,0.000000,-0.000000
151.267380,-0.000000,-0.000000,-0.000000
151.300451,-0.000000,-0.000000,-0.000000
151.333523,0.000000,-0.000000,-0.000000
151.366594,0.000000,-0.000000,0.000000
151.399665,0.000000,-0.000000,0.000000
151.432736,0.000000,0.000000,0.000000
151.465807,0.000000,0.000000,0.000000
151.498878,-0.000000,0.000000,0.000000
151.531949,-0.000000,0.000000,-0.000000
151.565021,-0.000000,0.000000,-0.000000
151.598092,-0.000000,-0.000000,-0.000000
151.631163,-0.000000,-0.000000,-0.000000
151.664234,0.000000,-0.000000,-0.000000
151.697305,0.000000,-0.000000,0.000000
151.730376,0.000000,-0.000000,0.000000
151.763447,0.000000,0.000000,0.000000
151.796519,0.000000,0.000000,0.000000
151.829590,-0.000000,0.000000,0.000000
151.862661,-0.000000,0.000000,-0.000000
151.895732,-0.000000,0.000000,-0.000000
151.928803,-0.000000,-0.000000,-0.000000
151.961874,-0.000000,-0.000000,-0.000000
151.994945,0.000000,-0.000000,-0.000000
152.028017,0.000000,-0.000000,0.000000
152.061088,0.000000,-0.000000,0.000000
152.094159,0.000000,0.000000,0.000000
152.127230,0.000000,0.000000,0.000000
152.160301,-0.000000,0.000000,0.000000
152.193372,-0.000000,0.000000,-0.000000
152.226443,-0.000000,0.000000,-0.000000
152.259514,-0.000000,-0.000000,-0.000000
152.292586,-0.000000,-0.000000,-0.000000
152.325657,0.000000,-0.000000,-0.000000
152.358728,0.000000,-0.000000,0.000000
152.391799,0.000000,-0.000000,0.000000
152.424870,0.000000,0.000000,0.000000
152.457941,0.000000,0.000000,0.000000
152.491012,-0.000000,0.000000,0.000000
152.524084,-0.000000,0.000000,-0.000000
152.557155,-0.000000,0.000000,-0.000000
152.590226,-0.000000,-0.000000,-0.000000
152.623297,-0.000000,-0.000000,-0.000000
152.656368,0.000000,-0.000000,-0.000000
152.689439,0.000000,-0.000000,0.000000
152.722510,0.000000,-0.000000,0.000000
152.755582,0.000000,0.000000,0.000000
152.788653,0.000000,0.000000,0.000000
152.821724,-0.000000,0.000000,0.000000
152.854795,-0.000000,0.000000,-0.000000
152.887866,-0.000000,0.000000,-0.000000
152.920937,-0.000000,-0.000000,-0.000000
152.954008,-0.000000,-0.000000,-0.000000
152.987079,0.000000,-0.000000,-0.000000
153.020151,0.000000,-0.000000,0.000000
153.053222,0.000000,-0.000000,0.000000
153.086293,0.000000,0.000000,0.000000
153.119364,0.000000,0.000000,0.000000
153.152435,-0.000000,0.000000,0.000000
153.185506,-0.000000,0.000000,-0.000000
153.218577,-0.000000,0.000000,-0.000000
153.251649,-0.000000,-0.000000,-0.000000
153.284720,-0.000000,-0.000000,-0.000000
153.317791,0.000000,-0.000000,-0.000000
153.350862,0.000000,-0.000000,0.000000
153.383933,0.000000,-0.000000,0.000000
153.417004,0.000000,0.000000,0.000000
153.450075,0.000000,0.000000,0.000000
153.483147,-0.000000,0.000000,0.000000
153.516218,-0.000000,0.000000,-0.000000
153.549289,-0.000000,0.000000,-0.000000
153.582360,-0.000000,-0.000000,-0.000000
153.615431,-0.000000,-0.000000,-0.000000
153.648502,0.000000,-0.000000,-0.000000
153.681573,0.000000,-0.000000,0.000000
153.714644,0.000000,-0.000000,0.000000
153.747716,0.000000,0.000000,0.000000
153.780787,0.000000,0.000000,0.000000
153.813858,-0.000000,0.000000,0.000000
153.846929,-0.000000,0.000000,-0.000000
153.880000,-0.000000,0.000000,-0.000000
153.913071,-0.000000,-0.000000,-0.000000
153.946142,-0.000000,-0.000000,-0.000000
153.979214,0.000000,-0.000000,-0.000000
154.012285,0.000000,-0.000000,0.000000
154.045356,0.000000,-0.000000,0.000000
154.078427,0.000000,0.000000,0.000000
154.111498,0.000000,0.000000,0.000000
154.144569,-0.000000,0.000000,0.000000
154.177640,-0.000000,0.000000,-0.000000
154.210712,-0.000000,0.000000,-0.000000
154.243783,-0.000000,-0.000000,-0.000000
154.276854,-0.000000,-0.000000,-0.000000
154.309925,0.000000,-0.000000,-0.000000
154.342996,0.000000,-0.000000,0.000000
154.376067,0.000000,-0.000000,0.000000
154.409138,0.000000,0.000000,0.000000
154.442210,0.000000,0.000000,0.000000
154.475281,-0.000000,0.000000,0.000000
154.508352,-0.000000,0.000000,-0.000000
154.541423,-0.000000,0.000000,-0.000000
154.574494,-0.000000,-0.000000,-0.000000
154.607565,-0.000000,-0.000000,-0.000000
154.640636,0.000000,-0.000000,-0.000000
154.673707,0.000000,-0.000000,0.000000
154.706779,0.000000,-0.000000,0.000000
154.739850,0.000000,0.000000,0.000000
154.772921,0.000000,0.000000,0.000000
154.805992,-0.000000,0.000000,0.000000
154.839063,-0.000000,0.000000,-0.000000
154.872134,-0.000000,0.000000,-0.000000
154.905205,-0.000000,-0.000000,-0.000000
154.938277,-0.000000,-0.000000,-0.000000
154.971348,0.000000,-0.000000,-0.000000
155.004419,0.000000,-0.000000,0.000000
155.037490,0.000000,-0.000000,0.000000
155.070561,0.000000,0.000000,0.000000
155.103632,0.000000,0.000000,0.000000
155.136703,-0.000000,0.000000,0.000000
155.169775,-0.000000,0.000000,-0.000000
155.202846,-0.000000,0.000000,-0.000000
155.235917,-0.000000,-0.000000,-0.000000
155.268988,-0.000000,-0.000000,-0.000000
155.302059,0.000000,-0.000000,-0.000000
155.335130,0.000000,-0.000000,0.000000
155.368201,0.000000,-0.000000,0.000000
155.401272,0.000000,0.000000,0.000000
155.434344,0.000000,0.000000,0.000000
155.467415,-0.000000,0.000000,0.000000
155.500486,-0.000000,0.000000,-0.000000
155.533557,-0.000000,0.000000,-0.000000
155.566628,-0.000000,-0.000000,-0.000000
155.599699,-0.000000,-0.000000,-0.000000
155.632770,0.000000,-0.000000,-0.000000
155.665842,0.000000,-0.000000,0.000000
155.698913,0.000000,-0.000000,0.000000
155.731984,0.000000,0.000000,0.000000
155.765055,0.000000,0.000000,0.000000
155.798126,-0.000000,0.000000,0.000000
155.831197,-0.000000,0.000000,-0.000000
155.864268,-0.000000,0.000000,-0.000000
155.897340,-0.000000,-0.000000,-0.000000
155.930411,-0.000000,-0.000000,-0.000000
155.963482,0.000000,-0.000000,-0.000000
155.996553,0.000000,-0.000000,0.000000
156.029624,0.000000,-0.000000,0.000000
156.062695,0.000000,0.000000,0.000000
156.095766,0.000000,0.000000,0.000000
156.128837,-0.000000,0.000000,0.000000
156.161909,-0.000000,0.000000,-0.000000
156.194980,-0.000000,0.000000,-0.000000
156.228051,-0.000000,-0.000000,-0.000000
156.261122,-0.000000,-0.000000,-0.000000
156.294193,0.000000,-0.000000,-0.000000
156.327264,0.000000,-0.000000,0.000000
156.360335,0.000000,-0.000000,0.000000
156.393407,0.000000,0.000000,0.000000
156.426478,0.000000,0.000000,0.000000
156.459549,-0.000000,0.000000,0.000000
156.492620,-0.000000,0.000000,-0.000000
156.525691,-0.000000,0.000000,-0.000000
156.558762,-0.000000,-0.000000,-0.000000
156.591833,-0.000000,-0.000000,-0.000000
156.624905,0.000000,-0.000000,-0.000000
156.657976,0.000000,-0.000000,0.000000
156.691047,0.000000,-0.000000,0.000000
156.724118,0.000000,0.000000,0.000000
156.757189,0.000000,0.000000,0.000000
156.790260,-0.000000,0.000000,0.000000
156.823331,-0.000000,0.000000,-0.000000
156.856403,-0.000000,0.000000,-0.000000
156.889474,-0.000000,-0.000000,-0.000000
156.922545,-0.000000,-0.000000,-0.000000
156.955616,0.000000,-0.000000,-0.000000
156.988687,0.000000,-0.000000,0.000000
157.021758,0.000000,-0.000000,0.000000
157.054829,0.000000,0.000000,0.000000
157.087900,0.000000,0.000000,0.000000
157.120972,-0.000000,0.000000,0.000000
157.154043,-0.000000,0.000000,-0.000000
157.187114,-0.000000,0.000000,-0.000000
157.220185,-0.000000,-0.000000,-0.000000
157.253256,-0.000000,-0.000000,-0.000000
157.286327,0.000000,-0.000000,-0.000000
157.319398,0.000000,-0.000000,0.000000
157.352470,0.000000,-0.000000,0.000000
157.385541,0.000000,0.000000,0.000000
157.418612,0.000000,0.000000,0.000000
157.451683,-0.000000,0.000000,0.000000
157.484754,-0.000000,0.000000,-0.000000
157.517825,-0.000000,0.000000,-0.000000
157.550896,-0.000000,-0.000000,-0.000000
157.583968,-0.000000,-0.000000,-0.000000
157.617039,0.000000,-0.000000,-0.000000
157.650110,0.000000,-0.000000,0.000000
157.683181,0.000000,-0.000000,0.000000
157.716252,0.000000,0.000000,0.000000
157.749323,0.000000,0.000000,0.000000
157.782394,-0.000000,0.000000,0.000000
157.815465,-0.000000,0.000000,-0.000000
157.848537,-0.000000,0.000000,-0.000000
157.881608,-0.000000,-0.000000,-0.000000
157.914679,-0.000000,-0.000000,-0.000000
157.947750,0.000000,-0.000000,-0.000000
157.980821,0.000000,-0.000000,0.000000
158.013892,0.000000,-0.000000,0.000000
158.046963,0.000000,0.000000,0.000000
158.080035,0.000000,0.000000,0.000000
158.113106,-0.000000,0.000000,0.000000
158.146177,-0.000000,0.000000,-0.000000
158.179248,-0.000000,0.000000,-0.000000
158.212319,-0.000000,-0.000000,-0.000000
158.245390,-0.000000,-0.000000,-0.000000
158.278461,0.000000,-0.000000,-0.000000
158.311533,0.000000,-0.000000,0.000000
158.344604,0.000000,-0.000000,0.000000
158.377675,0.000000,0.000000,0.000000
158.410746,0.000000,0.000000,0.000000
158.443817,-0.000000,0.000000,0.000000
158.476888,-0.000000,0.000000,-0.000000
158.509959,-0.000000,0.000000,-0.000000
158.543030,-0.000000,-0.000000,-0.000000
158.576102,-0.000000,-0.000000,-0.000000
158.609173,0.000000,-0.000000,-0.000000
158.642244,0.000000,-0.000000,0.000000
158.675315,0.000000,-0.000000,0.000000
158.708386,0.000000,0.000000,0.000000
158.741457,0.000000,0.000000,0.000000
158.774528,-0.000000,0.000000,0.000000
158.807600,-0.000000,0.000000,-0.000000
158.840671,-0.000000,0.000000,-0.000000
158.873742,-0.000000,-0.000000,-0.000000
158.906813,-0.000000,-0.000000,-0.000000
158.939884,0.000000,-0.000000,-0.000000
158.972955,0.000000,-0.000000,0.000000
159.006026,0.000000,-0.000000,0.000000
159.039098,0.000000,0.000000,0.000000
159.072169,0.000000,0.000000,0.000000
159.105240,-0.000000,0.000000,0.000000
159.138311,-0.000000,0.000000,-0.000000
159.171382,-0.000000,0.000000,-0.000000
159.204453,-0.000000,-0.000000,-0.000000
159.237524,-0.000000,-0.000000,-0.000000
159.270596,0.000000,-0.000000,-0.000000
159.303667,0.000000,-0.000000,0.000000
159.336738,0.000000,-0.000000,0.000000
159.369809,0.000000,0.000000,0.000000
159.402880,0.000000,0.000000,0.000000
159.435951,-0.000000,0.000000,0.000000
159.469022,-0.000000,0.000000,-0.000000
159.502093,-0.000000,0.000000,-0.000000
159.535165,-0.000000,-0.000000,-0.000000
159.568236,-0.000000,-0.000000,-0.000000
159.601307,0.000000,-0.000000,-0.000000
159.634378,0.000000,-0.000000,0.000000
159.667449,0.000000,-0.000000,0.000000
159.700520,0.000000,0.000000,0.000000
159.733591,0.000000,0.000000,0.000000
159.766663,-0.000000,0.000000,0.000000
159.799734,-0.000000,0.000000,-0.000000
159.832805,-0.000000,0.000000,-0.000000
159.865876,-0.000000,-0.000000,-0.000000
159.898947,-0.000000,-0.000000,-0.000000
159.932018,0.000000,-0.000000,-0.000000
159.965089,0.000000,-0.000000,0.000000
159.998161,0.000000,-0.000000,0.000000
160.031232,0.000000,0.000000,0.000000
160.064303,0.000000,0.000000,0.000000
160.097374,-0.000000,0.000000,0.000000
160.130445,-0.000000,0.000000,-0.000000
160.163516,-0.000000,0.000000,-0.000000
160.196587,-0.000000,-0.000000,-0.000000
160.229658,-0.000000,-0.000000,-0.000000
160.262730,0.000000,-0.000000,-0.000000
160.295801,0.000000,-0.000000,0.000000
160.328872,0.000000,-0.000000,0.000000
160.361943,0.000000,0.000000,0.000000
160.395014,0.000000,0.000000,0.000000
160.428085,-0.000000,0.000000,0.000000
160.461156,-0.000000,0.000000,-0.000000
160.494228,-0.000000,0.000000,-0.000000
160.527299,-0.000000,-0.000000,-0.000000
160.560370,-0.000000,-0.000000,-0.000000
160.593441,0.000000,-0.000000,-0.000000
160.626512,0.000000,-0.000000,0.000000
160.659583,0.000000,-0.000000,0.000000
160.692654,0.000000,0.000000,0.000000
160.725726,0.000000,0.000000,0.000000
160.758797,-0.000000,0.000000,0.000000
160.791868,-0.000000,0.000000,-0.000000
160.824939,-0.000000,0.000000,-0.000000
160.858010,-0.000000,-0.000000,-0.000000
160.891081,-0.000000,-0.000000,-0.000000
160.924152,0.000000,-0.000000,-0.000000
160.957223,0.000000,-0.000000,0.000000
160.990295,0.000000,-0.000000,0.000000
161.023366,0.000000,0.000000,0.000000
161.056437,0.000000,0.000000,0.000000
161.089508,-0.000000,0.000000,0.000000
161.122579,-0.000000,0.000000,-0.000000
161.155650,-0.000000,0.000000,-0.000000
161.188721,-0.000000,-0.000000,-0.000000
161.221793,-0.000000,-0.000000,-0.000000
161.254864,0.000000,-0.000000,-0.000000
161.287935,0.000000,-0.000000,0.000000
161.321006,0.000000,-0.000000,0.000000
161.354077,0.000000,0.000000,0.000000
161.387148,0.000000,0.000000,0.000000
161.420219,-0.000000,0.000000,0.000000
161.453291,-0.000000,0.000000,-0.000000
161.486362,-0.000000,0.000000,-0.000000
161.519433,-0.000000,-0.000000,-0.000000
161.552504,-0.000000,-0.000000,-0.000000
161.585575,0.000000,-0.000000,-0.000000
161.618646,0.000000,-0.000000,0.000000
161.651717,0.000000,-0.000000,0.000000
161.684788,0.000000,0.000000,0.000000
161.717860,0.000000,0.000000,0.000000
161.750931,-0.000000,0.000000,0.000000
161.784002,-0.000000,0.000000,-0.000000
161.817073,-0.000000,0.000000,-0.000000
161.850144,-0.000000,-0.000000,-0.000000
161.883215,-0.000000,-0.000000,-0.000000
161.916286,0.000000,-0.000000,-0.000000
161.949358,0.000000,-0.000000,0.000000
161.982429,0.000000,-0.000000,0.000000
162.015500,0.000000,0.000000,0.000000
162.048571,0.000000,0.000000,0.000000
162.081642,-0.000000,0.000000,0.000000
162.114713,-0.000000,0.000000,-0.000000
162.147784,-0.000000,0.000000,-0.000000
162.180856,-0.000000,-0.000000,-0.000000
162.213927,-0.000000,-0.000000,-0.000000
162.246998,0.000000,-0.000000,-0.000000
162.280069,0.000000,-0.000000,0.000000
162.313140,0.000000,-0.000000,0.000000
162.346211,0.000000,0.000000,0.000000
162.379282,0.000000,0.000000,0.000000
162.412354,-0.000000,0.000000,0.000000
162.445425,-0.000000,0.000000,-0.000000
162.478496,-0.000000,0.000000,-0.000000
162.511567,-0.000000,-0.000000,-0.000000
162.544638,-0.000000,-0.000000,-0.000000
162.577709,0.000000,-0.000000,-0.000000
162.610780,0.000000,-0.000000,0.000000
162.643851,0.000000,-0.000000,0.000000
162.676923,0.000000,0.000000,0.000000
162.709994,0.000000,0.000000,0.000000
162.743065,-0.000000,0.000000,0.000000
162.776136,-0.000000,0.000000,-0.000000
162.809207,-0.000000,0.000000,-0.000000
162.842278,-0.000000,-0.000000,-0.000000
162.875349,-0.000000,-0.000000,-0.000000
162.908421,0.000000,-0.000000,-0.000000
162.941492,0.000000,-0.000000,0.000000
162.974563,0.000000,-0.000000,0.000000
163.007634,0.000000,0.000000,0.000000
163.040705,0.000000,0.000000,0.000000
163.073776,-0.000000,0.000000,0.000000
163.106847,-0.000000,0.000000,-0.000000
163.139919,-0.000000,0.000000,-0.000000
163.172990,-0.000000,-0.000000,-0.000000
163.206061,-0.000000,-0.000000,-0.000000
163.239132,0.000000,-0.000000,-0.000000
163.272203,0.000000,-0.000000,0.000000
163.305274,0.000000,-0.000000,0.000000
163.338345,0.000000,0.000000,0.000000
163.371416,0.000000,0.000000,0.000000
163.404488,-0.000000,0.000000,0.000000
163.437559,-0.000000,0.000000,-0.000000
163.470630,-0.000000,0.000000,-0.000000
163.503701,-0.000000,-0.000000,-0.000000
163.536772,-0.000000,-0.000000,-0.000000
163.569843,0.000000,-0.000000,-0.000000
163.602914,0.000000,-0.000000,0.000000
163.635986,0.000000,-0.000000,0.000000
163.669057,0.000000,0.000000,0.000000
163.702128,0.000000,0.000000,0.000000
163.735199,-0.000000,0.000000,0.000000
163.768270,-0.000000,0.000000,-0.000000
163.801341,-0.000000,0.000000,-0.000000
163.834412,-0.000000,-0.000000,-0.000000
163.867484,-0.000000,-0.000000,-0.000000
163.900555,0.000000,-0.000000,-0.000000
163.933626,0.000000,-0.000000,0.000000
163.966697,0.000000,-0.000000,0.000000
163.999768,0.000000,0.000000,0.000000
164.032839,0.000000,0.000000,0.000000
164.065910,-0.000000,0.000000,0.000000
164.098981,-0.000000,0.000000,-0.000000
164.132053,-0.000000,0.000000,-0.000000
164.165124,-0.000000,-0.000000,-0.000000
164.198195,-0.000000,-0.000000,-0.000000
164.231266,0.000000,-0.000000,-0.000000
164.264337,0.000000,-0.000000,0.000000
164.297408,0.000000,-0.000000,0.000000
164.330479,0.000000,0.000000,0.000000
164.363551,0.000000,0.000000,0.000000
164.396622,-0.000000,0.000000,0.000000
164.429693,-0.000000,0.000000,-0.000000
164.462764,-0.000000,0.000000,-0.000000
164.495835,-0.000000,-0.000000,-0.000000
164.528906,-0.000000,-0.000000,-0.000000
164.561977,0.000000,-0.000000,-0.000000
164.595049,0.000000,-0.000000,0.000000
164.628120,0.000000,-0.000000,0.000000
164.661191,0.000000,0.000000,0.000000
164.694262,0.000000,0.000000,0.000000
164.727333,-0.000000,0.000000,0.000000
164.760404,-0.000000,0.000000,-0.000000
164.793475,-0.000000,0.000000,-0.000000
164.826547,-0.000000,-0.000000,-0.000000
164.859618,-0.000000,-0.000000,-0.000000
164.892689,0.000000,-0.000000,-0.000000
164.925760,0.000000,-0.000000,0.000000
164.958831,0.000000,-0.000000,0.000000
164.991902,0.000000,0.000000,0.000000
165.024973,0.000000,0.000000,0.000000
165.058044,-0.000000,0.000000,0.000000
165.091116,-0.000000,0.000000,-0.000000
165.124187,-0.000000,0.000000,-0.000000
165.157258,-0.000000,-0.000000,-0.000000
165.190329,-0.000000,-0.000000,-0.000000
165.223400,0.000000,-0.000000,-0.000000
165.256471,0.000000,-0.000000,0.000000
165.289542,0.000000,-0.000000,0.000000
165.322614,0.000000,0.000000,0.000000
165.355685,0.000000,0.000000,0.000000
165.388756,-0.000000,0.000000,0.000000
165.421827,-0.000000,0.000000,-0.000000
165.454898,-0.000000,0.000000,-0.000000
165.487969,-0.000000,-0.000000,-0.000000
165.521040,-0.000000,-0.000000,-0.000000
165.554112,0.000000,-0.000000,-0.000000
165.587183,0.000000,-0.000000,0.000000
165.620254,0.000000,-0.000000,0.000000
165.653325,0.000000,0.000000,0.000000
165.686396,0.000000,0.000000,0.000000
165.719467,-0.000000,0.000000,0.000000
165.752538,-0.000000,0.000000,-0.000000
165.785609,-0.000000,0.000000,-0.000000
165.818681,-0.000000,-0.000000,-0.000000
165.851752,-0.000000,-0.000000,-0.000000
165.884823,0.000000,-0.000000,-0.000000
165.917894,0.000000,-0.000000,0.000000
165.950965,0.000000,-0.000000,0.000000
165.984036,0.000000,0.000000,0.000000
166.017107,0.000000,0.000000,0.000000
166.050179,-0.000000,0.000000,0.000000
166.083250,-0.000000,0.000000,-0.000000
166.116321,-0.000000,0.000000,-0.000000
166.149392,-0.000000,-0.000000,-0.000000
166.182463,-0.000000,-0.000000,-0.000000
166.215534,0.000000,-0.000000,-0.000000
166.248605,0.000000,-0.000000,0.000000
166.281677,0.000000,-0.000000,0.000000
166.314748,0.000000,0.000000,0.000000
166.347819,0.000000,0.000000,0.000000
166.380890,-0.000000,0.000000,0.000000
166.413961,-0.000000,0.000000,-0.000000
166.447032,-0.000000,0.000000,-0.000000
166.480103,-0.000000,-0.000000,-0.000000
166.513174,-0.000000,-0.000000,-0.000000
166.546246,0.000000,-0.000000,-0.000000
166.579317,0.000000,-0.000000,0.000000
166.612388,0.000000,-0.000000,0.000000
166.645459,0.000000,0.000000,0.000000
166.678530,0.000000,0.000000,0.000000
166.711601,-0.000000,0.000000,0.000000
166.744672,-0.000000,0.000000,-0.000000
166.777744,-0.000000,0.000000,-0.000000
166.810815,-0.000000,-0.000000,-0.000000
166.843886,-0.000000,-0.000000,-0.000000
166.876957,0.000000,-0.000000,-0.000000
166.910028,0.000000,-0.000000,0.000000
166.943099,0.000000,-0.000000,0.000000
166.976170,0.000000,0.000000,0.000000
167.009242,0.000000,0.000000,0.000000
167.042313,-0.000000,0.000000,0.000000
167.075384,-0.000000,0.000000,-0.000000
167.108455,-0.000000,0.000000,-0.000000
167.141526,-0.000000,-0.000000,-0.000000
167.174597,-0.000000,-0.000000,-0.000000
167.207668,0.000000,-0.000000,-0.000000
167.240740,0.000000,-0.000000,0.000000
167.273811,0.000000,-0.000000,0.000000
167.306882,0.000000,0.000000,0.000000
167.339953,0.000000,0.000000,0.000000
167.373024,-0.000000,0.000000,0.000000
167.406095,-0.000000,0.000000,-0.000000
167.439166,-0.000000,0.000000,-0.000000
167.472237,-0.000000,-0.000000,-0.000000
167.505309,-0.000000,-0.000000,-0.000000
167.538380,0.000000,-0.000000,-0.000000
167.571451,0.000000,-0.000000,0.000000
167.604522,0.000000,-0.000000,0.000000
167.637593,0.000000,0.000000,0.000000
167.670664,0.000000,0.000000,0.000000
167.703735,-0.000000,0.000000,0.000000
167.736807,-0.000000,0.000000,-0.000000
167.769878,-0.000000,0.000000,-0.000000
167.802949,-0.000000,-0.000000,-0.000000
167.836020,-0.000000,-0.000000,-0.000000
167.869091,0.000000,-0.000000,-0.000000
167.902162,0.000000,-0.000000,0.000000
167.935233,0.000000,-0.000000,0.000000
167.968305,0.000000,0.000000,0.000000
168.001376,0.000000,0.000000,0.000000
168.034447,-0.000000,0.000000,0.000000
168.067518,-0.000000,0.000000,-0.000000
168.100589,-0.000000,0.000000,-0.000000
168.133660,-0.000000,-0.000000,-0.000000
168.166731,-0.000000,-0.000000,-0.000000
168.199802,0.000000,-0.000000,-0.000000
168.232874,0.000000,-0.000000,0.000000
168.265945,0.000000,-0.000000,0.000000
168.299016,0.000000,0.000000,0.000000
168.332087,0.000000,0.000000,0.000000
168.365158,-0.000000,0.000000,0.000000
168.398229,-0.000000,0.000000,-0.000000
168.431300,-0.000000,0.000000,-0.000000
168.464372,-0.000000,-0.000000,-0.000000
168.497443,-0.000000,-0.000000,-0.000000
168.530514,0.000000,-0.000000,-0.000000
168.563585,0.000000,-0.000000,0.000000
168.596656,0.000000,-0.000000,0.000000
168.629727,0.000000,0.000000,0.000000
168.662798,0.000000,0.000000,0.000000
168.695870,-0.000000,0.000000,0.000000
168.728941,-0.000000,0.000000,-0.000000
168.762012,-0.000000,0.000000,-0.000000
168.795083,-0.000000,-0.000000,-0.000000
168.828154,-0.000000,-0.000000,-0.000000
168.861225,0.000000,-0.000000,-0.000000
168.894296,0.000000,-0.000000,0.000000
168.927367,0.000000,-0.000000,0.000000
168.960439,0.000000,0.000000,0.000000
168.993510,0.000000,0.000000,0.000000
169.026581,-0.000000,0.000000,0.000000
169.059652,-0.000000,0.000000,-0.000000
169.092723,-0.000000,0.000000,-0.000000
169.125794,-0.000000,-0.000000,-0.000000
169.158865,-0.000000,-0.000000,-0.000000
169.191937,0.000000,-0.000000,-0.000000
169.225008,0.000000,-0.000000,0.000000
169.258079,0.000000,-0.000000,0.000000
169.291150,0.000000,0.000000,0.000000
169.324221,0.000000,0.000000,0.000000
169.357292,-0.000000,0.000000,0.000000
169.390363,-0.000000,0.000000,-0.000000
169.423435,-0.000000,0.000000,-0.000000
169.456506,-0.000000,-0.000000,-0.000000
169.489577,-0.000000,-0.000000,-0.000000
169.522648,0.000000,-0.000000,-0.000000
169.555719,0.000000,-0.000000,0.000000
169.588790,0.000000,-0.000000,0.000000
169.621861,0.000000,0.000000,0.000000
169.654933,0.000000,0.000000,0.000000
169.688004,-0.000000,0.000000,0.000000
169.721075,-0.000000,0.000000,-0.000000
169.754146,-0.000000,0.000000,-0.000000
169.787217,-0.000000,-0.000000,-0.000000
169.820288,-0.000000,-0.000000,-0.000000
169.853359,0.000000,-0.000000,-0.000000
169.886430,0.000000,-0.000000,0.000000
169.919502,0.000000,-0.000000,0.000000
169.952573,0.000000,0.000000,0.000000
169.985644,0.000000,0.000000,0.000000
170.018715,-0.000000,0.000000,0.000000
170.051786,-0.000000,0.000000,-0.000000
170.084857,-0.000000,0.000000,-0.000000
170.117928,-0.000000,-0.000000,-0.000000
170.151000,-0.000000,-0.000000,-0.000000
170.184071,0.000000,-0.000000,-0.000000
170.217142,0.000000,-0.000000,0.000000
170.250213,0.000000,-0.000000,0.000000
170.283284,0.000000,0.000000,0.000000
170.316355,0.000000,0.000000,0.000000
170.349426,-0.000000,0.000000,0.000000
170.382498,-0.000000,0.000000,-0.000000
170.415569,-0.000000,0.000000,-0.000000
170.448640,-0.000000,-0.000000,-0.000000
170.481711,-0.000000,-0.000000,-0.000000
170.514782,0.000000,-0.000000,-0.000000
170.547853,0.000000,-0.000000,0.000000
170.580924,0.000000,-0.000000,0.000000
170.613995,0.000000,0.000000,0.000000
170.647067,0.000000,0.000000,0.000000
170.680138,-0.000000,0.000000,0.000000
170.713209,-0.000000,0.000000,-0.000000
170.746280,-0.000000,0.000000,-0.000000
170.779351,-0.000000,-0.000000,-0.000000
170.812422,-0.000000,-0.000000,-0.000000
170.845493,0.000000,-0.000000,-0.000000
170.878565,0.000000,-0.000000,0.000000
170.911636,0.000000,-0.000000,0.000000
170.944707,0.000000,0.000000,0.000000
170.977778,0.000000,0.000000,0.000000
171.010849,-0.000000,0.000000,0.000000
171.043920,-0.000000,0.000000,-0.000000
171.076991,-0.000000,0.000000,-0.000000
171.110063,-0.000000,-0.000000,-0.000000
171.143134,-0.000000,-0.000000,-0.000000
171.176205,0.000000,-0.000000,-0.000000
171.209276,0.000000,-0.000000,0.000000
171.242347,0.000000,-0.000000,0.000000
171.275418,0.000000,0.000000,0.000000
171.308489,0.000000,0.000000,0.000000
171.341560,-0.000000,0.000000,0.000000
171.374632,-0.000000,0.000000,-0.000000
171.407703,-0.000000,0.000000,-0.000000
171.440774,-0.000000,-0.000000,-0.000000
171.473845,-0.000000,-0.000000,-0.000000
171.506916,0.000000,-0.000000,-0.000000
171.539987,0.000000,-0.000000,0.000000
171.573058,0.000000,-0.000000,0.000000
171.606130,0.000000,0.000000,0.000000
171.639201,0.000000,0.000000,0.000000
171.672272,-0.000000,0.000000,0.000000
171.705343,-0.000000,0.000000,-0.000000
171.738414,-0.000000,0.000000,-0.000000
171.771485,-0.000000,-0.000000,-0.000000
171.804556,-0.000000,-0.000000,-0.000000
171.837628,0.000000,-0.000000,-0.000000
171.870699,0.000000,-0.000000,0.000000
171.903770,0.000000,-0.000000,0.000000
171.936841,0.000000,0.000000,0.000000
171.969912,0.000000,0.000000,0.000000
172.002983,-0.000000,0.000000,0.000000
172.036054,-0.000000,0.000000,-0.000000
172.069125,-0.000000,0.000000,-0.000000
172.102197,-0.000000,-0.000000,-0.000000
172.135268,-0.000000,-0.000000,-0.000000
172.168339,0.000000,-0.000000,-0.000000
172.201410,0.000000,-0.000000,0.000000
172.234481,0.000000,-0.000000,0.000000
172.267552,0.000000,0.000000,0.000000
172.300623,0.000000,0.000000,0.000000
172.333695,-0.000000,0.000000,0.000000
172.366766,-0.000000,0.000000,-0.000000
172.399837,-0.000000,0.000000,-0.000000
172.432908,-0.000000,-0.000000,-0.000000
172.465979,-0.000000,-0.000000,-0.000000
172.499050,0.000000,-0.000000,-0.000000
172.532121,0.000000,-0.000000,0.000000
172.565193,0.000000,-0.000000,0.000000
172.598264,0.000000,0.000000,0.000000
172.631335,0.000000,0.000000,0.000000
172.664406,-0.000000,0.000000,0.000000
172.697477,-0.000000,0.000000,-0.000000
172.730548,-0.000000,0.000000,-0.000000
172.763619,-0.000000,-0.000000,-0.000000
172.796691,-0.000000,-0.000000,-0.000000
172.829762,0.000000,-0.000000,-0.000000
172.862833,0.000000,-0.000000,0.000000
172.895904,0.000000,-0.000000,0.000000
172.928975,0.000000,0.000000,0.000000
172.962046,0.000000,0.000000,0.000000
172.995117,-0.000000,0.000000,0.000000
173.028188,-0.000000,0.000000,-0.000000
173.061260,-0.000000,0.000000,-0.000000
173.094331,-0.000000,-0.000000,-0.000000
173.127402,-0.000000,-0.000000,-0.000000
173.160473,0.000000,-0.000000,-0.000000
173.193544,0.000000,-0.000000,0.000000
173.226615,0.000000,-0.000000,0.000000
173.259686,0.000000,0.000000,0.000000
173.292758,0.000000,0.000000,0.000000
173.325829,-0.000000,0.000000,0.000000
173.358900,-0.000000,0.000000,-0.000000
173.391971,-0.000000,0.000000,-0.000000
173.425042,-0.000000,-0.000000,-0.000000
173.458113,-0.000000,-0.000000,-0.000000
173.491184,0.000000,-0.000000,-0.000000
173.524256,0.000000,-0.000000,0.000000
173.557327,0.000000,-0.000000,0.000000
173.590398,0.000000,0.000000,0.000000
173.623469,0.000000,0.000000,0.000000
173.656540,-0.000000,0.000000,0.000000
173.689611,-0.000000,0.000000,-0.000000
173.722682,-0.000000,0.000000,-0.000000
173.755753,-0.000000,-0.000000,-0.000000
173.788825,-0.000000,-0.000000,-0.000000
173.821896,0.000000,-0.000000,-0.000000
173.854967,0.000000,-0.000000,0.000000
173.888038,0.000000,-0.000000,0.000000
173.921109,0.000000,0.000000,0.000000
173.954180,0.000000,0.000000,0.000000
173.987251,-0.000000,0.000000,0.000000
174.020323,-0.000000,0.000000,-0.000000
174.053394,-0.000000,0.000000,-0.000000
174.086465,-0.000000,-0.000000,-0.000000
174.119536,-0.000000,-0.000000,-0.000000
174.152607,0.000000,-0.000000,-0.000000
174.185678,0.000000,-0.000000,0.000000
174.218749,0.000000,-0.000000,0.000000
174.251821,0.000000,0.000000,0.000000
174.284892,0.000000,0.000000,0.000000
174.317963,-0.000000,0.000000,0.000000
174.351034,-0.000000,0.000000,-0.000000
174.384105,-0.000000,0.000000,-0.000000
174.417176,-0.000000,-0.000000,-0.000000
174.450247,-0.000000,-0.000000,-0.000000
174.483318,0.000000,-0.000000,-0.000000
174.516390,0.000000,-0.000000,0.000000
174.549461,0.000000,-0.000000,0.000000
174.582532,0.000000,0.000000,0.000000
174.615603,0.000000,0.000000,0.000000
174.648674,-0.000000,0.000000,0.000000
174.681745,-0.000000,0.000000,-0.000000
174.714816,-0.000000,0.000000,-0.000000
174.747888,-0.000000,-0.000000,-0.000000
174.780959,-0.000000,-0.000000,-0.000000
174.814030,0.000000,-0.000000,-0.000000
174.847101,0.000000,-0.000000,0.000000
174.880172,0.000000,-0.000000,0.000000
174.913243,0.000000,0.000000,0.000000
174.946314,0.000000,0.000000,0.000000
174.979386,-0.000000,0.000000,0.000000
175.012457,-0.000000,0.000000,-0.000000
175.045528,-0.000000,0.000000,-0.000000
175.078599,-0.000000,-0.000000,-0.000000
175.111670,-0.000000,-0.000000,-0.000000
175.144741,0.000000,-0.000000,-0.000000
175.177812,0.000000,-0.000000,0.000000
175.210884,0.000000,-0.000000,0.000000
175.243955,0.000000,0.000000,0.000000
175.277026,0.000000,0.000000,0.000000
175.310097,-0.000000,0.000000,0.000000
175.343168,-0.000000,0.000000,-0.000000
175.376239,-0.000000,0.000000,-0.000000
175.409310,-0.000000,-0.000000,-0.000000
175.442381,-0.000000,-0.000000,-0.000000
175.475453,0.000000,-0.000000,-0.000000
175.508524,0.000000,-0.000000,0.000000
175.541595,0.000000,-0.000000,0.000000
175.574666,0.000000,0.000000,0.000000
175.607737,0.000000,0.000000,0.000000
175.640808,-0.000000,0.000000,0.000000
175.673879,-0.000000,0.000000,-0.000000
175.706951,-0.000000,0.000000,-0.000000
175.740022,-0.000000,-0.000000,-0.000000
175.773093,-0.000000,-0.000000,-0.000000
175.806164,0.000000,-0.000000,-0.000000
175.839235,0.000000,-0.000000,0.000000
175.872306,0.000000,-0.000000,0.000000
175.905377,0.000000,0.000000,0.000000
175.938449,0.000000,0.000000,0.000000
175.971520,-0.000000,0.000000,0.000000
176.004591,-0.000000,0.000000,-0.000000
176.037662,-0.000000,0.000000,-0.000000
176.070733,-0.000000,-0.000000,-0.000000
176.103804,-0.000000,-0.000000,-0.000000
176.136875,0.000000,-0.000000,-0.000000
176.169946,0.000000,-0.000000,0.000000
176.203018,0.000000,-0.000000,0.000000
176.236089,0.000000,0.000000,0.000000
176.269160,0.000000,0.000000,0.000000
176.302231,-0.000000,0.000000,0.000000
176.335302,-0.000000,0.000000,-0.000000
176.368373,-0.000000,0.000000,-0.000000
176.401444,-0.000000,-0.000000,-0.000000
176.434516,-0.000000,-0.000000,-0.000000
176.467587,0.000000,-0.000000,-0.000000
176.500658,0.000000,-0.000000,0.000000
176.533729,0.000000,-0.000000,0.000000
176.566800,0.000000,0.000000,0.000000
176.599871,0.000000,0.000000,0.000000
176.632942,-0.000000,0.000000,0.000000
176.666014,-0.000000,0.000000,-0.000000
176.699085,-0.000000,0.000000,-0.000000
176.732156,-0.000000,-0.000000,-0.000000
176.765227,-0.000000,-0.000000,-0.000000
176.798298,0.000000,-0.000000,-0.000000
176.831369,0.000000,-0.000000,0.000000
176.864440,0.000000,-0.000000,0.000000
176.897511,0.000000,0.000000,0.000000
176.930583,0.000000,0.000000,0.000000
176.963654,-0.000000,0.000000,0.000000
176.996725,-0.000000,0.000000,-0.000000
177.029796,-0.000000,0.000000,-0.000000
177.062867,-0.000000,-0.000000,-0.000000
177.095938,-0.000000,-0.000000,-0.000000
177.129009,0.000000,-0.000000,-0.000000
177.162081,0.000000,-0.000000,0.000000
177.195152,0.000000,-0.000000,0.000000
177.228223,0.000000,0.000000,0.000000
177.261294,0.000000,0.000000,0.000000
177.294365,-0.000000,0.000000,0.000000
177.327436,-0.000000,0.000000,-0.000000
177.360507,-0.000000,0.000000,-0.000000
177.393579,-0.000000,-0.000000,-0.000000
177.426650,-0.000000,-0.000000,-0.000000
177.459721,0.000000,-0.000000,-0.000000
177.492792,0.000000,-0.000000,0.000000
177.525863,0.000000,-0.000000,0.000000
177.558934,0.000000,0.000000,0.000000
177.592005,0.000000,0.000000,0.000000
177.625077,-0.000000,0.000000,0.000000
177.658148,-0.000000,0.000000,-0.000000
177.691219,-0.000000,0.000000,-0.000000
177.724290,-0.000000,-0.000000,-0.000000
177.757361,-0.000000,-0.000000,-0.000000
177.790432,0.000000,-0.000000,-0.000000
177.823503,0.000000,-0.000000,0.000000
177.856574,0.000000,-0.000000,0.000000
177.889646,0.000000,0.000000,0.000000
177.922717,0.000000,0.000000,0.000000
177.955788,-0.000000,0.000000,0.000000
177.988859,-0.000000,0.000000,-0.000000
178.021930,-0.000000,0.000000,-0.000000
178.055001,-0.000000,-0.000000,-0.000000
178.088072,-0.000000,-0.000000,-0.000000
178.121144,0.000000,-0.000000,-0.000000
178.154215,0.000000,-0.000000,0.000000
178.187286,0.000000,-0.000000,0.000000
178.220357,0.000000,0.000000,0.000000
178.253428,0.000000,0.000000,0.000000
178.286499,-0.000000,0.000000,0.000000
178.319570,-0.000000,0.000000,-0.000000
178.352642,-0.000000,0.000000,-0.000000
178.385713,-0.000000,-0.000000,-0.000000
178.418784,-0.000000,-0.000000,-0.000000
178.451855,0.000000,-0.000000,-0.000000
178.484926,0.000000,-0.000000,0.000000
178.517997,0.000000,-0.000000,0.000000
178.551068,0.000000,0.000000,0.000000
178.584139,0.000000,0.000000,0.000000
178.617211,-0.000000,0.000000,0.000000
178.650282,-0.000000,0.000000,-0.000000
178.683353,-0.000000,0.000000,-0.000000
178.716424,-0.000000,-0.000000,-0.000000
178.749495,-0.000000,-0.000000,-0.000000
178.782566,0.000000,-0.000000,-0.000000
178.815637,0.000000,-0.000000,0.000000
178.848709,0.000000,-0.000000,0.000000
178.881780,0.000000,0.000000,0.000000
178.914851,0.000000,0.000000,0.000000
178.947922,-0.000000,0.000000,0.000000
178.980993,-0.000000,0.000000,-0.000000
179.014064,-0.000000,0.000000,-0.000000
179.047135,-0.000000,-0.000000,-0.000000
179.080207,-0.000000,-0.000000,-0.000000
179.113278,0.000000,-0.000000,-0.000000
179.146349,0.000000,-0.000000,0.000000
179.179420,0.000000,-0.000000,0.000000
179.212491,0.000000,0.000000,0.000000
179.245562,0.000000,0.000000,0.000000
179.278633,-0.000000,0.000000,0.000000
179.311704,-0.000000,0.000000,-0.000000
179.344776,-0.000000,0.000000,-0.000000
179.377847,-0.000000,-0.000000,-0.000000
179.410918,-0.000000,-0.000000,-0.000000
179.443989,0.000000,-0.000000,-0.000000
179.477060,0.000000,-0.000000,0.000000
179.510131,0.000000,-0.000000,0.000000
179.543202,0.000000,0.000000,0.000000
179.576274,0.000000,0.000000,0.000000
179.609345,-0.000000,0.000000,0.000000
179.642416,-0.000000,0.000000,-0.000000
179.675487,-0.000000,0.000000,-0.000000
179.708558,-0.000000,-0.000000,-0.000000
179.741629,-0.000000,-0.000000,-0.000000
179.774700,0.000000,-0.000000,-0.000000
179.807772,0.000000,-0.000000,0.000000
179.840843,0.000000,-0.000000,0.000000
179.873914,0.000000,0.000000,0.000000
179.906985,0.000000,0.000000,0.000000
179.940056,-0.000000,0.000000,0.000000
179.973127,-0.000000,0.000000,-0.000000
180.006198,-0.000000,0.000000,-0.000000
180.039269,-0.000000,-0.000000,-0.000000
180.072341,-0.000000,-0.000000,-0.000000
180.105412,0.000000,-0.000000,-0.000000
180.138483,0.000000,-0.000000,0.000000
180.171554,0.000000,-0.000000,0.000000
180.204625,0.000000,0.000000,0.000000
180.237696,0.000000,0.000000,0.000000
180.270767,-0.000000,0.000000,0.000000
180.303839,-0.000000,0.000000,-0.000000
180.336910,-0.000000,0.000000,-0.000000
180.369981,-0.000000,-0.000000,-0.000000
180.403052,-0.000000,-0.000000,-0.000000
180.436123,0.000000,-0.000000,-0.000000
180.469194,0.000000,-0.000000,0.000000
180.502265,0.000000,-0.000000,0.000000
180.535337,0.000000,0.000000,0.000000
180.568408,0.000000,0.000000,0.000000
180.601479,-0.000000,0.000000,0.000000
180.634550,-0.000000,0.000000,-0.000000
180.667621,-0.000000,0.000000,-0.000000
180.700692,-0.000000,-0.000000,-0.000000
180.733763,-0.000000,-0.000000,-0.000000
180.766835,0.000000,-0.000000,-0.000000
180.799906,0.000000,-0.000000,0.000000
180.832977,0.000000,-0.000000,0.000000
180.866048,0.000000,0.000000,0.000000
180.899119,0.000000,0.000000,0.000000
180.932190,-0.000000,0.000000,0.000000
180.965261,-0.000000,0.000000,-0.000000
180.998332,-0.000000,0.000000,-0.000000
181.031404,-0.000000,-0.000000,-0.000000
181.064475,-0.000000,-0.000000,-0.000000
181.097546,0.000000,-0.000000,-0.000000
181.130617,0.000000,-0.000000,0.000000
181.163688,0.000000,-0.000000,0.000000
181.196759,0.000000,0.000000,0.000000
181.229830,0.000000,0.000000,0.000000
181.262902,-0.000000,0.000000,0.000000
181.295973,-0.000000,0.000000,-0.000000
181.329044,-0.000000,0.000000,-0.000000
181.362115,-0.000000,-0.000000,-0.000000
181.395186,-0.000000,-0.000000,-0.000000
181.428257,0.000000,-0.000000,-0.000000
181.461328,0.000000,-0.000000,0.000000
181.494400,0.000000,-0.000000,0.000000
181.527471,0.000000,0.000000,0.000000
181.560542,0.000000,0.000000,0.000000
181.593613,-0.000000,0.000000,0.000000
181.626684,-0.000000,0.000000,-0.000000
181.659755,-0.000000,0.000000,-0.000000
181.692826,-0.000000,-0.000000,-0.000000
181.725897,-0.000000,-0.000000,-0.000000
181.758969,0.000000,-0.000000,-0.000000
181.792040,0.000000,-0.000000,0.000000
181.825111,0.000000,-0.000000,0.000000
181.858182,0.000000,0.000000,0.000000
181.891253,0.000000,0.000000,0.000000
181.924324,-0.000000,0.000000,0.000000
181.957395,-0.000000,0.000000,-0.000000
181.990467,-0.000000,0.000000,-0.000000
182.023538,-0.000000,-0.000000,-0.000000
182.056609,-0.000000,-0.000000,-0.000000
182.089680,0.000000,-0.000000,-0.000000
182.122751,0.000000,-0.000000,0.000000
182.155822,0.000000,-0.000000,0.000000
182.188893,0.000000,0.000000,0.000000
182.221965,0.000000,0.000000,0.000000
182.255036,-0.000000,0.000000,0.000000
182.288107,-0.000000,0.000000,-0.000000
182.321178,-0.000000,0.000000,-0.000000
182.354249,-0.000000,-0.000000,-0.000000
182.387320,-0.000000,-0.000000,-0.000000
182.420391,0.000000,-0.000000,-0.000000
182.453462,0.000000,-0.000000,0.000000
182.486534,0.000000,-0.000000,0.000000
182.519605,0.000000,0.000000,0.000000
182.552676,0.000000,0.000000,0.000000
182.585747,-0.000000,0.000000,0.000000
182.618818,-0.000000,0.000000,-0.000000
182.651889,-0.000000,0.000000,-0.000000
182.684960,-0.000000,-0.000000,-0.000000
182.718032,-0.000000,-0.000000,-0.000000
182.751103,0.000000,-0.000000,-0.000000
182.784174,0.000000,-0.000000,0.000000
182.817245,0.000000,-0.000000,0.000000
182.850316,0.000000,0.000000,0.000000
182.883387,0.000000,0.000000,0.000000
182.916458,-0.000000,0.000000,0.000000
182.949530,-0.000000,0.000000,-0.000000
182.982601,-0.000000,0.000000,-0.000000
183.015672,-0.000000,-0.000000,-0.000000
183.048743,-0.000000,-0.000000,-0.000000
183.081814,0.000000,-0.000000,-0.000000
183.114885,0.000000,-0.000000,0.000000
183.147956,0.000000,-0.000000,0.000000
183.181028,0.000000,0.000000,0.000000
183.214099,0.000000,0.000000,0.000000
183.247170,-0.000000,0.000000,0.000000
183.280241,-0.000000,0.000000,-0.000000
183.313312,-0.000000,0.000000,-0.000000
183.346383,-0.000000,-0.000000,-0.000000
183.379454,-0.000000,-0.000000,-0.000000
183.412525,0.000000,-0.000000,-0.000000
183.445597,0.000000,-0.000000,0.000000
183.478668,0.000000,-0.000000,0.000000
183.511739,0.000000,0.000000,0.000000
183.544810,0.000000,0.000000,0.000000
183.577881,-0.000000,0.000000,0.000000
183.610952,-0.000000,0.000000,-0.000000
183.644023,-0.000000,0.000000,-0.000000
183.677095,-0.000000,-0.000000,-0.000000
183.710166,-0.000000,-0.000000,-0.000000
183.743237,0.000000,-0.000000,-0.000000
183.776308,0.000000,-0.000000,0.000000
183.809379,0.000000,-0.000000,0.000000
183.842450,0.000000,0.000000,0.000000
183.875521,0.000000,0.000000,0.000000
183.908593,-0.000000,0.000000,0.000000
183.941664,-0.000000,0.000000,-0.000000
183.974735,-0.000000,0.000000,-0.000000
184.007806,-0.000000,-0.000000,-0.000000
184.040877,-0.000000,-0.000000,-0.000000
184.073948,0.000000,-0.000000,-0.000000
184.107019,0.000000,-0.000000,0.000000
184.140090,0.000000,-0.000000,0.000000
184.173162,0.000000,0.000000,0.000000
184.206233,0.000000,0.000000,0.000000
184.239304,-0.000000,0.000000,0.000000
184.272375,-0.000000,0.000000,-0.000000
184.305446,-0.000000,0.000000,-0.000000
184.338517,-0.000000,-0.000000,-0.000000
184.371588,-0.000000,-0.000000,-0.000000
184.404660,0.000000,-0.000000,-0.000000
184.437731,0.000000,-0.000000,0.000000
184.470802,0.000000,-0.000000,0.000000
184.503873,0.000000,0.000000,0.000000
184.536944,0.000000,0.000000,0.000000
184.570015,-0.000000,0.000000,0.000000
184.603086,-0.000000,0.000000,-0.000000
184.636158,-0.000000,0.000000,-0.000000
184.669229,-0.000000,-0.000000,-0.000000
184.702300,-0.000000,-0.000000,-0.000000
184.735371,0.000000,-0.000000,-0.000000
184.768442,0.000000,-0.000000,0.000000
184.801513,0.000000,-0.000000,0.000000
184.834584,0.000000,0.000000,0.000000
184.867655,0.000000,0.000000,0.000000
184.900727,-0.000000,0.000000,0.000000
184.933798,-0.000000,0.000000,-0.000000
184.966869,-0.000000,0.000000,-0.000000
184.999940,-0.000000,-0.000000,-0.000000
185.033011,-0.000000,-0.000000,-0.000000
185.066082,0.000000,-0.000000,-0.000000
185.099153,0.000000,-0.000000,0.000000
185.132225,0.000000,-0.000000,0.000000
185.165296,0.000000,0.000000,0.000000
185.198367,0.000000,0.000000,0.000000
185.231438,-0.000000,0.000000,0.000000
185.264509,-0.000000,0.000000,-0.000000
185.297580,-0.000000,0.000000,-0.000000
185.330651,-0.000000,-0.000000,-0.000000
185.363723,-0.000000,-0.000000,-0.000000
185.396794,0.000000,-0.000000,-0.000000
185.429865,0.000000,-0.000000,0.000000
185.462936,0.000000,-0.000000,0.000000
185.496007,0.000000,0.000000,0.000000
185.529078,0.000000,0.000000,0.000000
185.562149,-0.000000,0.000000,0.000000
185.595221,-0.000000,0.000000,-0.000000
185.628292,-0.000000,0.000000,-0.000000
185.661363,-0.000000,-0.000000,-0.000000
185.694434,-0.000000,-0.000000,-0.000000
185.727505,0.000000,-0.000000,-0.000000
185.760576,0.000000,-0.000000,0.000000
185.793647,0.000000,-0.000000,0.000000
185.826718,0.000000,0.000000,0.000000
185.859790,0.000000,0.000000,0.000000
185.892861,-0.000000,0.000000,0.000000
185.925932,-0.000000,0.000000,-0.000000
185.959003,-0.000000,0.000000,-0.000000
185.992074,-0.000000,-0.000000,-0.000000
186.025145,-0.000000,-0.000000,-0.000000
186.058216,0.000000,-0.000000,-0.000000
186.091288,0.000000,-0.000000,0.000000
186.124359,0.000000,-0.000000,0.000000
186.157430,0.000000,0.000000,0.000000
186.190501,0.000000,0.000000,0.000000
186.223572,-0.000000,0.000000,0.000000
186.256643,-0.000000,0.000000,-0.000000
186.289714,-0.000000,0.000000,-0.000000
186.322786,-0.000000,-0.000000,-0.000000
186.355857,-0.000000,-0.000000,-0.000000
186.388928,0.000000,-0.000000,-0.000000
186.421999,0.000000,-0.000000,0.000000
186.455070,0.000000,-0.000000,0.000000
186.488141,0.000000,0.000000,0.000000
186.521212,0.000000,0.000000,0.000000
186.554283,-0.000000,0.000000,0.000000
186.587355,-0.000000,0.000000,-0.000000
186.620426,-0.000000,0.000000,-0.000000
186.653497,-0.000000,-0.000000,-0.000000
186.686568,-0.000000,-0.000000,-0.000000
186.719639,0.000000,-0.000000,-0.000000
186.752710,0.000000,-0.000000,0.000000
186.785781,0.000000,-0.000000,0.000000
186.818853,0.000000,0.000000,0.000000
186.851924,0.000000,0.000000,0.000000
186.884995,-0.000000,0.000000,0.000000
186.918066,-0.000000,0.000000,-0.000000
186.951137,-0.000000,0.000000,-0.000000
186.984208,-0.000000,-0.000000,-0.000000
187.017279,-0.000000,-0.000000,-0.000000
187.050351,-0.000000,-0.000000,-0.000000
187.083422,0.000000,-0.000000,0.000000
187.116493,0.000000,-0.000000,0.000000
187.149564,0.000000,0.000000,0.000000
187.182635,0.000000,0.000000,0.000000
187.215706,0.000000,0.000000,0.000000
187.248777,-0.000000,0.000000,-0.000000
187.281848,-0.000000,0.000000,-0.000000
187.314920,-0.000000,-0.000000,-0.000000
187.347991,-0.000000,-0.000000,-0.000000
187.381062,-0.000000,-0.000000,-0.000000
187.414133,0.000000,-0.000000,0.000000
187.447204,0.000000,-0.000000,0.000000
187.480275,0.000000,0.000000,0.000000
187.513346,0.000000,0.000000,0.000000
187.546418,0.000000,0.000000,0.000000
187.579489,-0.000000,0.000000,-0.000000
187.612560,-0.000000,0.000000,-0.000000
187.645631,-0.000000,-0.000000,-0.000000
187.678702,-0.000000,-0.000000,-0.000000
187.711773,-0.000000,-0.000000,-0.000000
187.744844,0.000000,-0.000000,0.000000
187.777916,0.000000,-0.000000,0.000000
187.810987,0.000000,0.000000,0.000000
187.844058,0.000000,0.000000,0.000000
187.877129,0.000000,0.000000,0.000000
187.910200,-0.000000,0.000000,-0.000000
187.943271,-0.000000,0.000000,-0.000000
187.976342,-0.000000,-0.000000,-0.000000
188.009414,-0.000000,-0.000000,-0.000000
188.042485,-0.000000,-0.000000,-0.000000
188.075556,0.000000,-0.000000,0.000000
188.108627,0.000000,-0.000000,0.000000
188.141698,0.000000,0.000000,0.000000
188.174769,0.000000,0.000000,0.000000
188.207840,0.000000,0.000000,0.000000
188.240911,-0.000000,0.000000,-0.000000
188.273983,-0.000000,0.000000,-0.000000
188.307054,-0.000000,-0.000000,-0.000000
188.340125,-0.000000,-0.000000,-0.000000
188.373196,-0.000000,-0.000000,-0.000000
188.406267,0.000000,-0.000000,0.000000
188.439338,0.000000,-0.000000,0.000000
188.472409,0.000000,0.000000,0.000000
188.505481,0.000000,0.000000,0.000000
188.538552,0.000000,0.000000,0.000000
188.571623,-0.000000,0.000000,-0.000000
188.604694,-0.000000,0.000000,-0.000000
188.637765,-0.000000,-0.000000,-0.000000
188.670836,-0.000000,-0.000000,-0.000000
188.703907,-0.000000,-0.000000,-0.000000
188.736979,0.000000,-0.000000,0.000000
188.770050,0.000000,-0.000000,0.000000
188.803121,0.000000,0.000000,0.000000
188.836192,0.000000,0.000000,0.000000
188.869263,0.000000,0.000000,0.000000
188.902334,-0.000000,0.000000,-0.000000
188.935405,-0.000000,0.000000,-0.000000
188.968476,-0.000000,-0.000000,-0.000000
189.001548,-0.000000,-0.000000,-0.000000
189.034619,-0.000000,-0.000000,-0.000000
189.067690,0.000000,-0.000000,0.000000
189.100761,0.000000,-0.000000,0.000000
189.133832,0.000000,0.000000,0.000000
189.166903,0.000000,0.000000,0.000000
189.199974,0.000000,0.000000,0.000000
189.233046,-0.000000,0.000000,-0.000000
189.266117,-0.000000,0.000000,-0.000000
189.299188,-0.000000,-0.000000,-0.000000
189.332259,-0.000000,-0.000000,-0.000000
189.365330,-0.000000,-0.000000,-0.000000
189.398401,0.000000,-0.000000,0.000000
189.431472,0.000000,-0.000000,0.000000
189.464544,0.000000,0.000000,0.000000
189.497615,0.000000,0.000000,0.000000
189.530686,0.000000,0.000000,0.000000
189.563757,-0.000000,0.000000,-0.000000
189.596828,-0.000000,0.000000,-0.000000
189.629899,-0.000000,-0.000000,-0.000000
189.662970,-0.000000,-0.000000,-0.000000
189.696041,-0.000000,-0.000000,-0.000000
189.729113,0.000000,-0.000000,0.000000
189.762184,0.000000,-0.000000,0.000000
189.795255,0.000000,0.000000,0.000000
189.828326,0.000000,0.000000,0.000000
189.861397,0.000000,0.000000,0.000000
189.894468,-0.000000,0.000000,-0.000000
189.927539,-0.000000,0.000000,-0.000000
189.960611,-0.000000,-0.000000,-0.000000
189.993682,-0.000000,-0.000000,-0.000000
190.026753,-0.000000,-0.000000,-0.000000
190.059824,0.000000,-0.000000,0.000000
190.092895,0.000000,-0.000000,0.000000
190.125966,0.000000,0.000000,0.000000
190.159037,0.000000,0.000000,0.000000
190.192109,0.000000,0.000000,0.000000
190.225180,-0.000000,0.000000,-0.000000
190.258251,-0.000000,0.000000,-0.000000
190.291322,-0.000000,-0.000000,-0.000000
190.324393,-0.000000,-0.000000,-0.000000
190.357464,-0.000000,-0.000000,-0.000000
190.390535,0.000000,-0.000000,0.000000
190.423606,0.000000,-0.000000,0.000000
190.456678,0.000000,0.000000,0.000000
190.489749,0.000000,0.000000,0.000000
190.522820,0.000000,0.000000,0.000000
190.555891,-0.000000,0.000000,-0.000000
190.588962,-0.000000,0.000000,-0.000000
190.622033,-0.000000,-0.000000,-0.000000
190.655104,-0.000000,-0.000000,-0.000000
190.688176,-0.000000,-0.000000,-0.000000
190.721247,0.000000,-0.000000,0.000000
190.754318,0.000000,-0.000000,0.000000
190.787389,0.000000,0.000000,0.000000
190.820460,0.000000,0.000000,0.000000
190.853531,0.000000,0.000000,0.000000
190.886602,-0.000000,0.000000,-0.000000
190.919674,-0.000000,0.000000,-0.000000
190.952745,-0.000000,-0.000000,-0.000000
190.985816,-0.000000,-0.000000,-0.000000
191.018887,-0.000000,-0.000000,-0.000000
191.051958,0.000000,-0.000000,0.000000
191.085029,0.000000,-0.000000,0.000000
191.118100,0.000000,0.000000,0.000000
191.151172,0.000000,0.000000,0.000000
191.184243,0.000000,0.000000,0.000000
191.217314,-0.000000,0.000000,-0.000000
191.250385,-0.000000,0.000000,-0.000000
191.283456,-0.000000,-0.000000,-0.000000
191.316527,-0.000000,-0.000000,-0.000000
191.349598,-0.000000,-0.000000,-0.000000
191.382669,0.000000,-0.000000,0.000000
191.415741,0.000000,-0.000000,0.000000
191.448812,0.000000,0.000000,0.000000
191.481883,0.000000,0.000000,0.000000
191.514954,0.000000,0.000000,0.000000
191.548025,-0.000000,0.000000,-0.000000
191.581096,-0.000000,0.000000,-0.000000
191.614167,-0.000000,-0.000000,-0.000000
191.647239,-0.000000,-0.000000,-0.000000
191.680310,-0.000000,-0.000000,-0.000000
191.713381,0.000000,-0.000000,0.000000
191.746452,0.000000,-0.000000,0.000000
191.779523,0.000000,0.000000,0.000000
191.812594,0.000000,0.000000,0.000000
191.845665,0.000000,0.000000,0.000000
191.878737,-0.000000,0.000000,-0.000000
191.911808,-0.000000,0.000000,-0.000000
191.944879,-0.000000,-0.000000,-0.000000
191.977950,-0.000000,-0.000000,-0.000000
192.011021,-0.000000,-0.000000,-0.000000
192.044092,0.000000,-0.000000,0.000000
192.077163,0.000000,-0.000000,0.000000
192.110234,0.000000,0.000000,0.000000
192.143306,0.000000,0.000000,0.000000
192.176377,0.000000,0.000000,0.000000
192.209448,-0.000000,0.000000,-0.000000
192.242519,-0.000000,0.000000,-0.000000
192.275590,-0.000000,-0.000000,-0.000000
192.308661,-0.000000,-0.000000,-0.000000
192.341732,-0.000000,-0.000000,-0.000000
192.374804,0.000000,-0.000000,0.000000
192.407875,0.000000,-0.000000,0.000000
192.440946,0.000000,0.000000,0.000000
192.474017,0.000000,0.000000,0.000000
192.507088,0.000000,0.000000,0.000000
192.540159,-0.000000,0.000000,-0.000000
192.573230,-0.000000,0.000000,-0.000000
192.606302,-0.000000,-0.000000,-0.000000
192.639373,-0.000000,-0.000000,-0.000000
192.672444,-0.000000,-0.000000,-0.000000
192.705515,0.000000,-0.000000,0.000000
192.738586,0.000000,-0.000000,0.000000
192.771657,0.000000,0.000000,0.000000
192.804728,0.000000,0.000000,0.000000
192.837799,0.000000,0.000000,0.000000
192.870871,-0.000000,0.000000,-0.000000
192.903942,-0.000000,0.000000,-0.000000
192.937013,-0.000000,-0.000000,-0.000000
192.970084,-0.000000,-0.000000,-0.000000
193.003155,-0.000000,-0.000000,-0.000000
193.036226,0.000000,-0.000000,0.000000
193.069297,0.000000,-0.000000,0.000000
193.102369,0.000000,0.000000,0.000000
193.135440,0.000000,0.000000,0.000000
193.168511,0.000000,0.000000,0.000000
193.201582,-0.000000,0.000000,-0.000000
193.234653,-0.000000,0.000000,-0.000000
193.267724,-0.000000,-0.000000,-0.000000
193.300795,-0.000000,-0.000000,-0.000000
193.333867,-0.000000,-0.000000,-0.000000
193.366938,0.000000,-0.000000,0.000000
193.400009,0.000000,-0.000000,0.000000
193.433080,0.000000,0.000000,0.000000
193.466151,0.000000,0.000000,0.000000
193.499222,0.000000,0.000000,0.000000
193.532293,-0.000000,0.000000,-0.000000
193.565365,-0.000000,0.000000,-0.000000
193.598436,-0.000000,-0.000000,-0.000000
193.631507,-0.000000,-0.000000,-0.000000
193.664578,-0.000000,-0.000000,-0.000000
193.697649,0.000000,-0.000000,0.000000
193.730720,0.000000,-0.000000,0.000000
193.763791,0.000000,0.000000,0.000000
193.796862,0.000000,0.000000,0.000000
193.829934,0.000000,0.000000,0.000000
193.863005,-0.000000,0.000000,-0.000000
193.896076,-0.000000,0.000000,-0.000000
193.929147,-0.000000,-0.000000,-0.000000
193.962218,-0.000000,-0.000000,-0.000000
193.995289,-0.000000,-0.000000,-0.000000
194.028360,0.000000,-0.000000,0.000000
194.061432,0.000000,-0.000000,0.000000
194.094503,0.000000,-0.000000,0.000000
194.127574,0.000000,0.000000,0.000000
194.160645,0.000000,0.000000,0.000000
194.193716,-0.000000,0.000000,-0.000000
194.226787,-0.000000,0.000000,-0.000000
194.259858,-0.000000,-0.000000,-0.000000
194.292930,-0.000000,-0.000000,-0.000000
194.326001,-0.000000,-0.000000,-0.000000
194.359072,0.000000,-0.000000,0.000000
194.392143,0.000000,-0.000000,0.000000
194.425214,0.000000,-0.000000,0.000000
194.458285,0.000000,0.000000,0.000000
194.491356,0.000000,0.000000,0.000000
194.524427,-0.000000,0.000000,-0.000000
194.557499,-0.000000,0.000000,-0.000000
194.590570,-0.000000,0.000000,-0.000000
194.623641,-0.000000,-0.000000,-0.000000
194.656712,-0.000000,-0.000000,-0.000000
194.689783,0.000000,-0.000000,0.000000
194.722854,0.000000,-0.000000,0.000000
194.755925,0.000000,-0.000000,0.000000
194.788997,0.000000,0.000000,0.000000
194.822068,0.000000,0.000000,0.000000
194.855139,-0.000000,0.000000,-0.000000
194.888210,-0.000000,0.000000,-0.000000
194.921281,-0.000000,0.000000,-0.000000
194.954352,-0.000000,-0.000000,-0.000000
194.987423,-0.000000,-0.000000,-0.000000
195.020495,0.000000,-0.000000,0.000000
195.053566,0.000000,-0.000000,0.000000
195.086637,0.000000,-0.000000,0.000000
195.119708,0.000000,0.000000,0.000000
195.152779,0.000000,0.000000,0.000000
195.185850,-0.000000,0.000000,-0.000000
195.218921,-0.000000,0.000000,-0.000000
195.251992,-0.000000,0.000000,-0.000000
195.285064,-0.000000,-0.000000,-0.000000
195.318135,-0.000000,-0.000000,-0.000000
195.351206,0.000000,-0.000000,0.000000
195.384277,0.000000,-0.000000,0.000000
195.417348,0.000000,-0.000000,0.000000
195.450419,0.000000,0.000000,0.000000
195.483490,0.000000,0.000000,0.000000
195.516562,-0.000000,0.000000,-0.000000
195.549633,-0.000000,0.000000,-0.000000
195.582704,-0.000000,0.000000,-0.000000
195.615775,-0.000000,-0.000000,-0.000000
195.648846,-0.000000,-0.000000,-0.000000
195.681917,0.000000,-0.000000,0.000000
195.714988,0.000000,-0.000000,0.000000
195.748060,0.000000,-0.000000,0.000000
195.781131,0.000000,0.000000,0.000000
195.814202,0.000000,0.000000,0.000000
195.847273,-0.000000,0.000000,-0.000000
195.880344,-0.000000,0.000000,-0.000000
195.913415,-0.000000,0.000000,-0.000000
195.946486,-0.000000,-0.000000,-0.000000
195.979558,-0.000000,-0.000000,-0.000000
196.012629,0.000000,-0.000000,-0.000000
196.045700,0.000000,-0.000000,0.000000
196.078771,0.000000,-0.000000,0.000000
196.111842,0.000000,0.000000,0.000000
196.144913,0.000000,0.000000,0.000000
196.177984,-0.000000,0.000000,0.000000
196.211055,-0.000000,0.000000,-0.000000
196.244127,-0.000000,0.000000,-0.000000
196.277198,-0.000000,-0.000000,-0.000000
196.310269,-0.000000,-0.000000,-0.000000
196.343340,0.000000,-0.000000,-0.000000
196.376411,0.000000,-0.000000,0.000000
196.409482,0.000000,-0.000000,0.000000
196.442553,0.000000,0.000000,0.000000
196.475625,0.000000,0.000000,0.000000
196.508696,-0.000000,0.000000,0.000000
196.541767,-0.000000,0.000000,-0.000000
196.574838,-0.000000,0.000000,-0.000000
196.607909,-0.000000,-0.000000,-0.000000
196.640980,-0.000000,-0.000000,-0.000000
196.674051,0.000000,-0.000000,-0.000000
196.707123,0.000000,-0.000000,0.000000
196.740194,0.000000,-0.000000,0.000000
196.773265,0.000000,0.000000,0.000000
196.806336,0.000000,0.000000,0.000000
196.839407,-0.000000,0.000000,0.000000
196.872478,-0.000000,0.000000,-0.000000
196.905549,-0.000000,0.000000,-0.000000
196.938620,-0.000000,-0.000000,-0.000000
196.971692,-0.000000,-0.000000,-0.000000
197.004763,0.000000,-0.000000,-0.000000
197.037834,0.000000,-0.000000,0.000000
197.070905,0.000000,-0.000000,0.000000
197.103976,0.000000,0.000000,0.000000
197.137047,0.000000,0.000000,0.000000
197.170118,-0.000000,0.000000,0.000000
197.203190,-0.000000,0.000000,-0.000000
197.236261,-0.000000,0.000000,-0.000000
197.269332,-0.000000,-0.000000,-0.000000
197.302403,-0.000000,-0.000000,-0.000000
197.335474,0.000000,-0.000000,-0.000000
197.368545,0.000000,-0.000000,0.000000
197.401616,0.000000,-0.000000,0.000000
197.434688,0.000000,0.000000,0.000000
197.467759,0.000000,0.000000,0.000000
197.500830,-0.000000,0.000000,0.000000
197.533901,-0.000000,0.000000,-0.000000
197.566972,-0.000000,0.000000,-0.000000
197.600043,-0.000000,-0.000000,-0.000000
197.633114,-0.000000,-0.000000,-0.000000
197.666185,0.000000,-0.000000,-0.000000
197.699257,0.000000,-0.000000,0.000000
197.732328,0.000000,-0.000000,0.000000
197.765399,0.000000,0.000000,0.000000
197.798470,0.000000,0.000000,0.000000
197.831541,-0.000000,0.000000,0.000000
197.864612,-0.000000,0.000000,-0.000000
197.897683,-0.000000,0.000000,-0.000000
197.930755,-0.000000,-0.000000,-0.000000
197.963826,-0.000000,-0.000000,-0.000000
197.996897,0.000000,-0.000000,-0.000000
198.029968,0.000000,-0.000000,0.000000
198.063039,0.000000,-0.000000,0.000000
198.096110,0.000000,0.000000,0.000000
198.129181,0.000000,0.000000,0.000000
198.162253,-0.000000,0.000000,0.000000
198.195324,-0.000000,0.000000,-0.000000
198.228395,-0.000000,0.000000,-0.000000
198.261466,-0.000000,-0.000000,-0.000000
198.294537,-0.000000,-0.000000,-0.000000
198.327608,0.000000,-0.000000,-0.000000
198.360679,0.000000,-0.000000,0.000000
198.393751,0.000000,-0.000000,0.000000
198.426822,0.000000,0.000000,0.000000
198.459893,0.000000,0.000000,0.000000
198.492964,-0.000000,0.000000,0.000000
198.526035,-0.000000,0.000000,-0.000000
198.559106,-0.000000,0.000000,-0.000000
198.592177,-0.000000,-0.000000,-0.000000
198.625248,-0.000000,-0.000000,-0.000000
198.658320,0.000000,-0.000000,-0.000000
198.691391,0.000000,-0.000000,0.000000
198.724462,0.000000,-0.000000,0.000000
198.757533,0.000000,0.000000,0.000000
198.790604,0.000000,0.000000,0.000000
198.823675,-0.000000,0.000000,0.000000
198.856746,-0.000000,0.000000,-0.000000
198.889818,-0.000000,0.000000,-0.000000
198.922889,-0.000000,-0.000000,-0.000000
198.955960,-0.000000,-0.000000,-0.000000
198.989031,0.000000,-0.000000,-0.000000
199.022102,0.000000,-0.000000,0.000000
199.055173,0.000000,-0.000000,0.000000
199.088244,0.000000,0.000000,0.000000
199.121316,0.000000,0.000000,0.000000
199.154387,-0.000000,0.000000,0.000000
199.187458,-0.000000,0.000000,-0.000000
199.220529,-0.000000,0.000000,-0.000000
199.253600,-0.000000,-0.000000,-0.000000
199.286671,-0.000000,-0.000000,-0.000000
199.319742,0.000000,-0.000000,-0.000000
199.352813,0.000000,-0.000000,0.000000
199.385885,0.000000,-0.000000,0.000000
199.418956,0.000000,0.000000,0.000000
199.452027,0.000000,0.000000,0.000000
199.485098,-0.000000,0.000000,0.000000
199.518169,-0.000000,0.000000,-0.000000
199.551240,-0.000000,0.000000,-0.000000
199.584311,-0.000000,-0.000000,-0.000000
199.617383,-0.000000,-0.000000,-0.000000
199.650454,0.000000,-0.000000,-0.000000
199.683525,0.000000,-0.000000,0.000000
199.716596,0.000000,-0.000000,0.000000
199.749667,0.000000,0.000000,0.000000
199.782738,0.000000,0.000000,0.000000
199.815809,-0.000000,0.000000,0.000000
199.848881,-0.000000,0.000000,-0.000000
199.881952,-0.000000,0.000000,-0.000000
199.915023,-0.000000,-0.000000,-0.000000
199.948094,-0.000000,-0.000000,-0.000000
199.981165,0.000000,-0.000000,-0.000000
200.014236,0.000000,-0.000000,0.000000
200.047307,0.000000,-0.000000,0.000000
200.080378,0.000000,0.000000,0.000000
200.113450,0.000000,0.000000,0.000000
200.146521,-0.000000,0.000000,0.000000
200.179592,-0.000000,0.000000,-0.000000
200.212663,-0.000000,0.000000,-0.000000
200.245734,-0.000000,-0.000000,-0.000000
200.278805,-0.000000,-0.000000,-0.000000
200.311876,0.000000,-0.000000,-0.000000
200.344948,0.000000,-0.000000,0.000000
200.378019,0.000000,-0.000000,0.000000
200.411090,0.000000,0.000000,0.000000
200.444161,0.000000,0.000000,0.000000
200.477232,-0.000000,0.000000,0.000000
200.510303,-0.000000,0.000000,-0.000000
200.543374,-0.000000,0.000000,-0.000000
200.576446,-0.000000,-0.000000,-0.000000
200.609517,-0.000000,-0.000000,-0.000000
200.642588,0.000000,-0.000000,-0.000000
200.675659,0.000000,-0.000000,0.000000
200.708730,0.000000,-0.000000,0.000000
200.741801,0.000000,0.000000,0.000000
200.774872,0.000000,0.000000,0.000000
200.807943,-0.000000,0.000000,0.000000
200.841015,-0.000000,0.000000,-0.000000
200.874086,-0.000000,0.000000,-0.000000
200.907157,-0.000000,-0.000000,-0.000000
200.940228,-0.000000,-0.000000,-0.000000
200.973299,0.000000,-0.000000,-0.000000
201.006370,0.000000,-0.000000,0.000000
201.039441,0.000000,-0.000000,0.000000
201.072513,0.000000,0.000000,0.000000
201.105584,0.000000,0.000000,0.000000
201.138655,-0.000000,0.000000,0.000000
201.171726,-0.000000,0.000000,-0.000000
201.204797,-0.000000,0.000000,-0.000000
201.237868,-0.000000,-0.000000,-0.000000
201.270939,-0.000000,-0.000000,-0.000000
201.304011,0.000000,-0.000000,-0.000000
201.337082,0.000000,-0.000000,0.000000
201.370153,0.000000,-0.000000,0.000000
201.403224,0.000000,0.000000,0.000000
201.436295,0.000000,0.000000,0.000000
201.469366,-0.000000,0.000000,0.000000
201.502437,-0.000000,0.000000,-0.000000
201.535509,-0.000000,0.000000,-0.000000
201.568580,-0.000000,-0.000000,-0.000000
201.601651,-0.000000,-0.000000,-0.000000
201.634722,0.000000,-0.000000,-0.000000
201.667793,0.000000,-0.000000,0.000000
201.700864,0.000000,-0.000000,0.000000
201.733935,0.000000,0.000000,0.000000
201.767006,0.000000,0.000000,0.000000
201.800078,-0.000000,0.000000,0.000000
201.833149,-0.000000,0.000000,-0.000000
201.866220,-0.000000,0.000000,-0.000000
201.899291,-0.000000,-0.000000,-0.000000
201.932362,-0.000000,-0.000000,-0.000000
201.965433,0.000000,-0.000000,-0.000000
201.998504,0.000000,-0.000000,0.000000
202.031576,0.000000,-0.000000,0.000000
202.064647,0.000000,0.000000,0.000000
202.097718,0.000000,0.000000,0.000000
202.130789,-0.000000,0.000000,0.000000
202.163860,-0.000000,0.000000,-0.000000
202.196931,-0.000000,0.000000,-0.000000
202.230002,-0.000000,-0.000000,-0.000000
202.263074,-0.000000,-0.000000,-0.000000
202.296145,0.000000,-0.000000,-0.000000
202.329216,0.000000,-0.000000,0.000000
202.362287,0.000000,-0.000000,0.000000
202.395358,0.000000,0.000000,0.000000
202.428429,0.000000,0.000000,0.000000
202.461500,-0.000000,0.000000,0.000000
202.494571,-0.000000,0.000000,-0.000000
202.527643,-0.000000,0.000000,-0.000000
202.560714,-0.000000,-0.000000,-0.000000
202.593785,-0.000000,-0.000000,-0.000000
202.626856,0.000000,-0.000000,-0.000000
202.659927,0.000000,-0.000000,0.000000
202.692998,0.000000,-0.000000,0.000000
202.726069,0.000000,0.000000,0.000000
202.759141,0.000000,0.000000,0.000000
202.792212,-0.000000,0.000000,0.000000
202.825283,-0.000000,0.000000,-0.000000
202.858354,-0.000000,0.000000,-0.000000
202.891425,-0.000000,-0.000000,-0.000000
202.924496,-0.000000,-0.000000,-0.000000
202.957567,0.000000,-0.000000,-0.000000
202.990639,0.000000,-0.000000,0.000000
203.023710,0.000000,-0.000000,0.000000
203.056781,0.000000,0.000000,0.000000
203.089852,0.000000,0.000000,0.000000
203.122923,-0.000000,0.000000,0.000000
203.155994,-0.000000,0.000000,-0.000000
203.189065,-0.000000,0.000000,-0.000000
203.222136,-0.000000,-0.000000,-0.000000
203.255208,-0.000000,-0.000000,-0.000000
203.288279,0.000000,-0.000000,-0.000000
203.321350,0.000000,-0.000000,0.000000
203.354421,0.000000,-0.000000,0.000000
203.387492,0.000000,0.000000,0.000000
203.420563,0.000000,0.000000,0.000000
203.453634,-0.000000,0.000000,0.000000
203.486706,-0.000000,0.000000,-0.000000
203.519777,-0.000000,0.000000,-0.000000
203.552848,-0.000000,-0.000000,-0.000000
203.585919,-0.000000,-0.000000,-0.000000
203.618990,0.000000,-0.000000,-0.000000
203.652061,0.000000,-0.000000,0.000000
203.685132,0.000000,-0.000000,0.000000
203.718204,0.000000,0.000000,0.000000
203.751275,0.000000,0.000000,0.000000
203.784346,-0.000000,0.000000,0.000000
203.817417,-0.000000,0.000000,-0.000000
203.850488,-0.000000,0.000000,-0.000000
203.883559,-0.000000,-0.000000,-0.000000
203.916630,-0.000000,-0.000000,-0.000000
203.949702,0.000000,-0.000000,-0.000000
203.982773,0.000000,-0.000000,0.000000
204.015844,0.000000,-0.000000,0.000000
204.048915,0.000000,0.000000,0.000000
204.081986,0.000000,0.000000,0.000000
204.115057,-0.000000,0.000000,0.000000
204.148128,-0.000000,0.000000,-0.000000
204.181199,-0.000000,0.000000,-0.000000
204.214271,-0.000000,-0.000000,-0.000000
204.247342,-0.000000,-0.000000,-0.000000
204.280413,0.000000,-0.000000,-0.000000
204.313484,0.000000,-0.000000,0.000000
204.346555,0.000000,-0.000000,0.000000
204.379626,0.000000,0.000000,0.000000
204.412697,0.000000,0.000000,0.000000
204.445769,-0.000000,0.000000,0.000000
204.478840,-0.000000,0.000000,-0.000000
204.511911,-0.000000,0.000000,-0.000000
204.544982,-0.000000,-0.000000,-0.000000
204.578053,-0.000000,-0.000000,-0.000000
204.611124,0.000000,-0.000000,-0.000000
204.644195,0.000000,-0.000000,0.000000
204.677267,0.000000,-0.000000,0.000000
204.710338,0.000000,0.000000,0.000000
204.743409,0.000000,0.000000,0.000000
204.776480,-0.000000,0.000000,0.000000
204.809551,-0.000000,0.000000,-0.000000
204.842622,-0.000000,0.000000,-0.000000
204.875693,-0.000000,-0.000000,-0.000000
204.908764,-0.000000,-0.000000,-0.000000
204.941836,0.000000,-0.000000,-0.000000
204.974907,0.000000,-0.000000,0.000000
205.007978,0.000000,-0.000000,0.000000
205.041049,0.000000,0.000000,0.000000
205.074120,0.000000,0.000000,0.000000
205.107191,-0.000000,0.000000,0.000000
205.140262,-0.000000,0.000000,-0.000000
205.173334,-0.000000,0.000000,-0.000000
205.206405,-0.000000,-0.000000,-0.000000
205.239476,-0.000000,-0.000000,-0.000000
205.272547,0.000000,-0.000000,-0.000000
205.305618,0.000000,-0.000000,0.000000
205.338689,0.000000,-0.000000,0.000000
205.371760,0.000000,0.000000,0.000000
205.404832,0.000000,0.000000,0.000000
205.437903,-0.000000,0.000000,0.000000
205.470974,-0.000000,0.000000,-0.000000
205.504045,-0.000000,0.000000,-0.000000
205.537116,-0.000000,-0.000000,-0.000000
205.570187,-0.000000,-0.000000,-0.000000
205.603258,0.000000,-0.000000,-0.000000
205.636329,0.000000,-0.000000,0.000000
205.669401,0.000000,-0.000000,0.000000
205.702472,0.000000,0.000000,0.000000
205.735543,0.000000,0.000000,0.000000
205.768614,-0.000000,0.000000,0.000000
205.801685,-0.000000,0.000000,-0.000000
205.834756,-0.000000,0.000000,-0.000000
205.867827,-0.000000,-0.000000,-0.000000
205.900899,-0.000000,-0.000000,-0.000000
205.933970,0.000000,-0.000000,-0.000000
205.967041,0.000000,-0.000000,0.000000
206.000112,0.000000,-0.000000,0.000000
206.033183,0.000000,0.000000,0.000000
206.066254,0.000000,0.000000,0.000000
206.099325,-0.000000,0.000000,0.000000
206.132397,-0.000000,0.000000,-0.000000
206.165468,-0.000000,0.000000,-0.000000
206.198539,-0.000000,-0.000000,-0.000000
206.231610,-0.000000,-0.000000,-0.000000
206.264681,0.000000,-0.000000,-0.000000
206.297752,0.000000,-0.000000,0.000000
206.330823,0.000000,-0.000000,0.000000
206.363895,0.000000,0.000000,0.000000
206.396966,0.000000,0.000000,0.000000
206.430037,-0.000000,0.000000,0.000000
206.463108,-0.000000,0.000000,-0.000000
206.496179,-0.000000,0.000000,-0.000000
206.529250,-0.000000,-0.000000,-0.000000
206.562321,-0.000000,-0.000000,-0.000000
206.595392,0.000000,-0.000000,-0.000000
206.628464,0.000000,-0.000000,0.000000
206.661535,0.000000,-0.000000,0.000000
206.694606,0.000000,0.000000,0.000000
206.727677,0.000000,0.000000,0.000000
206.760748,-0.000000,0.000000,0.000000
206.793819,-0.000000,0.000000,-0.000000
206.826890,-0.000000,0.000000,-0.000000
206.859962,-0.000000,-0.000000,-0.000000
206.893033,-0.000000,-0.000000,-0.000000
206.926104,0.000000,-0.000000,-0.000000
206.959175,0.000000,-0.000000,0.000000
206.992246,0.000000,-0.000000,0.000000
207.025317,0.000000,0.000000,0.000000
207.058388,0.000000,0.000000,0.000000
207.091460,-0.000000,0.000000,0.000000
207.124531,-0.000000,0.000000,-0.000000
207.157602,-0.000000,0.000000,-0.000000
207.190673,-0.000000,-0.000000,-0.000000
207.223744,-0.000000,-0.000000,-0.000000
207.256815,0.000000,-0.000000,-0.000000
207.289886,0.000000,-0.000000,0.000000
207.322957,0.000000,-0.000000,0.000000
207.356029,0.000000,0.000000,0.000000
207.389100,0.000000,0.000000,0.000000
207.422171,-0.000000,0.000000,0.000000
207.455242,-0.000000,0.000000,-0.000000
207.488313,-0.000000,0.000000,-0.000000
207.521384,-0.000000,-0.000000,-0.000000
207.554455,-0.000000,-0.000000,-0.000000
207.587527,0.000000,-0.000000,-0.000000
207.620598,0.000000,-0.000000,0.000000
207.653669,0.000000,-0.000000,0.000000
207.686740,0.000000,0.000000,0.000000
207.719811,0.000000,0.000000,0.000000
207.752882,-0.000000,0.000000,0.000000
207.785953,-0.000000,0.000000,-0.000000
207.819025,-0.000000,0.000000,-0.000000
207.852096,-0.000000,-0.000000,-0.000000
207.885167,-0.000000,-0.000000,-0.000000
207.918238,0.000000,-0.000000,-0.000000
207.951309,0.000000,-0.000000,0.000000
207.984380,0.000000,-0.000000,0.000000
208.017451,0.000000,0.000000,0.000000
208.050522,0.000000,0.000000,0.000000
208.083594,-0.000000,0.000000,0.000000
208.116665,-0.000000,0.000000,-0.000000
208.149736,-0.000000,0.000000,-0.000000
208.182807,-0.000000,-0.000000,-0.000000
208.215878,-0.000000,-0.000000,-0.000000
208.248949,0.000000,-0.000000,-0.000000
208.282020,0.000000,-0.000000,0.000000
208.315092,0.000000,-0.000000,0.000000
208.348163,0.000000,0.000000,0.000000
208.381234,0.000000,0.000000,0.000000
208.414305,-0.000000,0.000000,0.000000
208.447376,-0.000000,0.000000,-0.000000
208.480447,-0.000000,0.000000,-0.000000
208.513518,-0.000000,-0.000000,-0.000000
208.546590,-0.000000,-0.000000,-0.000000
208.579661,0.000000,-0.000000,-0.000000
208.612732,0.000000,-0.000000,0.000000
208.645803,0.000000,-0.000000,0.000000
208.678874,0.000000,0.000000,0.000000
208.711945,0.000000,0.000000,0.000000
208.745016,-0.000000,0.000000,0.000000
208.778088,-0.000000,0.000000,-0.000000
208.811159,-0.000000,0.000000,-0.000000
208.844230,-0.000000,-0.000000,-0.000000
208.877301,-0.000000,-0.000000,-0.000000
208.910372,0.000000,-0.000000,-0.000000
208.943443,0.000000,-0.000000,0.000000
208.976514,0.000000,-0.000000,0.000000
209.009585,0.000000,0.000000,0.000000
209.042657,0.000000,0.000000,0.000000
209.075728,-0.000000,0.000000,0.000000
209.108799,-0.000000,0.000000,-0.000000
209.141870,-0.000000,0.000000,-0.000000
209.174941,-0.000000,-0.000000,-0.000000
209.208012,-0.000000,-0.000000,-0.000000
209.241083,0.000000,-0.000000,-0.000000
209.274155,0.000000,-0.000000,0.000000
209.307226,0.000000,-0.000000,0.000000
209.340297,0.000000,0.000000,0.000000
209.373368,0.000000,0.000000,0.000000
209.406439,-0.000000,0.000000,0.000000
209.439510,-0.000000,0.000000,-0.000000
209.472581,-0.000000,0.000000,-0.000000
209.505653,-0.000000,-0.000000,-0.000000
209.538724,-0.000000,-0.000000,-0.000000
209.571795,0.000000,-0.000000,-0.000000
209.604866,0.000000,-0.000000,0.000000
209.637937,0.000000,-0.000000,0.000000
209.671008,0.000000,0.000000,0.000000
209.704079,0.000000,0.000000,0.000000
209.737150,-0.000000,0.000000,0.000000
209.770222,-0.000000,0.000000,-0.000000
209.803293,-0.000000,0.000000,-0.000000
209.836364,-0.000000,-0.000000,-0.000000
209.869435,-0.000000,-0.000000,-0.000000
209.902506,0.000000,-0.000000,-0.000000
209.935577,0.000000,-0.000000,0.000000
209.968648,0.000000,-0.000000,0.000000
210.001720,0.000000,0.000000,0.000000
210.034791,0.000000,0.000000,0.000000
210.067862,-0.000000,0.000000,0.000000
210.100933,-0.000000,0.000000,-0.000000
210.134004,-0.000000,0.000000,-0.000000
210.167075,-0.000000,-0.000000,-0.000000
210.200146,-0.000000,-0.000000,-0.000000
210.233218,0.000000,-0.000000,-0.000000
210.266289,0.000000,-0.000000,0.000000
210.299360,0.000000,-0.000000,0.000000
210.332431,0.000000,0.000000,0.000000
210.365502,0.000000,0.000000,0.000000
210.398573,-0.000000,0.000000,0.000000
210.431644,-0.000000,0.000000,-0.000000
210.464715,-0.000000,0.000000,-0.000000
210.497787,-0.000000,-0.000000,-0.000000
210.530858,-0.000000,-0.000000,-0.000000
210.563929,0.000000,-0.000000,-0.000000
210.597000,0.000000,-0.000000,0.000000
210.630071,0.000000,-0.000000,0.000000
210.663142,0.000000,0.000000,0.000000
210.696213,0.000000,0.000000,0.000000
210.729285,-0.000000,0.000000,0.000000
210.762356,-0.000000,0.000000,-0.000000
210.795427,-0.000000,0.000000,-0.000000
210.828498,-0.000000,-0.000000,-0.000000
210.861569,-0.000000,-0.000000,-0.000000
210.894640,0.000000,-0.000000,-0.000000
210.927711,0.000000,-0.000000,0.000000
210.960783,0.000000,-0.000000,0.000000
210.993854,0.000000,0.000000,0.000000
211.026925,0.000000,0.000000,0.000000
211.059996,-0.000000,0.000000,0.000000
211.093067,-0.000000,0.000000,-0.000000
211.126138,-0.000000,0.000000,-0.000000
211.159209,-0.000000,-0.000000,-0.000000
211.192280,-0.000000,-0.000000,-0.000000
211.225352,0.000000,-0.000000,-0.000000
211.258423,0.000000,-0.000000,0.000000
211.291494,0.000000,-0.000000,0.000000
211.324565,0.000000,0.000000,0.000000
211.357636,0.000000,0.000000,0.000000
211.390707,-0.000000,0.000000,0.000000
211.423778,-0.000000,0.000000,-0.000000
211.456850,-0.000000,0.000000,-0.000000
211.489921,-0.000000,-0.000000,-0.000000
211.522992,-0.000000,-0.000000,-0.000000
211.556063,0.000000,-0.000000,-0.000000
211.589134,0.000000,-0.000000,0.000000
211.622205,0.000000,-0.000000,0.000000
211.655276,0.000000,0.000000,0.000000
211.688348,0.000000,0.000000,0.000000
211.721419,-0.000000,0.000000,0.000000
211.754490,-0.000000,0.000000,-0.000000
211.787561,-0.000000,0.000000,-0.000000
211.820632,-0.000000,-0.000000,-0.000000
211.853703,-0.000000,-0.000000,-0.000000
211.886774,0.000000,-0.000000,-0.000000
211.919846,0.000000,-0.000000,0.000000
211.952917,0.000000,-0.000000,0.000000
211.985988,0.000000,0.000000,0.000000
212.019059,0.000000,0.000000,0.000000
212.052130,-0.000000,0.000000,0.000000
212.085201,-0.000000,0.000000,-0.000000
212.118272,-0.000000,0.000000,-0.000000
212.151343,-0.000000,-0.000000,-0.000000
212.184415,-0.000000,-0.000000,-0.000000
212.217486,0.000000,-0.000000,-0.000000
212.250557,0.000000,-0.000000,0.000000
212.283628,0.000000,-0.000000,0.000000
212.316699,0.000000,0.000000,0.000000
212.349770,0.000000,0.000000,0.000000
212.382841,-0.000000,0.000000,0.000000
212.415913,-0.000000,0.000000,-0.000000
212.448984,-0.000000,0.000000,-0.000000
212.482055,-0.000000,-0.000000,-0.000000
212.515126,-0.000000,-0.000000,-0.000000
212.548197,0.000000,-0.000000,-0.000000
212.581268,0.000000,-0.000000,0.000000
212.614339,0.000000,-0.000000,0.000000
212.647411,0.000000,0.000000,0.000000
212.680482,0.000000,0.000000,0.000000
212.713553,-0.000000,0.000000,0.000000
212.746624,-0.000000,0.000000,-0.000000
212.779695,-0.000000,0.000000,-0.000000
212.812766,-0.000000,-0.000000,-0.000000
212.845837,-0.000000,-0.000000,-0.000000
212.878908,0.000000,-0.000000,-0.000000
212.911980,0.000000,-0.000000,0.000000
212.945051,0.000000,-0.000000,0.000000
212.978122,0.000000,0.000000,0.000000
213.011193,0.000000,0.000000,0.000000
213.044264,-0.000000,0.000000,0.000000
213.077335,-0.000000,0.000000,-0.000000
213.110406,-0.000000,0.000000,-0.000000
213.143478,-0.000000,-0.000000,-0.000000
213.176549,-0.000000,-0.000000,-0.000000
213.209620,0.000000,-0.000000,-0.000000
213.242691,0.000000,-0.000000,0.000000
213.275762,0.000000,-0.000000,0.000000
213.308833,0.000000,0.000000,0.000000
213.341904,0.000000,0.000000,0.000000
213.374976,-0.000000,0.000000,0.000000
213.408047,-0.000000,0.000000,-0.000000
213.441118,-0.000000,0.000000,-0.000000
213.474189,-0.000000,-0.000000,-0.000000
213.507260,-0.000000,-0.000000,-0.000000
213.540331,0.000000,-0.000000,-0.000000
213.573402,0.000000,-0.000000,0.000000
213.606473,0.000000,-0.000000,0.000000
213.639545,0.000000,0.000000,0.000000
213.672616,0.000000,0.000000,0.000000
213.705687,-0.000000,0.000000,0.000000
213.738758,-0.000000,0.000000,-0.000000
213.771829,-0.000000,0.000000,-0.000000
213.804900,-0.000000,-0.000000,-0.000000
213.837971,-0.000000,-0.000000,-0.000000
213.871043,0.000000,-0.000000,-0.000000
213.904114,0.000000,-0.000000,0.000000
213.937185,0.000000,-0.000000,0.000000
213.970256,0.000000,0.000000,0.000000
214.003327,0.000000,0.000000,0.000000
214.036398,-0.000000,0.000000,0.000000
214.069469,-0.000000,0.000000,-0.000000
214.102541,-0.000000,0.000000,-0.000000
214.135612,-0.000000,-0.000000,-0.000000
214.168683,-0.000000,-0.000000,-0.000000
214.201754,0.000000,-0.000000,-0.000000
214.234825,0.000000,-0.000000,0.000000
214.267896,0.000000,-0.000000,0.000000
214.300967,0.000000,0.000000,0.000000
214.334039,0.000000,0.000000,0.000000
214.367110,-0.000000,0.000000,0.000000
214.400181,-0.000000,0.000000,-0.000000
214.433252,-0.000000,0.000000,-0.000000
214.466323,-0.000000,-0.000000,-0.000000
214.499394,-0.000000,-0.000000,-0.000000
214.532465,0.000000,-0.000000,-0.000000
214.565536,0.000000,-0.000000,0.000000
214.598608,0.000000,-0.000000,0.000000
214.631679,0.000000,0.000000,0.000000
214.664750,0.000000,0.000000,0.000000
214.697821,-0.000000,0.000000,0.000000
214.730892,-0.000000,0.000000,-0.000000
214.763963,-0.000000,0.000000,-0.000000
214.797034,-0.000000,-0.000000,-0.000000
214.830106,-0.000000,-0.000000,-0.000000
214.863177,0.000000,-0.000000,-0.000000
214.896248,0.000000,-0.000000,0.000000
214.929319,0.000000,-0.000000,0.000000
214.962390,0.000000,0.000000,0.000000
214.995461,0.000000,0.000000,0.000000
215.028532,-0.000000,0.000000,0.000000
215.061604,-0.000000,0.000000,-0.000000
215.094675,-0.000000,0.000000,-0.000000
215.127746,-0.000000,-0.000000,-0.000000
215.160817,-0.000000,-0.000000,-0.000000
215.193888,0.000000,-0.000000,-0.000000
215.226959,0.000000,-0.000000,0.000000
215.260030,0.000000,-0.000000,0.000000
215.293101,0.000000,0.000000,0.000000
215.326173,0.000000,0.000000,0.000000
215.359244,-0.000000,0.000000,0.000000
215.392315,-0.000000,0.000000,-0.000000
215.425386,-0.000000,0.000000,-0.000000
215.458457,-0.000000,-0.000000,-0.000000
215.491528,-0.000000,-0.000000,-0.000000
215.524599,0.000000,-0.000000,-0.000000
215.557671,0.000000,-0.000000,0.000000
215.590742,0.000000,-0.000000,0.000000
215.623813,0.000000,0.000000,0.000000
215.656884,0.000000,0.000000,0.000000
215.689955,-0.000000,0.000000,0.000000
215.723026,-0.000000,0.000000,-0.000000
215.756097,-0.000000,0.000000,-0.000000
215.789169,-0.000000,-0.000000,-0.000000
215.822240,-0.000000,-0.000000,-0.000000
215.855311,0.000000,-0.000000,-0.000000
215.888382,0.000000,-0.000000,0.000000
215.921453,0.000000,-0.000000,0.000000
215.954524,0.000000,0.000000,0.000000
215.987595,0.000000,0.000000,0.000000
216.020666,-0.000000,0.000000,0.000000
216.053738,-0.000000,0.000000,-0.000000
216.086809,-0.000000,0.000000,-0.000000
216.119880,-0.000000,-0.000000,-0.000000
216.152951,-0.000000,-0.000000,-0.000000
216.186022,0.000000,-0.000000,-0.000000
216.219093,0.000000,-0.000000,0.000000
216.252164,0.000000,-0.000000,0.000000
216.285236,0.000000,0.000000,0.000000
216.318307,0.000000,0.000000,0.000000
216.351378,-0.000000,0.000000,0.000000
216.384449,-0.000000,0.000000,-0.000000
216.417520,-0.000000,0.000000,-0.000000
216.450591,-0.000000,-0.000000,-0.000000
216.483662,-0.000000,-0.000000,-0.000000
216.516734,0.000000,-0.000000,-0.000000
216.549805,0.000000,-0.000000,0.000000
216.582876,0.000000,-0.000000,0.000000
216.615947,0.000000,0.000000,0.000000
216.649018,0.000000,0.000000,0.000000
216.682089,-0.000000,0.000000,0.000000
216.715160,-0.000000,0.000000,-0.000000
216.748232,-0.000000,0.000000,-0.000000
216.781303,-0.000000,-0.000000,-0.000000
216.814374,-0.000000,-0.000000,-0.000000
216.847445,0.000000,-0.000000,-0.000000
216.880516,0.000000,-0.000000,0.000000
216.913587,0.000000,-0.000000,0.000000
216.946658,0.000000,0.000000,0.000000
216.979729,0.000000,0.000000,0.000000
217.012801,-0.000000,0.000000,0.000000
217.045872,-0.000000,0.000000,-0.000000
217.078943,-0.000000,0.000000,-0.000000
217.112014,-0.000000,-0.000000,-0.000000
217.145085,-0.000000,-0.000000,-0.000000
217.178156,0.000000,-0.000000,-0.000000
217.211227,0.000000,-0.000000,0.000000
217.244299,0.000000,-0.000000,0.000000
217.277370,0.000000,0.000000,0.000000
217.310441,0.000000,0.000000,0.000000
217.343512,-0.000000,0.000000,0.000000
217.376583,-0.000000,0.000000,-0.000000
217.409654,-0.000000,0.000000,-0.000000
217.442725,-0.000000,-0.000000,-0.000000
217.475797,-0.000000,-0.000000,-0.000000
217.508868,0.000000,-0.000000,-0.000000
217.541939,0.000000,-0.000000,0.000000
217.575010,0.000000,-0.000000,0.000000
217.608081,0.000000,0.000000,0.000000
217.641152,0.000000,0.000000,0.000000
217.674223,-0.000000,0.000000,0.000000
217.707294,-0.000000,0.000000,-0.000000
217.740366,-0.000000,0.000000,-0.000000
217.773437,-0.000000,-0.000000,-0.000000
217.806508,-0.000000,-0.000000,-0.000000
217.839579,0.000000,-0.000000,-0.000000
217.872650,0.000000,-0.000000,0.000000
217.905721,0.000000,-0.000000,0.000000
217.938792,0.000000,0.000000,0.000000
217.971864,0.000000,0.000000,0.000000
218.004935,-0.000000,0.000000,0.000000
218.038006,-0.000000,0.000000,-0.000000
218.071077,-0.000000,0.000000,-0.000000
218.104148,-0.000000,-0.000000,-0.000000
218.137219,-0.000000,-0.000000,-0.000000
218.170290,0.000000,-0.000000,-0.000000
218.203362,0.000000,-0.000000,0.000000
218.236433,0.000000,-0.000000,0.000000
218.269504,0.000000,0.000000,0.000000
218.302575,0.000000,0.000000,0.000000
218.335646,-0.000000,0.000000,0.000000
218.368717,-0.000000,0.000000,-0.000000
218.401788,-0.000000,0.000000,-0.000000
218.434859,-0.000000,-0.000000,-0.000000
218.467931,-0.000000,-0.000000,-0.000000
218.501002,0.000000,-0.000000,-0.000000
218.534073,0.000000,-0.000000,0.000000
218.567144,0.000000,-0.000000,0.000000
218.600215,0.000000,0.000000,0.000000
218.633286,0.000000,0.000000,0.000000
218.666357,-0.000000,0.000000,0.000000
218.699429,-0.000000,0.000000,-0.000000
218.732500,-0.000000,0.000000,-0.000000
218.765571,-0.000000,-0.000000,-0.000000
218.798642,-0.000000,-0.000000,-0.000000
218.831713,0.000000,-0.000000,-0.000000
218.864784,0.000000,-0.000000,0.000000
218.897855,0.000000,-0.000000,0.000000
218.930927,0.000000,0.000000,0.000000
218.963998,0.000000,0.000000,0.000000
218.997069,-0.000000,0.000000,0.000000
219.030140,-0.000000,0.000000,-0.000000
219.063211,-0.000000,0.000000,-0.000000
219.096282,-0.000000,-0.000000,-0.000000
219.129353,-0.000000,-0.000000,-0.000000
219.162424,0.000000,-0.000000,-0.000000
219.195496,0.000000,-0.000000,0.000000
219.228567,0.000000,-0.000000,0.000000
219.261638,0.000000,0.000000,0.000000
219.294709,0.000000,0.000000,0.000000
219.327780,-0.000000,0.000000,0.000000
219.360851,-0.000000,0.000000,-0.000000
219.393922,-0.000000,0.000000,-0.000000
219.426994,-0.000000,-0.000000,-0.000000
219.460065,-0.000000,-0.000000,-0.000000
219.493136,0.000000,-0.000000,-0.000000
219.526207,0.000000,-0.000000,0.000000
219.559278,0.000000,-0.000000,0.000000
219.592349,0.000000,0.000000,0.000000
219.625420,0.000000,0.000000,0.000000
219.658492,-0.000000,0.000000,0.000000
219.691563,-0.000000,0.000000,-0.000000
219.724634,-0.000000,0.000000,-0.000000
219.757705,-0.000000,-0.000000,-0.000000
219.790776,-0.000000,-0.000000,-0.000000
219.823847,0.000000,-0.000000,-0.000000
219.856918,0.000000,-0.000000,0.000000
219.889990,0.000000,-0.000000,0.000000
219.923061,0.000000,0.000000,0.000000
219.956132,0.000000,0.000000,0.000000
219.989203,-0.000000,0.000000,0.000000
220.022274,-0.000000,0.000000,-0.000000
220.055345,-0.000000,0.000000,-0.000000
220.088416,-0.000000,-0.000000,-0.000000
220.121487,-0.000000,-0.000000,-0.000000
220.154559,0.000000,-0.000000,-0.000000
220.187630,0.000000,-0.000000,0.000000
220.220701,0.000000,-0.000000,0.000000
220.253772,0.000000,0.000000,0.000000
220.286843,0.000000,0.000000,0.000000
220.319914,-0.000000,0.000000,0.000000
220.352985,-0.000000,0.000000,-0.000000
220.386057,-0.000000,0.000000,-0.000000
220.419128,-0.000000,-0.000000,-0.000000
220.452199,-0.000000,-0.000000,-0.000000
220.485270,0.000000,-0.000000,-0.000000
220.518341,0.000000,-0.000000,0.000000
220.551412,0.000000,-0.000000,0.000000
220.584483,0.000000,0.000000,0.000000
220.617555,0.000000,0.000000,0.000000
220.650626,-0.000000,0.000000,0.000000
220.683697,-0.000000,0.000000,-0.000000
220.716768,-0.000000,0.000000,-0.000000
220.749839,-0.000000,-0.000000,-0.000000
220.782910,-0.000000,-0.000000,-0.000000
220.815981,0.000000,-0.000000,-0.000000
220.849052,0.000000,-0.000000,0.000000
220.882124,0.000000,-0.000000,0.000000
220.915195,0.000000,0.000000,0.000000
220.948266,0.000000,0.000000,0.000000
220.981337,-0.000000,0.000000,0.000000
221.014408,-0.000000,0.000000,-0.000000
221.047479,-0.000000,0.000000,-0.000000
221.080550,-0.000000,-0.000000,-0.000000
221.113622,-0.000000,-0.000000,-0.000000
221.146693,0.000000,-0.000000,-0.000000
221.179764,0.000000,-0.000000,0.000000
221.212835,0.000000,-0.000000,0.000000
221.245906,0.000000,0.000000,0.000000
221.278977,0.000000,0.000000,0.000000
221.312048,-0.000000,0.000000,0.000000
221.345120,-0.000000,0.000000,-0.000000
221.378191,-0.000000,0.000000,-0.000000
221.411262,-0.000000,-0.000000,-0.000000
221.444333,-0.000000,-0.000000,-0.000000
221.477404,0.000000,-0.000000,-0.000000
221.510475,0.000000,-0.000000,0.000000
221.543546,0.000000,-0.000000,0.000000
221.576617,0.000000,0.000000,0.000000
221.609689,0.000000,0.000000,0.000000
221.642760,-0.000000,0.000000,0.000000
221.675831,-0.000000,0.000000,-0.000000
221.708902,-0.000000,0.000000,-0.000000
221.741973,-0.000000,-0.000000,-0.000000
221.775044,-0.000000,-0.000000,-0.000000
221.808115,0.000000,-0.000000,-0.000000
221.841187,0.000000,-0.000000,0.000000
221.874258,0.000000,-0.000000,0.000000
221.907329,0.000000,0.000000,0.000000
221.940400,0.000000,0.000000,0.000000
221.973471,-0.000000,0.000000,0.000000
222.006542,-0.000000,0.000000,-0.000000
222.039613,-0.000000,0.000000,-0.000000
222.072685,-0.000000,-0.000000,-0.000000
222.105756,-0.000000,-0.000000,-0.000000
222.138827,0.000000,-0.000000,-0.000000
222.171898,0.000000,-0.000000,0.000000
222.204969,0.000000,-0.000000,0.000000
222.238040,0.000000,0.000000,0.000000
222.271111,0.000000,0.000000,0.000000
222.304183,-0.000000,0.000000,0.000000
222.337254,-0.000000,0.000000,-0.000000
222.370325,-0.000000,0.000000,-0.000000
222.403396,-0.000000,-0.000000,-0.000000
222.436467,-0.000000,-0.000000,-0.000000
222.469538,0.000000,-0.000000,-0.000000
222.502609,0.000000,-0.000000,0.000000
222.535680,0.000000,-0.000000,0.000000
222.568752,0.000000,0.000000,0.000000
222.601823,0.000000,0.000000,0.000000
222.634894,-0.000000,0.000000,0.000000
222.667965,-0.000000,0.000000,-0.000000
222.701036,-0.000000,0.000000,-0.000000
222.734107,-0.000000,-0.000000,-0.000000
222.767178,-0.000000,-0.000000,-0.000000
222.800250,0.000000,-0.000000,-0.000000
222.833321,0.000000,-0.000000,0.000000
222.866392,0.000000,-0.000000,0.000000
222.899463,0.000000,0.000000,0.000000
222.932534,0.000000,0.000000,0.000000
222.965605,-0.000000,0.000000,0.000000
222.998676,-0.000000,0.000000,-0.000000
223.031748,-0.000000,0.000000,-0.000000
223.064819,-0.000000,-0.000000,-0.000000
223.097890,-0.000000,-0.000000,-0.000000
223.130961,0.000000,-0.000000,-0.000000
223.164032,0.000000,-0.000000,0.000000
223.197103,0.000000,-0.000000,0.000000
223.230174,0.000000,0.000000,0.000000
223.263245,0.000000,0.000000,0.000000
223.296317,-0.000000,0.000000,0.000000
223.329388,-0.000000,0.000000,-0.000000
223.362459,-0.000000,0.000000,-0.000000
223.395530,-0.000000,-0.000000,-0.000000
223.428601,-0.000000,-0.000000,-0.000000
223.461672,0.000000,-0.000000,-0.000000
223.494743,0.000000,-0.000000,0.000000
223.527815,0.000000,-0.000000,0.000000
223.560886,0.000000,0.000000,0.000000
223.593957,0.000000,0.000000,0.000000
223.627028,-0.000000,0.000000,0.000000
223.660099,-0.000000,0.000000,-0.000000
223.693170,-0.000000,0.000000,-0.000000
223.726241,-0.000000,-0.000000,-0.000000
223.759313,-0.000000,-0.000000,-0.000000
223.792384,0.000000,-0.000000,-0.000000
223.825455,0.000000,-0.000000,0.000000
223.858526,0.000000,-0.000000,0.000000
223.891597,0.000000,0.000000,0.000000
223.924668,0.000000,0.000000,0.000000
223.957739,-0.000000,0.000000,0.000000
223.990810,-0.000000,0.000000,-0.000000
224.023882,-0.000000,0.000000,-0.000000
224.056953,-0.000000,-0.000000,-0.000000
224.090024,-0.000000,-0.000000,-0.000000
224.123095,0.000000,-0.000000,-0.000000
224.156166,0.000000,-0.000000,0.000000
224.189237,0.000000,-0.000000,0.000000
224.222308,0.000000,0.000000,0.000000
224.255380,0.000000,0.000000,0.000000
224.288451,-0.000000,0.000000,0.000000
224.321522,-0.000000,0.000000,-0.000000
224.354593,-0.000000,0.000000,-0.000000
224.387664,-0.000000,-0.000000,-0.000000
224.420735,-0.000000,-0.000000,-0.000000
224.453806,0.000000,-0.000000,-0.000000
224.486878,0.000000,-0.000000,0.000000
224.519949,0.000000,-0.000000,0.000000
224.553020,0.000000,0.000000,0.000000
224.586091,0.000000,0.000000,0.000000
224.619162,-0.000000,0.000000,0.000000
224.652233,-0.000000,0.000000,-0.000000
224.685304,-0.000000,0.000000,-0.000000
224.718376,-0.000000,-0.000000,-0.000000
224.751447,-0.000000,-0.000000,-0.000000
224.784518,0.000000,-0.000000,-0.000000
224.817589,0.000000,-0.000000,0.000000
224.850660,0.000000,-0.000000,0.000000
224.883731,0.000000,0.000000,0.000000
224.916802,0.000000,0.000000,0.000000
224.949873,-0.000000,0.000000,0.000000
224.982945,-0.000000,0.000000,-0.000000
225.016016,-0.000000,0.000000,-0.000000
225.049087,-0.000000,-0.000000,-0.000000
225.082158,-0.000000,-0.000000,-0.000000
225.115229,0.000000,-0.000000,-0.000000
225.148300,0.000000,-0.000000,0.000000
225.181371,0.000000,-0.000000,0.000000
225.214443,0.000000,0.000000,0.000000
225.247514,0.000000,0.000000,0.000000
225.280585,-0.000000,0.000000,0.000000
225.313656,-0.000000,0.000000,-0.000000
225.346727,-0.000000,0.000000,-0.000000
225.379798,-0.000000,-0.000000,-0.000000
225.412869,-0.000000,-0.000000,-0.000000
225.445941,0.000000,-0.000000,-0.000000
225.479012,0.000000,-0.000000,0.000000
225.512083,0.000000,-0.000000,0.000000
225.545154,0.000000,0.000000,0.000000
225.578225,0.000000,0.000000,0.000000
225.611296,-0.000000,0.000000,0.000000
225.644367,-0.000000,0.000000,-0.000000
225.677438,-0.000000,0.000000,-0.000000
225.710510,-0.000000,-0.000000,-0.000000
225.743581,-0.000000,-0.000000,-0.000000
225.776652,0.000000,-0.000000,-0.000000
225.809723,0.000000,-0.000000,0.000000
225.842794,0.000000,-0.000000,0.000000
225.875865,0.000000,0.000000,0.000000
225.908936,0.000000,0.000000,0.000000
225.942008,-0.000000,0.000000,0.000000
225.975079,-0.000000,0.000000,-0.000000
226.008150,-0.000000,0.000000,-0.000000
226.041221,-0.000000,-0.000000,-0.000000
226.074292,-0.000000,-0.000000,-0.000000
226.107363,0.000000,-0.000000,-0.000000
226.140434,0.000000,-0.000000,0.000000
226.173506,0.000000,-0.000000,0.000000
226.206577,0.000000,0.000000,0.000000
226.239648,0.000000,0.000000,0.000000
226.272719,-0.000000,0.000000,0.000000
226.305790,-0.000000,0.000000,-0.000000
226.338861,-0.000000,0.000000,-0.000000
226.371932,-0.000000,-0.000000,-0.000000
226.405003,-0.000000,-0.000000,-0.000000
226.438075,0.000000,-0.000000,-0.000000
226.471146,0.000000,-0.000000,0.000000
226.504217,0.000000,-0.000000,0.000000
226.537288,0.000000,0.000000,0.000000
226.570359,0.000000,0.000000,0.000000
226.603430,-0.000000,0.000000,0.000000
226.636501,-0.000000,0.000000,-0.000000
226.669573,-0.000000,0.000000,-0.000000
226.702644,-0.000000,-0.000000,-0.000000
226.735715,-0.000000,-0.000000,-0.000000
226.768786,0.000000,-0.000000,-0.000000
226.801857,0.000000,-0.000000,0.000000
226.834928,0.000000,-0.000000,0.000000
226.867999,0.000000,0.000000,0.000000
226.901071,0.000000,0.000000,0.000000
226.934142,-0.000000,0.000000,0.000000
226.967213,-0.000000,0.000000,-0.000000
227.000284,-0.000000,0.000000,-0.000000
227.033355,-0.000000,-0.000000,-0.000000
227.066426,-0.000000,-0.000000,-0.000000
227.099497,0.000000,-0.000000,-0.000000
227.132569,0.000000,-0.000000,0.000000
227.165640,0.000000,-0.000000,0.000000
227.198711,0.000000,0.000000,0.000000
227.231782,0.000000,0.000000,0.000000
227.264853,-0.000000,0.000000,0.000000
227.297924,-0.000000,0.000000,-0.000000
227.330995,-0.000000,0.000000,-0.000000
227.364066,-0.000000,-0.000000,-0.000000
227.397138,-0.000000,-0.000000,-0.000000
227.430209,0.000000,-0.000000,-0.000000
227.463280,0.000000,-0.000000,0.000000
227.496351,0.000000,-0.000000,0.000000
227.529422,0.000000,0.000000,0.000000
227.562493,0.000000,0.000000,0.000000
227.595564,-0.000000,0.000000,0.000000
227.628636,-0.000000,0.000000,-0.000000
227.661707,-0.000000,0.000000,-0.000000
227.694778,-0.000000,-0.000000,-0.000000
227.727849,-0.000000,-0.000000,-0.000000
227.760920,0.000000,-0.000000,-0.000000
227.793991,0.000000,-0.000000,0.000000
227.827062,0.000000,-0.000000,0.000000
227.860134,0.000000,0.000000,0.000000
227.893205,0.000000,0.000000,0.000000
227.926276,-0.000000,0.000000,0.000000
227.959347,-0.000000,0.000000,-0.000000
227.992418,-0.000000,0.000000,-0.000000
228.025489,-0.000000,-0.000000,-0.000000
228.058560,-0.000000,-0.000000,-0.000000
228.091631,0.000000,-0.000000,-0.000000
228.124703,0.000000,-0.000000,0.000000
228.157774,0.000000,-0.000000,0.000000
228.190845,0.000000,0.000000,0.000000
228.223916,0.000000,0.000000,0.000000
228.256987,-0.000000,0.000000,0.000000
228.290058,-0.000000,0.000000,-0.000000
228.323129,-0.000000,0.000000,-0.000000
228.356201,-0.000000,-0.000000,-0.000000
228.389272,-0.000000,-0.000000,-0.000000
228.422343,0.000000,-0.000000,-0.000000
228.455414,0.000000,-0.000000,0.000000
228.488485,0.000000,-0.000000,0.000000
228.521556,0.000000,0.000000,0.000000
228.554627,0.000000,0.000000,0.000000
228.587699,-0.000000,0.000000,0.000000
228.620770,-0.000000,0.000000,-0.000000
228.653841,-0.000000,0.000000,-0.000000
228.686912,-0.000000,-0.000000,-0.000000
228.719983,-0.000000,-0.000000,-0.000000
228.753054,0.000000,-0.000000,-0.000000
228.786125,0.000000,-0.000000,0.000000
228.819196,0.000000,-0.000000,0.000000
228.852268,0.000000,0.000000,0.000000
228.885339,0.000000,0.000000,0.000000
228.918410,-0.000000,0.000000,0.000000
228.951481,-0.000000,0.000000,-0.000000
228.984552,-0.000000,0.000000,-0.000000
229.017623,-0.000000,-0.000000,-0.000000
229.050694,-0.000000,-0.000000,-0.000000
229.083766,0.000000,-0.000000,-0.000000
229.116837,0.000000,-0.000000,0.000000
229.149908,0.000000,-0.000000,0.000000
229.182979,0.000000,0.000000,0.000000
229.216050,0.000000,0.000000,0.000000
229.249121,-0.000000,0.000000,0.000000
229.282192,-0.000000,0.000000,-0.000000
229.315264,-0.000000,0.000000,-0.000000
229.348335,-0.000000,-0.000000,-0.000000
229.381406,-0.000000,-0.000000,-0.000000
229.414477,0.000000,-0.000000,-0.000000
229.447548,0.000000,-0.000000,0.000000
229.480619,0.000000,-0.000000,0.000000
229.513690,0.000000,0.000000,0.000000
229.546761,0.000000,0.000000,0.000000
229.579833,-0.000000,0.000000,0.000000
229.612904,-0.000000,0.000000,-0.000000
229.645975,-0.000000,0.000000,-0.000000
229.679046,-0.000000,-0.000000,-0.000000
229.712117,-0.000000,-0.000000,-0.000000
229.745188,0.000000,-0.000000,-0.000000
229.778259,0.000000,-0.000000,0.000000
229.811331,0.000000,-0.000000,0.000000
229.844402,0.000000,0.000000,0.000000
229.877473,0.000000,0.000000,0.000000
229.910544,-0.000000,0.000000,0.000000
229.943615,-0.000000,0.000000,-0.000000
229.976686,-0.000000,0.000000,-0.000000
230.009757,-0.000000,-0.000000,-0.000000
230.042829,-0.000000,-0.000000,-0.000000
230.075900,0.000000,-0.000000,-0.000000
230.108971,0.000000,-0.000000,0.000000
230.142042,0.000000,-0.000000,0.000000
230.175113,0.000000,0.000000,0.000000
230.208184,0.000000,0.000000,0.000000
230.241255,-0.000000,0.000000,0.000000
230.274327,-0.000000,0.000000,-0.000000
230.307398,-0.000000,0.000000,-0.000000
230.340469,-0.000000,-0.000000,-0.000000
230.373540,-0.000000,-0.000000,-0.000000
230.406611,0.000000,-0.000000,-0.000000
230.439682,0.000000,-0.000000,0.000000
230.472753,0.000000,-0.000000,0.000000
230.505824,0.000000,0.000000,0.000000
230.538896,0.000000,0.000000,0.000000
230.571967,-0.000000,0.000000,0.000000
230.605038,-0.000000,0.000000,-0.000000
230.638109,-0.000000,0.000000,-0.000000
230.671180,-0.000000,-0.000000,-0.000000
230.704251,-0.000000,-0.000000,-0.000000
230.737322,0.000000,-0.000000,-0.000000
230.770394,0.000000,-0.000000,0.000000
230.803465,0.000000,-0.000000,0.000000
230.836536,0.000000,0.000000,0.000000
230.869607,0.000000,0.000000,0.000000
230.902678,-0.000000,0.000000,0.000000
230.935749,-0.000000,0.000000,-0.000000
230.968820,-0.000000,0.000000,-0.000000
231.001892,-0.000000,-0.000000,-0.000000
231.034963,-0.000000,-0.000000,-0.000000
231.068034,0.000000,-0.000000,-0.000000
231.101105,0.000000,-0.000000,0.000000
231.134176,0.000000,-0.000000,0.000000
231.167247,0.000000,0.000000,0.000000
231.200318,0.000000,0.000000,0.000000
231.233389,-0.000000,0.000000,0.000000
231.266461,-0.000000,0.000000,-0.000000
231.299532,-0.000000,0.000000,-0.000000
231.332603,-0.000000,-0.000000,-0.000000
231.365674,-0.000000,-0.000000,-0.000000
231.398745,0.000000,-0.000000,-0.000000
231.431816,0.000000,-0.000000,0.000000
231.464887,0.000000,-0.000000,0.000000
231.497959,0.000000,0.000000,0.000000
231.531030,0.000000,0.000000,0.000000
231.564101,-0.000000,0.000000,0.000000
231.597172,-0.000000,0.000000,-0.000000
231.630243,-0.000000,0.000000,-0.000000
231.663314,-0.000000,-0.000000,-0.000000
231.696385,-0.000000,-0.000000,-0.000000
231.729457,0.000000,-0.000000,-0.000000
231.762528,0.000000,-0.000000,0.000000
231.795599,0.000000,-0.000000,0.000000
231.828670,0.000000,0.000000,0.000000
231.861741,0.000000,0.000000,0.000000
231.894812,-0.000000,0.000000,0.000000
231.927883,-0.000000,0.000000,-0.000000
231.960954,-0.000000,0.000000,-0.000000
231.994026,-0.000000,-0.000000,-0.000000
232.027097,-0.000000,-0.000000,-0.000000
232.060168,0.000000,-0.000000,-0.000000
232.093239,0.000000,-0.000000,0.000000
232.126310,0.000000,-0.000000,0.000000
232.159381,0.000000,0.000000,0.000000
232.192452,0.000000,0.000000,0.000000
232.225524,-0.000000,0.000000,0.000000
232.258595,-0.000000,0.000000,-0.000000
232.291666,-0.000000,0.000000,-0.000000
232.324737,-0.000000,-0.000000,-0.000000
232.357808,-0.000000,-0.000000,-0.000000
232.390879,0.000000,-0.000000,-0.000000
232.423950,0.000000,-0.000000,0.000000
232.457022,0.000000,-0.000000,0.000000
232.490093,0.000000,0.000000,0.000000
232.523164,0.000000,0.000000,0.000000
232.556235,-0.000000,0.000000,0.000000
232.589306,-0.000000,0.000000,-0.000000
232.622377,-0.000000,0.000000,-0.000000
232.655448,-0.000000,-0.000000,-0.000000
232.688520,-0.000000,-0.000000,-0.000000
232.721591,0.000000,-0.000000,-0.000000
232.754662,0.000000,-0.000000,0.000000
232.787733,0.000000,-0.000000,0.000000
232.820804,0.000000,0.000000,0.000000
232.853875,0.000000,0.000000,0.000000
232.886946,-0.000000,0.000000,0.000000
232.920017,-0.000000,0.000000,-0.000000
232.953089,-0.000000,0.000000,-0.000000
232.986160,-0.000000,-0.000000,-0.000000
233.019231,-0.000000,-0.000000,-0.000000
233.052302,0.000000,-0.000000,-0.000000
233.085373,0.000000,-0.000000,0.000000
233.118444,0.000000,-0.000000,0.000000
233.151515,0.000000,0.000000,0.000000
233.184587,0.000000,0.000000,0.000000
233.217658,-0.000000,0.000000,0.000000
233.250729,-0.000000,0.000000,-0.000000
233.283800,-0.000000,0.000000,-0.000000
233.316871,-0.000000,-0.000000,-0.000000
233.349942,-0.000000,-0.000000,-0.000000
233.383013,0.000000,-0.000000,-0.000000
233.416085,0.000000,-0.000000,0.000000
233.449156,0.000000,-0.000000,0.000000
233.482227,0.000000,0.000000,0.000000
233.515298,0.000000,0.000000,0.000000
233.548369,-0.000000,0.000000,0.000000
233.581440,-0.000000,0.000000,-0.000000
233.614511,-0.000000,0.000000,-0.000000
233.647582,-0.000000,-0.000000,-0.000000
233.680654,-0.000000,-0.000000,-0.000000
233.713725,0.000000,-0.000000,-0.000000
233.746796,0.000000,-0.000000,0.000000
233.779867,0.000000,-0.000000,0.000000
233.812938,0.000000,0.000000,0.000000
233.846009,0.000000,0.000000,0.000000
233.879080,-0.000000,0.000000,0.000000
233.912152,-0.000000,0.000000,-0.000000
233.945223,-0.000000,0.000000,-0.000000
233.978294,-0.000000,-0.000000,-0.000000
234.011365,-0.000000,-0.000000,-0.000000
234.044436,0.000000,-0.000000,-0.000000
234.077507,0.000000,-0.000000,0.000000
234.110578,0.000000,-0.000000,0.000000
234.143650,0.000000,0.000000,0.000000
234.176721,0.000000,0.000000,0.000000
234.209792,-0.000000,0.000000,0.000000
234.242863,-0.000000,0.000000,-0.000000
234.275934,-0.000000,0.000000,-0.000000
234.309005,-0.000000,-0.000000,-0.000000
234.342076,-0.000000,-0.000000,-0.000000
234.375147,0.000000,-0.000000,-0.000000
234.408219,0.000000,-0.000000,0.000000
234.441290,0.000000,-0.000000,0.000000
234.474361,0.000000,0.000000,0.000000
234.507432,0.000000,0.000000,0.000000
234.540503,-0.000000,0.000000,0.000000
234.573574,-0.000000,0.000000,-0.000000
234.606645,-0.000000,0.000000,-0.000000
234.639717,-0.000000,-0.000000,-0.000000
234.672788,-0.000000,-0.000000,-0.000000
234.705859,0.000000,-0.000000,-0.000000
234.738930,0.000000,-0.000000,0.000000
234.772001,0.000000,-0.000000,0.000000
234.805072,0.000000,0.000000,0.000000
234.838143,0.000000,0.000000,0.000000
234.871215,-0.000000,0.000000,0.000000
234.904286,-0.000000,0.000000,-0.000000
234.937357,-0.000000,0.000000,-0.000000
234.970428,-0.000000,-0.000000,-0.000000
235.003499,-0.000000,-0.000000,-0.000000
235.036570,0.000000,-0.000000,-0.000000
235.069641,0.000000,-0.000000,0.000000
235.102713,0.000000,-0.000000,0.000000
235.135784,0.000000,0.000000,0.000000
235.168855,0.000000,0.000000,0.000000
235.201926,-0.000000,0.000000,0.000000
235.234997,-0.000000,0.000000,-0.000000
235.268068,-0.000000,0.000000,-0.000000
235.301139,-0.000000,-0.000000,-0.000000
235.334210,-0.000000,-0.000000,-0.000000
235.367282,0.000000,-0.000000,-0.000000
235.400353,0.000000,-0.000000,0.000000
235.433424,0.000000,-0.000000,0.000000
235.466495,0.000000,0.000000,0.000000
235.499566,0.000000,0.000000,0.000000
235.532637,-0.000000,0.000000,0.000000
235.565708,-0.000000,0.000000,-0.000000
235.598780,-0.000000,0.000000,-0.000000
235.631851,-0.000000,-0.000000,-0.000000
235.664922,-0.000000,-0.000000,-0.000000
235.697993,0.000000,-0.000000,-0.000000
235.731064,0.000000,-0.000000,0.000000
235.764135,0.000000,-0.000000,0.000000
235.797206,0.000000,0.000000,0.000000
235.830278,0.000000,0.000000,0.000000
235.863349,-0.000000,0.000000,0.000000
235.896420,-0.000000,0.000000,-0.000000
235.929491,-0.000000,0.000000,-0.000000
235.962562,-0.000000,-0.000000,-0.000000
235.995633,-0.000000,-0.000000,-0.000000
236.028704,0.000000,-0.000000,-0.000000
236.061775,0.000000,-0.000000,0.000000
236.094847,0.000000,-0.000000,0.000000
236.127918,0.000000,0.000000,0.000000
236.160989,0.000000,0.000000,0.000000
236.194060,-0.000000,0.000000,0.000000
236.227131,-0.000000,0.000000,-0.000000
236.260202,-0.000000,0.000000,-0.000000
236.293273,-0.000000,-0.000000,-0.000000
236.326345,-0.000000,-0.000000,-0.000000
236.359416,0.000000,-0.000000,-0.000000
236.392487,0.000000,-0.000000,0.000000
236.425558,0.000000,-0.000000,0.000000
236.458629,0.000000,0.000000,0.000000
236.491700,0.000000,0.000000,0.000000
236.524771,-0.000000,0.000000,0.000000
236.557843,-0.000000,0.000000,-0.000000
236.590914,-0.000000,0.000000,-0.000000
236.623985,-0.000000,-0.000000,-0.000000
236.657056,-0.000000,-0.000000,-0.000000
236.690127,0.000000,-0.000000,-0.000000
236.723198,0.000000,-0.000000,0.000000
236.756269,0.000000,-0.000000,0.000000
236.789340,0.000000,0.000000,0.000000
236.822412,0.000000,0.000000,0.000000
236.855483,-0.000000,0.000000,0.000000
236.888554,-0.000000,0.000000,-0.000000
236.921625,-0.000000,0.000000,-0.000000
236.954696,-0.000000,-0.000000,-0.000000
236.987767,-0.000000,-0.000000,-0.000000
237.020838,0.000000,-0.000000,-0.000000
237.053910,0.000000,-0.000000,0.000000
237.086981,0.000000,-0.000000,0.000000
237.120052,0.000000,0.000000,0.000000
237.153123,0.000000,0.000000,0.000000
237.186194,-0.000000,0.000000,0.000000
237.219265,-0.000000,0.000000,-0.000000
237.252336,-0.000000,0.000000,-0.000000
237.285408,-0.000000,-0.000000,-0.000000
237.318479,-0.000000,-0.000000,-0.000000
237.351550,0.000000,-0.000000,-0.000000
237.384621,0.000000,-0.000000,0.000000
237.417692,0.000000,-0.000000,0.000000
237.450763,0.000000,0.000000,0.000000
237.483834,0.000000,0.000000,0.000000
237.516906,-0.000000,0.000000,0.000000
237.549977,-0.000000,0.000000,-0.000000
237.583048,-0.000000,0.000000,-0.000000
237.616119,-0.000000,-0.000000,-0.000000
237.649190,-0.000000,-0.000000,-0.000000
237.682261,0.000000,-0.000000,-0.000000
237.715332,0.000000,-0.000000,0.000000
237.748403,0.000000,-0.000000,0.000000
237.781475,0.000000,0.000000,0.000000
237.814546,0.000000,0.000000,0.000000
237.847617,-0.000000,0.000000,0.000000
237.880688,-0.000000,0.000000,-0.000000
237.913759,-0.000000,0.000000,-0.000000
237.946830,-0.000000,-0.000000,-0.000000
237.979901,-0.000000,-0.000000,-0.000000
238.012973,0.000000,-0.000000,-0.000000
238.046044,0.000000,-0.000000,0.000000
238.079115,0.000000,-0.000000,0.000000
238.112186,0.000000,0.000000,0.000000
238.145257,0.000000,0.000000,0.000000
238.178328,-0.000000,0.000000,0.000000
238.211399,-0.000000,0.000000,-0.000000
238.244471,-0.000000,0.000000,-0.000000
238.277542,-0.000000,-0.000000,-0.000000
238.310613,-0.000000,-0.000000,-0.000000
238.343684,0.000000,-0.000000,-0.000000
238.376755,0.000000,-0.000000,0.000000
238.409826,0.000000,-0.000000,0.000000
238.442897,0.000000,0.000000,0.000000
238.475968,0.000000,0.000000,0.000000
238.509040,-0.000000,0.000000,0.000000
238.542111,-0.000000,0.000000,-0.000000
238.575182,-0.000000,0.000000,-0.000000
238.608253,-0.000000,-0.000000,-0.000000
238.641324,-0.000000,-0.000000,-0.000000
238.674395,0.000000,-0.000000,-0.000000
238.707466,0.000000,-0.000000,0.000000
238.740538,0.000000,-0.000000,0.000000
238.773609,0.000000,0.000000,0.000000
238.806680,0.000000,0.000000,0.000000
238.839751,-0.000000,0.000000,0.000000
238.872822,-0.000000,0.000000,-0.000000
238.905893,-0.000000,0.000000,-0.000000
238.938964,-0.000000,-0.000000,-0.000000
238.972036,-0.000000,-0.000000,-0.000000
239.005107,0.000000,-0.000000,-0.000000
239.038178,0.000000,-0.000000,0.000000
239.071249,0.000000,-0.000000,0.000000
239.104320,0.000000,0.000000,0.000000
239.137391,0.000000,0.000000,0.000000
239.170462,-0.000000,0.000000,0.000000
239.203533,-0.000000,0.000000,-0.000000
239.236605,-0.000000,0.000000,-0.000000
239.269676,-0.000000,-0.000000,-0.000000
239.302747,-0.000000,-0.000000,-0.000000
239.335818,0.000000,-0.000000,-0.000000
239.368889,0.000000,-0.000000,0.000000
239.401960,0.000000,-0.000000,0.000000
239.435031,0.000000,0.000000,0.000000
239.468103,0.000000,0.000000,0.000000
239.501174,-0.000000,0.000000,0.000000
239.534245,-0.000000,0.000000,-0.000000
239.567316,-0.000000,0.000000,-0.000000
239.600387,-0.000000,-0.000000,-0.000000
239.633458,-0.000000,-0.000000,-0.000000
239.666529,0.000000,-0.000000,-0.000000
239.699601,0.000000,-0.000000,0.000000
239.732672,0.000000,-0.000000,0.000000
239.765743,0.000000,0.000000,0.000000
239.798814,0.000000,0.000000,0.000000
239.831885,-0.000000,0.000000,0.000000
239.864956,-0.000000,0.000000,-0.000000
239.898027,-0.000000,0.000000,-0.000000
239.931098,-0.000000,-0.000000,-0.000000
239.964170,-0.000000,-0.000000,-0.000000
239.997241,0.000000,-0.000000,-0.000000
240.030312,0.000000,-0.000000,0.000000
240.063383,0.000000,-0.000000,0.000000
240.096454,0.000000,0.000000,0.000000
240.129525,0.000000,0.000000,0.000000
240.162596,-0.000000,0.000000,0.000000
240.195668,-0.000000,0.000000,-0.000000
240.228739,-0.000000,0.000000,-0.000000
240.261810,-0.000000,-0.000000,-0.000000
240.294881,-0.000000,-0.000000,-0.000000
240.327952,0.000000,-0.000000,-0.000000
240.361023,0.000000,-0.000000,0.000000
240.394094,0.000000,-0.000000,0.000000
240.427166,0.000000,0.000000,0.000000
240.460237,0.000000,0.000000,0.000000
240.493308,-0.000000,0.000000,0.000000
240.526379,-0.000000,0.000000,-0.000000
240.559450,-0.000000,0.000000,-0.000000
240.592521,-0.000000,-0.000000,-0.000000
240.625592,-0.000000,-0.000000,-0.000000
240.658664,0.000000,-0.000000,-0.000000
240.691735,0.000000,-0.000000,0.000000
240.724806,0.000000,-0.000000,0.000000
240.757877,0.000000,0.000000,0.000000
240.790948,0.000000,0.000000,0.000000
240.824019,-0.000000,0.000000,0.000000
240.857090,-0.000000,0.000000,-0.000000
240.890161,-0.000000,0.000000,-0.000000
240.923233,-0.000000,-0.000000,-0.000000
240.956304,-0.000000,-0.000000,-0.000000
240.989375,0.000000,-0.000000,-0.000000
241.022446,0.000000,-0.000000,0.000000
241.055517,0.000000,-0.000000,0.000000
241.088588,0.000000,0.000000,0.000000
241.121659,0.000000,0.000000,0.000000
241.154731,-0.000000,0.000000,0.000000
241.187802,-0.000000,0.000000,-0.000000
241.220873,-0.000000,0.000000,-0.000000
241.253944,-0.000000,-0.000000,-0.000000
241.287015,-0.000000,-0.000000,-0.000000
241.320086,0.000000,-0.000000,-0.000000
241.353157,0.000000,-0.000000,0.000000
241.386229,0.000000,-0.000000,0.000000
241.419300,0.000000,0.000000,0.000000
241.452371,0.000000,0.000000,0.000000
241.485442,-0.000000,0.000000,0.000000
241.518513,-0.000000,0.000000,-0.000000
241.551584,-0.000000,0.000000,-0.000000
241.584655,-0.000000,-0.000000,-0.000000
241.617726,-0.000000,-0.000000,-0.000000
241.650798,0.000000,-0.000000,-0.000000
241.683869,0.000000,-0.000000,0.000000
241.716940,0.000000,-0.000000,0.000000
241.750011,0.000000,0.000000,0.000000
241.783082,0.000000,0.000000,0.000000
241.816153,-0.000000,0.000000,0.000000
241.849224,-0.000000,0.000000,-0.000000
241.882296,-0.000000,0.000000,-0.000000
241.915367,-0.000000,-0.000000,-0.000000
241.948438,-0.000000,-0.000000,-0.000000
241.981509,0.000000,-0.000000,-0.000000
242.014580,0.000000,-0.000000,0.000000
242.047651,0.000000,-0.000000,0.000000
242.080722,0.000000,0.000000,0.000000
242.113794,0.000000,0.000000,0.000000
242.146865,-0.000000,0.000000,0.000000
242.179936,-0.000000,0.000000,-0.000000
242.213007,-0.000000,0.000000,-0.000000
242.246078,-0.000000,-0.000000,-0.000000
242.279149,-0.000000,-0.000000,-0.000000
242.312220,0.000000,-0.000000,-0.000000
242.345291,0.000000,-0.000000,0.000000
242.378363,0.000000,-0.000000,0.000000
242.411434,0.000000,0.000000,0.000000
242.444505,0.000000,0.000000,0.000000
242.477576,-0.000000,0.000000,0.000000
242.510647,-0.000000,0.000000,-0.000000
242.543718,-0.000000,0.000000,-0.000000
242.576789,-0.000000,-0.000000,-0.000000
242.609861,-0.000000,-0.000000,-0.000000
242.642932,0.000000,-0.000000,-0.000000
242.676003,0.000000,-0.000000,0.000000
242.709074,0.000000,-0.000000,0.000000
242.742145,0.000000,0.000000,0.000000
242.775216,0.000000,0.000000,0.000000
242.808287,-0.000000,0.000000,0.000000
242.841359,-0.000000,0.000000,-0.000000
242.874430,-0.000000,0.000000,-0.000000
242.907501,-0.000000,-0.000000,-0.000000
242.940572,-0.000000,-0.000000,-0.000000
242.973643,0.000000,-0.000000,-0.000000
243.006714,0.000000,-0.000000,0.000000
243.039785,0.000000,-0.000000,0.000000
243.072857,0.000000,0.000000,0.000000
243.105928,0.000000,0.000000,0.000000
243.138999,-0.000000,0.000000,0.000000
243.172070,-0.000000,0.000000,-0.000000
243.205141,-0.000000,0.000000,-0.000000
243.238212,-0.000000,-0.000000,-0.000000
243.271283,-0.000000,-0.000000,-0.000000
243.304354,0.000000,-0.000000,-0.000000
243.337426,0.000000,-0.000000,0.000000
243.370497,0.000000,-0.000000,0.000000
243.403568,0.000000,0.000000,0.000000
243.436639,0.000000,0.000000,0.000000
243.469710,-0.000000,0.000000,0.000000
243.502781,-0.000000,0.000000,-0.000000
243.535852,-0.000000,0.000000,-0.000000
243.568924,-0.000000,-0.000000,-0.000000
243.601995,-0.000000,-0.000000,-0.000000
243.635066,0.000000,-0.000000,-0.000000
243.668137,0.000000,-0.000000,0.000000
243.701208,0.000000,-0.000000,0.000000
243.734279,0.000000,0.000000,0.000000
243.767350,0.000000,0.000000,0.000000
243.800422,-0.000000,0.000000,0.000000
243.833493,-0.000000,0.000000,-0.000000
243.866564,-0.000000,0.000000,-0.000000
243.899635,-0.000000,-0.000000,-0.000000
243.932706,-0.000000,-0.000000,-0.000000
243.965777,0.000000,-0.000000,-0.000000
243.998848,0.000000,-0.000000,0.000000
244.031919,0.000000,-0.000000,0.000000
244.064991,0.000000,0.000000,0.000000
244.098062,0.000000,0.000000,0.000000
244.131133,-0.000000,0.000000,0.000000
244.164204,-0.000000,0.000000,-0.000000
244.197275,-0.000000,0.000000,-0.000000
244.230346,-0.000000,-0.000000,-0.000000
244.263417,-0.000000,-0.000000,-0.000000
244.296489,0.000000,-0.000000,-0.000000
244.329560,0.000000,-0.000000,0.000000
244.362631,0.000000,-0.000000,0.000000
244.395702,0.000000,0.000000,0.000000
244.428773,0.000000,0.000000,0.000000
244.461844,-0.000000,0.000000,0.000000
244.494915,-0.000000,0.000000,-0.000000
244.527987,-0.000000,0.000000,-0.000000
244.561058,-0.000000,-0.000000,-0.000000
244.594129,-0.000000,-0.000000,-0.000000
244.627200,0.000000,-0.000000,-0.000000
244.660271,0.000000,-0.000000,0.000000
244.693342,0.000000,-0.000000,0.000000
244.726413,0.000000,0.000000,0.000000
244.759484,0.000000,0.000000,0.000000
244.792556,-0.000000,0.000000,0.000000
244.825627,-0.000000,0.000000,-0.000000
244.858698,-0.000000,0.000000,-0.000000
244.891769,-0.000000,-0.000000,-0.000000
244.924840,-0.000000,-0.000000,-0.000000
244.957911,0.000000,-0.000000,-0.000000
244.990982,0.000000,-0.000000,0.000000
245.024054,0.000000,-0.000000,0.000000
245.057125,0.000000,0.000000,0.000000
245.090196,0.000000,0.000000,0.000000
245.123267,-0.000000,0.000000,0.000000
245.156338,-0.000000,0.000000,-0.000000
245.189409,-0.000000,0.000000,-0.000000
245.222480,-0.000000,-0.000000,-0.000000
245.255552,-0.000000,-0.000000,-0.000000
245.288623,0.000000,-0.000000,-0.000000
245.321694,0.000000,-0.000000,0.000000
245.354765,0.000000,-0.000000,0.000000
245.387836,0.000000,0.000000,0.000000
245.420907,0.000000,0.000000,0.000000
245.453978,-0.000000,0.000000,0.000000
245.487050,-0.000000,0.000000,-0.000000
245.520121,-0.000000,0.000000,-0.000000
245.553192,-0.000000,-0.000000,-0.000000
245.586263,-0.000000,-0.000000,-0.000000
245.619334,0.000000,-0.000000,-0.000000
245.652405,0.000000,-0.000000,0.000000
245.685476,0.000000,-0.000000,0.000000
245.718547,0.000000,0.000000,0.000000
245.751619,0.000000,0.000000,0.000000
245.784690,-0.000000,0.000000,0.000000
245.817761,-0.000000,0.000000,-0.000000
245.850832,-0.000000,0.000000,-0.000000
245.883903,-0.000000,-0.000000,-0.000000
245.916974,-0.000000,-0.000000,-0.000000
245.950045,0.000000,-0.000000,-0.000000
245.983117,0.000000,-0.000000,0.000000
246.016188,0.000000,-0.000000,0.000000
246.049259,0.000000,0.000000,0.000000
246.082330,0.000000,0.000000,0.000000
246.115401,-0.000000,0.000000,0.000000
246.148472,-0.000000,0.000000,-0.000000
246.181543,-0.000000,0.000000,-0.000000
246.214615,-0.000000,-0.000000,-0.000000
246.247686,-0.000000,-0.000000,-0.000000
246.280757,0.000000,-0.000000,-0.000000
246.313828,0.000000,-0.000000,0.000000
246.346899,0.000000,-0.000000,0.000000
246.379970,0.000000,0.000000,0.000000
246.413041,0.000000,0.000000,0.000000
246.446112,-0.000000,0.000000,0.000000
246.479184,-0.000000,0.000000,-0.000000
246.512255,-0.000000,0.000000,-0.000000
246.545326,-0.000000,-0.000000,-0.000000
246.578397,-0.000000,-0.000000,-0.000000
246.611468,0.000000,-0.000000,-0.000000
246.644539,0.000000,-0.000000,0.000000
246.677610,0.000000,-0.000000,0.000000
246.710682,0.000000,0.000000,0.000000
246.743753,0.000000,0.000000,0.000000
246.776824,-0.000000,0.000000,0.000000
246.809895,-0.000000,0.000000,-0.000000
246.842966,-0.000000,0.000000,-0.000000
246.876037,-0.000000,-0.000000,-0.000000
246.909108,-0.000000,-0.000000,-0.000000
246.942180,0.000000,-0.000000,-0.000000
246.975251,0.000000,-0.000000,0.000000
247.008322,0.000000,-0.000000,0.000000
247.041393,0.000000,0.000000,0.000000
247.074464,0.000000,0.000000,0.000000
247.107535,-0.000000,0.000000,0.000000
247.140606,-0.000000,0.000000,-0.000000
247.173677,-0.000000,0.000000,-0.000000
247.206749,-0.000000,-0.000000,-0.000000
247.239820,-0.000000,-0.000000,-0.000000
247.272891,0.000000,-0.000000,-0.000000
247.305962,0.000000,-0.000000,0.000000
247.339033,0.000000,-0.000000,0.000000
247.372104,0.000000,0.000000,0.000000
247.405175,0.000000,0.000000,0.000000
247.438247,-0.000000,0.000000,0.000000
247.471318,-0.000000,0.000000,-0.000000
247.504389,-0.000000,0.000000,-0.000000
247.537460,-0.000000,-0.000000,-0.000000
247.570531,-0.000000,-0.000000,-0.000000
247.603602,0.000000,-0.000000,-0.000000
247.636673,0.000000,-0.000000,0.000000
247.669745,0.000000,-0.000000,0.000000
247.702816,0.000000,0.000000,0.000000
247.735887,0.000000,0.000000,0.000000
247.768958,-0.000000,0.000000,0.000000
247.802029,-0.000000,0.000000,-0.000000
247.835100,-0.000000,0.000000,-0.000000
247.868171,-0.000000,-0.000000,-0.000000
247.901243,-0.000000,-0.000000,-0.000000
247.934314,0.000000,-0.000000,-0.000000
247.967385,0.000000,-0.000000,0.000000
248.000456,0.000000,-0.000000,0.000000
248.033527,0.000000,0.000000,0.000000
248.066598,0.000000,0.000000,0.000000
248.099669,-0.000000,0.000000,0.000000
248.132740,-0.000000,0.000000,-0.000000
248.165812,-0.000000,0.000000,-0.000000
248.198883,-0.000000,-0.000000,-0.000000
248.231954,-0.000000,-0.000000,-0.000000
248.265025,0.000000,-0.000000,-0.000000
248.298096,0.000000,-0.000000,0.000000
248.331167,0.000000,-0.000000,0.000000
248.364238,0.000000,0.000000,0.000000
248.397310,0.000000,0.000000,0.000000
248.430381,-0.000000,0.000000,0.000000
248.463452,-0.000000,0.000000,-0.000000
248.496523,-0.000000,0.000000,-0.000000
248.529594,-0.000000,-0.000000,-0.000000
248.562665,-0.000000,-0.000000,-0.000000
248.595736,0.000000,-0.000000,-0.000000
248.628808,0.000000,-0.000000,0.000000
248.661879,0.000000,-0.000000,0.000000
248.694950,0.000000,0.000000,0.000000
248.728021,0.000000,0.000000,0.000000
248.761092,-0.000000,0.000000,0.000000
248.794163,-0.000000,0.000000,-0.000000
248.827234,-0.000000,0.000000,-0.000000
248.860305,-0.000000,-0.000000,-0.000000
248.893377,-0.000000,-0.000000,-0.000000
248.926448,0.000000,-0.000000,-0.000000
248.959519,0.000000,-0.000000,0.000000
248.992590,0.000000,-0.000000,0.000000
249.025661,0.000000,0.000000,0.000000
249.058732,0.000000,0.000000,0.000000
249.091803,-0.000000,0.000000,0.000000
249.124875,-0.000000,0.000000,-0.000000
249.157946,-0.000000,0.000000,-0.000000
249.191017,-0.000000,-0.000000,-0.000000
249.224088,-0.000000,-0.000000,-0.000000
249.257159,0.000000,-0.000000,-0.000000
249.290230,0.000000,-0.000000,0.000000
249.323301,0.000000,-0.000000,0.000000
249.356373,0.000000,0.000000,0.000000
249.389444,0.000000,0.000000,0.000000
249.422515,-0.000000,0.000000,0.000000
249.455586,-0.000000,0.000000,-0.000000
249.488657,-0.000000,0.000000,-0.000000
249.521728,-0.000000,-0.000000,-0.000000
249.554799,-0.000000,-0.000000,-0.000000
249.587870,0.000000,-0.000000,-0.000000
249.620942,0.000000,-0.000000,0.000000
249.654013,0.000000,-0.000000,0.000000
249.687084,0.000000,0.000000,0.000000
249.720155,0.000000,0.000000,0.000000
249.753226,-0.000000,0.000000,0.000000
249.786297,-0.000000,0.000000,-0.000000
249.819368,-0.000000,0.000000,-0.000000
249.852440,-0.000000,-0.000000,-0.000000
249.885511,-0.000000,-0.000000,-0.000000
249.918582,0.000000,-0.000000,-0.000000
249.951653,0.000000,-0.000000,0.000000
249.984724,0.000000,-0.000000,0.000000
250.017795,0.000000,0.000000,0.000000
250.050866,0.000000,0.000000,0.000000
250.083938,-0.000000,0.000000,0.000000
250.117009,-0.000000,0.000000,-0.000000
250.150080,-0.000000,0.000000,-0.000000
250.183151,-0.000000,-0.000000,-0.000000
250.216222,-0.000000,-0.000000,-0.000000
250.249293,0.000000,-0.000000,-0.000000
250.282364,0.000000,-0.000000,0.000000
250.315435,0.000000,-0.000000,0.000000
250.348507,0.000000,0.000000,0.000000
250.381578,0.000000,0.000000,0.000000
250.414649,-0.000000,0.000000,0.000000
250.447720,-0.000000,0.000000,-0.000000
250.480791,-0.000000,0.000000,-0.000000
250.513862,-0.000000,-0.000000,-0.000000
250.546933,-0.000000,-0.000000,-0.000000
250.580005,0.000000,-0.000000,-0.000000
250.613076,0.000000,-0.000000,0.000000
250.646147,0.000000,-0.000000,0.000000
250.679218,0.000000,0.000000,0.000000
250.712289,0.000000,0.000000,0.000000
250.745360,-0.000000,0.000000,0.000000
250.778431,-0.000000,0.000000,-0.000000
250.811503,-0.000000,0.000000,-0.000000
250.844574,-0.000000,-0.000000,-0.000000
250.877645,-0.000000,-0.000000,-0.000000
250.910716,0.000000,-0.000000,-0.000000
250.943787,0.000000,-0.000000,0.000000
250.976858,0.000000,-0.000000,0.000000
251.009929,0.000000,0.000000,0.000000
251.043001,0.000000,0.000000,0.000000
251.076072,-0.000000,0.000000,0.000000
251.109143,-0.000000,0.000000,-0.000000
251.142214,-0.000000,0.000000,-0.000000
251.175285,-0.000000,-0.000000,-0.000000
251.208356,-0.000000,-0.000000,-0.000000
251.241427,0.000000,-0.000000,-0.000000
251.274498,0.000000,-0.000000,0.000000
251.307570,0.000000,-0.000000,0.000000
251.340641,0.000000,0.000000,0.000000
251.373712,0.000000,0.000000,0.000000
251.406783,-0.000000,0.000000,0.000000
251.439854,-0.000000,0.000000,-0.000000
251.472925,-0.000000,0.000000,-0.000000
251.505996,-0.000000,-0.000000,-0.000000
251.539068,-0.000000,-0.000000,-0.000000
251.572139,0.000000,-0.000000,-0.000000
251.605210,0.000000,-0.000000,0.000000
251.638281,0.000000,-0.000000,0.000000
251.671352,0.000000,0.000000,0.000000
251.704423,0.000000,0.000000,0.000000
251.737494,-0.000000,0.000000,0.000000
251.770566,-0.000000,0.000000,-0.000000
251.803637,-0.000000,0.000000,-0.000000
251.836708,-0.000000,-0.000000,-0.000000
251.869779,-0.000000,-0.000000,-0.000000
251.902850,0.000000,-0.000000,-0.000000
251.935921,0.000000,-0.000000,0.000000
251.968992,0.000000,-0.000000,0.000000
252.002063,0.000000,0.000000,0.000000
252.035135,0.000000,0.000000,0.000000
252.068206,-0.000000,0.000000,0.000000
252.101277,-0.000000,0.000000,-0.000000
252.134348,-0.000000,0.000000,-0.000000
252.167419,-0.000000,-0.000000,-0.000000
252.200490,-0.000000,-0.000000,-0.000000
252.233561,0.000000,-0.000000,-0.000000
252.266633,0.000000,-0.000000,0.000000
252.299704,0.000000,-0.000000,0.000000
252.332775,0.000000,0.000000,0.000000
252.365846,0.000000,0.000000,0.000000
252.398917,-0.000000,0.000000,0.000000
252.431988,-0.000000,0.000000,-0.000000
252.465059,-0.000000,0.000000,-0.000000
252.498131,-0.000000,-0.000000,-0.000000
252.531202,-0.000000,-0.000000,-0.000000
252.564273,0.000000,-0.000000,-0.000000
252.597344,0.000000,-0.000000,0.000000
252.630415,0.000000,-0.000000,0.000000
252.663486,0.000000,0.000000,0.000000
252.696557,0.000000,0.000000,0.000000
252.729628,-0.000000,0.000000,0.000000
252.762700,-0.000000,0.000000,-0.000000
252.795771,-0.000000,0.000000,-0.000000
252.828842,-0.000000,-0.000000,-0.000000
252.861913,-0.000000,-0.000000,-0.000000
252.894984,0.000000,-0.000000,-0.000000
252.928055,0.000000,-0.000000,0.000000
252.961126,0.000000,-0.000000,0.000000
252.994198,0.000000,0.000000,0.000000
253.027269,0.000000,0.000000,0.000000
253.060340,-0.000000,0.000000,0.000000
253.093411,-0.000000,0.000000,-0.000000
253.126482,-0.000000,0.000000,-0.000000
253.159553,-0.000000,-0.000000,-0.000000
253.192624,-0.000000,-0.000000,-0.000000
253.225696,0.000000,-0.000000,-0.000000
253.258767,0.000000,-0.000000,0.000000
253.291838,0.000000,-0.000000,0.000000
253.324909,0.000000,0.000000,0.000000
253.357980,0.000000,0.000000,0.000000
253.391051,-0.000000,0.000000,0.000000
253.424122,-0.000000,0.000000,-0.000000
253.457194,-0.000000,0.000000,-0.000000
253.490265,-0.000000,-0.000000,-0.000000
253.523336,-0.000000,-0.000000,-0.000000
253.556407,0.000000,-0.000000,-0.000000
253.589478,0.000000,-0.000000,0.000000
253.622549,0.000000,-0.000000,0.000000
253.655620,0.000000,0.000000,0.000000
253.688691,0.000000,0.000000,0.000000
253.721763,-0.000000,0.000000,0.000000
253.754834,-0.000000,0.000000,-0.000000
253.787905,-0.000000,0.000000,-0.000000
253.820976,-0.000000,-0.000000,-0.000000
253.854047,-0.000000,-0.000000,-0.000000
253.887118,0.000000,-0.000000,-0.000000
253.920189,0.000000,-0.000000,0.000000
253.953261,0.000000,-0.000000,0.000000
253.986332,0.000000,0.000000,0.000000
254.019403,0.000000,0.000000,0.000000
254.052474,-0.000000,0.000000,0.000000
254.085545,-0.000000,0.000000,-0.000000
254.118616,-0.000000,0.000000,-0.000000
254.151687,-0.000000,-0.000000,-0.000000
254.184759,-0.000000,-0.000000,-0.000000
254.217830,0.000000,-0.000000,-0.000000
254.250901,0.000000,-0.000000,0.000000
254.283972,0.000000,-0.000000,0.000000
254.317043,0.000000,0.000000,0.000000
254.350114,0.000000,0.000000,0.000000
254.383185,-0.000000,0.000000,0.000000
254.416256,-0.000000,0.000000,-0.000000
254.449328,-0.000000,0.000000,-0.000000
254.482399,-0.000000,-0.000000,-0.000000
254.515470,-0.000000,-0.000000,-0.000000
254.548541,0.000000,-0.000000,-0.000000
254.581612,0.000000,-0.000000,0.000000
254.614683,0.000000,-0.000000,0.000000
254.647754,0.000000,0.000000,0.000000
254.680826,0.000000,0.000000,0.000000
254.713897,-0.000000,0.000000,0.000000
254.746968,-0.000000,0.000000,-0.000000
254.780039,-0.000000,0.000000,-0.000000
254.813110,-0.000000,-0.000000,-0.000000
254.846181,-0.000000,-0.000000,-0.000000
254.879252,0.000000,-0.000000,-0.000000
254.912324,0.000000,-0.000000,0.000000
254.945395,0.000000,-0.000000,0.000000
254.978466,0.000000,0.000000,0.000000
255.011537,0.000000,0.000000,0.000000
255.044608,-0.000000,0.000000,0.000000
255.077679,-0.000000,0.000000,-0.000000
255.110750,-0.000000,0.000000,-0.000000
255.143821,-0.000000,-0.000000,-0.000000
255.176893,-0.000000,-0.000000,-0.000000
255.209964,0.000000,-0.000000,-0.000000
255.243035,0.000000,-0.000000,0.000000
255.276106,0.000000,-0.000000,0.000000
255.309177,0.000000,0.000000,0.000000
255.342248,0.000000,0.000000,0.000000
255.375319,-0.000000,0.000000,0.000000
255.408391,-0.000000,0.000000,-0.000000
255.441462,-0.000000,0.000000,-0.000000
255.474533,-0.000000,-0.000000,-0.000000
255.507604,-0.000000,-0.000000,-0.000000
255.540675,0.000000,-0.000000,-0.000000
255.573746,0.000000,-0.000000,0.000000
255.606817,0.000000,-0.000000,0.000000
255.639889,0.000000,0.000000,0.000000
255.672960,0.000000,0.000000,0.000000
255.706031,-0.000000,0.000000,0.000000
255.739102,-0.000000,0.000000,-0.000000
255.772173,-0.000000,0.000000,-0.000000
255.805244,-0.000000,-0.000000,-0.000000
255.838315,-0.000000,-0.000000,-0.000000
255.871387,0.000000,-0.000000,-0.000000
255.904458,0.000000,-0.000000,0.000000
255.937529,0.000000,-0.000000,0.000000
255.970600,0.000000,0.000000,0.000000
256.003671,0.000000,0.000000,0.000000
256.036742,-0.000000,0.000000,0.000000
256.069813,-0.000000,0.000000,-0.000000
256.102884,-0.000000,0.000000,-0.000000
256.135956,-0.000000,-0.000000,-0.000000
256.169027,-0.000000,-0.000000,-0.000000
256.202098,0.000000,-0.000000,-0.000000
256.235169,0.000000,-0.000000,0.000000
256.268240,0.000000,-0.000000,0.000000
256.301311,0.000000,0.000000,0.000000
256.334382,0.000000,0.000000,0.000000
256.367454,-0.000000,0.000000,0.000000
256.400525,-0.000000,0.000000,-0.000000
256.433596,-0.000000,0.000000,-0.000000
256.466667,-0.000000,-0.000000,-0.000000
256.499738,-0.000000,-0.000000,-0.000000
256.532809,0.000000,-0.000000,-0.000000
256.565880,0.000000,-0.000000,0.000000
256.598952,0.000000,-0.000000,0.000000
256.632023,0.000000,0.000000,0.000000
256.665094,0.000000,0.000000,0.000000
256.698165,-0.000000,0.000000,0.000000
256.731236,-0.000000,0.000000,-0.000000
256.764307,-0.000000,0.000000,-0.000000
256.797378,-0.000000,-0.000000,-0.000000
256.830449,-0.000000,-0.000000,-0.000000
256.863521,0.000000,-0.000000,-0.000000
256.896592,0.000000,-0.000000,0.000000
256.929663,0.000000,-0.000000,0.000000
256.962734,0.000000,0.000000,0.000000
256.995805,0.000000,0.000000,0.000000
257.028876,-0.000000,0.000000,0.000000
257.061947,-0.000000,0.000000,-0.000000
257.095019,-0.000000,0.000000,-0.000000
257.128090,-0.000000,-0.000000,-0.000000
257.161161,-0.000000,-0.000000,-0.000000
257.194232,0.000000,-0.000000,-0.000000
257.227303,0.000000,-0.000000,0.000000
257.260374,0.000000,-0.000000,0.000000
257.293445,0.000000,0.000000,0.000000
257.326517,0.000000,0.000000,0.000000
257.359588,-0.000000,0.000000,0.000000
257.392659,-0.000000,0.000000,-0.000000
257.425730,-0.000000,0.000000,-0.000000
257.458801,-0.000000,-0.000000,-0.000000
257.491872,-0.000000,-0.000000,-0.000000
257.524943,0.000000,-0.000000,-0.000000
257.558014,0.000000,-0.000000,0.000000
257.591086,0.000000,-0.000000,0.000000
257.624157,0.000000,0.000000,0.000000
257.657228,0.000000,0.000000,0.000000
257.690299,-0.000000,0.000000,0.000000
257.723370,-0.000000,0.000000,-0.000000
257.756441,-0.000000,0.000000,-0.000000
257.789512,-0.000000,-0.000000,-0.000000
257.822584,-0.000000,-0.000000,-0.000000
257.855655,0.000000,-0.000000,-0.000000
257.888726,0.000000,-0.000000,0.000000
257.921797,0.000000,-0.000000,0.000000
257.954868,0.000000,0.000000,0.000000
257.987939,0.000000,0.000000,0.000000
258.021010,-0.000000,0.000000,0.000000
258.054082,-0.000000,0.000000,-0.000000
258.087153,-0.000000,0.000000,-0.000000
258.120224,-0.000000,-0.000000,-0.000000
258.153295,-0.000000,-0.000000,-0.000000
258.186366,0.000000,-0.000000,-0.000000
258.219437,0.000000,-0.000000,0.000000
258.252508,0.000000,-0.000000,0.000000
258.285579,0.000000,0.000000,0.000000
258.318651,0.000000,0.000000,0.000000
258.351722,-0.000000,0.000000,0.000000
258.384793,-0.000000,0.000000,-0.000000
258.417864,-0.000000,0.000000,-0.000000
258.450935,-0.000000,-0.000000,-0.000000
258.484006,-0.000000,-0.000000,-0.000000
258.517077,0.000000,-0.000000,-0.000000
258.550149,0.000000,-0.000000,0.000000
258.583220,0.000000,-0.000000,0.000000
258.616291,0.000000,0.000000,0.000000
258.649362,0.000000,0.000000,0.000000
258.682433,-0.000000,0.000000,0.000000
258.715504,-0.000000,0.000000,-0.000000
258.748575,-0.000000,0.000000,-0.000000
258.781647,-0.000000,-0.000000,-0.000000
258.814718,-0.000000,-0.000000,-0.000000
258.847789,0.000000,-0.000000,-0.000000
258.880860,0.000000,-0.000000,0.000000
258.913931,0.000000,-0.000000,0.000000
258.947002,0.000000,0.000000,0.000000
258.980073,0.000000,0.000000,0.000000
259.013145,-0.000000,0.000000,0.000000
259.046216,-0.000000,0.000000,-0.000000
259.079287,-0.000000,0.000000,-0.000000
259.112358,-0.000000,-0.000000,-0.000000
259.145429,-0.000000,-0.000000,-0.000000
259.178500,0.000000,-0.000000,-0.000000
259.211571,0.000000,-0.000000,0.000000
259.244642,0.000000,-0.000000,0.000000
259.277714,0.000000,0.000000,0.000000
259.310785,0.000000,0.000000,0.000000
259.343856,-0.000000,0.000000,0.000000
259.376927,-0.000000,0.000000,-0.000000
259.409998,-0.000000,0.000000,-0.000000
259.443069,-0.000000,-0.000000,-0.000000
259.476140,-0.000000,-0.000000,-0.000000
259.509212,0.000000,-0.000000,-0.000000
259.542283,0.000000,-0.000000,0.000000
259.575354,0.000000,-0.000000,0.000000
259.608425,0.000000,0.000000,0.000000
259.641496,0.000000,0.000000,0.000000
259.674567,-0.000000,0.000000,0.000000
259.707638,-0.000000,0.000000,-0.000000
259.740710,-0.000000,0.000000,-0.000000
259.773781,-0.000000,-0.000000,-0.000000
259.806852,-0.000000,-0.000000,-0.000000
259.839923,0.000000,-0.000000,-0.000000
259.872994,0.000000,-0.000000,0.000000
259.906065,0.000000,-0.000000,0.000000
259.939136,0.000000,0.000000,0.000000
259.972207,0.000000,0.000000,0.000000
260.005279,-0.000000,0.000000,0.000000
260.038350,-0.000000,0.000000,-0.000000
260.071421,-0.000000,0.000000,-0.000000
260.104492,-0.000000,-0.000000,-0.000000
260.137563,-0.000000,-0.000000,-0.000000
260.170634,0.000000,-0.000000,-0.000000
260.203705,0.000000,-0.000000,0.000000
260.236777,0.000000,-0.000000,0.000000
260.269848,0.000000,0.000000,0.000000
260.302919,0.000000,0.000000,0.000000
260.335990,-0.000000,0.000000,0.000000
260.369061,-0.000000,0.000000,-0.000000
260.402132,-0.000000,0.000000,-0.000000
260.435203,-0.000000,-0.000000,-0.000000
260.468275,-0.000000,-0.000000,-0.000000
260.501346,0.000000,-0.000000,-0.000000
260.534417,0.000000,-0.000000,0.000000
260.567488,0.000000,-0.000000,0.000000
260.600559,0.000000,0.000000,0.000000
260.633630,0.000000,0.000000,0.000000
260.666701,-0.000000,0.000000,0.000000
260.699772,-0.000000,0.000000,-0.000000
260.732844,-0.000000,0.000000,-0.000000
260.765915,-0.000000,-0.000000,-0.000000
260.798986,-0.000000,-0.000000,-0.000000
260.832057,0.000000,-0.000000,-0.000000
260.865128,0.000000,-0.000000,0.000000
260.898199,0.000000,-0.000000,0.000000
260.931270,0.000000,0.000000,0.000000
260.964342,0.000000,0.000000,0.000000
260.997413,-0.000000,0.000000,0.000000
261.030484,-0.000000,0.000000,-0.000000
261.063555,-0.000000,0.000000,-0.000000
261.096626,-0.000000,-0.000000,-0.000000
261.129697,-0.000000,-0.000000,-0.000000
261.162768,0.000000,-0.000000,-0.000000
261.195840,0.000000,-0.000000,0.000000
261.228911,0.000000,-0.000000,0.000000
261.261982,0.000000,0.000000,0.000000
261.295053,0.000000,0.000000,0.000000
261.328124,-0.000000,0.000000,0.000000
261.361195,-0.000000,0.000000,-0.000000
261.394266,-0.000000,0.000000,-0.000000
261.427338,-0.000000,-0.000000,-0.000000
261.460409,-0.000000,-0.000000,-0.000000
261.493480,0.000000,-0.000000,-0.000000
261.526551,0.000000,-0.000000,0.000000
261.559622,0.000000,-0.000000,0.000000
261.592693,0.000000,0.000000,0.000000
261.625764,0.000000,0.000000,0.000000
261.658835,-0.000000,0.000000,0.000000
261.691907,-0.000000,0.000000,-0.000000
261.724978,-0.000000,0.000000,-0.000000
261.758049,-0.000000,-0.000000,-0.000000
261.791120,-0.000000,-0.000000,-0.000000
261.824191,0.000000,-0.000000,-0.000000
261.857262,0.000000,-0.000000,0.000000
261.890333,0.000000,-0.000000,0.000000
261.923405,0.000000,0.000000,0.000000
261.956476,0.000000,0.000000,0.000000
261.989547,-0.000000,0.000000,0.000000
262.022618,-0.000000,0.000000,-0.000000
262.055689,-0.000000,0.000000,-0.000000
262.088760,-0.000000,-0.000000,-0.000000
262.121831,-0.000000,-0.000000,-0.000000
262.154903,0.000000,-0.000000,-0.000000
262.187974,0.000000,-0.000000,0.000000
262.221045,0.000000,-0.000000,0.000000
262.254116,0.000000,0.000000,0.000000
262.287187,0.000000,0.000000,0.000000
262.320258,-0.000000,0.000000,0.000000
262.353329,-0.000000,0.000000,-0.000000
262.386400,-0.000000,0.000000,-0.000000
262.419472,-0.000000,-0.000000,-0.000000
262.452543,-0.000000,-0.000000,-0.000000
262.485614,0.000000,-0.000000,-0.000000
262.518685,0.000000,-0.000000,0.000000
262.551756,0.000000,-0.000000,0.000000
262.584827,0.000000,0.000000,0.000000
262.617898,0.000000,0.000000,0.000000
262.650970,-0.000000,0.000000,0.000000
262.684041,-0.000000,0.000000,-0.000000
262.717112,-0.000000,0.000000,-0.000000
262.750183,-0.000000,-0.000000,-0.000000
262.783254,-0.000000,-0.000000,-0.000000
262.816325,0.000000,-0.000000,-0.000000
262.849396,0.000000,-0.000000,0.000000
262.882468,0.000000,-0.000000,0.000000
262.915539,0.000000,0.000000,0.000000
262.948610,0.000000,0.000000,0.000000
262.981681,-0.000000,0.000000,0.000000
263.014752,-0.000000,0.000000,-0.000000
263.047823,-0.000000,0.000000,-0.000000
263.080894,-0.000000,-0.000000,-0.000000
263.113965,-0.000000,-0.000000,-0.000000
263.147037,0.000000,-0.000000,-0.000000
263.180108,0.000000,-0.000000,0.000000
263.213179,0.000000,-0.000000,0.000000
263.246250,0.000000,0.000000,0.000000
263.279321,0.000000,0.000000,0.000000
263.312392,-0.000000,0.000000,0.000000
263.345463,-0.000000,0.000000,-0.000000
263.378535,-0.000000,0.000000,-0.000000
263.411606,-0.000000,-0.000000,-0.000000
263.444677,-0.000000,-0.000000,-0.000000
263.477748,0.000000,-0.000000,-0.000000
263.510819,0.000000,-0.000000,0.000000
263.543890,0.000000,-0.000000,0.000000
263.576961,0.000000,0.000000,0.000000
263.610033,0.000000,0.000000,0.000000
263.643104,-0.000000,0.000000,0.000000
263.676175,-0.000000,0.000000,-0.000000
263.709246,-0.000000,0.000000,-0.000000
263.742317,-0.000000,-0.000000,-0.000000
263.775388,-0.000000,-0.000000,-0.000000
263.808459,0.000000,-0.000000,-0.000000
263.841531,0.000000,-0.000000,0.000000
263.874602,0.000000,-0.000000,0.000000
263.907673,0.000000,0.000000,0.000000
263.940744,0.000000,0.000000,0.000000
263.973815,-0.000000,0.000000,0.000000
264.006886,-0.000000,0.000000,-0.000000
264.039957,-0.000000,0.000000,-0.000000
264.073028,-0.000000,-0.000000,-0.000000
264.106100,-0.000000,-0.000000,-0.000000
264.139171,0.000000,-0.000000,-0.000000
264.172242,0.000000,-0.000000,0.000000
264.205313,0.000000,-0.000000,0.000000
264.238384,0.000000,0.000000,0.000000
264.271455,0.000000,0.000000,0.000000
264.304526,-0.000000,0.000000,0.000000
264.337598,-0.000000,0.000000,-0.000000
264.370669,-0.000000,0.000000,-0.000000
264.403740,-0.000000,-0.000000,-0.000000
264.436811,-0.000000,-0.000000,-0.000000
264.469882,0.000000,-0.000000,-0.000000
264.502953,0.000000,-0.000000,0.000000
264.536024,0.000000,-0.000000,0.000000
264.569096,0.000000,0.000000,0.000000
264.602167,0.000000,0.000000,0.000000
264.635238,-0.000000,0.000000,0.000000
264.668309,-0.000000,0.000000,-0.000000
264.701380,-0.000000,0.000000,-0.000000
264.734451,-0.000000,-0.000000,-0.000000
264.767522,-0.000000,-0.000000,-0.000000
264.800593,0.000000,-0.000000,-0.000000
264.833665,0.000000,-0.000000,0.000000
264.866736,0.000000,-0.000000,0.000000
264.899807,0.000000,0.000000,0.000000
264.932878,0.000000,0.000000,0.000000
264.965949,-0.000000,0.000000,0.000000
264.999020,-0.000000,0.000000,-0.000000
265.032091,-0.000000,0.000000,-0.000000
265.065163,-0.000000,-0.000000,-0.000000
265.098234,-0.000000,-0.000000,-0.000000
265.131305,0.000000,-0.000000,-0.000000
265.164376,0.000000,-0.000000,0.000000
265.197447,0.000000,-0.000000,0.000000
265.230518,0.000000,0.000000,0.000000
265.263589,0.000000,0.000000,0.000000
265.296661,-0.000000,0.000000,0.000000
265.329732,-0.000000,0.000000,-0.000000
265.362803,-0.000000,0.000000,-0.000000
265.395874,-0.000000,-0.000000,-0.000000
265.428945,-0.000000,-0.000000,-0.000000
265.462016,0.000000,-0.000000,-0.000000
265.495087,0.000000,-0.000000,0.000000
265.528158,0.000000,-0.000000,0.000000
265.561230,0.000000,0.000000,0.000000
265.594301,0.000000,0.000000,0.000000
265.627372,-0.000000,0.000000,0.000000
265.660443,-0.000000,0.000000,-0.000000
265.693514,-0.000000,0.000000,-0.000000
265.726585,-0.000000,-0.000000,-0.000000
265.759656,-0.000000,-0.000000,-0.000000
265.792728,0.000000,-0.000000,-0.000000
265.825799,0.000000,-0.000000,0.000000
265.858870,0.000000,-0.000000,0.000000
265.891941,0.000000,0.000000,0.000000
265.925012,0.000000,0.000000,0.000000
265.958083,-0.000000,0.000000,0.000000
265.991154,-0.000000,0.000000,-0.000000
266.024226,-0.000000,0.000000,-0.000000
266.057297,-0.000000,-0.000000,-0.000000
266.090368,-0.000000,-0.000000,-0.000000
266.123439,0.000000,-0.000000,-0.000000
266.156510,0.000000,-0.000000,0.000000
266.189581,0.000000,-0.000000,0.000000
266.222652,0.000000,0.000000,0.000000
266.255724,0.000000,0.000000,0.000000
266.288795,-0.000000,0.000000,0.000000
266.321866,-0.000000,0.000000,-0.000000
266.354937,-0.000000,0.000000,-0.000000
266.388008,-0.000000,-0.000000,-0.000000
266.421079,-0.000000,-0.000000,-0.000000
266.454150,0.000000,-0.000000,-0.000000
266.487221,0.000000,-0.000000,0.000000
266.520293,0.000000,-0.000000,0.000000
266.553364,0.000000,0.000000,0.000000
266.586435,0.000000,0.000000,0.000000
266.619506,-0.000000,0.000000,0.000000
266.652577,-0.000000,0.000000,-0.000000
266.685648,-0.000000,0.000000,-0.000000
266.718719,-0.000000,-0.000000,-0.000000
266.751791,-0.000000,-0.000000,-0.000000
266.784862,0.000000,-0.000000,-0.000000
266.817933,0.000000,-0.000000,0.000000
266.851004,0.000000,-0.000000,0.000000
266.884075,0.000000,0.000000,0.000000
266.917146,0.000000,0.000000,0.000000
266.950217,-0.000000,0.000000,0.000000
266.983289,-0.000000,0.000000,-0.000000
267.016360,-0.000000,0.000000,-0.000000
267.049431,-0.000000,-0.000000,-0.000000
267.082502,-0.000000,-0.000000,-0.000000
267.115573,0.000000,-0.000000,-0.000000
267.148644,0.000000,-0.000000,0.000000
267.181715,0.000000,-0.000000,0.000000
267.214786,0.000000,0.000000,0.000000
267.247858,0.000000,0.000000,0.000000
267.280929,-0.000000,0.000000,0.000000
267.314000,-0.000000,0.000000,-0.000000
267.347071,-0.000000,0.000000,-0.000000
267.380142,-0.000000,-0.000000,-0.000000
267.413213,-0.000000,-0.000000,-0.000000
267.446284,0.000000,-0.000000,-0.000000
267.479356,0.000000,-0.000000,0.000000
267.512427,0.000000,-0.000000,0.000000
267.545498,0.000000,0.000000,0.000000
267.578569,0.000000,0.000000,0.000000
267.611640,-0.000000,0.000000,0.000000
267.644711,-0.000000,0.000000,-0.000000
267.677782,-0.000000,0.000000,-0.000000
267.710854,-0.000000,-0.000000,-0.000000
267.743925,-0.000000,-0.000000,-0.000000
267.776996,0.000000,-0.000000,-0.000000
267.810067,0.000000,-0.000000,0.000000
267.843138,0.000000,-0.000000,0.000000
267.876209,0.000000,0.000000,0.000000
267.909280,0.000000,0.000000,0.000000
267.942351,-0.000000,0.000000,0.000000
267.975423,-0.000000,0.000000,-0.000000
268.008494,-0.000000,0.000000,-0.000000
268.041565,-0.000000,-0.000000,-0.000000
268.074636,-0.000000,-0.000000,-0.000000
268.107707,0.000000,-0.000000,-0.000000
268.140778,0.000000,-0.000000,0.000000
268.173849,0.000000,-0.000000,0.000000
268.206921,0.000000,0.000000,0.000000
268.239992,0.000000,0.000000,0.000000
268.273063,-0.000000,0.000000,0.000000
268.306134,-0.000000,0.000000,-0.000000
268.339205,-0.000000,0.000000,-0.000000
268.372276,-0.000000,-0.000000,-0.000000
268.405347,-0.000000,-0.000000,-0.000000
268.438419,0.000000,-0.000000,-0.000000
268.471490,0.000000,-0.000000,0.000000
268.504561,0.000000,-0.000000,0.000000
268.537632,0.000000,0.000000,0.000000
268.570703,0.000000,0.000000,0.000000
268.603774,-0.000000,0.000000,0.000000
268.636845,-0.000000,0.000000,-0.000000
268.669916,-0.000000,0.000000,-0.000000
268.702988,-0.000000,-0.000000,-0.000000
268.736059,-0.000000,-0.000000,-0.000000
268.769130,0.000000,-0.000000,-0.000000
268.802201,0.000000,-0.000000,0.000000
268.835272,0.000000,-0.000000,0.000000
268.868343,0.000000,0.000000,0.000000
268.901414,0.000000,0.000000,0.000000
268.934486,-0.000000,0.000000,0.000000
268.967557,-0.000000,0.000000,-0.000000
269.000628,-0.000000,0.000000,-0.000000
269.033699,-0.000000,-0.000000,-0.000000
269.066770,-0.000000,-0.000000,-0.000000
269.099841,0.000000,-0.000000,-0.000000
269.132912,0.000000,-0.000000,0.000000
269.165984,0.000000,-0.000000,0.000000
269.199055,0.000000,0.000000,0.000000
269.232126,0.000000,0.000000,0.000000
269.265197,-0.000000,0.000000,0.000000
269.298268,-0.000000,0.000000,-0.000000
269.331339,-0.000000,0.000000,-0.000000
269.364410,-0.000000,-0.000000,-0.000000
269.397482,-0.000000,-0.000000,-0.000000
269.430553,0.000000,-0.000000,-0.000000
269.463624,0.000000,-0.000000,0.000000
269.496695,0.000000,-0.000000,0.000000
269.529766,0.000000,0.000000,0.000000
269.562837,0.000000,0.000000,0.000000
269.595908,-0.000000,0.000000,0.000000
269.628979,-0.000000,0.000000,-0.000000
269.662051,-0.000000,0.000000,-0.000000
269.695122,-0.000000,-0.000000,-0.000000
269.728193,-0.000000,-0.000000,-0.000000
269.761264,0.000000,-0.000000,-0.000000
269.794335,0.000000,-0.000000,0.000000
269.827406,0.000000,-0.000000,0.000000
269.860477,0.000000,0.000000,0.000000
269.893549,0.000000,0.000000,0.000000
269.926620,-0.000000,0.000000,0.000000
269.959691,-0.000000,0.000000,-0.000000
269.992762,-0.000000,0.000000,-0.000000
270.025833,-0.000000,-0.000000,-0.000000
270.058904,-0.000000,-0.000000,-0.000000
270.091975,0.000000,-0.000000,-0.000000
270.125047,0.000000,-0.000000,0.000000
270.158118,0.000000,-0.000000,0.000000
270.191189,0.000000,0.000000,0.000000
270.224260,0.000000,0.000000,0.000000
270.257331,-0.000000,0.000000,0.000000
270.290402,-0.000000,0.000000,-0.000000
270.323473,-0.000000,0.000000,-0.000000
270.356544,-0.000000,-0.000000,-0.000000
270.389616,-0.000000,-0.000000,-0.000000
270.422687,0.000000,-0.000000,-0.000000
270.455758,0.000000,-0.000000,0.000000
270.488829,0.000000,-0.000000,0.000000
270.521900,0.000000,0.000000,0.000000
270.554971,0.000000,0.000000,0.000000
270.588042,-0.000000,0.000000,0.000000
270.621114,-0.000000,0.000000,-0.000000
270.654185,-0.000000,0.000000,-0.000000
270.687256,-0.000000,-0.000000,-0.000000
270.720327,-0.000000,-0.000000,-0.000000
270.753398,0.000000,-0.000000,-0.000000
270.786469,0.000000,-0.000000,0.000000
270.819540,0.000000,-0.000000,0.000000
270.852612,0.000000,0.000000,0.000000
270.885683,0.000000,0.000000,0.000000
270.918754,-0.000000,0.000000,0.000000
270.951825,-0.000000,0.000000,-0.000000
270.984896,-0.000000,0.000000,-0.000000
271.017967,-0.000000,-0.000000,-0.000000
271.051038,-0.000000,-0.000000,-0.000000
271.084109,0.000000,-0.000000,-0.000000
271.117181,0.000000,-0.000000,0.000000
271.150252,0.000000,-0.000000,0.000000
271.183323,0.000000,0.000000,0.000000
271.216394,0.000000,0.000000,0.000000
271.249465,-0.000000,0.000000,0.000000
271.282536,-0.000000,0.000000,-0.000000
271.315607,-0.000000,0.000000,-0.000000
271.348679,-0.000000,-0.000000,-0.000000
271.381750,-0.000000,-0.000000,-0.000000
271.414821,0.000000,-0.000000,-0.000000
271.447892,0.000000,-0.000000,0.000000
271.480963,0.000000,-0.000000,0.000000
271.514034,0.000000,0.000000,0.000000
271.547105,0.000000,0.000000,0.000000
271.580177,-0.000000,0.000000,0.000000
271.613248,-0.000000,0.000000,-0.000000
271.646319,-0.000000,0.000000,-0.000000
271.679390,-0.000000,-0.000000,-0.000000
271.712461,-0.000000,-0.000000,-0.000000
271.745532,0.000000,-0.000000,-0.000000
271.778603,0.000000,-0.000000,0.000000
271.811675,0.000000,-0.000000,0.000000
271.844746,0.000000,0.000000,0.000000
271.877817,0.000000,0.000000,0.000000
271.910888,-0.000000,0.000000,0.000000
271.943959,-0.000000,0.000000,-0.000000
271.977030,-0.000000,0.000000,-0.000000
272.010101,-0.000000,-0.000000,-0.000000
272.043172,-0.000000,-0.000000,-0.000000
272.076244,0.000000,-0.000000,-0.000000
272.109315,0.000000,-0.000000,0.000000
272.142386,0.000000,-0.000000,0.000000
272.175457,0.000000,0.000000,0.000000
272.208528,0.000000,0.000000,0.000000
272.241599,-0.000000,0.000000,0.000000
272.274670,-0.000000,0.000000,-0.000000
272.307742,-0.000000,0.000000,-0.000000
272.340813,-0.000000,-0.000000,-0.000000
272.373884,-0.000000,-0.000000,-0.000000
272.406955,0.000000,-0.000000,-0.000000
272.440026,0.000000,-0.000000,0.000000
272.473097,0.000000,-0.000000,0.000000
272.506168,0.000000,0.000000,0.000000
272.539240,0.000000,0.000000,0.000000
272.572311,-0.000000,0.000000,0.000000
272.605382,-0.000000,0.000000,-0.000000
272.638453,-0.000000,0.000000,-0.000000
272.671524,-0.000000,-0.000000,-0.000000
272.704595,-0.000000,-0.000000,-0.000000
272.737666,0.000000,-0.000000,-0.000000
272.770737,0.000000,-0.000000,0.000000
272.803809,0.000000,-0.000000,0.000000
272.836880,0.000000,0.000000,0.000000
272.869951,0.000000,0.000000,0.000000
272.903022,-0.000000,0.000000,0.000000
272.936093,-0.000000,0.000000,-0.000000
272.969164,-0.000000,0.000000,-0.000000
273.002235,-0.000000,-0.000000,-0.000000
273.035307,-0.000000,-0.000000,-0.000000
273.068378,0.000000,-0.000000,-0.000000
273.101449,0.000000,-0.000000,0.000000
273.134520,0.000000,-0.000000,0.000000
273.167591,0.000000,0.000000,0.000000
273.200662,0.000000,0.000000,0.000000
273.233733,-0.000000,0.000000,0.000000
273.266805,-0.000000,0.000000,-0.000000
273.299876,-0.000000,0.000000,-0.000000
273.332947,-0.000000,-0.000000,-0.000000
273.366018,-0.000000,-0.000000,-0.000000
273.399089,0.000000,-0.000000,-0.000000
273.432160,0.000000,-0.000000,0.000000
273.465231,0.000000,-0.000000,0.000000
273.498302,0.000000,0.000000,0.000000
273.531374,0.000000,0.000000,0.000000
273.564445,-0.000000,0.000000,0.000000
273.597516,-0.000000,0.000000,-0.000000
273.630587,-0.000000,0.000000,-0.000000
273.663658,-0.000000,-0.000000,-0.000000
273.696729,-0.000000,-0.000000,-0.000000
273.729800,0.000000,-0.000000,-0.000000
273.762872,0.000000,-0.000000,0.000000
273.795943,0.000000,-0.000000,0.000000
273.829014,0.000000,0.000000,0.000000
273.862085,0.000000,0.000000,0.000000
273.895156,-0.000000,0.000000,0.000000
273.928227,-0.000000,0.000000,-0.000000
273.961298,-0.000000,0.000000,-0.000000
273.994370,-0.000000,-0.000000,-0.000000
274.027441,-0.000000,-0.000000,-0.000000
274.060512,0.000000,-0.000000,-0.000000
274.093583,0.000000,-0.000000,0.000000
274.126654,0.000000,-0.000000,0.000000
274.159725,0.000000,0.000000,0.000000
274.192796,0.000000,0.000000,0.000000
274.225868,-0.000000,0.000000,0.000000
274.258939,-0.000000,0.000000,-0.000000
274.292010,-0.000000,0.000000,-0.000000
274.325081,-0.000000,-0.000000,-0.000000
274.358152,-0.000000,-0.000000,-0.000000
274.391223,0.000000,-0.000000,-0.000000
274.424294,0.000000,-0.000000,0.000000
274.457365,0.000000,-0.000000,0.000000
274.490437,0.000000,0.000000,0.000000
274.523508,0.000000,0.000000,0.000000
274.556579,-0.000000,0.000000,0.000000
274.589650,-0.000000,0.000000,-0.000000
274.622721,-0.000000,0.000000,-0.000000
274.655792,-0.000000,-0.000000,-0.000000
274.688863,-0.000000,-0.000000,-0.000000
274.721935,0.000000,-0.000000,-0.000000
274.755006,0.000000,-0.000000,0.000000
274.788077,0.000000,-0.000000,0.000000
274.821148,0.000000,0.000000,0.000000
274.854219,0.000000,0.000000,0.000000
274.887290,-0.000000,0.000000,0.000000
274.920361,-0.000000,0.000000,-0.000000
274.953433,-0.000000,0.000000,-0.000000
274.986504,-0.000000,-0.000000,-0.000000
275.019575,-0.000000,-0.000000,-0.000000
275.052646,0.000000,-0.000000,-0.000000
275.085717,0.000000,-0.000000,0.000000
275.118788,0.000000,-0.000000,0.000000
275.151859,0.000000,0.000000,0.000000
275.184930,0.000000,0.000000,0.000000
275.218002,-0.000000,0.000000,0.000000
275.251073,-0.000000,0.000000,-0.000000
275.284144,-0.000000,0.000000,-0.000000
275.317215,-0.000000,-0.000000,-0.000000
275.350286,-0.000000,-0.000000,-0.000000
275.383357,0.000000,-0.000000,-0.000000
275.416428,0.000000,-0.000000,0.000000
275.449500,0.000000,-0.000000,0.000000
275.482571,0.000000,0.000000,0.000000
275.515642,0.000000,0.000000,0.000000
275.548713,-0.000000,0.000000,0.000000
275.581784,-0.000000,0.000000,-0.000000
275.614855,-0.000000,0.000000,-0.000000
275.647926,-0.000000,-0.000000,-0.000000
275.680998,-0.000000,-0.000000,-0.000000
275.714069,0.000000,-0.000000,-0.000000
275.747140,0.000000,-0.000000,0.000000
275.780211,0.000000,-0.000000,0.000000
275.813282,0.000000,0.000000,0.000000
275.846353,0.000000,0.000000,0.000000
275.879424,-0.000000,0.000000,0.000000
275.912495,-0.000000,0.000000,-0.000000
275.945567,-0.000000,0.000000,-0.000000
275.978638,-0.000000,-0.000000,-0.000000
276.011709,-0.000000,-0.000000,-0.000000
276.044780,0.000000,-0.000000,-0.000000
276.077851,0.000000,-0.000000,0.000000
276.110922,0.000000,-0.000000,0.000000
276.143993,0.000000,0.000000,0.000000
276.177065,0.000000,0.000000,0.000000
276.210136,-0.000000,0.000000,0.000000
276.243207,-0.000000,0.000000,-0.000000
276.276278,-0.000000,0.000000,-0.000000
276.309349,-0.000000,-0.000000,-0.000000
276.342420,-0.000000,-0.000000,-0.000000
276.375491,0.000000,-0.000000,-0.000000
276.408563,0.000000,-0.000000,0.000000
276.441634,0.000000,-0.000000,0.000000
276.474705,0.000000,0.000000,0.000000
276.507776,0.000000,0.000000,0.000000
276.540847,-0.000000,0.000000,0.000000
276.573918,-0.000000,0.000000,-0.000000
276.606989,-0.000000,0.000000,-0.000000
276.640061,-0.000000,-0.000000,-0.000000
276.673132,-0.000000,-0.000000,-0.000000
276.706203,0.000000,-0.000000,-0.000000
276.739274,0.000000,-0.000000,0.000000
276.772345,0.000000,-0.000000,0.000000
276.805416,0.000000,0.000000,0.000000
276.838487,0.000000,0.000000,0.000000
276.871558,-0.000000,0.000000,0.000000
276.904630,-0.000000,0.000000,-0.000000
276.937701,-0.000000,0.000000,-0.000000
276.970772,-0.000000,-0.000000,-0.000000
277.003843,-0.000000,-0.000000,-0.000000
277.036914,0.000000,-0.000000,-0.000000
277.069985,0.000000,-0.000000,0.000000
277.103056,0.000000,-0.000000,0.000000
277.136128,0.000000,0.000000,0.000000
277.169199,0.000000,0.000000,0.000000
277.202270,-0.000000,0.000000,0.000000
277.235341,-0.000000,0.000000,-0.000000
277.268412,-0.000000,0.000000,-0.000000
277.301483,-0.000000,-0.000000,-0.000000
277.334554,-0.000000,-0.000000,-0.000000
277.367626,0.000000,-0.000000,-0.000000
277.400697,0.000000,-0.000000,0.000000
277.433768,0.000000,-0.000000,0.000000
277.466839,0.000000,0.000000,0.000000
277.499910,0.000000,0.000000,0.000000
277.532981,-0.000000,0.000000,0.000000
277.566052,-0.000000,0.000000,-0.000000
277.599123,-0.000000,0.000000,-0.000000
277.632195,-0.000000,-0.000000,-0.000000
277.665266,-0.000000,-0.000000,-0.000000
277.698337,0.000000,-0.000000,-0.000000
277.731408,0.000000,-0.000000,0.000000
277.764479,0.000000,-0.000000,0.000000
277.797550,0.000000,0.000000,0.000000
277.830621,0.000000,0.000000,0.000000
277.863693,-0.000000,0.000000,0.000000
277.896764,-0.000000,0.000000,-0.000000
277.929835,-0.000000,0.000000,-0.000000
277.962906,-0.000000,-0.000000,-0.000000
277.995977,-0.000000,-0.000000,-0.000000
278.029048,0.000000,-0.000000,-0.000000
278.062119,0.000000,-0.000000,0.000000
278.095191,0.000000,-0.000000,0.000000
278.128262,0.000000,0.000000,0.000000
278.161333,0.000000,0.000000,0.000000
278.194404,-0.000000,0.000000,0.000000
278.227475,-0.000000,0.000000,-0.000000
278.260546,-0.000000,0.000000,-0.000000
278.293617,-0.000000,-0.000000,-0.000000
278.326688,-0.000000,-0.000000,-0.000000
278.359760,0.000000,-0.000000,-0.000000
278.392831,0.000000,-0.000000,0.000000
278.425902,0.000000,-0.000000,0.000000
278.458973,0.000000,0.000000,0.000000
278.492044,0.000000,0.000000,0.000000
278.525115,-0.000000,0.000000,0.000000
278.558186,-0.000000,0.000000,-0.000000
278.591258,-0.000000,0.000000,-0.000000
278.624329,-0.000000,-0.000000,-0.000000
278.657400,-0.000000,-0.000000,-0.000000
278.690471,0.000000,-0.000000,-0.000000
278.723542,0.000000,-0.000000,0.000000
278.756613,0.000000,-0.000000,0.000000
278.789684,0.000000,0.000000,0.000000
278.822756,0.000000,0.000000,0.000000
278.855827,-0.000000,0.000000,0.000000
278.888898,-0.000000,0.000000,-0.000000
278.921969,-0.000000,0.000000,-0.000000
278.955040,-0.000000,-0.000000,-0.000000
278.988111,-0.000000,-0.000000,-0.000000
279.021182,0.000000,-0.000000,-0.000000
279.054253,0.000000,-0.000000,0.000000
279.087325,0.000000,-0.000000,0.000000
279.120396,0.000000,0.000000,0.000000
279.153467,0.000000,0.000000,0.000000
279.186538,-0.000000,0.000000,0.000000
279.219609,-0.000000,0.000000,-0.000000
279.252680,-0.000000,0.000000,-0.000000
279.285751,-0.000000,-0.000000,-0.000000
279.318823,-0.000000,-0.000000,-0.000000
279.351894,0.000000,-0.000000,-0.000000
279.384965,0.000000,-0.000000,0.000000
279.418036,0.000000,-0.000000,0.000000
279.451107,0.000000,0.000000,0.000000
279.484178,0.000000,0.000000,0.000000
279.517249,-0.000000,0.000000,0.000000
279.550321,-0.000000,0.000000,-0.000000
279.583392,-0.000000,0.000000,-0.000000
279.616463,-0.000000,-0.000000,-0.000000
279.649534,-0.000000,-0.000000,-0.000000
279.682605,0.000000,-0.000000,-0.000000
279.715676,0.000000,-0.000000,0.000000
279.748747,0.000000,-0.000000,0.000000
279.781819,0.000000,0.000000,0.000000
279.814890,0.000000,0.000000,0.000000
279.847961,-0.000000,0.000000,0.000000
279.881032,-0.000000,0.000000,-0.000000
279.914103,-0.000000,0.000000,-0.000000
279.947174,-0.000000,-0.000000,-0.000000
279.980245,-0.000000,-0.000000,-0.000000
280.013316,0.000000,-0.000000,-0.000000
280.046388,0.000000,-0.000000,0.000000
280.079459,0.000000,-0.000000,0.000000
280.112530,0.000000,0.000000,0.000000
280.145601,0.000000,0.000000,0.000000
280.178672,-0.000000,0.000000,0.000000
280.211743,-0.000000,0.000000,-0.000000
280.244814,-0.000000,0.000000,-0.000000
280.277886,-0.000000,-0.000000,-0.000000
280.310957,-0.000000,-0.000000,-0.000000
280.344028,0.000000,-0.000000,-0.000000
280.377099,0.000000,-0.000000,0.000000
280.410170,0.000000,-0.000000,0.000000
280.443241,0.000000,0.000000,0.000000
280.476312,0.000000,0.000000,0.000000
280.509384,-0.000000,0.000000,0.000000
280.542455,-0.000000,0.000000,-0.000000
280.575526,-0.000000,0.000000,-0.000000
280.608597,-0.000000,-0.000000,-0.000000
280.641668,-0.000000,-0.000000,-0.000000
280.674739,0.000000,-0.000000,-0.000000
280.707810,0.000000,-0.000000,0.000000
280.740881,0.000000,-0.000000,0.000000
280.773953,0.000000,0.000000,0.000000
280.807024,0.000000,0.000000,0.000000
280.840095,-0.000000,0.000000,0.000000
280.873166,-0.000000,0.000000,-0.000000
280.906237,-0.000000,0.000000,-0.000000
280.939308,-0.000000,-0.000000,-0.000000
280.972379,-0.000000,-0.000000,-0.000000
281.005451,0.000000,-0.000000,-0.000000
281.038522,0.000000,-0.000000,0.000000
281.071593,0.000000,-0.000000,0.000000
281.104664,0.000000,0.000000,0.000000
281.137735,0.000000,0.000000,0.000000
281.170806,-0.000000,0.000000,0.000000
281.203877,-0.000000,0.000000,-0.000000
281.236949,-0.000000,0.000000,-0.000000
281.270020,-0.000000,-0.000000,-0.000000
281.303091,-0.000000,-0.000000,-0.000000
281.336162,0.000000,-0.000000,-0.000000
281.369233,0.000000,-0.000000,0.000000
281.402304,0.000000,-0.000000,0.000000
281.435375,0.000000,0.000000,0.000000
281.468446,0.000000,0.000000,0.000000
281.501518,-0.000000,0.000000,0.000000
281.534589,-0.000000,0.000000,-0.000000
281.567660,-0.000000,0.000000,-0.000000
281.600731,-0.000000,-0.000000,-0.000000
281.633802,-0.000000,-0.000000,-0.000000
281.666873,0.000000,-0.000000,-0.000000
281.699944,0.000000,-0.000000,0.000000
281.733016,0.000000,-0.000000,0.000000
281.766087,0.000000,0.000000,0.000000
281.799158,0.000000,0.000000,0.000000
281.832229,-0.000000,0.000000,0.000000
281.865300,-0.000000,0.000000,-0.000000
281.898371,-0.000000,0.000000,-0.000000
281.931442,-0.000000,-0.000000,-0.000000
281.964514,-0.000000,-0.000000,-0.000000
281.997585,0.000000,-0.000000,-0.000000
282.030656,0.000000,-0.000000,0.000000
282.063727,0.000000,-0.000000,0.000000
282.096798,0.000000,0.000000,0.000000
282.129869,0.000000,0.000000,0.000000
282.162940,-0.000000,0.000000,0.000000
282.196012,-0.000000,0.000000,-0.000000
282.229083,-0.000000,0.000000,-0.000000
282.262154,-0.000000,-0.000000,-0.000000
282.295225,-0.000000,-0.000000,-0.000000
282.328296,0.000000,-0.000000,-0.000000
282.361367,0.000000,-0.000000,0.000000
282.394438,0.000000,-0.000000,0.000000
282.427509,0.000000,0.000000,0.000000
282.460581,0.000000,0.000000,0.000000
282.493652,-0.000000,0.000000,0.000000
282.526723,-0.000000,0.000000,-0.000000
282.559794,-0.000000,0.000000,-0.000000
282.592865,-0.000000,-0.000000,-0.000000
282.625936,-0.000000,-0.000000,-0.000000
282.659007,0.000000,-0.000000,-0.000000
282.692079,0.000000,-0.000000,0.000000
282.725150,0.000000,-0.000000,0.000000
282.758221,0.000000,0.000000,0.000000
282.791292,0.000000,0.000000,0.000000
282.824363,-0.000000,0.000000,0.000000
282.857434,-0.000000,0.000000,-0.000000
282.890505,-0.000000,0.000000,-0.000000
282.923577,-0.000000,-0.000000,-0.000000
282.956648,-0.000000,-0.000000,-0.000000
282.989719,0.000000,-0.000000,-0.000000
283.022790,0.000000,-0.000000,0.000000
283.055861,0.000000,-0.000000,0.000000
283.088932,0.000000,0.000000,0.000000
283.122003,0.000000,0.000000,0.000000
283.155074,-0.000000,0.000000,0.000000
283.188146,-0.000000,0.000000,-0.000000
283.221217,-0.000000,0.000000,-0.000000
283.254288,-0.000000,-0.000000,-0.000000
283.287359,-0.000000,-0.000000,-0.000000
283.320430,0.000000,-0.000000,-0.000000
283.353501,0.000000,-0.000000,0.000000
283.386572,0.000000,-0.000000,0.000000
283.419644,0.000000,0.000000,0.000000
283.452715,0.000000,0.000000,0.000000
283.485786,-0.000000,0.000000,0.000000
283.518857,-0.000000,0.000000,-0.000000
283.551928,-0.000000,0.000000,-0.000000
283.584999,-0.000000,-0.000000,-0.000000
283.618070,-0.000000,-0.000000,-0.000000
283.651142,0.000000,-0.000000,-0.000000
283.684213,0.000000,-0.000000,0.000000
283.717284,0.000000,-0.000000,0.000000
283.750355,0.000000,0.000000,0.000000
283.783426,0.000000,0.000000,0.000000
283.816497,-0.000000,0.000000,0.000000
283.849568,-0.000000,0.000000,-0.000000
283.882639,-0.000000,0.000000,-0.000000
283.915711,-0.000000,-0.000000,-0.000000
283.948782,-0.000000,-0.000000,-0.000000
283.981853,0.000000,-0.000000,-0.000000
284.014924,0.000000,-0.000000,0.000000
284.047995,0.000000,-0.000000,0.000000
284.081066,0.000000,0.000000,0.000000
284.114137,0.000000,0.000000,0.000000
284.147209,-0.000000,0.000000,0.000000
284.180280,-0.000000,0.000000,-0.000000
284.213351,-0.000000,0.000000,-0.000000
284.246422,-0.000000,-0.000000,-0.000000
284.279493,-0.000000,-0.000000,-0.000000
284.312564,0.000000,-0.000000,-0.000000
284.345635,0.000000,-0.000000,0.000000
284.378707,0.000000,-0.000000,0.000000
284.411778,0.000000,0.000000,0.000000
284.444849,0.000000,0.000000,0.000000
284.477920,-0.000000,0.000000,0.000000
284.510991,-0.000000,0.000000,-0.000000
284.544062,-0.000000,0.000000,-0.000000
284.577133,-0.000000,-0.000000,-0.000000
284.610205,-0.000000,-0.000000,-0.000000
284.643276,0.000000,-0.000000,-0.000000
284.676347,0.000000,-0.000000,0.000000
284.709418,0.000000,-0.000000,0.000000
284.742489,0.000000,0.000000,0.000000
284.775560,0.000000,0.000000,0.000000
284.808631,-0.000000,0.000000,0.000000
284.841702,-0.000000,0.000000,-0.000000
284.874774,-0.000000,0.000000,-0.000000
284.907845,-0.000000,-0.000000,-0.000000
284.940916,-0.000000,-0.000000,-0.000000
284.973987,0.000000,-0.000000,-0.000000
285.007058,0.000000,-0.000000,0.000000
285.040129,0.000000,-0.000000,0.000000
285.073200,0.000000,0.000000,0.000000
285.106272,0.000000,0.000000,0.000000
285.139343,-0.000000,0.000000,0.000000
285.172414,-0.000000,0.000000,-0.000000
285.205485,-0.000000,0.000000,-0.000000
285.238556,-0.000000,-0.000000,-0.000000
285.271627,-0.000000,-0.000000,-0.000000
285.304698,0.000000,-0.000000,-0.000000
285.337770,0.000000,-0.000000,0.000000
285.370841,0.000000,-0.000000,0.000000
285.403912,0.000000,0.000000,0.000000
285.436983,0.000000,0.000000,0.000000
285.470054,-0.000000,0.000000,0.000000
285.503125,-0.000000,0.000000,-0.000000
285.536196,-0.000000,0.000000,-0.000000
285.569267,-0.000000,-0.000000,-0.000000
285.602339,-0.000000,-0.000000,-0.000000
285.635410,0.000000,-0.000000,-0.000000
285.668481,0.000000,-0.000000,0.000000
285.701552,0.000000,-0.000000,0.000000
285.734623,0.000000,0.000000,0.000000
285.767694,0.000000,0.000000,0.000000
285.800765,-0.000000,0.000000,0.000000
285.833837,-0.000000,0.000000,-0.000000
285.866908,-0.000000,0.000000,-0.000000
285.899979,-0.000000,-0.000000,-0.000000
285.933050,-0.000000,-0.000000,-0.000000
285.966121,0.000000,-0.000000,-0.000000
285.999192,0.000000,-0.000000,0.000000
286.032263,0.000000,-0.000000,0.000000
286.065335,0.000000,0.000000,0.000000
286.098406,0.000000,0.000000,0.000000
286.131477,-0.000000,0.000000,0.000000
286.164548,-0.000000,0.000000,-0.000000
286.197619,-0.000000,0.000000,-0.000000
286.230690,-0.000000,-0.000000,-0.000000
286.263761,-0.000000,-0.000000,-0.000000
286.296832,0.000000,-0.000000,-0.000000
286.329904,0.000000,-0.000000,0.000000
286.362975,0.000000,-0.000000,0.000000
286.396046,0.000000,0.000000,0.000000
286.429117,0.000000,0.000000,0.000000
286.462188,-0.000000,0.000000,0.000000
286.495259,-0.000000,0.000000,-0.000000
286.528330,-0.000000,0.000000,-0.000000
286.561402,-0.000000,-0.000000,-0.000000
286.594473,-0.000000,-0.000000,-0.000000
286.627544,0.000000,-0.000000,-0.000000
286.660615,0.000000,-0.000000,0.000000
286.693686,0.000000,-0.000000,0.000000
286.726757,0.000000,0.000000,0.000000
286.759828,0.000000,0.000000,0.000000
286.792900,-0.000000,0.000000,0.000000
286.825971,-0.000000,0.000000,-0.000000
286.859042,-0.000000,0.000000,-0.000000
286.892113,-0.000000,-0.000000,-0.000000
286.925184,-0.000000,-0.000000,-0.000000
286.958255,0.000000,-0.000000,-0.000000
286.991326,0.000000,-0.000000,0.000000
287.024397,0.000000,-0.000000,0.000000
287.057469,0.000000,0.000000,0.000000
287.090540,0.000000,0.000000,0.000000
287.123611,-0.000000,0.000000,0.000000
287.156682,-0.000000,0.000000,-0.000000
287.189753,-0.000000,0.000000,-0.000000
287.222824,-0.000000,-0.000000,-0.000000
287.255895,-0.000000,-0.000000,-0.000000
287.288967,0.000000,-0.000000,-0.000000
287.322038,0.000000,-0.000000,0.000000
287.355109,0.000000,-0.000000,0.000000
287.388180,0.000000,0.000000,0.000000
287.421251,0.000000,0.000000,0.000000
287.454322,-0.000000,0.000000,0.000000
287.487393,-0.000000,0.000000,-0.000000
287.520465,-0.000000,0.000000,-0.000000
287.553536,-0.000000,-0.000000,-0.000000
287.586607,-0.000000,-0.000000,-0.000000
287.619678,0.000000,-0.000000,-0.000000
287.652749,0.000000,-0.000000,0.000000
287.685820,0.000000,-0.000000,0.000000
287.718891,0.000000,0.000000,0.000000
287.751963,0.000000,0.000000,0.000000
287.785034,-0.000000,0.000000,0.000000
287.818105,-0.000000,0.000000,-0.000000
287.851176,-0.000000,0.000000,-0.000000
287.884247,-0.000000,-0.000000,-0.000000
287.917318,-0.000000,-0.000000,-0.000000
287.950389,0.000000,-0.000000,-0.000000
287.983460,0.000000,-0.000000,0.000000
288.016532,0.000000,-0.000000,0.000000
288.049603,0.000000,0.000000,0.000000
288.082674,0.000000,0.000000,0.000000
288.115745,-0.000000,0.000000,0.000000
288.148816,-0.000000,0.000000,-0.000000
288.181887,-0.000000,0.000000,-0.000000
288.214958,-0.000000,-0.000000,-0.000000
288.248030,-0.000000,-0.000000,-0.000000
288.281101,0.000000,-0.000000,-0.000000
288.314172,0.000000,-0.000000,0.000000
288.347243,0.000000,-0.000000,0.000000
288.380314,0.000000,0.000000,0.000000
288.413385,0.000000,0.000000,0.000000
288.446456,-0.000000,0.000000,0.000000
288.479528,-0.000000,0.000000,-0.000000
288.512599,-0.000000,0.000000,-0.000000
288.545670,-0.000000,-0.000000,-0.000000
288.578741,-0.000000,-0.000000,-0.000000
288.611812,0.000000,-0.000000,-0.000000
288.644883,0.000000,-0.000000,0.000000
288.677954,0.000000,-0.000000,0.000000
288.711025,0.000000,0.000000,0.000000
288.744097,0.000000,0.000000,0.000000
288.777168,-0.000000,0.000000,0.000000
288.810239,-0.000000,0.000000,-0.000000
288.843310,-0.000000,0.000000,-0.000000
288.876381,-0.000000,-0.000000,-0.000000
288.909452,-0.000000,-0.000000,-0.000000
288.942523,0.000000,-0.000000,-0.000000
288.975595,0.000000,-0.000000,0.000000
289.008666,0.000000,-0.000000,0.000000
289.041737,0.000000,0.000000,0.000000
289.074808,0.000000,0.000000,0.000000
289.107879,-0.000000,0.000000,0.000000
289.140950,-0.000000,0.000000,-0.000000
289.174021,-0.000000,0.000000,-0.000000
289.207093,-0.000000,-0.000000,-0.000000
289.240164,-0.000000,-0.000000,-0.000000
289.273235,0.000000,-0.000000,-0.000000
289.306306,0.000000,-0.000000,0.000000
289.339377,0.000000,-0.000000,0.000000
289.372448,0.000000,0.000000,0.000000
289.405519,0.000000,0.000000,0.000000
289.438590,-0.000000,0.000000,0.000000
289.471662,-0.000000,0.000000,-0.000000
289.504733,-0.000000,0.000000,-0.000000
289.537804,-0.000000,-0.000000,-0.000000
289.570875,-0.000000,-0.000000,-0.000000
289.603946,0.000000,-0.000000,-0.000000
289.637017,0.000000,-0.000000,0.000000
289.670088,0.000000,-0.000000,0.000000
289.703160,0.000000,0.000000,0.000000
289.736231,0.000000,0.000000,0.000000
289.769302,-0.000000,0.000000,0.000000
289.802373,-0.000000,0.000000,-0.000000
289.835444,-0.000000,0.000000,-0.000000
289.868515,-0.000000,-0.000000,-0.000000
289.901586,-0.000000,-0.000000,-0.000000
289.934658,0.000000,-0.000000,-0.000000
289.967729,0.000000,-0.000000,0.000000
290.000800,0.000000,-0.000000,0.000000
290.033871,0.000000,0.000000,0.000000
290.066942,0.000000,0.000000,0.000000
290.100013,-0.000000,0.000000,0.000000
290.133084,-0.000000,0.000000,-0.000000
290.166156,-0.000000,0.000000,-0.000000
290.199227,-0.000000,-0.000000,-0.000000
290.232298,-0.000000,-0.000000,-0.000000
290.265369,0.000000,-0.000000,-0.000000
290.298440,0.000000,-0.000000,0.000000
290.331511,0.000000,-0.000000,0.000000
290.364582,0.000000,0.000000,0.000000
290.397653,0.000000,0.000000,0.000000
290.430725,-0.000000,0.000000,0.000000
290.463796,-0.000000,0.000000,-0.000000
290.496867,-0.000000,0.000000,-0.000000
290.529938,-0.000000,-0.000000,-0.000000
290.563009,-0.000000,-0.000000,-0.000000
290.596080,0.000000,-0.000000,-0.000000
290.629151,0.000000,-0.000000,0.000000
290.662223,0.000000,-0.000000,0.000000
290.695294,0.000000,0.000000,0.000000
290.728365,0.000000,0.000000,0.000000
290.761436,-0.000000,0.000000,0.000000
290.794507,-0.000000,0.000000,-0.000000
290.827578,-0.000000,0.000000,-0.000000
290.860649,-0.000000,-0.000000,-0.000000
290.893721,-0.000000,-0.000000,-0.000000
290.926792,0.000000,-0.000000,-0.000000
290.959863,0.000000,-0.000000,0.000000
290.992934,0.000000,-0.000000,0.000000
291.026005,0.000000,0.000000,0.000000
291.059076,0.000000,0.000000,0.000000
291.092147,-0.000000,0.000000,0.000000
291.125218,-0.000000,0.000000,-0.000000
291.158290,-0.000000,0.000000,-0.000000
291.191361,-0.000000,-0.000000,-0.000000
291.224432,-0.000000,-0.000000,-0.000000
291.257503,0.000000,-0.000000,-0.000000
291.290574,0.000000,-0.000000,0.000000
291.323645,0.000000,-0.000000,0.000000
291.356716,0.000000,0.000000,0.000000
291.389788,0.000000,0.000000,0.000000
291.422859,-0.000000,0.000000,0.000000
291.455930,-0.000000,0.000000,-0.000000
291.489001,-0.000000,0.000000,-0.000000
291.522072,-0.000000,-0.000000,-0.000000
291.555143,-0.000000,-0.000000,-0.000000
291.588214,0.000000,-0.000000,-0.000000
291.621286,0.000000,-0.000000,0.000000
291.654357,0.000000,-0.000000,0.000000
291.687428,0.000000,0.000000,0.000000
291.720499,0.000000,0.000000,0.000000
291.753570,-0.000000,0.000000,0.000000
291.786641,-0.000000,0.000000,-0.000000
291.819712,-0.000000,0.000000,-0.000000
291.852783,-0.000000,-0.000000,-0.000000
291.885855,-0.000000,-0.000000,-0.000000
291.918926,0.000000,-0.000000,-0.000000
291.951997,0.000000,-0.000000,0.000000
291.985068,0.000000,-0.000000,0.000000
292.018139,0.000000,0.000000,0.000000
292.051210,0.000000,0.000000,0.000000
292.084281,-0.000000,0.000000,0.000000
292.117353,-0.000000,0.000000,-0.000000
292.150424,-0.000000,0.000000,-0.000000
292.183495,-0.000000,-0.000000,-0.000000
292.216566,-0.000000,-0.000000,-0.000000
292.249637,0.000000,-0.000000,-0.000000
292.282708,0.000000,-0.000000,0.000000
292.315779,0.000000,-0.000000,0.000000
292.348851,0.000000,0.000000,0.000000
292.381922,0.000000,0.000000,0.000000
292.414993,-0.000000,0.000000,0.000000
292.448064,-0.000000,0.000000,-0.000000
292.481135,-0.000000,0.000000,-0.000000
292.514206,-0.000000,-0.000000,-0.000000
292.547277,-0.000000,-0.000000,-0.000000
292.580349,0.000000,-0.000000,-0.000000
292.613420,0.000000,-0.000000,0.000000
292.646491,0.000000,-0.000000,0.000000
292.679562,0.000000,0.000000,0.000000
292.712633,0.000000,0.000000,0.000000
292.745704,-0.000000,0.000000,0.000000
292.778775,-0.000000,0.000000,-0.000000
292.811846,-0.000000,0.000000,-0.000000
292.844918,-0.000000,-0.000000,-0.000000
292.877989,-0.000000,-0.000000,-0.000000
292.911060,0.000000,-0.000000,-0.000000
292.944131,0.000000,-0.000000,0.000000
292.977202,0.000000,-0.000000,0.000000
293.010273,0.000000,0.000000,0.000000
293.043344,0.000000,0.000000,0.000000
293.076416,-0.000000,0.000000,0.000000
293.109487,-0.000000,0.000000,-0.000000
293.142558,-0.000000,0.000000,-0.000000
293.175629,-0.000000,-0.000000,-0.000000
293.208700,-0.000000,-0.000000,-0.000000
293.241771,0.000000,-0.000000,-0.000000
293.274842,0.000000,-0.000000,0.000000
293.307914,0.000000,-0.000000,0.000000
293.340985,0.000000,0.000000,0.000000
293.374056,0.000000,0.000000,0.000000
293.407127,-0.000000,0.000000,0.000000
293.440198,-0.000000,0.000000,-0.000000
293.473269,-0.000000,0.000000,-0.000000
293.506340,-0.000000,-0.000000,-0.000000
293.539411,-0.000000,-0.000000,-0.000000
293.572483,0.000000,-0.000000,-0.000000
293.605554,0.000000,-0.000000,0.000000
293.638625,0.000000,-0.000000,0.000000
293.671696,0.000000,0.000000,0.000000
293.704767,0.000000,0.000000,0.000000
293.737838,-0.000000,0.000000,0.000000
293.770909,-0.000000,0.000000,-0.000000
293.803981,-0.000000,0.000000,-0.000000
293.837052,-0.000000,-0.000000,-0.000000
293.870123,-0.000000,-0.000000,-0.000000
293.903194,0.000000,-0.000000,-0.000000
293.936265,0.000000,-0.000000,0.000000
293.969336,0.000000,-0.000000,0.000000
294.002407,0.000000,0.000000,0.000000
294.035479,0.000000,0.000000,0.000000
294.068550,-0.000000,0.000000,0.000000
294.101621,-0.000000,0.000000,-0.000000
294.134692,-0.000000,0.000000,-0.000000
294.167763,-0.000000,-0.000000,-0.000000
294.200834,-0.000000,-0.000000,-0.000000
294.233905,0.000000,-0.000000,-0.000000
294.266976,0.000000,-0.000000,0.000000
294.300048,0.000000,-0.000000,0.000000
294.333119,0.000000,0.000000,0.000000
294.366190,0.000000,0.000000,0.000000
294.399261,-0.000000,0.000000,0.000000
294.432332,-0.000000,0.000000,-0.000000
294.465403,-0.000000,0.000000,-0.000000
294.498474,-0.000000,-0.000000,-0.000000
294.531546,-0.000000,-0.000000,-0.000000
294.564617,0.000000,-0.000000,-0.000000
294.597688,0.000000,-0.000000,0.000000
294.630759,0.000000,-0.000000,0.000000
294.663830,0.000000,0.000000,0.000000
294.696901,0.000000,0.000000,0.000000
294.729972,-0.000000,0.000000,0.000000
294.763044,-0.000000,0.000000,-0.000000
294.796115,-0.000000,0.000000,-0.000000
294.829186,-0.000000,-0.000000,-0.000000
294.862257,-0.000000,-0.000000,-0.000000
294.895328,0.000000,-0.000000,-0.000000
294.928399,0.000000,-0.000000,0.000000
294.961470,0.000000,-0.000000,0.000000
294.994542,0.000000,0.000000,0.000000
295.027613,0.000000,0.000000,0.000000
295.060684,-0.000000,0.000000,0.000000
295.093755,-0.000000,0.000000,-0.000000
295.126826,-0.000000,0.000000,-0.000000
295.159897,-0.000000,-0.000000,-0.000000
295.192968,-0.000000,-0.000000,-0.000000
295.226039,0.000000,-0.000000,-0.000000
295.259111,0.000000,-0.000000,0.000000
295.292182,0.000000,-0.000000,0.000000
295.325253,0.000000,0.000000,0.000000
295.358324,0.000000,0.000000,0.000000
295.391395,-0.000000,0.000000,0.000000
295.424466,-0.000000,0.000000,-0.000000
295.457537,-0.000000,0.000000,-0.000000
295.490609,-0.000000,-0.000000,-0.000000
295.523680,-0.000000,-0.000000,-0.000000
295.556751,0.000000,-0.000000,-0.000000
295.589822,0.000000,-0.000000,0.000000
295.622893,0.000000,-0.000000,0.000000
295.655964,0.000000,0.000000,0.000000
295.689035,0.000000,0.000000,0.000000
295.722107,-0.000000,0.000000,0.000000
295.755178,-0.000000,0.000000,-0.000000
295.788249,-0.000000,0.000000,-0.000000
295.821320,-0.000000,-0.000000,-0.000000
295.854391,-0.000000,-0.000000,-0.000000
295.887462,0.000000,-0.000000,-0.000000
295.920533,0.000000,-0.000000,0.000000
295.953604,0.000000,-0.000000,0.000000
295.986676,0.000000,0.000000,0.000000
296.019747,0.000000,0.000000,0.000000
296.052818,-0.000000,0.000000,0.000000
296.085889,-0.000000,0.000000,-0.000000
296.118960,-0.000000,0.000000,-0.000000
296.152031,-0.000000,-0.000000,-0.000000
296.185102,-0.000000,-0.000000,-0.000000
296.218174,0.000000,-0.000000,-0.000000
296.251245,0.000000,-0.000000,0.000000
296.284316,0.000000,-0.000000,0.000000
296.317387,0.000000,0.000000,0.000000
296.350458,0.000000,0.000000,0.000000
296.383529,-0.000000,0.000000,0.000000
296.416600,-0.000000,0.000000,-0.000000
296.449672,-0.000000,0.000000,-0.000000
296.482743,-0.000000,-0.000000,-0.000000
296.515814,-0.000000,-0.000000,-0.000000
296.548885,0.000000,-0.000000,-0.000000
296.581956,0.000000,-0.000000,0.000000
296.615027,0.000000,-0.000000,0.000000
296.648098,0.000000,0.000000,0.000000
296.681169,0.000000,0.000000,0.000000
296.714241,-0.000000,0.000000,0.000000
296.747312,-0.000000,0.000000,-0.000000
296.780383,-0.000000,0.000000,-0.000000
296.813454,-0.000000,-0.000000,-0.000000
296.846525,-0.000000,-0.000000,-0.000000
296.879596,0.000000,-0.000000,-0.000000
296.912667,0.000000,-0.000000,0.000000
296.945739,0.000000,-0.000000,0.000000
296.978810,0.000000,0.000000,0.000000
297.011881,0.000000,0.000000,0.000000
297.044952,-0.000000,0.000000,0.000000
297.078023,-0.000000,0.000000,-0.000000
297.111094,-0.000000,0.000000,-0.000000
297.144165,-0.000000,-0.000000,-0.000000
297.177237,-0.000000,-0.000000,-0.000000
297.210308,0.000000,-0.000000,-0.000000
297.243379,0.000000,-0.000000,0.000000
297.276450,0.000000,-0.000000,0.000000
297.309521,0.000000,0.000000,0.000000
297.342592,0.000000,0.000000,0.000000
297.375663,-0.000000,0.000000,0.000000
297.408734,-0.000000,0.000000,-0.000000
297.441806,-0.000000,0.000000,-0.000000
297.474877,-0.000000,-0.000000,-0.000000
297.507948,-0.000000,-0.000000,-0.000000
297.541019,0.000000,-0.000000,-0.000000
297.574090,0.000000,-0.000000,0.000000
297.607161,0.000000,-0.000000,0.000000
297.640232,0.000000,0.000000,0.000000
297.673304,0.000000,0.000000,0.000000
297.706375,-0.000000,0.000000,0.000000
297.739446,-0.000000,0.000000,-0.000000
297.772517,-0.000000,0.000000,-0.000000
297.805588,-0.000000,-0.000000,-0.000000
297.838659,-0.000000,-0.000000,-0.000000
297.871730,0.000000,-0.000000,-0.000000
297.904802,0.000000,-0.000000,0.000000
297.937873,0.000000,-0.000000,0.000000
297.970944,0.000000,0.000000,0.000000
298.004015,0.000000,0.000000,0.000000
298.037086,-0.000000,0.000000,0.000000
298.070157,-0.000000,0.000000,-0.000000
298.103228,-0.000000,0.000000,-0.000000
298.136300,-0.000000,-0.000000,-0.000000
298.169371,-0.000000,-0.000000,-0.000000
298.202442,0.000000,-0.000000,-0.000000
298.235513,0.000000,-0.000000,0.000000
298.268584,0.000000,-0.000000,0.000000
298.301655,0.000000,0.000000,0.000000
298.334726,0.000000,0.000000,0.000000
298.367797,-0.000000,0.000000,0.000000
298.400869,-0.000000,0.000000,-0.000000
298.433940,-0.000000,0.000000,-0.000000
298.467011,-0.000000,-0.000000,-0.000000
298.500082,-0.000000,-0.000000,-0.000000
298.533153,0.000000,-0.000000,-0.000000
298.566224,0.000000,-0.000000,0.000000
298.599295,0.000000,-0.000000,0.000000
298.632367,0.000000,0.000000,0.000000
298.665438,0.000000,0.000000,0.000000
298.698509,-0.000000,0.000000,0.000000
298.731580,-0.000000,0.000000,-0.000000
298.764651,-0.000000,0.000000,-0.000000
298.797722,-0.000000,-0.000000,-0.000000
298.830793,-0.000000,-0.000000,-0.000000
298.863865,0.000000,-0.000000,-0.000000
298.896936,0.000000,-0.000000,0.000000
298.930007,0.000000,-0.000000,0.000000
298.963078,0.000000,0.000000,0.000000
298.996149,0.000000,0.000000,0.000000
299.029220,-0.000000,0.000000,0.000000
299.062291,-0.000000,0.000000,-0.000000
299.095362,-0.000000,0.000000,-0.000000
299.128434,-0.000000,-0.000000,-0.000000
299.161505,-0.000000,-0.000000,-0.000000
299.194576,0.000000,-0.000000,-0.000000
299.227647,0.000000,-0.000000,0.000000
299.260718,0.000000,-0.000000,0.000000
299.293789,0.000000,0.000000,0.000000
299.326860,0.000000,0.000000,0.000000
299.359932,-0.000000,0.000000,0.000000
299.393003,-0.000000,0.000000,-0.000000
299.426074,-0.000000,0.000000,-0.000000
299.459145,-0.000000,-0.000000,-0.000000
299.492216,-0.000000,-0.000000,-0.000000
299.525287,0.000000,-0.000000,-0.000000
299.558358,0.000000,-0.000000,0.000000
299.591430,0.000000,-0.000000,0.000000
299.624501,0.000000,0.000000,0.000000
299.657572,0.000000,0.000000,0.000000
299.690643,-0.000000,0.000000,0.000000
299.723714,-0.000000,0.000000,-0.000000
299.756785,-0.000000,0.000000,-0.000000
299.789856,-0.000000,-0.000000,-0.000000
299.822927,-0.000000,-0.000000,-0.000000
299.855999,0.000000,-0.000000,-0.000000
299.889070,0.000000,-0.000000,0.000000
299.922141,0.000000,-0.000000,0.000000
299.955212,0.000000,0.000000,0.000000
299.988283,0.000000,0.000000,0.000000
300.021354,-0.000000,0.000000,0.000000
300.054425,-0.000000,0.000000,-0.000000
300.087497,-0.000000,0.000000,-0.000000
300.120568,-0.000000,-0.000000,-0.000000
300.153639,-0.000000,-0.000000,-0.000000
300.186710,0.000000,-0.000000,-0.000000
300.219781,0.000000,-0.000000,0.000000
300.252852,0.000000,-0.000000,0.000000
300.285923,0.000000,0.000000,0.000000
300.318995,0.000000,0.000000,0.000000
300.352066,-0.000000,0.000000,0.000000
300.385137,-0.000000,0.000000,-0.000000
300.418208,-0.000000,0.000000,-0.000000
300.451279,-0.000000,-0.000000,-0.000000
300.484350,-0.000000,-0.000000,-0.000000
300.517421,0.000000,-0.000000,-0.000000
300.550493,0.000000,-0.000000,0.000000
300.583564,0.000000,-0.000000,0.000000
300.616635,0.000000,0.000000,0.000000
300.649706,0.000000,0.000000,0.000000
300.682777,-0.000000,0.000000,0.000000
300.715848,-0.000000,0.000000,-0.000000
300.748919,-0.000000,0.000000,-0.000000
300.781990,-0.000000,-0.000000,-0.000000
300.815062,-0.000000,-0.000000,-0.000000
300.848133,0.000000,-0.000000,-0.000000
300.881204,0.000000,-0.000000,0.000000
300.914275,0.000000,-0.000000,0.000000
300.947346,0.000000,0.000000,0.000000
300.980417,0.000000,0.000000,0.000000
301.013488,-0.000000,0.000000,0.000000
301.046560,-0.000000,0.000000,-0.000000
301.079631,-0.000000,0.000000,-0.000000
301.112702,-0.000000,-0.000000,-0.000000
301.145773,-0.000000,-0.000000,-0.000000
301.178844,0.000000,-0.000000,-0.000000
301.211915,0.000000,-0.000000,0.000000
301.244986,0.000000,-0.000000,0.000000
301.278058,0.000000,0.000000,0.000000
301.311129,0.000000,0.000000,0.000000
301.344200,-0.000000,0.000000,0.000000
301.377271,-0.000000,0.000000,-0.000000
301.410342,-0.000000,0.000000,-0.000000
301.443413,-0.000000,-0.000000,-0.000000
301.476484,-0.000000,-0.000000,-0.000000
301.509555,0.000000,-0.000000,-0.000000
301.542627,0.000000,-0.000000,0.000000
301.575698,0.000000,-0.000000,0.000000
301.608769,0.000000,0.000000,0.000000
301.641840,0.000000,0.000000,0.000000
301.674911,-0.000000,0.000000,0.000000
301.707982,-0.000000,0.000000,-0.000000
301.741053,-0.000000,0.000000,-0.000000
301.774125,-0.000000,-0.000000,-0.000000
301.807196,-0.000000,-0.000000,-0.000000
301.840267,0.000000,-0.000000,-0.000000
301.873338,0.000000,-0.000000,0.000000
301.906409,0.000000,-0.000000,0.000000
301.939480,0.000000,0.000000,0.000000
301.972551,0.000000,0.000000,0.000000
302.005623,-0.000000,0.000000,0.000000
302.038694,-0.000000,0.000000,-0.000000
302.071765,-0.000000,0.000000,-0.000000
302.104836,-0.000000,-0.000000,-0.000000
302.137907,-0.000000,-0.000000,-0.000000
302.170978,0.000000,-0.000000,-0.000000
302.204049,0.000000,-0.000000,0.000000
302.237120,0.000000,-0.000000,0.000000
302.270192,0.000000,0.000000,0.000000
302.303263,0.000000,0.000000,0.000000
302.336334,-0.000000,0.000000,0.000000
302.369405,-0.000000,0.000000,-0.000000
302.402476,-0.000000,0.000000,-0.000000
302.435547,-0.000000,-0.000000,-0.000000
302.468618,-0.000000,-0.000000,-0.000000
302.501690,0.000000,-0.000000,-0.000000
302.534761,0.000000,-0.000000,0.000000
302.567832,0.000000,-0.000000,0.000000
302.600903,0.000000,0.000000,0.000000
302.633974,0.000000,0.000000,0.000000
302.667045,-0.000000,0.000000,0.000000
302.700116,-0.000000,0.000000,-0.000000
302.733188,-0.000000,0.000000,-0.000000
302.766259,-0.000000,-0.000000,-0.000000
302.799330,-0.000000,-0.000000,-0.000000
302.832401,0.000000,-0.000000,-0.000000
302.865472,0.000000,-0.000000,0.000000
302.898543,0.000000,-0.000000,0.000000
302.931614,0.000000,0.000000,0.000000
302.964686,0.000000,0.000000,0.000000
302.997757,-0.000000,0.000000,0.000000
303.030828,-0.000000,0.000000,-0.000000
303.063899,-0.000000,0.000000,-0.000000
303.096970,-0.000000,-0.000000,-0.000000
303.130041,-0.000000,-0.000000,-0.000000
303.163112,0.000000,-0.000000,-0.000000
303.196183,0.000000,-0.000000,0.000000
303.229255,0.000000,-0.000000,0.000000
303.262326,0.000000,0.000000,0.000000
303.295397,0.000000,0.000000,0.000000
303.328468,-0.000000,0.000000,0.000000
303.361539,-0.000000,0.000000,-0.000000
303.394610,-0.000000,0.000000,-0.000000
303.427681,-0.000000,-0.000000,-0.000000
303.460753,-0.000000,-0.000000,-0.000000
303.493824,0.000000,-0.000000,-0.000000
303.526895,0.000000,-0.000000,0.000000
303.559966,0.000000,-0.000000,0.000000
303.593037,0.000000,0.000000,0.000000
303.626108,0.000000,0.000000,0.000000
303.659179,-0.000000,0.000000,0.000000
303.692251,-0.000000,0.000000,-0.000000
303.725322,-0.000000,0.000000,-0.000000
303.758393,-0.000000,-0.000000,-0.000000
303.791464,-0.000000,-0.000000,-0.000000
303.824535,0.000000,-0.000000,-0.000000
303.857606,0.000000,-0.000000,0.000000
303.890677,0.000000,-0.000000,0.000000
303.923748,0.000000,0.000000,0.000000
303.956820,0.000000,0.000000,0.000000
303.989891,-0.000000,0.000000,0.000000
304.022962,-0.000000,0.000000,-0.000000
304.056033,-0.000000,0.000000,-0.000000
304.089104,-0.000000,-0.000000,-0.000000
304.122175,-0.000000,-0.000000,-0.000000
304.155246,0.000000,-0.000000,-0.000000
304.188318,0.000000,-0.000000,0.000000
304.221389,0.000000,-0.000000,0.000000
304.254460,0.000000,0.000000,0.000000
304.287531,0.000000,0.000000,0.000000
304.320602,-0.000000,0.000000,0.000000
304.353673,-0.000000,0.000000,-0.000000
304.386744,-0.000000,0.000000,-0.000000
304.419816,-0.000000,-0.000000,-0.000000
304.452887,-0.000000,-0.000000,-0.000000
304.485958,0.000000,-0.000000,-0.000000
304.519029,0.000000,-0.000000,0.000000
304.552100,0.000000,-0.000000,0.000000
304.585171,0.000000,0.000000,0.000000
304.618242,0.000000,0.000000,0.000000
304.651313,-0.000000,0.000000,0.000000
304.684385,-0.000000,0.000000,-0.000000
304.717456,-0.000000,0.000000,-0.000000
304.750527,-0.000000,-0.000000,-0.000000
304.783598,-0.000000,-0.000000,-0.000000
304.816669,0.000000,-0.000000,-0.000000
304.849740,0.000000,-0.000000,0.000000
304.882811,0.000000,-0.000000,0.000000
304.915883,0.000000,0.000000,0.000000
304.948954,0.000000,0.000000,0.000000
304.982025,-0.000000,0.000000,0.000000
305.015096,-0.000000,0.000000,-0.000000
305.048167,-0.000000,0.000000,-0.000000
305.081238,-0.000000,-0.000000,-0.000000
305.114309,-0.000000,-0.000000,-0.000000
305.147381,0.000000,-0.000000,-0.000000
305.180452,0.000000,-0.000000,0.000000
305.213523,0.000000,-0.000000,0.000000
305.246594,0.000000,0.000000,0.000000
305.279665,0.000000,0.000000,0.000000
305.312736,-0.000000,0.000000,0.000000
305.345807,-0.000000,0.000000,-0.000000
305.378879,-0.000000,0.000000,-0.000000
305.411950,-0.000000,-0.000000,-0.000000
305.445021,-0.000000,-0.000000,-0.000000
305.478092,0.000000,-0.000000,-0.000000
305.511163,0.000000,-0.000000,0.000000
305.544234,0.000000,-0.000000,0.000000
305.577305,0.000000,0.000000,0.000000
305.610376,0.000000,0.000000,0.000000
305.643448,-0.000000,0.000000,0.000000
305.676519,-0.000000,0.000000,-0.000000
305.709590,-0.000000,0.000000,-0.000000
305.742661,-0.000000,-0.000000,-0.000000
305.775732,-0.000000,-0.000000,-0.000000
305.808803,0.000000,-0.000000,-0.000000
305.841874,0.000000,-0.000000,0.000000
305.874946,0.000000,-0.000000,0.000000
305.908017,0.000000,0.000000,0.000000
305.941088,0.000000,0.000000,0.000000
305.974159,-0.000000,0.000000,0.000000
306.007230,-0.000000,0.000000,-0.000000
306.040301,-0.000000,0.000000,-0.000000
306.073372,-0.000000,-0.000000,-0.000000
306.106444,-0.000000,-0.000000,-0.000000
306.139515,0.000000,-0.000000,-0.000000
306.172586,0.000000,-0.000000,0.000000
306.205657,0.000000,-0.000000,0.000000
306.238728,0.000000,0.000000,0.000000
306.271799,0.000000,0.000000,0.000000
306.304870,-0.000000,0.000000,0.000000
306.337941,-0.000000,0.000000,-0.000000
306.371013,-0.000000,0.000000,-0.000000
306.404084,-0.000000,-0.000000,-0.000000
306.437155,-0.000000,-0.000000,-0.000000
306.470226,0.000000,-0.000000,-0.000000
306.503297,0.000000,-0.000000,0.000000
306.536368,0.000000,-0.000000,0.000000
306.569439,0.000000,0.000000,0.000000
306.602511,0.000000,0.000000,0.000000
306.635582,-0.000000,0.000000,0.000000
306.668653,-0.000000,0.000000,-0.000000
306.701724,-0.000000,0.000000,-0.000000
306.734795,-0.000000,-0.000000,-0.000000
306.767866,-0.000000,-0.000000,-0.000000
306.800937,0.000000,-0.000000,-0.000000
306.834009,0.000000,-0.000000,0.000000
306.867080,0.000000,-0.000000,0.000000
306.900151,0.000000,0.000000,0.000000
306.933222,0.000000,0.000000,0.000000
306.966293,-0.000000,0.000000,0.000000
306.999364,-0.000000,0.000000,-0.000000
307.032435,-0.000000,0.000000,-0.000000
307.065506,-0.000000,-0.000000,-0.000000
307.098578,-0.000000,-0.000000,-0.000000
307.131649,0.000000,-0.000000,-0.000000
307.164720,0.000000,-0.000000,0.000000
307.197791,0.000000,-0.000000,0.000000
307.230862,0.000000,0.000000,0.000000
307.263933,0.000000,0.000000,0.000000
307.297004,-0.000000,0.000000,0.000000
307.330076,-0.000000,0.000000,-0.000000
307.363147,-0.000000,0.000000,-0.000000
307.396218,-0.000000,-0.000000,-0.000000
307.429289,-0.000000,-0.000000,-0.000000
307.462360,0.000000,-0.000000,-0.000000
307.495431,0.000000,-0.000000,0.000000
307.528502,0.000000,-0.000000,0.000000
307.561574,0.000000,0.000000,0.000000
307.594645,0.000000,0.000000,0.000000
307.627716,-0.000000,0.000000,0.000000
307.660787,-0.000000,0.000000,-0.000000
307.693858,-0.000000,0.000000,-0.000000
307.726929,-0.000000,-0.000000,-0.000000
307.760000,-0.000000,-0.000000,-0.000000
307.793071,0.000000,-0.000000,-0.000000
307.826143,0.000000,-0.000000,0.000000
307.859214,0.000000,-0.000000,0.000000
307.892285,0.000000,0.000000,0.000000
307.925356,0.000000,0.000000,0.000000
307.958427,-0.000000,0.000000,0.000000
307.991498,-0.000000,0.000000,-0.000000
308.024569,-0.000000,0.000000,-0.000000
308.057641,-0.000000,-0.000000,-0.000000
308.090712,-0.000000,-0.000000,-0.000000
308.123783,0.000000,-0.000000,-0.000000
308.156854,0.000000,-0.000000,0.000000
308.189925,0.000000,-0.000000,0.000000
308.222996,0.000000,0.000000,0.000000
308.256067,0.000000,0.000000,0.000000
308.289139,-0.000000,0.000000,0.000000
308.322210,-0.000000,0.000000,-0.000000
308.355281,-0.000000,0.000000,-0.000000
308.388352,-0.000000,-0.000000,-0.000000
308.421423,-0.000000,-0.000000,-0.000000
308.454494,0.000000,-0.000000,-0.000000
308.487565,0.000000,-0.000000,0.000000
308.520637,0.000000,-0.000000,0.000000
308.553708,0.000000,0.000000,0.000000
308.586779,0.000000,0.000000,0.000000
308.619850,-0.000000,0.000000,0.000000
308.652921,-0.000000,0.000000,-0.000000
308.685992,-0.000000,0.000000,-0.000000
308.719063,-0.000000,-0.000000,-0.000000
308.752134,-0.000000,-0.000000,-0.000000
308.785206,0.000000,-0.000000,-0.000000
308.818277,0.000000,-0.000000,0.000000
308.851348,0.000000,-0.000000,0.000000
308.884419,0.000000,0.000000,0.000000
308.917490,0.000000,0.000000,0.000000
308.950561,-0.000000,0.000000,0.000000
308.983632,-0.000000,0.000000,-0.000000
309.016704,-0.000000,0.000000,-0.000000
309.049775,-0.000000,-0.000000,-0.000000
309.082846,-0.000000,-0.000000,-0.000000
309.115917,0.000000,-0.000000,-0.000000
309.148988,0.000000,-0.000000,0.000000
309.182059,0.000000,-0.000000,0.000000
309.215130,0.000000,0.000000,0.000000
309.248202,0.000000,0.000000,0.000000
309.281273,-0.000000,0.000000,0.000000
309.314344,-0.000000,0.000000,-0.000000
309.347415,-0.000000,0.000000,-0.000000
309.380486,-0.000000,-0.000000,-0.000000
309.413557,-0.000000,-0.000000,-0.000000
309.446628,0.000000,-0.000000,-0.000000
309.479699,0.000000,-0.000000,0.000000
309.512771,0.000000,-0.000000,0.000000
309.545842,0.000000,0.000000,0.000000
309.578913,0.000000,0.000000,0.000000
309.611984,-0.000000,0.000000,0.000000
309.645055,-0.000000,0.000000,-0.000000
309.678126,-0.000000,0.000000,-0.000000
309.711197,-0.000000,-0.000000,-0.000000
309.744269,-0.000000,-0.000000,-0.000000
309.777340,0.000000,-0.000000,-0.000000
309.810411,0.000000,-0.000000,0.000000
309.843482,0.000000,-0.000000,0.000000
309.876553,0.000000,0.000000,0.000000
309.909624,0.000000,0.000000,0.000000
309.942695,-0.000000,0.000000,0.000000
309.975767,-0.000000,0.000000,-0.000000
310.008838,-0.000000,0.000000,-0.000000
310.041909,-0.000000,-0.000000,-0.000000
310.074980,-0.000000,-0.000000,-0.000000
310.108051,0.000000,-0.000000,-0.000000
310.141122,0.000000,-0.000000,0.000000
310.174193,0.000000,-0.000000,0.000000
310.207264,0.000000,0.000000,0.000000
310.240336,0.000000,0.000000,0.000000
310.273407,-0.000000,0.000000,0.000000
310.306478,-0.000000,0.000000,-0.000000
310.339549,-0.000000,0.000000,-0.000000
310.372620,-0.000000,-0.000000,-0.000000
310.405691,-0.000000,-0.000000,-0.000000
310.438762,0.000000,-0.000000,-0.000000
310.471834,0.000000,-0.000000,0.000000
310.504905,0.000000,-0.000000,0.000000
310.537976,0.000000,0.000000,0.000000
310.571047,0.000000,0.000000,0.000000
310.604118,-0.000000,0.000000,0.000000
310.637189,-0.000000,0.000000,-0.000000
310.670260,-0.000000,0.000000,-0.000000
310.703332,-0.000000,-0.000000,-0.000000
310.736403,-0.000000,-0.000000,-0.000000
310.769474,0.000000,-0.000000,-0.000000
310.802545,0.000000,-0.000000,0.000000
310.835616,0.000000,-0.000000,0.000000
310.868687,0.000000,0.000000,0.000000
310.901758,0.000000,0.000000,0.000000
310.934830,-0.000000,0.000000,0.000000
310.967901,-0.000000,0.000000,-0.000000
311.000972,-0.000000,0.000000,-0.000000
311.034043,-0.000000,-0.000000,-0.000000
311.067114,-0.000000,-0.000000,-0.000000
311.100185,0.000000,-0.000000,-0.000000
311.133256,0.000000,-0.000000,0.000000
311.166327,0.000000,-0.000000,0.000000
311.199399,0.000000,0.000000,0.000000
311.232470,0.000000,0.000000,0.000000
311.265541,-0.000000,0.000000,0.000000
311.298612,-0.000000,0.000000,-0.000000
311.331683,-0.000000,0.000000,-0.000000
311.364754,-0.000000,-0.000000,-0.000000
311.397825,-0.000000,-0.000000,-0.000000
311.430897,0.000000,-0.000000,-0.000000
311.463968,0.000000,-0.000000,0.000000
311.497039,0.000000,-0.000000,0.000000
311.530110,0.000000,0.000000,0.000000
311.563181,0.000000,0.000000,0.000000
311.596252,-0.000000,0.000000,0.000000
311.629323,-0.000000,0.000000,-0.000000
311.662395,-0.000000,0.000000,-0.000000
311.695466,-0.000000,-0.000000,-0.000000
311.728537,-0.000000,-0.000000,-0.000000
311.761608,0.000000,-0.000000,-0.000000
311.794679,0.000000,-0.000000,0.000000
311.827750,0.000000,-0.000000,0.000000
311.860821,0.000000,0.000000,0.000000
311.893892,0.000000,0.000000,0.000000
311.926964,-0.000000,0.000000,0.000000
311.960035,-0.000000,0.000000,-0.000000
311.993106,-0.000000,0.000000,-0.000000
312.026177,-0.000000,-0.000000,-0.000000
312.059248,-0.000000,-0.000000,-0.000000
312.092319,0.000000,-0.000000,-0.000000
312.125390,0.000000,-0.000000,0.000000
312.158462,0.000000,-0.000000,0.000000
312.191533,0.000000,0.000000,0.000000
312.224604,0.000000,0.000000,0.000000
312.257675,-0.000000,0.000000,0.000000
312.290746,-0.000000,0.000000,-0.000000
312.323817,-0.000000,0.000000,-0.000000
312.356888,-0.000000,-0.000000,-0.000000
312.389960,-0.000000,-0.000000,-0.000000
312.423031,0.000000,-0.000000,-0.000000
312.456102,0.000000,-0.000000,0.000000
312.489173,0.000000,-0.000000,0.000000
312.522244,0.000000,0.000000,0.000000
312.555315,0.000000,0.000000,0.000000
312.588386,-0.000000,0.000000,0.000000
312.621457,-0.000000,0.000000,-0.000000
312.654529,-0.000000,0.000000,-0.000000
312.687600,-0.000000,-0.000000,-0.000000
312.720671,-0.000000,-0.000000,-0.000000
312.753742,0.000000,-0.000000,-0.000000
312.786813,0.000000,-0.000000,0.000000
312.819884,0.000000,-0.000000,0.000000
312.852955,0.000000,0.000000,0.000000
312.886027,0.000000,0.000000,0.000000
312.919098,-0.000000,0.000000,0.000000
312.952169,-0.000000,0.000000,-0.000000
312.985240,-0.000000,0.000000,-0.000000
313.018311,-0.000000,-0.000000,-0.000000
313.051382,-0.000000,-0.000000,-0.000000
313.084453,0.000000,-0.000000,-0.000000
313.117525,0.000000,-0.000000,0.000000
313.150596,0.000000,-0.000000,0.000000
313.183667,0.000000,0.000000,0.000000
313.216738,0.000000,0.000000,0.000000
313.249809,-0.000000,0.000000,0.000000
313.282880,-0.000000,0.000000,-0.000000
313.315951,-0.000000,0.000000,-0.000000
313.349023,-0.000000,-0.000000,-0.000000
313.382094,-0.000000,-0.000000,-0.000000
313.415165,0.000000,-0.000000,-0.000000
313.448236,0.000000,-0.000000,0.000000
313.481307,0.000000,-0.000000,0.000000
313.514378,0.000000,0.000000,0.000000
313.547449,0.000000,0.000000,0.000000
313.580520,-0.000000,0.000000,0.000000
313.613592,-0.000000,0.000000,-0.000000
313.646663,-0.000000,0.000000,-0.000000
313.679734,-0.000000,-0.000000,-0.000000
313.712805,-0.000000,-0.000000,-0.000000
313.745876,0.000000,-0.000000,-0.000000
313.778947,0.000000,-0.000000,0.000000
313.812018,0.000000,-0.000000,0.000000
313.845090,0.000000,0.000000,0.000000
313.878161,0.000000,0.000000,0.000000
313.911232,-0.000000,0.000000,0.000000
313.944303,-0.000000,0.000000,-0.000000
313.977374,-0.000000,0.000000,-0.000000
314.010445,-0.000000,-0.000000,-0.000000
314.043516,-0.000000,-0.000000,-0.000000
314.076588,0.000000,-0.000000,-0.000000
314.109659,0.000000,-0.000000,0.000000
314.142730,0.000000,-0.000000,0.000000


==> anc/fig3/fig_a.csv <==
omega/t_0,T=0.1,T=0.5,T=1.0
0.000000,0.000152,0.007541,0.010393
0.033071,0.000156,0.007490,0.010386
0.066142,0.000161,0.007433,0.010375
0.099213,0.000166,0.007373,0.010362
0.132285,0.000173,0.007310,0.010348
0.165356,0.000180,0.007248,0.010334
0.198427,0.000187,0.007187,0.010322
0.231498,0.000194,0.007129,0.010314
0.264569,0.000202,0.007076,0.010309
0.297640,0.000209,0.007027,0.010310
0.330711,0.000217,0.006984,0.010316
0.363783,0.000224,0.006947,0.010329
0.396854,0.000231,0.006917,0.010350
0.429925,0.000237,0.006894,0.010378
0.462996,0.000243,0.006878,0.010414
0.496067,0.000248,0.006868,0.010459
0.529138,0.000252,0.006866,0.010514
0.562209,0.000254,0.006871,0.010578
0.595280,0.000256,0.006883,0.010652
0.628352,0.000256,0.006903,0.010738
0.661423,0.000255,0.006931,0.010838
0.694494,0.000253,0.006968,0.010952
0.727565,0.000250,0.007014,0.011082
0.760636,0.000246,0.007071,0.011232
0.793707,0.000240,0.007139,0.011402
0.826778,0.000234,0.007219,0.011595
0.859850,0.000228,0.007312,0.011812
0.892921,0.000221,0.007420,0.012055
0.925992,0.000213,0.007544,0.012325
0.959063,0.000206,0.007685,0.012623
0.992134,0.000198,0.007844,0.012950
1.025205,0.000191,0.008023,0.013306
1.058276,0.000184,0.008222,0.013692
1.091348,0.000177,0.008445,0.014107
1.124419,0.000170,0.008692,0.014552
1.157490,0.000164,0.008966,0.015027
1.190561,0.000158,0.009269,0.015532
1.223632,0.000153,0.009603,0.016067
1.256703,0.000149,0.009970,0.016634
1.289774,0.000145,0.010373,0.017233
1.322845,0.000142,0.010814,0.017864
1.355917,0.000140,0.011295,0.018527
1.388988,0.000138,0.011819,0.019224
1.422059,0.000138,0.012386,0.019952
1.455130,0.000138,0.013000,0.020712
1.488201,0.000140,0.013660,0.021502
1.521272,0.000142,0.014368,0.022322
1.554343,0.000146,0.015124,0.023168
1.587415,0.000151,0.015928,0.024039
1.620486,0.000157,0.016778,0.024931
1.653557,0.000165,0.017672,0.025841
1.686628,0.000175,0.018608,0.026766
1.719699,0.000186,0.019582,0.027702
1.752770,0.000200,0.020588,0.028643
1.785841,0.000216,0.021622,0.029586
1.818913,0.000235,0.022676,0.030527
1.851984,0.000257,0.023743,0.031459
1.885055,0.000282,0.024815,0.032377
1.918126,0.000310,0.025884,0.033277
1.951197,0.000343,0.026941,0.034153
1.984268,0.000380,0.027976,0.035000
2.017339,0.000422,0.028980,0.035811
2.050410,0.000469,0.029945,0.036582
2.083482,0.000522,0.030860,0.037307
2.116553,0.000582,0.031719,0.037982
2.149624,0.000647,0.032513,0.038602
2.182695,0.000721,0.033236,0.039164
2.215766,0.000802,0.033880,0.039665
2.248837,0.000892,0.034442,0.040102
2.281908,0.000990,0.034917,0.040473
2.314980,0.001099,0.035302,0.040778
2.348051,0.001218,0.035597,0.041015
2.381122,0.001349,0.035801,0.041185
2.414193,0.001491,0.035915,0.041288
2.447264,0.001645,0.035943,0.041327
2.480335,0.001812,0.035889,0.041302
2.513406,0.001991,0.035758,0.041217
2.546478,0.002184,0.035555,0.041073
2.579549,0.002389,0.035290,0.040875
2.612620,0.002607,0.034969,0.040626
2.645691,0.002837,0.034602,0.040329
2.678762,0.003079,0.034197,0.039990
2.711833,0.003331,0.033763,0.039611
2.744904,0.003592,0.033309,0.039199
2.777976,0.003862,0.032844,0.038758
2.811047,0.004138,0.032375,0.038292
2.844118,0.004420,0.031910,0.037806
2.877189,0.004704,0.031455,0.037304
2.910260,0.004990,0.031016,0.036792
2.943331,0.005275,0.030597,0.036272
2.976402,0.005558,0.030203,0.035749
3.009473,0.005837,0.029835,0.035226
3.042545,0.006112,0.029495,0.034707
3.075616,0.006381,0.029184,0.034194
3.108687,0.006646,0.028901,0.033689
3.141758,0.006906,0.028645,0.033195
3.174829,0.007162,0.028415,0.032714
3.207900,0.007418,0.028209,0.032246
3.240971,0.007675,0.028023,0.031792
3.274043,0.007937,0.027856,0.031354
3.307114,0.008207,0.027705,0.030931
3.340185,0.008491,0.027567,0.030524
3.373256,0.008791,0.027439,0.030134
3.406327,0.009113,0.027321,0.029759
3.439398,0.009461,0.027211,0.029400
3.472469,0.009836,0.027107,0.029057
3.505541,0.010243,0.027010,0.028730
3.538612,0.010681,0.026920,0.028417
3.571683,0.011150,0.026837,0.028119
3.604754,0.011650,0.026763,0.027836
3.637825,0.012177,0.026698,0.027566
3.670896,0.012728,0.026644,0.027309
3.703967,0.013298,0.026603,0.027066
3.737038,0.013881,0.026576,0.026834
3.770110,0.014471,0.026564,0.026615
3.803181,0.015063,0.026569,0.026407
3.836252,0.015653,0.026590,0.026210
3.869323,0.016234,0.026628,0.026023
3.902394,0.016805,0.026683,0.025846
3.935465,0.017364,0.026753,0.025680
3.968536,0.017912,0.026839,0.025523
4.001608,0.018449,0.026937,0.025375
4.034679,0.018979,0.027047,0.025237
4.067750,0.019507,0.027167,0.025107
4.100821,0.020037,0.027295,0.024987
4.133892,0.020576,0.027429,0.024875
4.166963,0.021130,0.027567,0.024772
4.200034,0.021703,0.027707,0.024677
4.233106,0.022302,0.027849,0.024590
4.266177,0.022928,0.027989,0.024510
4.299248,0.023584,0.028128,0.024437
4.332319,0.024270,0.028263,0.024369
4.365390,0.024985,0.028395,0.024307
4.398461,0.025725,0.028521,0.024250
4.431532,0.026484,0.028643,0.024196
4.464603,0.027258,0.028759,0.024146
4.497675,0.028039,0.028869,0.024098
4.530746,0.028819,0.028974,0.024053
4.563817,0.029591,0.029074,0.024010
4.596888,0.030348,0.029169,0.023968
4.629959,0.031086,0.029260,0.023928
4.663030,0.031799,0.029348,0.023889
4.696101,0.032488,0.029433,0.023851
4.729173,0.033151,0.029517,0.023815
4.762244,0.033793,0.029598,0.023781
4.795315,0.034417,0.029679,0.023748
4.828386,0.035029,0.029758,0.023715
4.861457,0.035638,0.029836,0.023684
4.894528,0.036249,0.029913,0.023653
4.927599,0.036871,0.029987,0.023622
4.960671,0.037508,0.030059,0.023590
4.993742,0.038166,0.030127,0.023558
5.026813,0.038847,0.030190,0.023525
5.059884,0.039550,0.030247,0.023490
5.092955,0.040275,0.030298,0.023454
5.126026,0.041017,0.030341,0.023416
5.159097,0.041771,0.030376,0.023377
5.192168,0.042530,0.030404,0.023337
5.225240,0.043287,0.030423,0.023297
5.258311,0.044034,0.030436,0.023256
5.291382,0.044765,0.030443,0.023216
5.324453,0.045473,0.030445,0.023176
5.357524,0.046153,0.030443,0.023137
5.390595,0.046803,0.030439,0.023098
5.423666,0.047420,0.030434,0.023061
5.456738,0.048006,0.030429,0.023024
5.489809,0.048563,0.030425,0.022986
5.522880,0.049096,0.030421,0.022949
5.555951,0.049611,0.030419,0.022911
5.589022,0.050114,0.030418,0.022871
5.622093,0.050612,0.030417,0.022830
5.655164,0.051113,0.030416,0.022788
5.688236,0.051620,0.030415,0.022743
5.721307,0.052137,0.030412,0.022697
5.754378,0.052667,0.030407,0.022649
5.787449,0.053206,0.030399,0.022600
5.820520,0.053752,0.030389,0.022551
5.853591,0.054300,0.030376,0.022501
5.886662,0.054843,0.030361,0.022451
5.919734,0.055373,0.030342,0.022401
5.952805,0.055884,0.030320,0.022352
5.985876,0.056369,0.030296,0.022303
6.018947,0.056824,0.030270,0.022255
6.052018,0.057245,0.030241,0.022207
6.085089,0.057631,0.030211,0.022158
6.118160,0.057982,0.030178,0.022108
6.151231,0.058301,0.030144,0.022057
6.184303,0.058591,0.030108,0.022004
6.217374,0.058857,0.030069,0.021949
6.250445,0.059102,0.030029,0.021891
6.283516,0.059333,0.029987,0.021831
6.316587,0.059553,0.029942,0.021769
6.349658,0.059768,0.029896,0.021705
6.382729,0.059982,0.029848,0.021641
6.415801,0.060195,0.029799,0.021575
6.448872,0.060411,0.029749,0.021511
6.481943,0.060627,0.029699,0.021447
6.515014,0.060841,0.029649,0.021384
6.548085,0.061050,0.029600,0.021322
6.581156,0.061248,0.029550,0.021262
6.614227,0.061430,0.029500,0.021203
6.647299,0.061590,0.029450,0.021144
6.680370,0.061721,0.029397,0.021085
6.713441,0.061821,0.029342,0.021025
6.746512,0.061886,0.029284,0.020964
6.779583,0.061917,0.029220,0.020900
6.812654,0.061916,0.029151,0.020835
6.845725,0.061887,0.029077,0.020767
6.878796,0.061834,0.028996,0.020697
6.911868,0.061764,0.028911,0.020626
6.944939,0.061681,0.028821,0.020553
6.978010,0.061590,0.028728,0.020479
7.011081,0.061495,0.028632,0.020406
7.044152,0.061398,0.028537,0.020333
7.077223,0.061297,0.028441,0.020262
7.110294,0.061193,0.028347,0.020192
7.143366,0.061083,0.028254,0.020124
7.176437,0.060964,0.028164,0.020058
7.209508,0.060833,0.028075,0.019993
7.242579,0.060688,0.027987,0.019929
7.275650,0.060525,0.027898,0.019864
7.308721,0.060342,0.027808,0.019799
7.341792,0.060139,0.027715,0.019733
7.374864,0.059913,0.027618,0.019664
7.407935,0.059665,0.027516,0.019592
7.441006,0.059394,0.027408,0.019517
7.474077,0.059102,0.027293,0.019439
7.507148,0.058789,0.027172,0.019359
7.540219,0.058459,0.027045,0.019277
7.573290,0.058115,0.026913,0.019193
7.606361,0.057759,0.026778,0.019110
7.639433,0.057396,0.026641,0.019027
7.672504,0.057028,0.026504,0.018945
7.705575,0.056658,0.026367,0.018865
7.738646,0.056288,0.026234,0.018787
7.771717,0.055917,0.026103,0.018711
7.804788,0.055543,0.025976,0.018637
7.837859,0.055165,0.025851,0.018563
7.870931,0.054779,0.025728,0.018489
7.904002,0.054381,0.025606,0.018414
7.937073,0.053970,0.025483,0.018338
7.970144,0.053542,0.025357,0.018260
8.003215,0.053098,0.025227,0.018178
8.036286,0.052637,0.025091,0.018094
8.069357,0.052161,0.024950,0.018007
8.102429,0.051672,0.024803,0.017917
8.135500,0.051174,0.024651,0.017826
8.168571,0.050668,0.024495,0.017733
8.201642,0.050159,0.024335,0.017640
8.234713,0.049646,0.024173,0.017547
8.267784,0.049131,0.024012,0.017456
8.300855,0.048615,0.023851,0.017366
8.333927,0.048098,0.023692,0.017278
8.366998,0.047578,0.023535,0.017192
8.400069,0.047057,0.023381,0.017108
8.433140,0.046532,0.023230,0.017026
8.466211,0.046005,0.023080,0.016944
8.499282,0.045474,0.022932,0.016862
8.532353,0.044940,0.022783,0.016779
8.565424,0.044402,0.022633,0.016695
8.598496,0.043860,0.022481,0.016608
8.631567,0.043313,0.022326,0.016519
8.664638,0.042760,0.022167,0.016428
8.697709,0.042202,0.022004,0.016334
8.730780,0.041639,0.021837,0.016237
8.763851,0.041070,0.021666,0.016140
8.796922,0.040497,0.021493,0.016042
8.829994,0.039922,0.021318,0.015945
8.863065,0.039346,0.021143,0.015848
8.896136,0.038771,0.020968,0.015753
8.929207,0.038199,0.020794,0.015660
8.962278,0.037632,0.020623,0.015569
8.995349,0.037069,0.020454,0.015480
9.028420,0.036511,0.020288,0.015393
9.061492,0.035956,0.020124,0.015306
9.094563,0.035404,0.019961,0.015219
9.127634,0.034853,0.019798,0.015132
9.160705,0.034302,0.019635,0.015044
9.193776,0.033749,0.019471,0.014955
9.226847,0.033195,0.019305,0.014863
9.259918,0.032640,0.019136,0.014770
9.292989,0.032085,0.018964,0.014674
9.326061,0.031531,0.018790,0.014578
9.359132,0.030978,0.018614,0.014479
9.392203,0.030428,0.018437,0.014381
9.425274,0.029883,0.018259,0.014282
9.458345,0.029342,0.018081,0.014184
9.491416,0.028806,0.017905,0.014087
9.524487,0.028275,0.017729,0.013991
9.557559,0.027749,0.017556,0.013897
9.590630,0.027228,0.017384,0.013805
9.623701,0.026711,0.017214,0.013714
9.656772,0.026199,0.017046,0.013624
9.689843,0.025691,0.016878,0.013535
9.722914,0.025189,0.016712,0.013446
9.755985,0.024691,0.016545,0.013356
9.789057,0.024198,0.016378,0.013265
9.822128,0.023710,0.016210,0.013174
9.855199,0.023227,0.016041,0.013080
9.888270,0.022748,0.015871,0.012986
9.921341,0.022272,0.015700,0.012890
9.954412,0.021801,0.015529,0.012792
9.987483,0.021333,0.015356,0.012695
10.020554,0.020869,0.015184,0.012597
10.053626,0.020411,0.015012,0.012500
10.086697,0.019958,0.014841,0.012404
10.119768,0.019512,0.014672,0.012309
10.152839,0.019072,0.014504,0.012215
10.185910,0.018640,0.014338,0.012122
10.218981,0.018216,0.014174,0.012031
10.252052,0.017799,0.014011,0.011941
10.285124,0.017389,0.013850,0.011851
10.318195,0.016986,0.013689,0.011762
10.351266,0.016588,0.013529,0.011672
10.384337,0.016195,0.013369,0.011582
10.417408,0.015806,0.013209,0.011492
10.450479,0.015422,0.013048,0.011400
10.483550,0.015043,0.012888,0.011308
10.516622,0.014669,0.012727,0.011215
10.549693,0.014301,0.012566,0.011122
10.582764,0.013939,0.012406,0.011028
10.615835,0.013583,0.012246,0.010934
10.648906,0.013235,0.012088,0.010841
10.681977,0.012893,0.011931,0.010748
10.715048,0.012558,0.011775,0.010655
10.748120,0.012230,0.011621,0.010564
10.781191,0.011908,0.011469,0.010474
10.814262,0.011593,0.011318,0.010385
10.847333,0.011283,0.011169,0.010296
10.880404,0.010979,0.011020,0.010209
10.913475,0.010680,0.010873,0.010122
10.946546,0.010388,0.010726,0.010035
10.979617,0.010101,0.010580,0.009949
11.012689,0.009820,0.010434,0.009862
11.045760,0.009544,0.010289,0.009774
11.078831,0.009274,0.010145,0.009687
11.111902,0.009010,0.010001,0.009599
11.144973,0.008751,0.009858,0.009510
11.178044,0.008497,0.009716,0.009422
11.211115,0.008249,0.009575,0.009333
11.244187,0.008006,0.009435,0.009245
11.277258,0.007769,0.009296,0.009157
11.310329,0.007537,0.009159,0.009071
11.343400,0.007310,0.009023,0.008985
11.376471,0.007090,0.008889,0.008899
11.409542,0.006874,0.008756,0.008815
11.442613,0.006665,0.008625,0.008732
11.475685,0.006461,0.008495,0.008649
11.508756,0.006262,0.008366,0.008566
11.541827,0.006067,0.008238,0.008484
11.574898,0.005877,0.008111,0.008403
11.607969,0.005691,0.007985,0.008321
11.641040,0.005510,0.007860,0.008240
11.674111,0.005333,0.007736,0.008158
11.707182,0.005160,0.007612,0.008077
11.740254,0.004991,0.007490,0.007995
11.773325,0.004827,0.007369,0.007914
11.806396,0.004668,0.007249,0.007833
11.839467,0.004513,0.007130,0.007752
11.872538,0.004363,0.007013,0.007672
11.905609,0.004217,0.006898,0.007592
11.938680,0.004075,0.006783,0.007513
11.971752,0.003938,0.006671,0.007434
12.004823,0.003804,0.006559,0.007356
12.037894,0.003674,0.006449,0.007280
12.070965,0.003547,0.006340,0.007203
12.104036,0.003424,0.006232,0.007128
12.137107,0.003304,0.006126,0.007053
12.170178,0.003187,0.006020,0.006978
12.203250,0.003074,0.005916,0.006904
12.236321,0.002965,0.005812,0.006829
12.269392,0.002858,0.005710,0.006755
12.302463,0.002755,0.005609,0.006682
12.335534,0.002656,0.005509,0.006608
12.368605,0.002559,0.005410,0.006535
12.401676,0.002465,0.005312,0.006462
12.434747,0.002374,0.005216,0.006389
12.467819,0.002286,0.005121,0.006317
12.500890,0.002201,0.005028,0.006246
12.533961,0.002119,0.004935,0.006175
12.567032,0.002039,0.004844,0.006105
12.600103,0.001962,0.004754,0.006035
12.633174,0.001887,0.004666,0.005966
12.666245,0.001815,0.004578,0.005898
12.699317,0.001745,0.004492,0.005830
12.732388,0.001678,0.004407,0.005763
12.765459,0.001613,0.004323,0.005696
12.798530,0.001550,0.004240,0.005630
12.831601,0.001489,0.004158,0.005564
12.864672,0.001430,0.004077,0.005498
12.897743,0.001373,0.003998,0.005433
12.930815,0.001318,0.003919,0.005368
12.963886,0.001265,0.003842,0.005304
12.996957,0.001214,0.003765,0.005240
13.030028,0.001165,0.003690,0.005176
13.063099,0.001117,0.003616,0.005113
13.096170,0.001072,0.003543,0.005051
13.129241,0.001028,0.003472,0.004989
13.162313,0.000985,0.003401,0.004927
13.195384,0.000944,0.003332,0.004866
13.228455,0.000905,0.003264,0.004806
13.261526,0.000867,0.003196,0.004746
13.294597,0.000831,0.003130,0.004687
13.327668,0.000795,0.003065,0.004628
13.360739,0.000761,0.003001,0.004570
13.393810,0.000729,0.002937,0.004513
13.426882,0.000697,0.002875,0.004455
13.459953,0.000667,0.002814,0.004399
13.493024,0.000638,0.002754,0.004342
13.526095,0.000610,0.002694,0.004286
13.559166,0.000584,0.002636,0.004230
13.592237,0.000558,0.002579,0.004175
13.625308,0.000534,0.002522,0.004121
13.658380,0.000510,0.002467,0.004066
13.691451,0.000487,0.002413,0.004013
13.724522,0.000465,0.002360,0.003960
13.757593,0.000445,0.002307,0.003907
13.790664,0.000424,0.002256,0.003855
13.823735,0.000405,0.002205,0.003803
13.856806,0.000387,0.002155,0.003752
13.889878,0.000369,0.002106,0.003702
13.922949,0.000352,0.002058,0.003652
13.956020,0.000336,0.002011,0.003602
13.989091,0.000320,0.001965,0.003553
14.022162,0.000305,0.001920,0.003504
14.055233,0.000291,0.001875,0.003456
14.088304,0.000278,0.001831,0.003408
14.121375,0.000264,0.001788,0.003361
14.154447,0.000252,0.001746,0.003314
14.187518,0.000240,0.001705,0.003268
14.220589,0.000229,0.001664,0.003222
14.253660,0.000218,0.001625,0.003176
14.286731,0.000207,0.001586,0.003131
14.319802,0.000197,0.001547,0.003087
14.352873,0.000188,0.001510,0.003042
14.385945,0.000179,0.001473,0.002999
14.419016,0.000170,0.001437,0.002956
14.452087,0.000162,0.001402,0.002913
14.485158,0.000154,0.001368,0.002871
14.518229,0.000146,0.001334,0.002829
14.551300,0.000139,0.001301,0.002788
14.584371,0.000132,0.001268,0.002747
14.617443,0.000125,0.001236,0.002706
14.650514,0.000119,0.001205,0.002666
14.683585,0.000113,0.001174,0.002627
14.716656,0.000107,0.001145,0.002587
14.749727,0.000102,0.001115,0.002549
14.782798,0.000097,0.001087,0.002510
14.815869,0.000092,0.001059,0.002472
14.848940,0.000087,0.001031,0.002435
14.882012,0.000083,0.001005,0.002398
14.915083,0.000079,0.000978,0.002361
14.948154,0.000075,0.000953,0.002325
14.981225,0.000071,0.000928,0.002289
15.014296,0.000067,0.000903,0.002254
15.047367,0.000063,0.000879,0.002219
15.080438,0.000060,0.000856,0.002184
15.113510,0.000057,0.000833,0.002150
15.146581,0.000054,0.000811,0.002116
15.179652,0.000051,0.000789,0.002083
15.212723,0.000048,0.000767,0.002050
15.245794,0.000046,0.000746,0.002018
15.278865,0.000043,0.000726,0.001985
15.311936,0.000041,0.000706,0.001954
15.345008,0.000039,0.000687,0.001922
15.378079,0.000037,0.000668,0.001891
15.411150,0.000035,0.000649,0.001861
15.444221,0.000033,0.000631,0.001830
15.477292,0.000031,0.000613,0.001801
15.510363,0.000029,0.000596,0.001771
15.543434,0.000028,0.000579,0.001742
15.576505,0.000026,0.000563,0.001713
15.609577,0.000025,0.000547,0.001685
15.642648,0.000024,0.000531,0.001657
15.675719,0.000022,0.000516,0.001629
15.708790,0.000021,0.000501,0.001602
15.741861,0.000020,0.000487,0.001575
15.774932,0.000019,0.000473,0.001549
15.808003,0.000018,0.000459,0.001523
15.841075,0.000017,0.000446,0.001497
15.874146,0.000016,0.000432,0.001471
15.907217,0.000015,0.000420,0.001446
15.940288,0.000014,0.000407,0.001421
15.973359,0.000013,0.000395,0.001397
16.006430,0.000012,0.000384,0.001373
16.039501,0.000012,0.000372,0.001349
16.072573,0.000011,0.000361,0.001325
16.105644,0.000010,0.000350,0.001302
16.138715,0.000010,0.000339,0.001279
16.171786,0.000009,0.000329,0.001257
16.204857,0.000009,0.000319,0.001235
16.237928,0.000008,0.000309,0.001213
16.270999,0.000008,0.000300,0.001191
16.304071,0.000007,0.000291,0.001170
16.337142,0.000007,0.000282,0.001149
16.370213,0.000006,0.000273,0.001129
16.403284,0.000006,0.000265,0.001108
16.436355,0.000006,0.000256,0.001088
16.469426,0.000005,0.000248,0.001068
16.502497,0.000005,0.000241,0.001049
16.535568,0.000005,0.000233,0.001030
16.568640,0.000004,0.000226,0.001011
16.601711,0.000004,0.000218,0.000992
16.634782,0.000004,0.000212,0.000974
16.667853,0.000004,0.000205,0.000956
16.700924,0.000003,0.000198,0.000938
16.733995,0.000003,0.000192,0.000921
16.767066,0.000003,0.000186,0.000904
16.800138,0.000003,0.000180,0.000887
16.833209,0.000003,0.000174,0.000870
16.866280,0.000003,0.000168,0.000854
16.899351,0.000002,0.000163,0.000837
16.932422,0.000002,0.000157,0.000822
16.965493,0.000002,0.000152,0.000806
16.998564,0.000002,0.000147,0.000791
17.031636,0.000002,0.000142,0.000775
17.064707,0.000002,0.000138,0.000760
17.097778,0.000002,0.000133,0.000746
17.130849,0.000002,0.000129,0.000731
17.163920,0.000001,0.000124,0.000717
17.196991,0.000001,0.000120,0.000703
17.230062,0.000001,0.000116,0.000689
17.263133,0.000001,0.000112,0.000676
17.296205,0.000001,0.000108,0.000663
17.329276,0.000001,0.000105,0.000650
17.362347,0.000001,0.000101,0.000637
17.395418,0.000001,0.000098,0.000624
17.428489,0.000001,0.000094,0.000612
17.461560,0.000001,0.000091,0.000600
17.494631,0.000001,0.000088,0.000588
17.527703,0.000001,0.000085,0.000576
17.560774,0.000001,0.000082,0.000564
17.593845,0.000001,0.000079,0.000553
17.626916,0.000001,0.000076,0.000542
17.659987,0.000001,0.000074,0.000531
17.693058,0.000000,0.000071,0.000520
17.726129,0.000000,0.000069,0.000509
17.759201,0.000000,0.000066,0.000499
17.792272,0.000000,0.000064,0.000488
17.825343,0.000000,0.000062,0.000478
17.858414,0.000000,0.000059,0.000468
17.891485,0.000000,0.000057,0.000459
17.924556,0.000000,0.000055,0.000449
17.957627,0.000000,0.000053,0.000440
17.990698,0.000000,0.000051,0.000431
18.023770,0.000000,0.000049,0.000422
18.056841,0.000000,0.000048,0.000413
18.089912,0.000000,0.000046,0.000404
18.122983,0.000000,0.000044,0.000396
18.156054,0.000000,0.000043,0.000387
18.189125,0.000000,0.000041,0.000379
18.222196,0.000000,0.000040,0.000371
18.255268,0.000000,0.000038,0.000363
18.288339,0.000000,0.000037,0.000355
18.321410,0.000000,0.000035,0.000348
18.354481,0.000000,0.000034,0.000340
18.387552,0.000000,0.000033,0.000333
18.420623,0.000000,0.000032,0.000325
18.453694,0.000000,0.000030,0.000318
18.486766,0.000000,0.000029,0.000311
18.519837,0.000000,0.000028,0.000305
18.552908,0.000000,0.000027,0.000298
18.585979,0.000000,0.000026,0.000291
18.619050,0.000000,0.000025,0.000285
18.652121,0.000000,0.000024,0.000279
18.685192,0.000000,0.000023,0.000273
18.718264,0.000000,0.000022,0.000266
18.751335,0.000000,0.000021,0.000261
18.784406,0.000000,0.000021,0.000255
18.817477,0.000000,0.000020,0.000249
18.850548,0.000000,0.000019,0.000243
18.883619,0.000000,0.000018,0.000238
18.916690,0.000000,0.000018,0.000233
18.949761,0.000000,0.000017,0.000227
18.982833,0.000000,0.000016,0.000222
19.015904,0.000000,0.000016,0.000217
19.048975,0.000000,0.000015,0.000212
19.082046,0.000000,0.000014,0.000207
19.115117,0.000000,0.000014,0.000203
19.148188,0.000000,0.000013,0.000198
19.181259,0.000000,0.000013,0.000193
19.214331,0.000000,0.000012,0.000189
19.247402,0.000000,0.000012,0.000185
19.280473,0.000000,0.000011,0.000180
19.313544,0.000000,0.000011,0.000176
19.346615,0.000000,0.000010,0.000172
19.379686,0.000000,0.000010,0.000168
19.412757,0.000000,0.000010,0.000164
19.445829,0.000000,0.000009,0.000160
19.478900,0.000000,0.000009,0.000156
19.511971,0.000000,0.000009,0.000153
19.545042,0.000000,0.000008,0.000149
19.578113,0.000000,0.000008,0.000146
19.611184,0.000000,0.000008,0.000142
19.644255,0.000000,0.000007,0.000139
19.677326,0.000000,0.000007,0.000135
19.710398,0.000000,0.000007,0.000132
19.743469,0.000000,0.000006,0.000129
19.776540,0.000000,0.000006,0.000126
19.809611,0.000000,0.000006,0.000123
19.842682,0.000000,0.000006,0.000120
19.875753,0.000000,0.000005,0.000117
19.908824,0.000000,0.000005,0.000114
19.941896,0.000000,0.000005,0.000111
19.974967,0.000000,0.000005,0.000109
20.008038,0.000000,0.000005,0.000106
20.041109,0.000000,0.000004,0.000103
20.074180,0.000000,0.000004,0.000101
20.107251,0.000000,0.000004,0.000098
20.140322,0.000000,0.000004,0.000096
20.173394,0.000000,0.000004,0.000093
20.206465,0.000000,0.000004,0.000091
20.239536,0.000000,0.000003,0.000089
20.272607,0.000000,0.000003,0.000087
20.305678,0.000000,0.000003,0.000084
20.338749,0.000000,0.000003,0.000082
20.371820,0.000000,0.000003,0.000080
20.404891,0.000000,0.000003,0.000078
20.437963,0.000000,0.000003,0.000076
20.471034,0.000000,0.000002,0.000074
20.504105,0.000000,0.000002,0.000072
20.537176,0.000000,0.000002,0.000071
20.570247,0.000000,0.000002,0.000069
20.603318,0.000000,0.000002,0.000067
20.636389,0.000000,0.000002,0.000065
20.669461,0.000000,0.000002,0.000064
20.702532,0.000000,0.000002,0.000062
20.735603,0.000000,0.000002,0.000060
20.768674,0.000000,0.000002,0.000059
20.801745,0.000000,0.000002,0.000057
20.834816,0.000000,0.000002,0.000056
20.867887,0.000000,0.000001,0.000054
20.900959,0.000000,0.000001,0.000053
20.934030,0.000000,0.000001,0.000052
20.967101,0.000000,0.000001,0.000050
21.000172,0.000000,0.000001,0.000049
21.033243,0.000000,0.000001,0.000048
21.066314,0.000000,0.000001,0.000046
21.099385,0.000000,0.000001,0.000045
21.132457,0.000000,0.000001,0.000044
21.165528,0.000000,0.000001,0.000043
21.198599,0.000000,0.000001,0.000042
21.231670,0.000000,0.000001,0.000040
21.264741,0.000000,0.000001,0.000039
21.297812,0.000000,0.000001,0.000038
21.330883,0.000000,0.000001,0.000037
21.363954,0.000000,0.000001,0.000036
21.397026,0.000000,0.000001,0.000035
21.430097,0.000000,0.000001,0.000034
21.463168,0.000000,0.000001,0.000033
21.496239,0.000000,0.000001,0.000033
21.529310,0.000000,0.000001,0.000032
21.562381,0.000000,0.000001,0.000031
21.595452,0.000000,0.000001,0.000030
21.628524,0.000000,0.000000,0.000029
21.661595,-0.000000,0.000000,0.000028
21.694666,-0.000000,0.000000,0.000027
21.727737,-0.000000,0.000000,0.000027
21.760808,-0.000000,0.000000,0.000026
21.793879,-0.000000,0.000000,0.000025
21.826950,-0.000000,0.000000,0.000025
21.860022,-0.000000,0.000000,0.000024
21.893093,-0.000000,0.000000,0.000023
21.926164,-0.000000,0.000000,0.000023
21.959235,-0.000000,0.000000,0.000022
21.992306,-0.000000,0.000000,0.000021
22.025377,-0.000000,0.000000,0.000021
22.058448,-0.000000,0.000000,0.000020
22.091519,-0.000000,0.000000,0.000020
22.124591,-0.000000,0.000000,0.000019
22.157662,-0.000000,0.000000,0.000018
22.190733,-0.000000,0.000000,0.000018
22.223804,-0.000000,0.000000,0.000017
22.256875,-0.000000,0.000000,0.000017
22.289946,-0.000000,0.000000,0.000016
22.323017,-0.000000,0.000000,0.000016
22.356089,-0.000000,0.000000,0.000015
22.389160,-0.000000,0.000000,0.000015
22.422231,-0.000000,0.000000,0.000015
22.455302,-0.000000,0.000000,0.000014
22.488373,-0.000000,0.000000,0.000014
22.521444,-0.000000,0.000000,0.000013
22.554515,-0.000000,0.000000,0.000013
22.587587,-0.000000,0.000000,0.000013
22.620658,-0.000000,0.000000,0.000012
22.653729,-0.000000,0.000000,0.000012
22.686800,-0.000000,0.000000,0.000011
22.719871,-0.000000,0.000000,0.000011
22.752942,-0.000000,0.000000,0.000011
22.786013,-0.000000,0.000000,0.000010
22.819084,-0.000000,0.000000,0.000010
22.852156,-0.000000,0.000000,0.000010
22.885227,-0.000000,0.000000,0.000010
22.918298,-0.000000,0.000000,0.000009
22.951369,-0.000000,0.000000,0.000009
22.984440,-0.000000,0.000000,0.000009
23.017511,-0.000000,0.000000,0.000008
23.050582,-0.000000,0.000000,0.000008
23.083654,-0.000000,0.000000,0.000008
23.116725,-0.000000,0.000000,0.000008
23.149796,-0.000000,0.000000,0.000007
23.182867,-0.000000,0.000000,0.000007
23.215938,-0.000000,0.000000,0.000007
23.249009,-0.000000,0.000000,0.000007
23.282080,-0.000000,0.000000,0.000007
23.315152,-0.000000,0.000000,0.000006
23.348223,-0.000000,0.000000,0.000006
23.381294,-0.000000,0.000000,0.000006
23.414365,-0.000000,0.000000,0.000006
23.447436,-0.000000,0.000000,0.000006
23.480507,-0.000000,0.000000,0.000005
23.513578,-0.000000,0.000000,0.000005
23.546650,-0.000000,0.000000,0.000005
23.579721,-0.000000,0.000000,0.000005
23.612792,0.000000,0.000000,0.000005
23.645863,0.000000,0.000000,0.000005
23.678934,0.000000,0.000000,0.000004
23.712005,0.000000,0.000000,0.000004
23.745076,0.000000,0.000000,0.000004
23.778147,0.000000,0.000000,0.000004
23.811219,0.000000,0.000000,0.000004
23.844290,0.000000,0.000000,0.000004
23.877361,0.000000,0.000000,0.000004
23.910432,0.000000,0.000000,0.000004
23.943503,0.000000,0.000000,0.000003
23.976574,0.000000,0.000000,0.000003
24.009645,0.000000,0.000000,0.000003
24.042717,0.000000,0.000000,0.000003
24.075788,0.000000,0.000000,0.000003
24.108859,0.000000,0.000000,0.000003
24.141930,0.000000,0.000000,0.000003
24.175001,0.000000,0.000000,0.000003
24.208072,0.000000,0.000000,0.000003
24.241143,0.000000,0.000000,0.000003
24.274215,0.000000,0.000000,0.000002
24.307286,0.000000,0.000000,0.000002
24.340357,0.000000,0.000000,0.000002
24.373428,0.000000,0.000000,0.000002
24.406499,0.000000,0.000000,0.000002
24.439570,0.000000,0.000000,0.000002
24.472641,0.000000,0.000000,0.000002
24.505712,0.000000,0.000000,0.000002
24.538784,0.000000,0.000000,0.000002
24.571855,0.000000,0.000000,0.000002
24.604926,0.000000,0.000000,0.000002
24.637997,0.000000,0.000000,0.000002
24.671068,0.000000,0.000000,0.000002
24.704139,0.000000,0.000000,0.000002
24.737210,0.000000,0.000000,0.000002
24.770282,0.000000,0.000000,0.000001
24.803353,0.000000,0.000000,0.000001
24.836424,0.000000,0.000000,0.000001
24.869495,0.000000,0.000000,0.000001
24.902566,0.000000,0.000000,0.000001
24.935637,0.000000,0.000000,0.000001
24.968708,0.000000,0.000000,0.000001
25.001780,0.000000,0.000000,0.000001
25.034851,0.000000,-0.000000,0.000001
25.067922,0.000000,-0.000000,0.000001
25.100993,0.000000,-0.000000,0.000001
25.134064,0.000000,-0.000000,0.000001
25.167135,0.000000,-0.000000,0.000001
25.200206,0.000000,-0.000000,0.000001
25.233277,0.000000,-0.000000,0.000001
25.266349,0.000000,-0.000000,0.000001
25.299420,0.000000,-0.000000,0.000001
25.332491,0.000000,-0.000000,0.000001
25.365562,0.000000,-0.000000,0.000001
25.398633,0.000000,-0.000000,0.000001
25.431704,0.000000,-0.000000,0.000001
25.464775,0.000000,-0.000000,0.000001
25.497847,0.000000,-0.000000,0.000001
25.530918,0.000000,-0.000000,0.000001
25.563989,0.000000,-0.000000,0.000001
25.597060,0.000000,-0.000000,0.000001
25.630131,0.000000,-0.000000,0.000001
25.663202,0.000000,-0.000000,0.000001
25.696273,0.000000,-0.000000,0.000001
25.729345,0.000000,-0.000000,0.000000
25.762416,0.000000,-0.000000,0.000000
25.795487,0.000000,-0.000000,0.000000
25.828558,0.000000,-0.000000,0.000000
25.861629,0.000000,-0.000000,0.000000
25.894700,0.000000,-0.000000,0.000000
25.927771,0.000000,-0.000000,0.000000
25.960842,0.000000,-0.000000,0.000000
25.993914,0.000000,-0.000000,0.000000
26.026985,0.000000,-0.000000,0.000000
26.060056,0.000000,-0.000000,0.000000
26.093127,0.000000,-0.000000,0.000000
26.126198,0.000000,-0.000000,0.000000
26.159269,0.000000,-0.000000,0.000000
26.192340,0.000000,-0.000000,0.000000
26.225412,0.000000,-0.000000,0.000000
26.258483,0.000000,-0.000000,0.000000
26.291554,0.000000,-0.000000,0.000000
26.324625,0.000000,-0.000000,0.000000
26.357696,0.000000,-0.000000,0.000000
26.390767,0.000000,-0.000000,0.000000
26.423838,0.000000,-0.000000,0.000000
26.456910,0.000000,-0.000000,0.000000
26.489981,0.000000,-0.000000,0.000000
26.523052,0.000000,-0.000000,0.000000
26.556123,0.000000,-0.000000,0.000000
26.589194,0.000000,-0.000000,0.000000
26.622265,0.000000,-0.000000,0.000000
26.655336,0.000000,-0.000000,0.000000
26.688408,0.000000,-0.000000,0.000000
26.721479,0.000000,-0.000000,0.000000
26.754550,0.000000,-0.000000,0.000000
26.787621,0.000000,-0.000000,0.000000
26.820692,0.000000,-0.000000,0.000000
26.853763,0.000000,-0.000000,0.000000
26.886834,0.000000,-0.000000,0.000000
26.919905,0.000000,-0.000000,0.000000
26.952977,0.000000,-0.000000,0.000000
26.986048,0.000000,-0.000000,0.000000
27.019119,0.000000,-0.000000,0.000000
27.052190,0.000000,-0.000000,0.000000
27.085261,0.000000,-0.000000,0.000000
27.118332,0.000000,-0.000000,0.000000
27.151403,0.000000,-0.000000,0.000000
27.184475,0.000000,-0.000000,0.000000
27.217546,0.000000,-0.000000,0.000000
27.250617,0.000000,-0.000000,0.000000
27.283688,0.000000,-0.000000,0.000000
27.316759,0.000000,-0.000000,0.000000
27.349830,0.000000,-0.000000,0.000000
27.382901,0.000000,-0.000000,0.000000
27.415973,0.000000,-0.000000,0.000000
27.449044,0.000000,-0.000000,0.000000
27.482115,0.000000,-0.000000,0.000000
27.515186,0.000000,-0.000000,0.000000
27.548257,0.000000,-0.000000,0.000000
27.581328,0.000000,-0.000000,0.000000
27.614399,0.000000,-0.000000,0.000000
27.647470,0.000000,-0.000000,0.000000
27.680542,0.000000,-0.000000,0.000000
27.713613,0.000000,-0.000000,0.000000
27.746684,0.000000,-0.000000,0.000000
27.779755,0.000000,-0.000000,0.000000
27.812826,0.000000,-0.000000,0.000000
27.845897,0.000000,-0.000000,0.000000
27.878968,0.000000,-0.000000,0.000000
27.912040,0.000000,-0.000000,0.000000
27.945111,0.000000,-0.000000,0.000000
27.978182,0.000000,-0.000000,0.000000
28.011253,0.000000,-0.000000,0.000000
28.044324,0.000000,-0.000000,0.000000
28.077395,0.000000,-0.000000,0.000000
28.110466,0.000000,-0.000000,0.000000
28.143538,0.000000,-0.000000,0.000000
28.176609,0.000000,-0.000000,0.000000
28.209680,0.000000,-0.000000,0.000000
28.242751,0.000000,-0.000000,0.000000
28.275822,0.000000,-0.000000,0.000000
28.308893,0.000000,-0.000000,0.000000
28.341964,0.000000,-0.000000,0.000000
28.375035,0.000000,-0.000000,0.000000
28.408107,0.000000,-0.000000,0.000000
28.441178,0.000000,-0.000000,0.000000
28.474249,0.000000,-0.000000,0.000000
28.507320,0.000000,-0.000000,0.000000
28.540391,0.000000,-0.000000,0.000000
28.573462,0.000000,-0.000000,0.000000
28.606533,0.000000,-0.000000,0.000000
28.639605,0.000000,-0.000000,0.000000
28.672676,0.000000,-0.000000,0.000000
28.705747,0.000000,-0.000000,0.000000
28.738818,0.000000,-0.000000,0.000000
28.771889,0.000000,-0.000000,0.000000
28.804960,0.000000,-0.000000,0.000000
28.838031,0.000000,-0.000000,0.000000
28.871103,0.000000,-0.000000,0.000000
28.904174,0.000000,-0.000000,0.000000
28.937245,0.000000,-0.000000,0.000000
28.970316,0.000000,-0.000000,0.000000
29.003387,0.000000,-0.000000,0.000000
29.036458,0.000000,-0.000000,0.000000
29.069529,0.000000,-0.000000,0.000000
29.102601,0.000000,-0.000000,0.000000
29.135672,0.000000,-0.000000,0.000000
29.168743,0.000000,-0.000000,0.000000
29.201814,0.000000,-0.000000,0.000000
29.234885,0.000000,-0.000000,0.000000
29.267956,0.000000,-0.000000,0.000000
29.301027,0.000000,-0.000000,0.000000
29.334098,0.000000,-0.000000,0.000000
29.367170,0.000000,-0.000000,-0.000000
29.400241,0.000000,-0.000000,-0.000000
29.433312,0.000000,-0.000000,-0.000000
29.466383,0.000000,-0.000000,-0.000000
29.499454,0.000000,-0.000000,-0.000000
29.532525,0.000000,-0.000000,-0.000000
29.565596,0.000000,-0.000000,-0.000000
29.598668,0.000000,-0.000000,-0.000000
29.631739,0.000000,-0.000000,-0.000000
29.664810,0.000000,-0.000000,-0.000000
29.697881,0.000000,-0.000000,-0.000000
29.730952,0.000000,-0.000000,-0.000000
29.764023,0.000000,-0.000000,-0.000000
29.797094,-0.000000,-0.000000,-0.000000
29.830166,0.000000,-0.000000,-0.000000
29.863237,0.000000,-0.000000,-0.000000
29.896308,0.000000,-0.000000,-0.000000
29.929379,0.000000,-0.000000,-0.000000
29.962450,0.000000,-0.000000,-0.000000
29.995521,0.000000,-0.000000,-0.000000
30.028592,0.000000,-0.000000,-0.000000
30.061663,0.000000,-0.000000,-0.000000
30.094735,-0.000000,-0.000000,-0.000000
30.127806,-0.000000,-0.000000,-0.000000
30.160877,-0.000000,-0.000000,-0.000000
30.193948,0.000000,-0.000000,-0.000000
30.227019,0.000000,-0.000000,-0.000000
30.260090,0.000000,-0.000000,-0.000000
30.293161,0.000000,-0.000000,-0.000000
30.326233,0.000000,-0.000000,-0.000000
30.359304,0.000000,-0.000000,-0.000000
30.392375,-0.000000,-0.000000,-0.000000
30.425446,-0.000000,-0.000000,-0.000000
30.458517,-0.000000,-0.000000,-0.000000
30.491588,-0.000000,-0.000000,-0.000000
30.524659,-0.000000,-0.000000,-0.000000
30.557731,0.000000,-0.000000,-0.000000
30.590802,0.000000,-0.000000,-0.000000
30.623873,0.000000,-0.000000,-0.000000
30.656944,0.000000,-0.000000,-0.000000
30.690015,-0.000000,-0.000000,-0.000000
30.723086,-0.000000,-0.000000,-0.000000
30.756157,-0.000000,-0.000000,-0.000000
30.789228,-0.000000,-0.000000,-0.000000
30.822300,-0.000000,-0.000000,-0.000000
30.855371,-0.000000,-0.000000,-0.000000
30.888442,-0.000000,-0.000000,-0.000000
30.921513,0.000000,-0.000000,-0.000000
30.954584,0.000000,-0.000000,-0.000000
30.987655,0.000000,-0.000000,-0.000000
31.020726,-0.000000,-0.000000,-0.000000
31.053798,-0.000000,-0.000000,-0.000000
31.086869,-0.000000,-0.000000,-0.000000
31.119940,-0.000000,-0.000000,-0.000000
31.153011,-0.000000,-0.000000,-0.000000
31.186082,-0.000000,-0.000000,-0.000000
31.219153,-0.000000,-0.000000,-0.000000
31.252224,0.000000,-0.000000,-0.000000
31.285296,0.000000,-0.000000,-0.000000
31.318367,0.000000,-0.000000,-0.000000
31.351438,-0.000000,-0.000000,-0.000000
31.384509,-0.000000,-0.000000,-0.000000
31.417580,-0.000000,-0.000000,-0.000000
31.450651,-0.000000,-0.000000,-0.000000
31.483722,-0.000000,-0.000000,-0.000000
31.516794,-0.000000,-0.000000,-0.000000
31.549865,-0.000000,-0.000000,-0.000000
31.582936,0.000000,-0.000000,-0.000000
31.616007,0.000000,-0.000000,-0.000000
31.649078,-0.000000,-0.000000,-0.000000
31.682149,-0.000000,-0.000000,-0.000000
31.715220,-0.000000,-0.000000,-0.000000
31.748291,-0.000000,-0.000000,-0.000000
31.781363,-0.000000,-0.000000,-0.000000
31.814434,-0.000000,-0.000000,-0.000000
31.847505,-0.000000,-0.000000,-0.000000
31.880576,-0.000000,-0.000000,-0.000000
31.913647,-0.000000,-0.000000,-0.000000
31.946718,-0.000000,-0.000000,-0.000000
31.979789,-0.000000,-0.000000,-0.000000
32.012861,-0.000000,-0.000000,-0.000000
32.045932,-0.000000,-0.000000,-0.000000
32.079003,-0.000000,-0.000000,-0.000000
32.112074,-0.000000,-0.000000,-0.000000
32.145145,-0.000000,-0.000000,-0.000000
32.178216,-0.000000,-0.000000,-0.000000
32.211287,-0.000000,-0.000000,-0.000000
32.244359,-0.000000,-0.000000,-0.000000
32.277430,-0.000000,-0.000000,-0.000000
32.310501,-0.000000,-0.000000,-0.000000
32.343572,-0.000000,-0.000000,-0.000000
32.376643,-0.000000,-0.000000,-0.000000
32.409714,-0.000000,-0.000000,-0.000000
32.442785,-0.000000,-0.000000,-0.000000
32.475856,-0.000000,-0.000000,-0.000000
32.508928,-0.000000,-0.000000,-0.000000
32.541999,-0.000000,-0.000000,-0.000000
32.575070,-0.000000,-0.000000,-0.000000
32.608141,-0.000000,-0.000000,-0.000000
32.641212,-0.000000,-0.000000,-0.000000
32.674283,-0.000000,-0.000000,-0.000000
32.707354,-0.000000,-0.000000,-0.000000
32.740426,-0.000000,-0.000000,-0.000000
32.773497,-0.000000,-0.000000,-0.000000
32.806568,-0.000000,-0.000000,-0.000000
32.839639,-0.000000,-0.000000,-0.000000
32.872710,-0.000000,-0.000000,-0.000000
32.905781,-0.000000,-0.000000,-0.000000
32.938852,-0.000000,-0.000000,-0.000000
32.971924,-0.000000,-0.000000,-0.000000
33.004995,-0.000000,-0.000000,-0.000000
33.038066,-0.000000,-0.000000,-0.000000
33.071137,-0.000000,-0.000000,-0.000000
33.104208,-0.000000,-0.000000,-0.000000
33.137279,-0.000000,-0.000000,-0.000000
33.170350,-0.000000,-0.000000,-0.000000
33.203421,-0.000000,-0.000000,-0.000000
33.236493,-0.000000,-0.000000,-0.000000
33.269564,-0.000000,-0.000000,-0.000000
33.302635,-0.000000,-0.000000,-0.000000
33.335706,-0.000000,-0.000000,-0.000000
33.368777,-0.000000,-0.000000,-0.000000
33.401848,-0.000000,-0.000000,-0.000000
33.434919,-0.000000,-0.000000,-0.000000
33.467991,-0.000000,-0.000000,-0.000000
33.501062,-0.000000,-0.000000,-0.000000
33.534133,-0.000000,-0.000000,-0.000000
33.567204,-0.000000,-0.000000,-0.000000
33.600275,-0.000000,-0.000000,-0.000000
33.633346,-0.000000,-0.000000,-0.000000
33.666417,-0.000000,-0.000000,-0.000000
33.699489,-0.000000,-0.000000,-0.000000
33.732560,-0.000000,-0.000000,-0.000000
33.765631,-0.000000,-0.000000,-0.000000
33.798702,-0.000000,-0.000000,-0.000000
33.831773,-0.000000,-0.000000,-0.000000
33.864844,-0.000000,-0.000000,-0.000000
33.897915,-0.000000,-0.000000,-0.000000
33.930987,-0.000000,-0.000000,-0.000000
33.964058,-0.000000,-0.000000,-0.000000
33.997129,-0.000000,-0.000000,-0.000000
34.030200,-0.000000,-0.000000,-0.000000
34.063271,-0.000000,-0.000000,-0.000000
34.096342,-0.000000,0.000000,-0.000000
34.129413,-0.000000,0.000000,-0.000000
34.162484,-0.000000,0.000000,-0.000000
34.195556,-0.000000,0.000000,-0.000000
34.228627,-0.000000,0.000000,-0.000000
34.261698,-0.000000,0.000000,-0.000000
34.294769,-0.000000,0.000000,-0.000000
34.327840,-0.000000,0.000000,-0.000000
34.360911,-0.000000,0.000000,-0.000000
34.393982,-0.000000,0.000000,-0.000000
34.427054,-0.000000,0.000000,-0.000000
34.460125,-0.000000,0.000000,-0.000000
34.493196,-0.000000,0.000000,-0.000000
34.526267,-0.000000,0.000000,-0.000000
34.559338,-0.000000,0.000000,-0.000000
34.592409,-0.000000,0.000000,-0.000000
34.625480,-0.000000,0.000000,-0.000000
34.658552,-0.000000,0.000000,-0.000000
34.691623,-0.000000,0.000000,-0.000000
34.724694,-0.000000,0.000000,-0.000000
34.757765,-0.000000,0.000000,-0.000000
34.790836,-0.000000,0.000000,-0.000000
34.823907,-0.000000,0.000000,-0.000000
34.856978,-0.000000,0.000000,-0.000000
34.890049,-0.000000,0.000000,-0.000000
34.923121,-0.000000,0.000000,-0.000000
34.956192,-0.000000,0.000000,-0.000000
34.989263,-0.000000,0.000000,-0.000000
35.022334,-0.000000,0.000000,-0.000000
35.055405,-0.000000,0.000000,-0.000000
35.088476,-0.000000,0.000000,-0.000000
35.121547,-0.000000,0.000000,-0.000000
35.154619,-0.000000,0.000000,-0.000000
35.187690,-0.000000,0.000000,-0.000000
35.220761,-0.000000,0.000000,-0.000000
35.253832,-0.000000,0.000000,-0.000000
35.286903,-0.000000,0.000000,-0.000000
35.319974,-0.000000,0.000000,-0.000000
35.353045,-0.000000,0.000000,-0.000000
35.386117,-0.000000,0.000000,-0.000000
35.419188,-0.000000,0.000000,-0.000000
35.452259,-0.000000,0.000000,-0.000000
35.485330,-0.000000,0.000000,-0.000000
35.518401,-0.000000,0.000000,-0.000000
35.551472,-0.000000,0.000000,-0.000000
35.584543,-0.000000,0.000000,-0.000000
35.617614,-0.000000,0.000000,-0.000000
35.650686,-0.000000,0.000000,-0.000000
35.683757,-0.000000,0.000000,-0.000000
35.716828,-0.000000,0.000000,-0.000000
35.749899,-0.000000,0.000000,-0.000000
35.782970,-0.000000,0.000000,-0.000000
35.816041,-0.000000,0.000000,-0.000000
35.849112,-0.000000,0.000000,-0.000000
35.882184,-0.000000,0.000000,-0.000000
35.915255,-0.000000,0.000000,-0.000000
35.948326,-0.000000,0.000000,-0.000000
35.981397,-0.000000,0.000000,-0.000000
36.014468,-0.000000,0.000000,-0.000000
36.047539,-0.000000,0.000000,-0.000000
36.080610,-0.000000,0.000000,-0.000000
36.113682,-0.000000,0.000000,-0.000000
36.146753,-0.000000,0.000000,-0.000000
36.179824,-0.000000,0.000000,-0.000000
36.212895,-0.000000,0.000000,-0.000000
36.245966,-0.000000,0.000000,-0.000000
36.279037,-0.000000,-0.000000,-0.000000
36.312108,-0.000000,-0.000000,-0.000000
36.345179,-0.000000,-0.000000,-0.000000
36.378251,-0.000000,-0.000000,-0.000000
36.411322,-0.000000,-0.000000,-0.000000
36.444393,-0.000000,-0.000000,-0.000000
36.477464,-0.000000,-0.000000,-0.000000
36.510535,-0.000000,-0.000000,-0.000000
36.543606,-0.000000,-0.000000,-0.000000
36.576677,-0.000000,-0.000000,-0.000000
36.609749,-0.000000,-0.000000,-0.000000
36.642820,-0.000000,-0.000000,-0.000000
36.675891,-0.000000,-0.000000,-0.000000
36.708962,-0.000000,-0.000000,-0.000000
36.742033,-0.000000,-0.000000,-0.000000
36.775104,-0.000000,-0.000000,-0.000000
36.808175,-0.000000,-0.000000,-0.000000
36.841247,-0.000000,-0.000000,-0.000000
36.874318,-0.000000,-0.000000,-0.000000
36.907389,-0.000000,-0.000000,-0.000000
36.940460,-0.000000,-0.000000,-0.000000
36.973531,-0.000000,-0.000000,-0.000000
37.006602,-0.000000,-0.000000,-0.000000
37.039673,-0.000000,-0.000000,-0.000000
37.072745,-0.000000,-0.000000,-0.000000
37.105816,-0.000000,-0.000000,-0.000000
37.138887,-0.000000,-0.000000,-0.000000
37.171958,-0.000000,-0.000000,-0.000000
37.205029,-0.000000,-0.000000,-0.000000
37.238100,-0.000000,-0.000000,-0.000000
37.271171,-0.000000,-0.000000,-0.000000
37.304242,-0.000000,-0.000000,-0.000000
37.337314,-0.000000,-0.000000,-0.000000
37.370385,-0.000000,0.000000,-0.000000
37.403456,-0.000000,0.000000,-0.000000
37.436527,-0.000000,0.000000,-0.000000
37.469598,-0.000000,0.000000,-0.000000
37.502669,-0.000000,0.000000,-0.000000
37.535740,-0.000000,0.000000,-0.000000
37.568812,-0.000000,0.000000,-0.000000
37.601883,-0.000000,0.000000,-0.000000
37.634954,-0.000000,0.000000,-0.000000
37.668025,-0.000000,0.000000,-0.000000
37.701096,-0.000000,0.000000,-0.000000
37.734167,-0.000000,0.000000,-0.000000
37.767238,-0.000000,0.000000,-0.000000
37.800310,-0.000000,0.000000,-0.000000
37.833381,-0.000000,0.000000,-0.000000
37.866452,-0.000000,0.000000,-0.000000
37.899523,-0.000000,0.000000,-0.000000
37.932594,-0.000000,0.000000,-0.000000
37.965665,-0.000000,0.000000,-0.000000
37.998736,-0.000000,0.000000,-0.000000
38.031807,-0.000000,0.000000,-0.000000
38.064879,-0.000000,0.000000,-0.000000
38.097950,-0.000000,0.000000,-0.000000
38.131021,-0.000000,0.000000,-0.000000
38.164092,-0.000000,0.000000,-0.000000
38.197163,-0.000000,0.000000,-0.000000
38.230234,-0.000000,0.000000,-0.000000
38.263305,-0.000000,0.000000,-0.000000
38.296377,-0.000000,0.000000,-0.000000
38.329448,-0.000000,0.000000,-0.000000
38.362519,-0.000000,0.000000,-0.000000
38.395590,-0.000000,0.000000,-0.000000
38.428661,-0.000000,0.000000,-0.000000
38.461732,-0.000000,0.000000,-0.000000
38.494803,-0.000000,0.000000,-0.000000
38.527875,-0.000000,0.000000,-0.000000
38.560946,-0.000000,0.000000,-0.000000
38.594017,-0.000000,0.000000,-0.000000
38.627088,-0.000000,0.000000,-0.000000
38.660159,-0.000000,0.000000,-0.000000
38.693230,-0.000000,0.000000,-0.000000
38.726301,-0.000000,0.000000,-0.000000
38.759372,-0.000000,0.000000,-0.000000
38.792444,-0.000000,0.000000,-0.000000
38.825515,-0.000000,0.000000,-0.000000
38.858586,-0.000000,0.000000,-0.000000
38.891657,-0.000000,0.000000,-0.000000
38.924728,-0.000000,0.000000,-0.000000
38.957799,-0.000000,0.000000,-0.000000
38.990870,-0.000000,0.000000,-0.000000
39.023942,-0.000000,0.000000,-0.000000
39.057013,-0.000000,0.000000,-0.000000
39.090084,-0.000000,0.000000,-0.000000
39.123155,-0.000000,0.000000,-0.000000
39.156226,-0.000000,0.000000,-0.000000
39.189297,-0.000000,0.000000,-0.000000
39.222368,-0.000000,0.000000,-0.000000
39.255440,-0.000000,0.000000,-0.000000
39.288511,-0.000000,0.000000,-0.000000
39.321582,-0.000000,0.000000,-0.000000
39.354653,-0.000000,0.000000,-0.000000
39.387724,-0.000000,0.000000,-0.000000
39.420795,-0.000000,0.000000,-0.000000
39.453866,-0.000000,0.000000,-0.000000
39.486938,-0.000000,0.000000,-0.000000
39.520009,-0.000000,0.000000,-0.000000
39.553080,-0.000000,0.000000,-0.000000
39.586151,-0.000000,0.000000,-0.000000
39.619222,-0.000000,0.000000,-0.000000
39.652293,-0.000000,0.000000,-0.000000
39.685364,-0.000000,0.000000,-0.000000
39.718435,-0.000000,0.000000,-0.000000
39.751507,-0.000000,0.000000,-0.000000
39.784578,-0.000000,0.000000,-0.000000
39.817649,-0.000000,0.000000,-0.000000
39.850720,-0.000000,0.000000,-0.000000
39.883791,-0.000000,0.000000,-0.000000
39.916862,-0.000000,0.000000,-0.000000
39.949933,-0.000000,0.000000,-0.000000
39.983005,-0.000000,0.000000,-0.000000
40.016076,-0.000000,0.000000,-0.000000
40.049147,-0.000000,0.000000,-0.000000
40.082218,-0.000000,0.000000,-0.000000
40.115289,-0.000000,0.000000,-0.000000
40.148360,-0.000000,0.000000,-0.000000
40.181431,-0.000000,0.000000,-0.000000
40.214503,-0.000000,0.000000,-0.000000
40.247574,-0.000000,0.000000,-0.000000
40.280645,-0.000000,0.000000,-0.000000
40.313716,-0.000000,0.000000,-0.000000
40.346787,-0.000000,0.000000,-0.000000
40.379858,-0.000000,0.000000,-0.000000
40.412929,-0.000000,0.000000,-0.000000
40.446000,-0.000000,0.000000,-0.000000
40.479072,-0.000000,0.000000,-0.000000
40.512143,-0.000000,0.000000,-0.000000
40.545214,-0.000000,0.000000,-0.000000
40.578285,-0.000000,0.000000,-0.000000
40.611356,-0.000000,0.000000,-0.000000
40.644427,-0.000000,0.000000,-0.000000
40.677498,-0.000000,0.000000,-0.000000
40.710570,-0.000000,0.000000,-0.000000
40.743641,-0.000000,0.000000,-0.000000
40.776712,-0.000000,0.000000,-0.000000
40.809783,-0.000000,0.000000,-0.000000
40.842854,-0.000000,0.000000,-0.000000
40.875925,-0.000000,0.000000,-0.000000
40.908996,-0.000000,0.000000,-0.000000
40.942068,-0.000000,0.000000,-0.000000
40.975139,-0.000000,0.000000,-0.000000
41.008210,-0.000000,0.000000,-0.000000
41.041281,-0.000000,0.000000,-0.000000
41.074352,-0.000000,0.000000,-0.000000
41.107423,-0.000000,0.000000,-0.000000
41.140494,-0.000000,0.000000,-0.000000
41.173565,-0.000000,0.000000,-0.000000
41.206637,-0.000000,0.000000,-0.000000
41.239708,-0.000000,0.000000,-0.000000
41.272779,-0.000000,0.000000,-0.000000
41.305850,-0.000000,0.000000,-0.000000
41.338921,-0.000000,0.000000,-0.000000
41.371992,-0.000000,0.000000,-0.000000
41.405063,-0.000000,0.000000,-0.000000
41.438135,-0.000000,0.000000,-0.000000
41.471206,-0.000000,0.000000,-0.000000
41.504277,-0.000000,0.000000,-0.000000
41.537348,-0.000000,0.000000,-0.000000
41.570419,-0.000000,0.000000,-0.000000
41.603490,-0.000000,0.000000,-0.000000
41.636561,-0.000000,0.000000,-0.000000
41.669633,-0.000000,0.000000,-0.000000
41.702704,-0.000000,0.000000,-0.000000
41.735775,-0.000000,0.000000,-0.000000
41.768846,-0.000000,0.000000,-0.000000
41.801917,-0.000000,0.000000,-0.000000
41.834988,-0.000000,0.000000,-0.000000
41.868059,-0.000000,0.000000,-0.000000
41.901131,-0.000000,0.000000,-0.000000
41.934202,-0.000000,0.000000,-0.000000
41.967273,-0.000000,0.000000,-0.000000
42.000344,-0.000000,0.000000,-0.000000
42.033415,-0.000000,0.000000,-0.000000
42.066486,-0.000000,0.000000,-0.000000
42.099557,-0.000000,0.000000,-0.000000
42.132628,-0.000000,0.000000,-0.000000
42.165700,-0.000000,0.000000,-0.000000
42.198771,-0.000000,0.000000,-0.000000
42.231842,-0.000000,0.000000,-0.000000
42.264913,-0.000000,0.000000,-0.000000
42.297984,-0.000000,0.000000,-0.000000
42.331055,-0.000000,0.000000,-0.000000
42.364126,-0.000000,0.000000,-0.000000
42.397198,-0.000000,0.000000,-0.000000
42.430269,-0.000000,0.000000,-0.000000
42.463340,-0.000000,0.000000,-0.000000
42.496411,-0.000000,0.000000,-0.000000
42.529482,-0.000000,0.000000,-0.000000
42.562553,-0.000000,0.000000,-0.000000
42.595624,-0.000000,0.000000,-0.000000
42.628696,-0.000000,0.000000,-0.000000
42.661767,-0.000000,0.000000,-0.000000
42.694838,-0.000000,0.000000,-0.000000
42.727909,-0.000000,0.000000,-0.000000
42.760980,-0.000000,0.000000,-0.000000
42.794051,-0.000000,0.000000,-0.000000
42.827122,-0.000000,0.000000,-0.000000
42.860193,0.000000,0.000000,-0.000000
42.893265,-0.000000,0.000000,-0.000000
42.926336,-0.000000,0.000000,-0.000000
42.959407,-0.000000,0.000000,-0.000000
42.992478,-0.000000,0.000000,-0.000000
43.025549,-0.000000,0.000000,-0.000000
43.058620,-0.000000,0.000000,-0.000000
43.091691,-0.000000,0.000000,-0.000000
43.124763,-0.000000,0.000000,-0.000000
43.157834,-0.000000,0.000000,-0.000000
43.190905,0.000000,0.000000,-0.000000
43.223976,-0.000000,0.000000,-0.000000
43.257047,-0.000000,0.000000,-0.000000
43.290118,-0.000000,0.000000,-0.000000
43.323189,-0.000000,0.000000,-0.000000
43.356261,-0.000000,0.000000,-0.000000
43.389332,-0.000000,0.000000,-0.000000
43.422403,-0.000000,0.000000,-0.000000
43.455474,-0.000000,0.000000,-0.000000
43.488545,0.000000,0.000000,-0.000000
43.521616,0.000000,0.000000,-0.000000
43.554687,0.000000,0.000000,-0.000000
43.587758,-0.000000,0.000000,-0.000000
43.620830,-0.000000,0.000000,-0.000000
43.653901,-0.000000,0.000000,-0.000000
43.686972,-0.000000,0.000000,-0.000000
43.720043,-0.000000,0.000000,-0.000000
43.753114,-0.000000,0.000000,-0.000000
43.786185,-0.000000,0.000000,-0.000000
43.819256,0.000000,0.000000,-0.000000
43.852328,0.000000,0.000000,-0.000000
43.885399,0.000000,0.000000,-0.000000
43.918470,-0.000000,0.000000,-0.000000
43.951541,-0.000000,0.000000,-0.000000
43.984612,-0.000000,0.000000,-0.000000
44.017683,-0.000000,0.000000,-0.000000
44.050754,-0.000000,0.000000,-0.000000
44.083826,-0.000000,0.000000,-0.000000
44.116897,-0.000000,0.000000,-0.000000
44.149968,0.000000,0.000000,-0.000000
44.183039,0.000000,0.000000,-0.000000
44.216110,0.000000,0.000000,-0.000000
44.249181,-0.000000,0.000000,-0.000000
44.282252,-0.000000,0.000000,-0.000000
44.315323,-0.000000,0.000000,-0.000000
44.348395,-0.000000,0.000000,-0.000000
44.381466,-0.000000,0.000000,-0.000000
44.414537,-0.000000,0.000000,-0.000000
44.447608,-0.000000,0.000000,-0.000000
44.480679,0.000000,0.000000,-0.000000
44.513750,0.000000,0.000000,-0.000000
44.546821,0.000000,0.000000,-0.000000
44.579893,-0.000000,0.000000,-0.000000
44.612964,-0.000000,0.000000,-0.000000
44.646035,-0.000000,0.000000,-0.000000
44.679106,-0.000000,0.000000,-0.000000
44.712177,-0.000000,0.000000,-0.000000
44.745248,-0.000000,0.000000,-0.000000
44.778319,-0.000000,0.000000,-0.000000
44.811391,0.000000,0.000000,-0.000000
44.844462,0.000000,0.000000,-0.000000
44.877533,0.000000,0.000000,-0.000000
44.910604,-0.000000,0.000000,-0.000000
44.943675,-0.000000,0.000000,-0.000000
44.976746,-0.000000,0.000000,-0.000000
45.009817,-0.000000,0.000000,-0.000000
45.042889,-0.000000,0.000000,-0.000000
45.075960,-0.000000,0.000000,-0.000000
45.109031,-0.000000,0.000000,-0.000000
45.142102,0.000000,0.000000,-0.000000
45.175173,0.000000,0.000000,-0.000000
45.208244,0.000000,0.000000,-0.000000
45.241315,-0.000000,0.000000,-0.000000
45.274386,-0.000000,0.000000,-0.000000
45.307458,-0.000000,0.000000,-0.000000
45.340529,-0.000000,0.000000,-0.000000
45.373600,-0.000000,0.000000,-0.000000
45.406671,-0.000000,0.000000,-0.000000
45.439742,-0.000000,0.000000,-0.000000
45.472813,0.000000,0.000000,-0.000000
45.505884,0.000000,0.000000,-0.000000
45.538956,0.000000,0.000000,-0.000000
45.572027,-0.000000,0.000000,-0.000000
45.605098,-0.000000,0.000000,-0.000000
45.638169,-0.000000,0.000000,-0.000000
45.671240,-0.000000,0.000000,-0.000000
45.704311,-0.000000,0.000000,-0.000000
45.737382,-0.000000,0.000000,-0.000000
45.770454,-0.000000,0.000000,-0.000000
45.803525,0.000000,0.000000,-0.000000
45.836596,0.000000,0.000000,-0.000000
45.869667,0.000000,0.000000,-0.000000
45.902738,-0.000000,0.000000,-0.000000
45.935809,-0.000000,0.000000,-0.000000
45.968880,-0.000000,0.000000,-0.000000
46.001951,-0.000000,0.000000,-0.000000
46.035023,-0.000000,0.000000,-0.000000
46.068094,-0.000000,0.000000,-0.000000
46.101165,-0.000000,0.000000,-0.000000
46.134236,0.000000,0.000000,-0.000000
46.167307,0.000000,0.000000,-0.000000
46.200378,0.000000,-0.000000,-0.000000
46.233449,-0.000000,-0.000000,-0.000000
46.266521,-0.000000,-0.000000,-0.000000
46.299592,-0.000000,-0.000000,-0.000000
46.332663,-0.000000,-0.000000,-0.000000
46.365734,-0.000000,-0.000000,-0.000000
46.398805,-0.000000,-0.000000,-0.000000
46.431876,-0.000000,-0.000000,-0.000000
46.464947,0.000000,-0.000000,-0.000000
46.498019,0.000000,-0.000000,-0.000000
46.531090,0.000000,-0.000000,-0.000000
46.564161,-0.000000,-0.000000,-0.000000
46.597232,-0.000000,-0.000000,-0.000000
46.630303,-0.000000,-0.000000,-0.000000
46.663374,-0.000000,-0.000000,-0.000000
46.696445,-0.000000,-0.000000,-0.000000
46.729516,-0.000000,-0.000000,-0.000000
46.762588,-0.000000,-0.000000,-0.000000
46.795659,0.000000,-0.000000,-0.000000
46.828730,0.000000,-0.000000,-0.000000
46.861801,0.000000,-0.000000,-0.000000
46.894872,-0.000000,-0.000000,-0.000000
46.927943,-0.000000,-0.000000,-0.000000
46.961014,-0.000000,-0.000000,-0.000000
46.994086,-0.000000,-0.000000,-0.000000
47.027157,-0.000000,-0.000000,-0.000000
47.060228,-0.000000,-0.000000,-0.000000
47.093299,-0.000000,-0.000000,-0.000000
47.126370,0.000000,-0.000000,-0.000000
47.159441,0.000000,-0.000000,-0.000000
47.192512,0.000000,-0.000000,-0.000000
47.225584,-0.000000,-0.000000,-0.000000
47.258655,-0.000000,-0.000000,-0.000000
47.291726,-0.000000,-0.000000,-0.000000
47.324797,-0.000000,-0.000000,-0.000000
47.357868,-0.000000,-0.000000,-0.000000
47.390939,-0.000000,-0.000000,-0.000000
47.424010,-0.000000,-0.000000,-0.000000
47.457082,0.000000,-0.000000,-0.000000
47.490153,0.000000,-0.000000,-0.000000
47.523224,0.000000,-0.000000,-0.000000
47.556295,-0.000000,-0.000000,-0.000000
47.589366,-0.000000,-0.000000,-0.000000
47.622437,-0.000000,-0.000000,-0.000000
47.655508,-0.000000,-0.000000,-0.000000
47.688579,-0.000000,-0.000000,-0.000000
47.721651,-0.000000,-0.000000,-0.000000
47.754722,-0.000000,-0.000000,-0.000000
47.787793,0.000000,-0.000000,-0.000000
47.820864,0.000000,-0.000000,-0.000000
47.853935,0.000000,-0.000000,-0.000000
47.887006,-0.000000,-0.000000,-0.000000
47.920077,-0.000000,-0.000000,-0.000000
47.953149,-0.000000,-0.000000,-0.000000
47.986220,-0.000000,-0.000000,-0.000000
48.019291,-0.000000,-0.000000,-0.000000
48.052362,-0.000000,-0.000000,-0.000000
48.085433,-0.000000,-0.000000,-0.000000
48.118504,0.000000,-0.000000,-0.000000
48.151575,0.000000,-0.000000,-0.000000
48.184647,0.000000,-0.000000,-0.000000
48.217718,-0.000000,-0.000000,-0.000000
48.250789,-0.000000,-0.000000,-0.000000
48.283860,-0.000000,-0.000000,-0.000000
48.316931,-0.000000,-0.000000,-0.000000
48.350002,-0.000000,-0.000000,-0.000000
48.383073,-0.000000,-0.000000,-0.000000
48.416144,-0.000000,-0.000000,-0.000000
48.449216,-0.000000,-0.000000,-0.000000
48.482287,0.000000,-0.000000,-0.000000
48.515358,-0.000000,-0.000000,-0.000000
48.548429,-0.000000,-0.000000,-0.000000
48.581500,-0.000000,-0.000000,-0.000000
48.614571,-0.000000,-0.000000,-0.000000
48.647642,-0.000000,-0.000000,-0.000000
48.680714,-0.000000,-0.000000,-0.000000
48.713785,-0.000000,-0.000000,-0.000000
48.746856,-0.000000,-0.000000,-0.000000
48.779927,-0.000000,-0.000000,-0.000000
48.812998,0.000000,-0.000000,-0.000000
48.846069,-0.000000,-0.000000,-0.000000
48.879140,-0.000000,-0.000000,-0.000000
48.912212,-0.000000,-0.000000,-0.000000
48.945283,-0.000000,-0.000000,-0.000000
48.978354,-0.000000,-0.000000,-0.000000
49.011425,-0.000000,-0.000000,-0.000000
49.044496,-0.000000,-0.000000,-0.000000
49.077567,-0.000000,-0.000000,-0.000000
49.110638,-0.000000,-0.000000,-0.000000
49.143709,0.000000,-0.000000,-0.000000
49.176781,-0.000000,-0.000000,-0.000000
49.209852,-0.000000,-0.000000,-0.000000
49.242923,-0.000000,-0.000000,-0.000000
49.275994,-0.000000,-0.000000,-0.000000
49.309065,-0.000000,-0.000000,-0.000000
49.342136,-0.000000,-0.000000,-0.000000
49.375207,-0.000000,-0.000000,-0.000000
49.408279,-0.000000,-0.000000,-0.000000
49.441350,-0.000000,-0.000000,-0.000000
49.474421,0.000000,-0.000000,-0.000000
49.507492,-0.000000,-0.000000,-0.000000
49.540563,-0.000000,-0.000000,-0.000000
49.573634,-0.000000,-0.000000,-0.000000
49.606705,-0.000000,-0.000000,-0.000000
49.639777,-0.000000,-0.000000,-0.000000
49.672848,-0.000000,-0.000000,-0.000000
49.705919,-0.000000,-0.000000,-0.000000
49.738990,-0.000000,-0.000000,-0.000000
49.772061,-0.000000,-0.000000,-0.000000
49.805132,0.000000,-0.000000,-0.000000
49.838203,-0.000000,-0.000000,-0.000000
49.871275,-0.000000,-0.000000,-0.000000
49.904346,-0.000000,-0.000000,-0.000000
49.937417,-0.000000,-0.000000,-0.000000
49.970488,-0.000000,-0.000000,-0.000000
50.003559,-0.000000,-0.000000,-0.000000
50.036630,-0.000000,-0.000000,-0.000000
50.069701,-0.000000,-0.000000,-0.000000
50.102772,-0.000000,-0.000000,-0.000000
50.135844,0.000000,-0.000000,-0.000000
50.168915,-0.000000,-0.000000,-0.000000
50.201986,-0.000000,-0.000000,-0.000000
50.235057,-0.000000,-0.000000,-0.000000
50.268128,-0.000000,-0.000000,-0.000000
50.301199,-0.000000,-0.000000,-0.000000
50.334270,-0.000000,-0.000000,-0.000000
50.367342,-0.000000,-0.000000,-0.000000
50.400413,-0.000000,-0.000000,-0.000000
50.433484,-0.000000,-0.000000,-0.000000
50.466555,0.000000,-0.000000,-0.000000
50.499626,-0.000000,-0.000000,-0.000000
50.532697,-0.000000,-0.000000,-0.000000
50.565768,-0.000000,-0.000000,-0.000000
50.598840,-0.000000,-0.000000,-0.000000
50.631911,-0.000000,-0.000000,-0.000000
50.664982,-0.000000,-0.000000,-0.000000
50.698053,-0.000000,-0.000000,-0.000000
50.731124,-0.000000,-0.000000,-0.000000
50.764195,-0.000000,-0.000000,-0.000000
50.797266,-0.000000,-0.000000,-0.000000
50.830337,-0.000000,-0.000000,-0.000000
50.863409,-0.000000,-0.000000,-0.000000
50.896480,-0.000000,-0.000000,-0.000000
50.929551,-0.000000,-0.000000,-0.000000
50.962622,-0.000000,-0.000000,-0.000000
50.995693,-0.000000,-0.000000,-0.000000
51.028764,-0.000000,-0.000000,-0.000000
51.061835,-0.000000,-0.000000,-0.000000
51.094907,-0.000000,-0.000000,-0.000000
51.127978,-0.000000,-0.000000,-0.000000
51.161049,-0.000000,-0.000000,-0.000000
51.194120,-0.000000,-0.000000,-0.000000
51.227191,-0.000000,-0.000000,-0.000000
51.260262,-0.000000,-0.000000,-0.000000
51.293333,-0.000000,-0.000000,-0.000000
51.326405,-0.000000,-0.000000,-0.000000
51.359476,-0.000000,-0.000000,-0.000000
51.392547,-0.000000,-0.000000,-0.000000
51.425618,-0.000000,-0.000000,-0.000000
51.458689,-0.000000,-0.000000,-0.000000
51.491760,-0.000000,-0.000000,-0.000000
51.524831,-0.000000,-0.000000,-0.000000
51.557902,-0.000000,-0.000000,-0.000000
51.590974,-0.000000,-0.000000,-0.000000
51.624045,-0.000000,-0.000000,-0.000000
51.657116,-0.000000,-0.000000,-0.000000
51.690187,-0.000000,-0.000000,-0.000000
51.723258,-0.000000,-0.000000,-0.000000
51.756329,-0.000000,-0.000000,-0.000000
51.789400,-0.000000,-0.000000,-0.000000
51.822472,-0.000000,-0.000000,-0.000000
51.855543,-0.000000,-0.000000,-0.000000
51.888614,-0.000000,-0.000000,-0.000000
51.921685,-0.000000,-0.000000,-0.000000
51.954756,-0.000000,-0.000000,-0.000000
51.987827,-0.000000,-0.000000,-0.000000
52.020898,-0.000000,-0.000000,-0.000000
52.053970,-0.000000,-0.000000,-0.000000
52.087041,-0.000000,-0.000000,-0.000000
52.120112,-0.000000,-0.000000,-0.000000
52.153183,-0.000000,-0.000000,-0.000000
52.186254,-0.000000,-0.000000,-0.000000
52.219325,-0.000000,-0.000000,-0.000000
52.252396,-0.000000,-0.000000,-0.000000
52.285468,-0.000000,-0.000000,-0.000000
52.318539,-0.000000,-0.000000,-0.000000
52.351610,-0.000000,-0.000000,-0.000000
52.384681,-0.000000,-0.000000,-0.000000
52.417752,-0.000000,-0.000000,-0.000000
52.450823,-0.000000,-0.000000,-0.000000
52.483894,-0.000000,-0.000000,-0.000000
52.516965,-0.000000,-0.000000,-0.000000
52.550037,-0.000000,-0.000000,-0.000000
52.583108,-0.000000,-0.000000,-0.000000
52.616179,-0.000000,-0.000000,-0.000000
52.649250,-0.000000,-0.000000,-0.000000
52.682321,-0.000000,-0.000000,-0.000000
52.715392,-0.000000,-0.000000,-0.000000
52.748463,-0.000000,-0.000000,-0.000000
52.781535,-0.000000,-0.000000,-0.000000
52.814606,-0.000000,-0.000000,-0.000000
52.847677,-0.000000,-0.000000,-0.000000
52.880748,-0.000000,-0.000000,-0.000000
52.913819,-0.000000,-0.000000,-0.000000
52.946890,-0.000000,-0.000000,-0.000000
52.979961,-0.000000,-0.000000,-0.000000
53.013033,-0.000000,-0.000000,-0.000000
53.046104,-0.000000,-0.000000,-0.000000
53.079175,-0.000000,-0.000000,-0.000000
53.112246,-0.000000,-0.000000,-0.000000
53.145317,-0.000000,-0.000000,-0.000000
53.178388,-0.000000,-0.000000,-0.000000
53.211459,-0.000000,-0.000000,-0.000000
53.244530,-0.000000,-0.000000,-0.000000
53.277602,-0.000000,-0.000000,-0.000000
53.310673,-0.000000,-0.000000,-0.000000
53.343744,-0.000000,-0.000000,-0.000000
53.376815,-0.000000,-0.000000,-0.000000
53.409886,-0.000000,-0.000000,-0.000000
53.442957,-0.000000,-0.000000,-0.000000
53.476028,-0.000000,-0.000000,-0.000000
53.509100,-0.000000,-0.000000,-0.000000
53.542171,-0.000000,-0.000000,-0.000000
53.575242,-0.000000,-0.000000,-0.000000
53.608313,-0.000000,-0.000000,-0.000000
53.641384,-0.000000,-0.000000,-0.000000
53.674455,-0.000000,-0.000000,-0.000000
53.707526,-0.000000,-0.000000,-0.000000
53.740598,-0.000000,-0.000000,-0.000000
53.773669,-0.000000,-0.000000,-0.000000
53.806740,-0.000000,-0.000000,-0.000000
53.839811,-0.000000,-0.000000,-0.000000
53.872882,-0.000000,-0.000000,-0.000000
53.905953,-0.000000,-0.000000,-0.000000
53.939024,-0.000000,-0.000000,-0.000000
53.972095,-0.000000,-0.000000,-0.000000
54.005167,-0.000000,-0.000000,-0.000000
54.038238,-0.000000,-0.000000,-0.000000
54.071309,-0.000000,-0.000000,-0.000000
54.104380,-0.000000,-0.000000,-0.000000
54.137451,-0.000000,-0.000000,-0.000000
54.170522,-0.000000,-0.000000,-0.000000
54.203593,-0.000000,-0.000000,-0.000000
54.236665,-0.000000,-0.000000,-0.000000
54.269736,-0.000000,-0.000000,-0.000000
54.302807,-0.000000,-0.000000,-0.000000
54.335878,-0.000000,-0.000000,-0.000000
54.368949,-0.000000,-0.000000,-0.000000
54.402020,-0.000000,-0.000000,-0.000000
54.435091,-0.000000,-0.000000,-0.000000
54.468163,-0.000000,-0.000000,-0.000000
54.501234,-0.000000,-0.000000,-0.000000
54.534305,-0.000000,-0.000000,-0.000000
54.567376,-0.000000,-0.000000,-0.000000
54.600447,-0.000000,-0.000000,-0.000000
54.633518,-0.000000,-0.000000,-0.000000
54.666589,-0.000000,-0.000000,-0.000000
54.699660,-0.000000,-0.000000,-0.000000
54.732732,-0.000000,-0.000000,-0.000000
54.765803,-0.000000,-0.000000,-0.000000
54.798874,-0.000000,-0.000000,-0.000000
54.831945,-0.000000,-0.000000,-0.000000
54.865016,-0.000000,-0.000000,-0.000000
54.898087,-0.000000,-0.000000,-0.000000
54.931158,-0.000000,-0.000000,-0.000000
54.964230,-0.000000,-0.000000,-0.000000
54.997301,-0.000000,-0.000000,-0.000000
55.030372,-0.000000,-0.000000,-0.000000
55.063443,-0.000000,-0.000000,-0.000000
55.096514,0.000000,-0.000000,-0.000000
55.129585,-0.000000,-0.000000,-0.000000
55.162656,-0.000000,-0.000000,-0.000000
55.195728,-0.000000,-0.000000,-0.000000
55.228799,-0.000000,-0.000000,-0.000000
55.261870,-0.000000,-0.000000,-0.000000
55.294941,-0.000000,-0.000000,-0.000000
55.328012,-0.000000,-0.000000,-0.000000
55.361083,-0.000000,-0.000000,-0.000000
55.394154,-0.000000,-0.000000,-0.000000
55.427226,0.000000,-0.000000,-0.000000
55.460297,-0.000000,-0.000000,-0.000000
55.493368,-0.000000,-0.000000,-0.000000
55.526439,-0.000000,-0.000000,-0.000000
55.559510,-0.000000,-0.000000,-0.000000
55.592581,-0.000000,-0.000000,-0.000000
55.625652,-0.000000,-0.000000,-0.000000
55.658723,-0.000000,-0.000000,-0.000000
55.691795,-0.000000,-0.000000,-0.000000
55.724866,-0.000000,-0.000000,-0.000000
55.757937,0.000000,-0.000000,-0.000000
55.791008,-0.000000,-0.000000,-0.000000
55.824079,-0.000000,-0.000000,-0.000000
55.857150,-0.000000,-0.000000,-0.000000
55.890221,-0.000000,-0.000000,-0.000000
55.923293,-0.000000,-0.000000,-0.000000
55.956364,-0.000000,-0.000000,-0.000000
55.989435,-0.000000,-0.000000,-0.000000
56.022506,-0.000000,-0.000000,-0.000000
56.055577,-0.000000,-0.000000,-0.000000
56.088648,0.000000,-0.000000,-0.000000
56.121719,-0.000000,-0.000000,-0.000000
56.154791,-0.000000,-0.000000,-0.000000
56.187862,-0.000000,-0.000000,-0.000000
56.220933,-0.000000,-0.000000,-0.000000
56.254004,-0.000000,-0.000000,-0.000000
56.287075,-0.000000,-0.000000,-0.000000
56.320146,-0.000000,-0.000000,-0.000000
56.353217,-0.000000,-0.000000,-0.000000
56.386288,-0.000000,-0.000000,-0.000000
56.419360,0.000000,-0.000000,-0.000000
56.452431,-0.000000,-0.000000,-0.000000
56.485502,-0.000000,-0.000000,-0.000000
56.518573,-0.000000,-0.000000,-0.000000
56.551644,-0.000000,-0.000000,-0.000000
56.584715,-0.000000,-0.000000,-0.000000
56.617786,-0.000000,-0.000000,-0.000000
56.650858,-0.000000,-0.000000,-0.000000
56.683929,-0.000000,-0.000000,-0.000000
56.717000,-0.000000,-0.000000,-0.000000
56.750071,0.000000,-0.000000,-0.000000
56.783142,0.000000,-0.000000,-0.000000
56.816213,-0.000000,-0.000000,-0.000000
56.849284,-0.000000,-0.000000,-0.000000
56.882356,-0.000000,-0.000000,-0.000000
56.915427,-0.000000,-0.000000,-0.000000
56.948498,-0.000000,-0.000000,-0.000000
56.981569,-0.000000,-0.000000,-0.000000
57.014640,-0.000000,-0.000000,-0.000000
57.047711,0.000000,-0.000000,-0.000000
57.080782,0.000000,-0.000000,-0.000000
57.113853,0.000000,-0.000000,-0.000000
57.146925,-0.000000,-0.000000,-0.000000
57.179996,-0.000000,-0.000000,-0.000000
57.213067,-0.000000,-0.000000,-0.000000
57.246138,-0.000000,-0.000000,-0.000000
57.279209,-0.000000,-0.000000,-0.000000
57.312280,-0.000000,-0.000000,-0.000000
57.345351,-0.000000,-0.000000,-0.000000
57.378423,0.000000,-0.000000,-0.000000
57.411494,0.000000,-0.000000,-0.000000
57.444565,0.000000,-0.000000,-0.000000
57.477636,-0.000000,-0.000000,-0.000000
57.510707,-0.000000,-0.000000,-0.000000
57.543778,-0.000000,-0.000000,-0.000000
57.576849,-0.000000,-0.000000,-0.000000
57.609921,-0.000000,-0.000000,-0.000000
57.642992,-0.000000,-0.000000,-0.000000
57.676063,-0.000000,-0.000000,-0.000000
57.709134,0.000000,-0.000000,-0.000000
57.742205,0.000000,-0.000000,-0.000000
57.775276,0.000000,-0.000000,-0.000000
57.808347,-0.000000,-0.000000,-0.000000
57.841419,-0.000000,-0.000000,-0.000000
57.874490,-0.000000,-0.000000,-0.000000
57.907561,-0.000000,-0.000000,-0.000000
57.940632,-0.000000,-0.000000,-0.000000
57.973703,-0.000000,-0.000000,-0.000000
58.006774,-0.000000,-0.000000,-0.000000
58.039845,0.000000,-0.000000,-0.000000
58.072916,0.000000,-0.000000,-0.000000
58.105988,0.000000,-0.000000,-0.000000
58.139059,-0.000000,-0.000000,-0.000000
58.172130,-0.000000,-0.000000,-0.000000
58.205201,-0.000000,-0.000000,-0.000000
58.238272,-0.000000,-0.000000,-0.000000
58.271343,-0.000000,0.000000,-0.000000
58.304414,-0.000000,0.000000,-0.000000
58.337486,-0.000000,0.000000,-0.000000
58.370557,0.000000,0.000000,-0.000000
58.403628,0.000000,0.000000,-0.000000
58.436699,0.000000,0.000000,-0.000000
58.469770,-0.000000,0.000000,-0.000000
58.502841,-0.000000,0.000000,-0.000000
58.535912,-0.000000,0.000000,-0.000000
58.568984,-0.000000,0.000000,-0.000000
58.602055,-0.000000,0.000000,-0.000000
58.635126,-0.000000,0.000000,-0.000000
58.668197,-0.000000,0.000000,-0.000000
58.701268,0.000000,0.000000,-0.000000
58.734339,0.000000,0.000000,-0.000000
58.767410,0.000000,0.000000,-0.000000
58.800481,-0.000000,0.000000,-0.000000
58.833553,-0.000000,0.000000,-0.000000
58.866624,-0.000000,0.000000,-0.000000
58.899695,-0.000000,0.000000,-0.000000
58.932766,-0.000000,0.000000,-0.000000
58.965837,-0.000000,0.000000,-0.000000
58.998908,-0.000000,0.000000,-0.000000
59.031979,0.000000,0.000000,-0.000000
59.065051,0.000000,0.000000,-0.000000
59.098122,0.000000,0.000000,-0.000000
59.131193,-0.000000,0.000000,-0.000000
59.164264,-0.000000,0.000000,-0.000000
59.197335,-0.000000,0.000000,-0.000000
59.230406,-0.000000,0.000000,-0.000000
59.263477,-0.000000,0.000000,-0.000000
59.296549,-0.000000,0.000000,-0.000000
59.329620,-0.000000,0.000000,-0.000000
59.362691,0.000000,0.000000,-0.000000
59.395762,0.000000,0.000000,-0.000000
59.428833,0.000000,0.000000,-0.000000
59.461904,-0.000000,0.000000,-0.000000
59.494975,-0.000000,0.000000,-0.000000
59.528046,-0.000000,0.000000,-0.000000
59.561118,-0.000000,0.000000,-0.000000
59.594189,-0.000000,0.000000,-0.000000
59.627260,-0.000000,0.000000,-0.000000
59.660331,-0.000000,0.000000,-0.000000
59.693402,0.000000,0.000000,-0.000000
59.726473,0.000000,0.000000,-0.000000
59.759544,0.000000,0.000000,-0.000000
59.792616,-0.000000,0.000000,-0.000000
59.825687,-0.000000,0.000000,-0.000000
59.858758,-0.000000,0.000000,-0.000000
59.891829,-0.000000,0.000000,-0.000000
59.924900,-0.000000,0.000000,-0.000000
59.957971,-0.000000,0.000000,-0.000000
59.991042,-0.000000,0.000000,-0.000000
60.024114,0.000000,0.000000,-0.000000
60.057185,0.000000,0.000000,-0.000000
60.090256,0.000000,0.000000,-0.000000
60.123327,-0.000000,0.000000,-0.000000
60.156398,-0.000000,0.000000,-0.000000
60.189469,-0.000000,0.000000,-0.000000
60.222540,-0.000000,0.000000,-0.000000
60.255612,-0.000000,0.000000,-0.000000
60.288683,-0.000000,0.000000,-0.000000
60.321754,-0.000000,0.000000,-0.000000
60.354825,0.000000,0.000000,-0.000000
60.387896,0.000000,0.000000,-0.000000
60.420967,0.000000,0.000000,-0.000000
60.454038,-0.000000,0.000000,-0.000000
60.487109,-0.000000,0.000000,-0.000000
60.520181,-0.000000,0.000000,-0.000000
60.553252,-0.000000,0.000000,-0.000000
60.586323,-0.000000,0.000000,-0.000000
60.619394,-0.000000,0.000000,-0.000000
60.652465,-0.000000,0.000000,-0.000000
60.685536,0.000000,0.000000,-0.000000
60.718607,0.000000,0.000000,-0.000000
60.751679,0.000000,0.000000,-0.000000
60.784750,-0.000000,0.000000,0.000000
60.817821,-0.000000,0.000000,0.000000
60.850892,-0.000000,0.000000,0.000000
60.883963,-0.000000,0.000000,-0.000000
60.917034,-0.000000,0.000000,-0.000000
60.950105,-0.000000,0.000000,-0.000000
60.983177,-0.000000,0.000000,-0.000000
61.016248,0.000000,0.000000,-0.000000
61.049319,0.000000,0.000000,-0.000000
61.082390,0.000000,0.000000,0.000000
61.115461,-0.000000,0.000000,0.000000
61.148532,-0.000000,0.000000,0.000000
61.181603,-0.000000,0.000000,0.000000
61.214674,-0.000000,0.000000,0.000000
61.247746,-0.000000,0.000000,0.000000
61.280817,-0.000000,0.000000,-0.000000
61.313888,-0.000000,0.000000,-0.000000
61.346959,0.000000,0.000000,-0.000000
61.380030,0.000000,0.000000,0.000000
61.413101,0.000000,0.000000,0.000000
61.446172,-0.000000,0.000000,0.000000
61.479244,-0.000000,0.000000,0.000000
61.512315,-0.000000,0.000000,0.000000
61.545386,-0.000000,0.000000,0.000000
61.578457,-0.000000,0.000000,0.000000
61.611528,-0.000000,0.000000,0.000000
61.644599,-0.000000,0.000000,0.000000
61.677670,0.000000,0.000000,0.000000
61.710742,0.000000,0.000000,0.000000
61.743813,0.000000,0.000000,0.000000
61.776884,-0.000000,0.000000,0.000000
61.809955,-0.000000,0.000000,0.000000
61.843026,-0.000000,0.000000,0.000000
61.876097,-0.000000,0.000000,0.000000
61.909168,-0.000000,0.000000,0.000000
61.942239,-0.000000,0.000000,0.000000
61.975311,-0.000000,0.000000,0.000000
62.008382,0.000000,0.000000,0.000000
62.041453,0.000000,0.000000,0.000000
62.074524,0.000000,0.000000,0.000000
62.107595,-0.000000,0.000000,0.000000
62.140666,-0.000000,0.000000,0.000000
62.173737,-0.000000,0.000000,0.000000
62.206809,-0.000000,0.000000,0.000000
62.239880,-0.000000,0.000000,0.000000
62.272951,-0.000000,0.000000,0.000000
62.306022,-0.000000,0.000000,0.000000
62.339093,0.000000,0.000000,0.000000
62.372164,0.000000,0.000000,0.000000
62.405235,0.000000,0.000000,0.000000
62.438307,-0.000000,0.000000,0.000000
62.471378,-0.000000,0.000000,0.000000
62.504449,-0.000000,0.000000,0.000000
62.537520,-0.000000,0.000000,0.000000
62.570591,-0.000000,0.000000,0.000000
62.603662,-0.000000,0.000000,0.000000
62.636733,-0.000000,0.000000,-0.000000
62.669805,0.000000,0.000000,-0.000000
62.702876,0.000000,0.000000,0.000000
62.735947,0.000000,0.000000,0.000000
62.769018,-0.000000,0.000000,0.000000
62.802089,-0.000000,0.000000,0.000000
62.835160,-0.000000,0.000000,0.000000
62.868231,-0.000000,0.000000,0.000000
62.901302,-0.000000,0.000000,0.000000
62.934374,-0.000000,0.000000,-0.000000
62.967445,-0.000000,0.000000,-0.000000
63.000516,0.000000,0.000000,-0.000000
63.033587,0.000000,0.000000,-0.000000
63.066658,0.000000,0.000000,0.000000
63.099729,-0.000000,0.000000,0.000000
63.132800,-0.000000,0.000000,0.000000
63.165872,-0.000000,0.000000,0.000000
63.198943,-0.000000,0.000000,0.000000
63.232014,-0.000000,0.000000,-0.000000
63.265085,-0.000000,0.000000,-0.000000
63.298156,-0.000000,0.000000,-0.000000
63.331227,0.000000,0.000000,-0.000000
63.364298,0.000000,0.000000,-0.000000
63.397370,0.000000,0.000000,-0.000000
63.430441,-0.000000,0.000000,-0.000000
63.463512,-0.000000,0.000000,0.000000
63.496583,-0.000000,0.000000,-0.000000
63.529654,-0.000000,0.000000,-0.000000
63.562725,-0.000000,0.000000,-0.000000
63.595796,-0.000000,0.000000,-0.000000
63.628867,-0.000000,0.000000,-0.000000
63.661939,0.000000,0.000000,-0.000000
63.695010,0.000000,0.000000,-0.000000
63.728081,0.000000,0.000000,-0.000000
63.761152,-0.000000,0.000000,-0.000000
63.794223,-0.000000,0.000000,-0.000000
63.827294,-0.000000,0.000000,-0.000000
63.860365,-0.000000,0.000000,-0.000000
63.893437,-0.000000,0.000000,-0.000000
63.926508,-0.000000,0.000000,-0.000000
63.959579,-0.000000,0.000000,-0.000000
63.992650,0.000000,0.000000,-0.000000
64.025721,0.000000,0.000000,-0.000000
64.058792,0.000000,0.000000,-0.000000
64.091863,-0.000000,0.000000,-0.000000
64.124935,-0.000000,0.000000,-0.000000
64.158006,-0.000000,0.000000,-0.000000
64.191077,-0.000000,0.000000,-0.000000
64.224148,-0.000000,0.000000,-0.000000
64.257219,-0.000000,0.000000,-0.000000
64.290290,-0.000000,0.000000,-0.000000
64.323361,0.000000,0.000000,-0.000000
64.356432,0.000000,0.000000,-0.000000
64.389504,0.000000,0.000000,-0.000000
64.422575,-0.000000,0.000000,-0.000000
64.455646,-0.000000,0.000000,-0.000000
64.488717,-0.000000,0.000000,-0.000000
64.521788,-0.000000,0.000000,-0.000000
64.554859,-0.000000,0.000000,-0.000000
64.587930,-0.000000,0.000000,-0.000000
64.621002,-0.000000,0.000000,-0.000000
64.654073,0.000000,0.000000,-0.000000
64.687144,0.000000,0.000000,-0.000000
64.720215,0.000000,0.000000,-0.000000
64.753286,-0.000000,0.000000,-0.000000
64.786357,-0.000000,0.000000,-0.000000
64.819428,-0.000000,0.000000,-0.000000
64.852500,-0.000000,0.000000,-0.000000
64.885571,-0.000000,0.000000,-0.000000
64.918642,-0.000000,0.000000,-0.000000
64.951713,-0.000000,0.000000,-0.000000
64.984784,0.000000,0.000000,-0.000000
65.017855,0.000000,0.000000,-0.000000
65.050926,0.000000,0.000000,-0.000000
65.083997,-0.000000,0.000000,-0.000000
65.117069,-0.000000,0.000000,-0.000000
65.150140,-0.000000,0.000000,-0.000000
65.183211,-0.000000,0.000000,-0.000000
65.216282,-0.000000,0.000000,-0.000000
65.249353,-0.000000,0.000000,-0.000000
65.282424,-0.000000,0.000000,-0.000000
65.315495,0.000000,0.000000,-0.000000
65.348567,0.000000,0.000000,-0.000000
65.381638,0.000000,0.000000,-0.000000
65.414709,-0.000000,0.000000,-0.000000
65.447780,-0.000000,0.000000,-0.000000
65.480851,-0.000000,0.000000,-0.000000
65.513922,-0.000000,0.000000,-0.000000
65.546993,-0.000000,0.000000,-0.000000
65.580065,-0.000000,0.000000,-0.000000
65.613136,-0.000000,0.000000,-0.000000
65.646207,0.000000,0.000000,-0.000000
65.679278,0.000000,0.000000,-0.000000
65.712349,0.000000,0.000000,-0.000000
65.745420,-0.000000,0.000000,-0.000000
65.778491,-0.000000,0.000000,-0.000000
65.811563,-0.000000,0.000000,-0.000000
65.844634,-0.000000,0.000000,-0.000000
65.877705,-0.000000,0.000000,-0.000000
65.910776,-0.000000,0.000000,-0.000000
65.943847,-0.000000,0.000000,-0.000000
65.976918,0.000000,0.000000,-0.000000
66.009989,0.000000,0.000000,-0.000000
66.043060,0.000000,0.000000,-0.000000
66.076132,-0.000000,0.000000,-0.000000
66.109203,-0.000000,0.000000,-0.000000
66.142274,-0.000000,0.000000,-0.000000
66.175345,-0.000000,0.000000,-0.000000
66.208416,-0.000000,0.000000,-0.000000
66.241487,-0.000000,0.000000,-0.000000
66.274558,-0.000000,0.000000,-0.000000
66.307630,0.000000,0.000000,-0.000000
66.340701,0.000000,0.000000,-0.000000
66.373772,0.000000,0.000000,-0.000000
66.406843,-0.000000,0.000000,-0.000000
66.439914,-0.000000,0.000000,-0.000000
66.472985,-0.000000,0.000000,-0.000000
66.506056,-0.000000,0.000000,-0.000000
66.539128,-0.000000,0.000000,-0.000000
66.572199,-0.000000,0.000000,-0.000000
66.605270,-0.000000,0.000000,-0.000000
66.638341,0.000000,0.000000,-0.000000
66.671412,0.000000,0.000000,-0.000000
66.704483,0.000000,0.000000,-0.000000
66.737554,-0.000000,0.000000,-0.000000
66.770625,-0.000000,0.000000,0.000000
66.803697,-0.000000,0.000000,-0.000000
66.836768,-0.000000,0.000000,-0.000000
66.869839,-0.000000,0.000000,-0.000000
66.902910,-0.000000,0.000000,-0.000000
66.935981,-0.000000,0.000000,-0.000000
66.969052,0.000000,0.000000,-0.000000
67.002123,0.000000,0.000000,-0.000000
67.035195,0.000000,0.000000,-0.000000
67.068266,-0.000000,0.000000,0.000000
67.101337,-0.000000,0.000000,0.000000
67.134408,-0.000000,0.000000,0.000000
67.167479,-0.000000,0.000000,0.000000
67.200550,-0.000000,0.000000,-0.000000
67.233621,-0.000000,0.000000,-0.000000
67.266693,-0.000000,0.000000,-0.000000
67.299764,0.000000,0.000000,-0.000000
67.332835,0.000000,0.000000,-0.000000
67.365906,0.000000,0.000000,0.000000
67.398977,-0.000000,0.000000,0.000000
67.432048,-0.000000,0.000000,0.000000
67.465119,-0.000000,0.000000,0.000000
67.498190,-0.000000,0.000000,0.000000
67.531262,-0.000000,0.000000,-0.000000
67.564333,-0.000000,0.000000,-0.000000
67.597404,-0.000000,0.000000,-0.000000
67.630475,0.000000,0.000000,-0.000000
67.663546,0.000000,0.000000,0.000000
67.696617,0.000000,0.000000,0.000000
67.729688,-0.000000,0.000000,0.000000
67.762760,-0.000000,0.000000,0.000000
67.795831,-0.000000,0.000000,0.000000
67.828902,-0.000000,0.000000,0.000000
67.861973,-0.000000,0.000000,0.000000
67.895044,-0.000000,0.000000,-0.000000
67.928115,-0.000000,0.000000,-0.000000
67.961186,0.000000,0.000000,-0.000000
67.994258,0.000000,0.000000,0.000000
68.027329,0.000000,0.000000,0.000000
68.060400,-0.000000,0.000000,0.000000
68.093471,-0.000000,0.000000,0.000000
68.126542,-0.000000,0.000000,0.000000
68.159613,-0.000000,0.000000,0.000000
68.192684,-0.000000,0.000000,0.000000
68.225756,-0.000000,0.000000,-0.000000
68.258827,-0.000000,0.000000,-0.000000
68.291898,0.000000,0.000000,-0.000000
68.324969,0.000000,0.000000,0.000000
68.358040,0.000000,0.000000,0.000000
68.391111,-0.000000,0.000000,0.000000
68.424182,-0.000000,0.000000,0.000000
68.457253,-0.000000,0.000000,0.000000
68.490325,-0.000000,0.000000,0.000000
68.523396,-0.000000,0.000000,0.000000
68.556467,-0.000000,0.000000,-0.000000
68.589538,-0.000000,0.000000,-0.000000
68.622609,0.000000,0.000000,-0.000000
68.655680,0.000000,0.000000,0.000000
68.688751,0.000000,0.000000,0.000000
68.721823,-0.000000,0.000000,0.000000
68.754894,-0.000000,0.000000,0.000000
68.787965,-0.000000,0.000000,0.000000
68.821036,-0.000000,0.000000,0.000000
68.854107,-0.000000,0.000000,0.000000
68.887178,-0.000000,0.000000,-0.000000
68.920249,-0.000000,0.000000,-0.000000
68.953321,0.000000,0.000000,-0.000000
68.986392,0.000000,0.000000,0.000000
69.019463,0.000000,0.000000,0.000000
69.052534,-0.000000,0.000000,0.000000
69.085605,-0.000000,0.000000,0.000000
69.118676,-0.000000,0.000000,0.000000
69.151747,-0.000000,0.000000,0.000000
69.184818,-0.000000,0.000000,-0.000000
69.217890,-0.000000,0.000000,-0.000000
69.250961,-0.000000,0.000000,-0.000000
69.284032,0.000000,0.000000,-0.000000
69.317103,0.000000,0.000000,-0.000000
69.350174,0.000000,0.000000,0.000000
69.383245,-0.000000,0.000000,0.000000
69.416316,-0.000000,0.000000,0.000000
69.449388,-0.000000,0.000000,0.000000
69.482459,-0.000000,0.000000,0.000000
69.515530,-0.000000,0.000000,-0.000000
69.548601,-0.000000,0.000000,-0.000000
69.581672,-0.000000,0.000000,-0.000000
69.614743,0.000000,0.000000,-0.000000
69.647814,0.000000,0.000000,-0.000000
69.680886,0.000000,0.000000,-0.000000
69.713957,-0.000000,0.000000,0.000000
69.747028,-0.000000,0.000000,0.000000
69.780099,-0.000000,0.000000,0.000000
69.813170,-0.000000,0.000000,-0.000000
69.846241,-0.000000,0.000000,-0.000000
69.879312,-0.000000,0.000000,-0.000000
69.912383,-0.000000,0.000000,-0.000000
69.945455,0.000000,0.000000,-0.000000
69.978526,0.000000,0.000000,-0.000000
70.011597,0.000000,0.000000,-0.000000
70.044668,-0.000000,0.000000,0.000000
70.077739,-0.000000,0.000000,0.000000
70.110810,-0.000000,0.000000,0.000000
70.143881,-0.000000,0.000000,-0.000000
70.176953,-0.000000,0.000000,-0.000000
70.210024,-0.000000,0.000000,-0.000000
70.243095,-0.000000,0.000000,-0.000000
70.276166,0.000000,0.000000,-0.000000
70.309237,0.000000,0.000000,-0.000000
70.342308,0.000000,-0.000000,-0.000000
70.375379,-0.000000,-0.000000,-0.000000
70.408451,-0.000000,-0.000000,0.000000
70.441522,-0.000000,-0.000000,-0.000000
70.474593,-0.000000,0.000000,-0.000000
70.507664,-0.000000,0.000000,-0.000000
70.540735,-0.000000,0.000000,-0.000000
70.573806,-0.000000,0.000000,-0.000000
70.606877,0.000000,0.000000,-0.000000
70.639949,0.000000,-0.000000,-0.000000
70.673020,0.000000,-0.000000,-0.000000
70.706091,-0.000000,-0.000000,-0.000000
70.739162,-0.000000,-0.000000,0.000000
70.772233,-0.000000,-0.000000,-0.000000
70.805304,-0.000000,-0.000000,-0.000000
70.838375,-0.000000,-0.000000,-0.000000
70.871446,-0.000000,-0.000000,-0.000000
70.904518,-0.000000,-0.000000,-0.000000
70.937589,0.000000,-0.000000,-0.000000
70.970660,0.000000,-0.000000,-0.000000
71.003731,0.000000,-0.000000,-0.000000
71.036802,-0.000000,-0.000000,-0.000000
71.069873,-0.000000,-0.000000,0.000000
71.102944,-0.000000,-0.000000,-0.000000
71.136016,-0.000000,-0.000000,-0.000000
71.169087,-0.000000,-0.000000,-0.000000
71.202158,-0.000000,-0.000000,-0.000000
71.235229,-0.000000,-0.000000,-0.000000
71.268300,0.000000,-0.000000,-0.000000
71.301371,0.000000,-0.000000,-0.000000
71.334442,0.000000,-0.000000,-0.000000
71.367514,-0.000000,-0.000000,-0.000000
71.400585,-0.000000,-0.000000,0.000000
71.433656,-0.000000,-0.000000,-0.000000
71.466727,-0.000000,-0.000000,-0.000000
71.499798,-0.000000,-0.000000,-0.000000
71.532869,-0.000000,-0.000000,-0.000000
71.565940,-0.000000,-0.000000,-0.000000
71.599011,0.000000,-0.000000,-0.000000
71.632083,0.000000,-0.000000,-0.000000
71.665154,0.000000,-0.000000,-0.000000
71.698225,-0.000000,-0.000000,-0.000000
71.731296,-0.000000,-0.000000,0.000000
71.764367,-0.000000,-0.000000,-0.000000
71.797438,-0.000000,-0.000000,-0.000000
71.830509,-0.000000,-0.000000,-0.000000
71.863581,-0.000000,-0.000000,-0.000000
71.896652,-0.000000,-0.000000,-0.000000
71.929723,0.000000,-0.000000,-0.000000
71.962794,0.000000,-0.000000,-0.000000
71.995865,0.000000,-0.000000,-0.000000
72.028936,-0.000000,-0.000000,0.000000
72.062007,-0.000000,-0.000000,0.000000
72.095079,-0.000000,-0.000000,0.000000
72.128150,-0.000000,-0.000000,-0.000000
72.161221,-0.000000,-0.000000,-0.000000
72.194292,-0.000000,-0.000000,-0.000000
72.227363,-0.000000,-0.000000,-0.000000
72.260434,0.000000,-0.000000,-0.000000
72.293505,0.000000,-0.000000,-0.000000
72.326576,0.000000,-0.000000,-0.000000
72.359648,-0.000000,-0.000000,0.000000
72.392719,-0.000000,-0.000000,0.000000
72.425790,-0.000000,-0.000000,0.000000
72.458861,-0.000000,-0.000000,-0.000000
72.491932,-0.000000,-0.000000,-0.000000
72.525003,-0.000000,-0.000000,-0.000000
72.558074,-0.000000,-0.000000,-0.000000
72.591146,0.000000,-0.000000,-0.000000
72.624217,0.000000,-0.000000,-0.000000
72.657288,0.000000,-0.000000,-0.000000
72.690359,-0.000000,-0.000000,0.000000
72.723430,-0.000000,-0.000000,0.000000
72.756501,-0.000000,-0.000000,0.000000
72.789572,-0.000000,-0.000000,-0.000000
72.822644,-0.000000,-0.000000,-0.000000
72.855715,-0.000000,-0.000000,-0.000000
72.888786,-0.000000,-0.000000,-0.000000
72.921857,0.000000,-0.000000,-0.000000
72.954928,0.000000,-0.000000,-0.000000
72.987999,0.000000,-0.000000,-0.000000
73.021070,-0.000000,-0.000000,0.000000
73.054141,-0.000000,-0.000000,0.000000
73.087213,-0.000000,-0.000000,0.000000
73.120284,-0.000000,-0.000000,-0.000000
73.153355,-0.000000,-0.000000,-0.000000
73.186426,-0.000000,-0.000000,-0.000000
73.219497,-0.000000,-0.000000,-0.000000
73.252568,0.000000,-0.000000,-0.000000
73.285639,0.000000,-0.000000,-0.000000
73.318711,0.000000,-0.000000,-0.000000
73.351782,-0.000000,-0.000000,0.000000
73.384853,-0.000000,-0.000000,0.000000
73.417924,-0.000000,-0.000000,0.000000
73.450995,-0.000000,-0.000000,0.000000
73.484066,-0.000000,-0.000000,-0.000000
73.517137,-0.000000,-0.000000,-0.000000
73.550209,-0.000000,-0.000000,-0.000000
73.583280,0.000000,-0.000000,-0.000000
73.616351,0.000000,-0.000000,-0.000000
73.649422,0.000000,-0.000000,-0.000000
73.682493,-0.000000,-0.000000,0.000000
73.715564,-0.000000,-0.000000,0.000000
73.748635,-0.000000,-0.000000,0.000000
73.781707,-0.000000,-0.000000,0.000000
73.814778,-0.000000,-0.000000,-0.000000
73.847849,-0.000000,-0.000000,-0.000000
73.880920,-0.000000,-0.000000,-0.000000
73.913991,0.000000,-0.000000,-0.000000
73.947062,0.000000,-0.000000,-0.000000
73.980133,0.000000,-0.000000,-0.000000
74.013204,0.000000,-0.000000,0.000000
74.046276,-0.000000,-0.000000,0.000000
74.079347,-0.000000,-0.000000,0.000000
74.112418,-0.000000,-0.000000,0.000000
74.145489,-0.000000,-0.000000,-0.000000
74.178560,-0.000000,-0.000000,-0.000000
74.211631,-0.000000,-0.000000,-0.000000
74.244702,0.000000,-0.000000,-0.000000
74.277774,0.000000,-0.000000,-0.000000
74.310845,0.000000,-0.000000,-0.000000
74.343916,0.000000,-0.000000,0.000000
74.376987,-0.000000,-0.000000,0.000000
74.410058,-0.000000,-0.000000,0.000000
74.443129,-0.000000,-0.000000,0.000000
74.476200,-0.000000,-0.000000,-0.000000
74.509272,-0.000000,-0.000000,-0.000000
74.542343,-0.000000,-0.000000,-0.000000
74.575414,0.000000,-0.000000,-0.000000
74.608485,0.000000,-0.000000,-0.000000
74.641556,0.000000,-0.000000,-0.000000
74.674627,0.000000,-0.000000,0.000000
74.707698,-0.000000,-0.000000,0.000000
74.740769,-0.000000,-0.000000,0.000000
74.773841,-0.000000,-0.000000,0.000000
74.806912,-0.000000,-0.000000,-0.000000
74.839983,-0.000000,-0.000000,-0.000000
74.873054,-0.000000,-0.000000,-0.000000
74.906125,0.000000,-0.000000,-0.000000
74.939196,0.000000,-0.000000,-0.000000
74.972267,0.000000,-0.000000,0.000000
75.005339,0.000000,-0.000000,0.000000
75.038410,-0.000000,-0.000000,0.000000
75.071481,-0.000000,-0.000000,0.000000
75.104552,-0.000000,-0.000000,0.000000
75.137623,-0.000000,-0.000000,-0.000000
75.170694,-0.000000,-0.000000,-0.000000
75.203765,-0.000000,-0.000000,-0.000000
75.236837,0.000000,-0.000000,-0.000000
75.269908,0.000000,-0.000000,-0.000000
75.302979,0.000000,-0.000000,0.000000
75.336050,0.000000,-0.000000,0.000000
75.369121,-0.000000,-0.000000,0.000000
75.402192,-0.000000,-0.000000,0.000000
75.435263,-0.000000,-0.000000,0.000000
75.468334,-0.000000,-0.000000,-0.000000
75.501406,-0.000000,-0.000000,-0.000000
75.534477,-0.000000,-0.000000,-0.000000
75.567548,0.000000,-0.000000,-0.000000
75.600619,0.000000,-0.000000,-0.000000
75.633690,0.000000,-0.000000,0.000000
75.666761,0.000000,-0.000000,0.000000
75.699832,-0.000000,-0.000000,0.000000
75.732904,-0.000000,-0.000000,0.000000
75.765975,-0.000000,-0.000000,0.000000
75.799046,-0.000000,-0.000000,-0.000000
75.832117,-0.000000,-0.000000,-0.000000
75.865188,-0.000000,-0.000000,-0.000000
75.898259,0.000000,-0.000000,-0.000000
75.931330,0.000000,-0.000000,-0.000000
75.964402,0.000000,-0.000000,0.000000
75.997473,0.000000,-0.000000,0.000000
76.030544,-0.000000,-0.000000,0.000000
76.063615,-0.000000,-0.000000,0.000000
76.096686,-0.000000,-0.000000,0.000000
76.129757,-0.000000,-0.000000,-0.000000
76.162828,-0.000000,-0.000000,-0.000000
76.195900,-0.000000,-0.000000,-0.000000
76.228971,0.000000,-0.000000,-0.000000
76.262042,0.000000,-0.000000,-0.000000
76.295113,0.000000,-0.000000,0.000000
76.328184,0.000000,-0.000000,0.000000
76.361255,-0.000000,-0.000000,0.000000
76.394326,-0.000000,-0.000000,0.000000
76.427397,-0.000000,-0.000000,0.000000
76.460469,-0.000000,-0.000000,-0.000000
76.493540,-0.000000,-0.000000,-0.000000
76.526611,-0.000000,-0.000000,-0.000000
76.559682,0.000000,-0.000000,-0.000000
76.592753,0.000000,-0.000000,-0.000000
76.625824,0.000000,-0.000000,0.000000
76.658895,0.000000,-0.000000,0.000000
76.691967,-0.000000,-0.000000,0.000000
76.725038,-0.000000,-0.000000,0.000000
76.758109,-0.000000,-0.000000,0.000000
76.791180,-0.000000,-0.000000,-0.000000
76.824251,-0.000000,-0.000000,-0.000000
76.857322,-0.000000,-0.000000,-0.000000
76.890393,0.000000,-0.000000,-0.000000
76.923465,0.000000,-0.000000,-0.000000
76.956536,0.000000,-0.000000,0.000000
76.989607,0.000000,-0.000000,0.000000
77.022678,-0.000000,-0.000000,0.000000
77.055749,-0.000000,-0.000000,0.000000
77.088820,-0.000000,-0.000000,0.000000
77.121891,-0.000000,-0.000000,-0.000000
77.154962,-0.000000,-0.000000,-0.000000
77.188034,-0.000000,-0.000000,-0.000000
77.221105,0.000000,-0.000000,-0.000000
77.254176,0.000000,-0.000000,-0.000000
77.287247,0.000000,-0.000000,0.000000
77.320318,0.000000,-0.000000,0.000000
77.353389,-0.000000,-0.000000,0.000000
77.386460,-0.000000,-0.000000,0.000000
77.419532,-0.000000,-0.000000,0.000000
77.452603,-0.000000,-0.000000,-0.000000
77.485674,-0.000000,-0.000000,-0.000000
77.518745,-0.000000,-0.000000,-0.000000
77.551816,0.000000,-0.000000,-0.000000
77.584887,0.000000,-0.000000,-0.000000
77.617958,0.000000,-0.000000,0.000000
77.651030,0.000000,-0.000000,0.000000
77.684101,-0.000000,-0.000000,0.000000
77.717172,-0.000000,-0.000000,0.000000
77.750243,-0.000000,-0.000000,0.000000
77.783314,-0.000000,-0.000000,-0.000000
77.816385,-0.000000,-0.000000,-0.000000
77.849456,-0.000000,-0.000000,-0.000000
77.882527,0.000000,-0.000000,-0.000000
77.915599,0.000000,-0.000000,-0.000000
77.948670,0.000000,-0.000000,0.000000
77.981741,0.000000,-0.000000,0.000000
78.014812,-0.000000,-0.000000,0.000000
78.047883,-0.000000,-0.000000,0.000000
78.080954,-0.000000,-0.000000,0.000000
78.114025,-0.000000,-0.000000,-0.000000
78.147097,-0.000000,-0.000000,-0.000000
78.180168,-0.000000,-0.000000,-0.000000
78.213239,0.000000,-0.000000,-0.000000
78.246310,0.000000,-0.000000,-0.000000
78.279381,0.000000,-0.000000,0.000000
78.312452,0.000000,-0.000000,0.000000
78.345523,-0.000000,-0.000000,0.000000
78.378595,-0.000000,-0.000000,0.000000
78.411666,-0.000000,-0.000000,0.000000
78.444737,-0.000000,-0.000000,-0.000000
78.477808,-0.000000,-0.000000,-0.000000
78.510879,-0.000000,-0.000000,-0.000000
78.543950,0.000000,-0.000000,-0.000000
78.577021,0.000000,-0.000000,-0.000000
78.610093,0.000000,-0.000000,0.000000
78.643164,0.000000,-0.000000,0.000000
78.676235,-0.000000,-0.000000,0.000000
78.709306,-0.000000,-0.000000,0.000000
78.742377,-0.000000,-0.000000,0.000000
78.775448,-0.000000,-0.000000,-0.000000
78.808519,-0.000000,-0.000000,-0.000000
78.841590,-0.000000,-0.000000,-0.000000
78.874662,0.000000,-0.000000,-0.000000
78.907733,0.000000,-0.000000,-0.000000
78.940804,0.000000,-0.000000,-0.000000
78.973875,0.000000,-0.000000,0.000000
79.006946,-0.000000,-0.000000,0.000000
79.040017,-0.000000,-0.000000,0.000000
79.073088,-0.000000,-0.000000,-0.000000
79.106160,-0.000000,-0.000000,-0.000000
79.139231,-0.000000,-0.000000,-0.000000
79.172302,-0.000000,-0.000000,-0.000000
79.205373,0.000000,-0.000000,-0.000000
79.238444,0.000000,-0.000000,-0.000000
79.271515,0.000000,-0.000000,-0.000000
79.304586,0.000000,-0.000000,0.000000
79.337658,-0.000000,-0.000000,0.000000
79.370729,-0.000000,-0.000000,0.000000
79.403800,-0.000000,-0.000000,-0.000000
79.436871,-0.000000,-0.000000,-0.000000
79.469942,-0.000000,-0.000000,-0.000000
79.503013,-0.000000,-0.000000,-0.000000
79.536084,0.000000,-0.000000,-0.000000
79.569155,0.000000,-0.000000,-0.000000
79.602227,0.000000,-0.000000,-0.000000
79.635298,0.000000,-0.000000,0.000000
79.668369,-0.000000,-0.000000,0.000000
79.701440,-0.000000,-0.000000,0.000000
79.734511,-0.000000,-0.000000,-0.000000
79.767582,-0.000000,-0.000000,-0.000000
79.800653,-0.000000,-0.000000,-0.000000
79.833725,-0.000000,-0.000000,-0.000000
79.866796,0.000000,-0.000000,-0.000000
79.899867,0.000000,-0.000000,-0.000000
79.932938,0.000000,-0.000000,-0.000000
79.966009,0.000000,-0.000000,-0.000000
79.999080,-0.000000,-0.000000,0.000000
80.032151,-0.000000,-0.000000,0.000000
80.065223,-0.000000,-0.000000,-0.000000
80.098294,-0.000000,-0.000000,-0.000000
80.131365,-0.000000,-0.000000,-0.000000
80.164436,-0.000000,-0.000000,-0.000000
80.197507,0.000000,-0.000000,-0.000000
80.230578,0.000000,-0.000000,-0.000000
80.263649,0.000000,-0.000000,-0.000000
80.296720,0.000000,-0.000000,-0.000000
80.329792,-0.000000,-0.000000,0.000000
80.362863,-0.000000,-0.000000,-0.000000
80.395934,-0.000000,-0.000000,-0.000000
80.429005,-0.000000,-0.000000,-0.000000
80.462076,-0.000000,-0.000000,-0.000000
80.495147,-0.000000,-0.000000,-0.000000
80.528218,0.000000,-0.000000,-0.000000
80.561290,0.000000,-0.000000,-0.000000
80.594361,0.000000,-0.000000,-0.000000
80.627432,0.000000,-0.000000,-0.000000
80.660503,-0.000000,-0.000000,0.000000
80.693574,-0.000000,-0.000000,-0.000000
80.726645,-0.000000,-0.000000,-0.000000
80.759716,-0.000000,-0.000000,-0.000000
80.792788,-0.000000,-0.000000,-0.000000
80.825859,-0.000000,-0.000000,-0.000000
80.858930,0.000000,-0.000000,-0.000000
80.892001,0.000000,-0.000000,-0.000000
80.925072,0.000000,-0.000000,-0.000000
80.958143,0.000000,-0.000000,-0.000000
80.991214,-0.000000,-0.000000,0.000000
81.024286,-0.000000,-0.000000,0.000000
81.057357,-0.000000,-0.000000,-0.000000
81.090428,-0.000000,-0.000000,-0.000000
81.123499,-0.000000,0.000000,-0.000000
81.156570,-0.000000,0.000000,-0.000000
81.189641,0.000000,0.000000,-0.000000
81.222712,0.000000,-0.000000,-0.000000
81.255783,0.000000,-0.000000,-0.000000
81.288855,0.000000,-0.000000,-0.000000
81.321926,-0.000000,-0.000000,0.000000
81.354997,-0.000000,-0.000000,0.000000
81.388068,-0.000000,-0.000000,-0.000000
81.421139,-0.000000,0.000000,-0.000000
81.454210,-0.000000,0.000000,-0.000000
81.487281,-0.000000,0.000000,-0.000000
81.520353,0.000000,0.000000,-0.000000
81.553424,0.000000,0.000000,-0.000000
81.586495,0.000000,-0.000000,-0.000000
81.619566,0.000000,-0.000000,0.000000
81.652637,-0.000000,-0.000000,0.000000
81.685708,-0.000000,-0.000000,0.000000
81.718779,-0.000000,0.000000,-0.000000
81.751851,-0.000000,0.000000,-0.000000
81.784922,-0.000000,0.000000,-0.000000
81.817993,-0.000000,0.000000,-0.000000
81.851064,0.000000,0.000000,-0.000000
81.884135,0.000000,0.000000,-0.000000
81.917206,0.000000,0.000000,-0.000000
81.950277,0.000000,0.000000,0.000000
81.983348,-0.000000,0.000000,0.000000
82.016420,-0.000000,0.000000,0.000000
82.049491,-0.000000,0.000000,0.000000
82.082562,-0.000000,0.000000,-0.000000
82.115633,-0.000000,0.000000,-0.000000
82.148704,-0.000000,0.000000,-0.000000
82.181775,0.000000,0.000000,-0.000000
82.214846,0.000000,0.000000,-0.000000
82.247918,0.000000,0.000000,0.000000
82.280989,0.000000,0.000000,0.000000
82.314060,-0.000000,0.000000,0.000000
82.347131,-0.000000,0.000000,0.000000
82.380202,-0.000000,0.000000,0.000000
82.413273,-0.000000,0.000000,-0.000000
82.446344,-0.000000,0.000000,-0.000000
82.479416,-0.000000,0.000000,-0.000000
82.512487,0.000000,0.000000,-0.000000
82.545558,0.000000,0.000000,-0.000000
82.578629,0.000000,0.000000,0.000000
82.611700,0.000000,0.000000,0.000000
82.644771,-0.000000,0.000000,0.000000
82.677842,-0.000000,0.000000,0.000000
82.710913,-0.000000,0.000000,0.000000
82.743985,-0.000000,0.000000,-0.000000
82.777056,-0.000000,0.000000,-0.000000
82.810127,-0.000000,0.000000,-0.000000
82.843198,0.000000,0.000000,-0.000000
82.876269,0.000000,0.000000,-0.000000
82.909340,0.000000,0.000000,0.000000
82.942411,0.000000,0.000000,0.000000
82.975483,-0.000000,0.000000,0.000000
83.008554,-0.000000,0.000000,0.000000
83.041625,-0.000000,0.000000,0.000000
83.074696,-0.000000,0.000000,0.000000
83.107767,-0.000000,0.000000,-0.000000
83.140838,-0.000000,0.000000,-0.000000
83.173909,0.000000,0.000000,-0.000000
83.206981,0.000000,0.000000,-0.000000
83.240052,0.000000,0.000000,0.000000
83.273123,0.000000,0.000000,0.000000
83.306194,-0.000000,0.000000,0.000000
83.339265,-0.000000,0.000000,0.000000
83.372336,-0.000000,0.000000,0.000000
83.405407,-0.000000,0.000000,0.000000
83.438478,-0.000000,0.000000,-0.000000
83.471550,-0.000000,0.000000,-0.000000
83.504621,0.000000,0.000000,-0.000000
83.537692,0.000000,0.000000,-0.000000
83.570763,0.000000,0.000000,0.000000
83.603834,0.000000,0.000000,0.000000
83.636905,-0.000000,0.000000,0.000000
83.669976,-0.000000,0.000000,0.000000
83.703048,-0.000000,0.000000,0.000000
83.736119,-0.000000,0.000000,0.000000
83.769190,-0.000000,0.000000,-0.000000
83.802261,-0.000000,0.000000,-0.000000
83.835332,0.000000,0.000000,-0.000000
83.868403,0.000000,0.000000,0.000000
83.901474,0.000000,0.000000,0.000000
83.934546,0.000000,0.000000,0.000000
83.967617,-0.000000,0.000000,0.000000
84.000688,-0.000000,0.000000,0.000000
84.033759,-0.000000,0.000000,0.000000
84.066830,-0.000000,0.000000,0.000000
84.099901,-0.000000,0.000000,-0.000000
84.132972,-0.000000,0.000000,-0.000000
84.166044,0.000000,0.000000,-0.000000
84.199115,0.000000,0.000000,0.000000
84.232186,0.000000,0.000000,0.000000
84.265257,0.000000,0.000000,0.000000
84.298328,-0.000000,0.000000,0.000000
84.331399,-0.000000,0.000000,0.000000
84.364470,-0.000000,0.000000,0.000000
84.397541,-0.000000,0.000000,0.000000
84.430613,-0.000000,0.000000,-0.000000
84.463684,-0.000000,0.000000,-0.000000
84.496755,0.000000,0.000000,-0.000000
84.529826,0.000000,0.000000,-0.000000
84.562897,0.000000,0.000000,0.000000
84.595968,0.000000,0.000000,0.000000
84.629039,-0.000000,0.000000,0.000000
84.662111,-0.000000,0.000000,0.000000
84.695182,-0.000000,0.000000,0.000000
84.728253,-0.000000,0.000000,0.000000
84.761324,-0.000000,0.000000,-0.000000
84.794395,-0.000000,0.000000,-0.000000
84.827466,0.000000,0.000000,-0.000000
84.860537,0.000000,0.000000,-0.000000
84.893609,0.000000,0.000000,0.000000
84.926680,0.000000,0.000000,0.000000
84.959751,-0.000000,0.000000,0.000000
84.992822,-0.000000,0.000000,0.000000
85.025893,-0.000000,0.000000,0.000000
85.058964,-0.000000,0.000000,0.000000
85.092035,-0.000000,0.000000,-0.000000
85.125106,-0.000000,0.000000,-0.000000
85.158178,0.000000,0.000000,-0.000000
85.191249,0.000000,0.000000,-0.000000
85.224320,0.000000,0.000000,0.000000
85.257391,0.000000,0.000000,0.000000
85.290462,-0.000000,0.000000,0.000000
85.323533,-0.000000,0.000000,0.000000
85.356604,-0.000000,0.000000,0.000000
85.389676,-0.000000,0.000000,-0.000000
85.422747,-0.000000,0.000000,-0.000000
85.455818,-0.000000,0.000000,-0.000000
85.488889,0.000000,0.000000,-0.000000
85.521960,0.000000,0.000000,-0.000000
85.555031,0.000000,0.000000,0.000000
85.588102,0.000000,0.000000,0.000000
85.621174,-0.000000,0.000000,0.000000
85.654245,-0.000000,0.000000,0.000000
85.687316,-0.000000,0.000000,0.000000
85.720387,-0.000000,0.000000,-0.000000
85.753458,-0.000000,0.000000,-0.000000
85.786529,-0.000000,0.000000,-0.000000
85.819600,0.000000,0.000000,-0.000000
85.852671,0.000000,0.000000,-0.000000
85.885743,0.000000,0.000000,0.000000
85.918814,0.000000,0.000000,0.000000
85.951885,-0.000000,0.000000,0.000000
85.984956,-0.000000,0.000000,0.000000
86.018027,-0.000000,0.000000,0.000000
86.051098,-0.000000,0.000000,-0.000000
86.084169,-0.000000,0.000000,-0.000000
86.117241,-0.000000,0.000000,-0.000000
86.150312,0.000000,0.000000,-0.000000
86.183383,0.000000,0.000000,-0.000000
86.216454,0.000000,0.000000,0.000000
86.249525,0.000000,0.000000,0.000000
86.282596,-0.000000,0.000000,0.000000
86.315667,-0.000000,0.000000,0.000000
86.348739,-0.000000,0.000000,0.000000
86.381810,-0.000000,0.000000,-0.000000
86.414881,-0.000000,0.000000,-0.000000
86.447952,-0.000000,0.000000,-0.000000
86.481023,0.000000,0.000000,-0.000000
86.514094,0.000000,0.000000,-0.000000
86.547165,0.000000,0.000000,0.000000
86.580237,0.000000,0.000000,0.000000
86.613308,-0.000000,0.000000,0.000000
86.646379,-0.000000,0.000000,0.000000
86.679450,-0.000000,0.000000,0.000000
86.712521,-0.000000,0.000000,0.000000
86.745592,-0.000000,0.000000,-0.000000
86.778663,-0.000000,0.000000,-0.000000
86.811734,0.000000,0.000000,-0.000000
86.844806,0.000000,0.000000,-0.000000
86.877877,0.000000,0.000000,0.000000
86.910948,0.000000,0.000000,0.000000
86.944019,-0.000000,0.000000,0.000000
86.977090,-0.000000,0.000000,0.000000
87.010161,-0.000000,0.000000,0.000000
87.043232,-0.000000,0.000000,0.000000
87.076304,-0.000000,0.000000,-0.000000
87.109375,-0.000000,0.000000,-0.000000
87.142446,0.000000,0.000000,-0.000000
87.175517,0.000000,0.000000,-0.000000
87.208588,0.000000,0.000000,0.000000
87.241659,0.000000,0.000000,0.000000
87.274730,-0.000000,0.000000,0.000000
87.307802,-0.000000,0.000000,0.000000
87.340873,-0.000000,0.000000,0.000000
87.373944,-0.000000,0.000000,0.000000
87.407015,-0.000000,0.000000,-0.000000
87.440086,-0.000000,0.000000,-0.000000
87.473157,0.000000,0.000000,-0.000000
87.506228,0.000000,0.000000,0.000000
87.539299,0.000000,0.000000,0.000000
87.572371,0.000000,0.000000,0.000000
87.605442,-0.000000,0.000000,0.000000
87.638513,-0.000000,0.000000,0.000000
87.671584,-0.000000,0.000000,0.000000
87.704655,-0.000000,0.000000,0.000000
87.737726,-0.000000,0.000000,-0.000000
87.770797,-0.000000,0.000000,-0.000000
87.803869,0.000000,0.000000,-0.000000
87.836940,0.000000,0.000000,0.000000
87.870011,0.000000,0.000000,0.000000
87.903082,0.000000,0.000000,0.000000
87.936153,-0.000000,0.000000,0.000000
87.969224,-0.000000,0.000000,0.000000
88.002295,-0.000000,0.000000,0.000000
88.035367,-0.000000,0.000000,0.000000
88.068438,-0.000000,0.000000,0.000000
88.101509,-0.000000,0.000000,-0.000000
88.134580,0.000000,0.000000,-0.000000
88.167651,0.000000,0.000000,0.000000
88.200722,0.000000,0.000000,0.000000
88.233793,0.000000,0.000000,0.000000
88.266864,-0.000000,0.000000,0.000000
88.299936,-0.000000,0.000000,0.000000
88.333007,-0.000000,0.000000,0.000000
88.366078,-0.000000,0.000000,0.000000
88.399149,-0.000000,0.000000,0.000000
88.432220,-0.000000,0.000000,-0.000000
88.465291,0.000000,0.000000,0.000000
88.498362,0.000000,0.000000,0.000000
88.531434,0.000000,0.000000,0.000000
88.564505,0.000000,0.000000,0.000000
88.597576,-0.000000,0.000000,0.000000
88.630647,-0.000000,0.000000,0.000000
88.663718,-0.000000,0.000000,0.000000
88.696789,-0.000000,0.000000,0.000000
88.729860,-0.000000,0.000000,0.000000
88.762932,-0.000000,0.000000,0.000000
88.796003,0.000000,0.000000,0.000000
88.829074,0.000000,0.000000,0.000000
88.862145,0.000000,0.000000,0.000000
88.895216,0.000000,0.000000,0.000000
88.928287,-0.000000,0.000000,0.000000
88.961358,-0.000000,0.000000,0.000000
88.994430,-0.000000,0.000000,0.000000
89.027501,-0.000000,0.000000,0.000000
89.060572,-0.000000,0.000000,0.000000
89.093643,-0.000000,0.000000,0.000000
89.126714,0.000000,0.000000,0.000000
89.159785,0.000000,0.000000,0.000000
89.192856,0.000000,0.000000,0.000000
89.225927,0.000000,0.000000,0.000000
89.258999,-0.000000,0.000000,0.000000
89.292070,-0.000000,0.000000,0.000000
89.325141,-0.000000,0.000000,0.000000
89.358212,-0.000000,0.000000,0.000000
89.391283,-0.000000,0.000000,0.000000
89.424354,-0.000000,0.000000,0.000000
89.457425,0.000000,0.000000,0.000000
89.490497,0.000000,0.000000,0.000000
89.523568,0.000000,0.000000,0.000000
89.556639,0.000000,0.000000,0.000000
89.589710,-0.000000,0.000000,0.000000
89.622781,-0.000000,0.000000,0.000000
89.655852,-0.000000,0.000000,0.000000
89.688923,-0.000000,0.000000,0.000000
89.721995,-0.000000,0.000000,0.000000
89.755066,-0.000000,0.000000,0.000000
89.788137,0.000000,0.000000,0.000000
89.821208,0.000000,0.000000,0.000000
89.854279,0.000000,0.000000,0.000000
89.887350,0.000000,0.000000,0.000000
89.920421,-0.000000,0.000000,0.000000
89.953492,-0.000000,0.000000,0.000000
89.986564,-0.000000,0.000000,0.000000
90.019635,-0.000000,0.000000,0.000000
90.052706,-0.000000,0.000000,0.000000
90.085777,-0.000000,0.000000,0.000000
90.118848,0.000000,0.000000,0.000000
90.151919,0.000000,0.000000,0.000000
90.184990,0.000000,0.000000,0.000000
90.218062,0.000000,0.000000,0.000000
90.251133,-0.000000,0.000000,0.000000
90.284204,-0.000000,0.000000,0.000000
90.317275,-0.000000,0.000000,0.000000
90.350346,-0.000000,0.000000,0.000000
90.383417,-0.000000,0.000000,0.000000
90.416488,-0.000000,0.000000,0.000000
90.449560,0.000000,0.000000,0.000000
90.482631,0.000000,0.000000,0.000000
90.515702,0.000000,0.000000,0.000000
90.548773,0.000000,0.000000,0.000000
90.581844,-0.000000,0.000000,0.000000
90.614915,-0.000000,0.000000,0.000000
90.647986,-0.000000,0.000000,0.000000
90.681057,-0.000000,0.000000,0.000000
90.714129,-0.000000,0.000000,0.000000
90.747200,-0.000000,0.000000,-0.000000
90.780271,0.000000,0.000000,0.000000
90.813342,0.000000,0.000000,0.000000
90.846413,0.000000,0.000000,0.000000
90.879484,0.000000,0.000000,0.000000
90.912555,-0.000000,0.000000,0.000000
90.945627,-0.000000,0.000000,0.000000
90.978698,-0.000000,0.000000,0.000000
91.011769,-0.000000,0.000000,0.000000
91.044840,-0.000000,0.000000,0.000000
91.077911,-0.000000,0.000000,-0.000000
91.110982,0.000000,0.000000,0.000000
91.144053,0.000000,0.000000,0.000000
91.177125,0.000000,0.000000,0.000000
91.210196,0.000000,0.000000,0.000000
91.243267,-0.000000,0.000000,0.000000
91.276338,-0.000000,0.000000,0.000000
91.309409,-0.000000,0.000000,0.000000
91.342480,-0.000000,0.000000,0.000000
91.375551,-0.000000,0.000000,0.000000
91.408623,-0.000000,0.000000,-0.000000
91.441694,0.000000,0.000000,-0.000000
91.474765,0.000000,0.000000,0.000000
91.507836,0.000000,0.000000,0.000000
91.540907,0.000000,0.000000,0.000000
91.573978,-0.000000,0.000000,0.000000
91.607049,-0.000000,0.000000,0.000000
91.640120,-0.000000,0.000000,0.000000
91.673192,-0.000000,0.000000,0.000000
91.706263,-0.000000,0.000000,0.000000
91.739334,-0.000000,0.000000,-0.000000
91.772405,0.000000,0.000000,-0.000000
91.805476,0.000000,0.000000,0.000000
91.838547,0.000000,0.000000,0.000000
91.871618,0.000000,0.000000,0.000000
91.904690,-0.000000,0.000000,0.000000
91.937761,-0.000000,0.000000,0.000000
91.970832,-0.000000,0.000000,0.000000
92.003903,-0.000000,0.000000,0.000000
92.036974,-0.000000,0.000000,0.000000
92.070045,-0.000000,0.000000,-0.000000
92.103116,0.000000,0.000000,-0.000000
92.136188,0.000000,0.000000,0.000000
92.169259,0.000000,0.000000,0.000000
92.202330,0.000000,0.000000,0.000000
92.235401,-0.000000,0.000000,0.000000
92.268472,-0.000000,0.000000,0.000000
92.301543,-0.000000,0.000000,0.000000
92.334614,-0.000000,0.000000,0.000000
92.367685,-0.000000,0.000000,0.000000
92.400757,-0.000000,0.000000,-0.000000
92.433828,0.000000,0.000000,-0.000000
92.466899,0.000000,0.000000,0.000000
92.499970,0.000000,0.000000,0.000000
92.533041,0.000000,-0.000000,0.000000
92.566112,-0.000000,-0.000000,0.000000
92.599183,-0.000000,0.000000,0.000000
92.632255,-0.000000,0.000000,0.000000
92.665326,-0.000000,0.000000,0.000000
92.698397,-0.000000,0.000000,0.000000
92.731468,-0.000000,0.000000,-0.000000
92.764539,0.000000,0.000000,-0.000000
92.797610,0.000000,0.000000,0.000000
92.830681,0.000000,-0.000000,0.000000
92.863753,0.000000,-0.000000,0.000000
92.896824,-0.000000,-0.000000,0.000000
92.929895,-0.000000,-0.000000,0.000000
92.962966,-0.000000,0.000000,0.000000
92.996037,-0.000000,0.000000,0.000000
93.029108,-0.000000,0.000000,0.000000
93.062179,-0.000000,0.000000,-0.000000
93.095250,0.000000,0.000000,-0.000000
93.128322,0.000000,0.000000,0.000000
93.161393,0.000000,-0.000000,0.000000
93.194464,0.000000,-0.000000,0.000000
93.227535,-0.000000,-0.000000,0.000000
93.260606,-0.000000,-0.000000,0.000000
93.293677,-0.000000,0.000000,0.000000
93.326748,-0.000000,0.000000,0.000000
93.359820,-0.000000,0.000000,0.000000
93.392891,-0.000000,0.000000,-0.000000
93.425962,0.000000,0.000000,-0.000000
93.459033,0.000000,-0.000000,0.000000
93.492104,0.000000,-0.000000,0.000000
93.525175,0.000000,-0.000000,0.000000
93.558246,-0.000000,-0.000000,0.000000
93.591318,-0.000000,-0.000000,0.000000
93.624389,-0.000000,-0.000000,0.000000
93.657460,-0.000000,0.000000,0.000000
93.690531,-0.000000,0.000000,0.000000
93.723602,-0.000000,0.000000,-0.000000
93.756673,0.000000,0.000000,-0.000000
93.789744,0.000000,-0.000000,0.000000
93.822815,0.000000,-0.000000,0.000000
93.855887,0.000000,-0.000000,0.000000
93.888958,-0.000000,-0.000000,0.000000
93.922029,-0.000000,-0.000000,0.000000
93.955100,-0.000000,-0.000000,0.000000
93.988171,-0.000000,-0.000000,0.000000
94.021242,-0.000000,0.000000,0.000000
94.054313,-0.000000,0.000000,-0.000000
94.087385,0.000000,-0.000000,-0.000000
94.120456,0.000000,-0.000000,0.000000
94.153527,0.000000,-0.000000,0.000000
94.186598,0.000000,-0.000000,0.000000
94.219669,-0.000000,-0.000000,0.000000
94.252740,-0.000000,-0.000000,0.000000
94.285811,-0.000000,-0.000000,0.000000
94.318883,-0.000000,-0.000000,0.000000
94.351954,-0.000000,0.000000,0.000000
94.385025,-0.000000,-0.000000,-0.000000
94.418096,0.000000,-0.000000,-0.000000
94.451167,0.000000,-0.000000,0.000000
94.484238,0.000000,-0.000000,0.000000
94.517309,0.000000,-0.000000,0.000000
94.550381,-0.000000,-0.000000,0.000000
94.583452,-0.000000,-0.000000,0.000000
94.616523,-0.000000,-0.000000,0.000000
94.649594,-0.000000,-0.000000,0.000000
94.682665,-0.000000,-0.000000,0.000000
94.715736,-0.000000,-0.000000,-0.000000
94.748807,0.000000,-0.000000,-0.000000
94.781878,0.000000,-0.000000,0.000000
94.814950,0.000000,-0.000000,0.000000
94.848021,0.000000,-0.000000,0.000000
94.881092,-0.000000,-0.000000,0.000000
94.914163,-0.000000,-0.000000,0.000000
94.947234,-0.000000,-0.000000,0.000000
94.980305,-0.000000,-0.000000,0.000000
95.013376,-0.000000,-0.000000,0.000000
95.046448,-0.000000,-0.000000,-0.000000
95.079519,0.000000,-0.000000,-0.000000
95.112590,0.000000,-0.000000,0.000000
95.145661,0.000000,-0.000000,0.000000
95.178732,0.000000,-0.000000,0.000000
95.211803,-0.000000,-0.000000,0.000000
95.244874,-0.000000,-0.000000,0.000000
95.277946,-0.000000,-0.000000,0.000000
95.311017,-0.000000,-0.000000,0.000000
95.344088,-0.000000,-0.000000,0.000000
95.377159,-0.000000,-0.000000,-0.000000
95.410230,0.000000,-0.000000,-0.000000
95.443301,0.000000,-0.000000,0.000000
95.476372,0.000000,-0.000000,0.000000
95.509443,0.000000,-0.000000,0.000000
95.542515,-0.000000,-0.000000,0.000000
95.575586,-0.000000,-0.000000,0.000000
95.608657,-0.000000,-0.000000,0.000000
95.641728,-0.000000,-0.000000,0.000000
95.674799,-0.000000,-0.000000,0.000000
95.707870,-0.000000,-0.000000,-0.000000
95.740941,0.000000,-0.000000,-0.000000
95.774013,0.000000,-0.000000,0.000000
95.807084,0.000000,-0.000000,0.000000
95.840155,0.000000,-0.000000,0.000000
95.873226,-0.000000,-0.000000,0.000000
95.906297,-0.000000,-0.000000,0.000000
95.939368,-0.000000,-0.000000,0.000000
95.972439,-0.000000,-0.000000,0.000000
96.005511,-0.000000,-0.000000,0.000000
96.038582,-0.000000,-0.000000,-0.000000
96.071653,0.000000,-0.000000,0.000000
96.104724,0.000000,-0.000000,0.000000
96.137795,0.000000,-0.000000,0.000000
96.170866,0.000000,-0.000000,0.000000
96.203937,-0.000000,-0.000000,0.000000
96.237008,-0.000000,-0.000000,0.000000
96.270080,-0.000000,-0.000000,0.000000
96.303151,-0.000000,-0.000000,0.000000
96.336222,-0.000000,-0.000000,0.000000
96.369293,-0.000000,-0.000000,-0.000000
96.402364,0.000000,-0.000000,0.000000
96.435435,0.000000,-0.000000,0.000000
96.468506,0.000000,-0.000000,0.000000
96.501578,0.000000,-0.000000,0.000000
96.534649,-0.000000,-0.000000,0.000000
96.567720,-0.000000,-0.000000,0.000000
96.600791,-0.000000,-0.000000,0.000000
96.633862,-0.000000,-0.000000,0.000000
96.666933,-0.000000,-0.000000,0.000000
96.700004,-0.000000,-0.000000,-0.000000
96.733076,0.000000,-0.000000,0.000000
96.766147,0.000000,-0.000000,0.000000
96.799218,0.000000,-0.000000,0.000000
96.832289,0.000000,-0.000000,0.000000
96.865360,-0.000000,-0.000000,0.000000
96.898431,-0.000000,-0.000000,0.000000
96.931502,-0.000000,-0.000000,0.000000
96.964574,-0.000000,-0.000000,0.000000
96.997645,-0.000000,-0.000000,0.000000
97.030716,-0.000000,-0.000000,-0.000000
97.063787,0.000000,-0.000000,0.000000
97.096858,0.000000,-0.000000,0.000000
97.129929,0.000000,-0.000000,0.000000
97.163000,0.000000,-0.000000,0.000000
97.196071,-0.000000,-0.000000,0.000000
97.229143,-0.000000,-0.000000,0.000000
97.262214,-0.000000,-0.000000,0.000000
97.295285,-0.000000,-0.000000,0.000000
97.328356,-0.000000,-0.000000,0.000000
97.361427,-0.000000,-0.000000,-0.000000
97.394498,0.000000,-0.000000,0.000000
97.427569,0.000000,-0.000000,0.000000
97.460641,0.000000,-0.000000,0.000000
97.493712,0.000000,-0.000000,0.000000
97.526783,-0.000000,-0.000000,0.000000
97.559854,-0.000000,-0.000000,0.000000
97.592925,-0.000000,-0.000000,0.000000
97.625996,-0.000000,-0.000000,0.000000
97.659067,-0.000000,-0.000000,0.000000
97.692139,-0.000000,-0.000000,-0.000000
97.725210,0.000000,-0.000000,0.000000
97.758281,0.000000,-0.000000,0.000000
97.791352,0.000000,-0.000000,0.000000
97.824423,0.000000,-0.000000,0.000000
97.857494,-0.000000,-0.000000,0.000000
97.890565,-0.000000,-0.000000,0.000000
97.923636,-0.000000,-0.000000,0.000000
97.956708,-0.000000,-0.000000,0.000000
97.989779,-0.000000,-0.000000,0.000000
98.022850,-0.000000,-0.000000,0.000000
98.055921,0.000000,-0.000000,0.000000
98.088992,0.000000,-0.000000,0.000000
98.122063,0.000000,-0.000000,0.000000
98.155134,0.000000,-0.000000,0.000000
98.188206,-0.000000,-0.000000,0.000000
98.221277,-0.000000,-0.000000,0.000000
98.254348,-0.000000,-0.000000,0.000000
98.287419,-0.000000,-0.000000,0.000000
98.320490,-0.000000,-0.000000,0.000000
98.353561,-0.000000,-0.000000,0.000000
98.386632,0.000000,-0.000000,0.000000
98.419704,0.000000,-0.000000,0.000000
98.452775,0.000000,-0.000000,0.000000
98.485846,0.000000,-0.000000,0.000000
98.518917,-0.000000,-0.000000,0.000000
98.551988,-0.000000,-0.000000,0.000000
98.585059,-0.000000,-0.000000,0.000000
98.618130,-0.000000,-0.000000,0.000000
98.651201,-0.000000,-0.000000,0.000000
98.684273,-0.000000,-0.000000,0.000000
98.717344,0.000000,-0.000000,0.000000
98.750415,0.000000,-0.000000,0.000000
98.783486,0.000000,-0.000000,0.000000
98.816557,0.000000,-0.000000,0.000000
98.849628,-0.000000,-0.000000,0.000000
98.882699,-0.000000,-0.000000,0.000000
98.915771,-0.000000,-0.000000,0.000000
98.948842,-0.000000,-0.000000,0.000000
98.981913,-0.000000,-0.000000,0.000000
99.014984,-0.000000,-0.000000,0.000000
99.048055,0.000000,-0.000000,0.000000
99.081126,0.000000,-0.000000,0.000000
99.114197,0.000000,-0.000000,0.000000
99.147269,0.000000,-0.000000,0.000000
99.180340,-0.000000,-0.000000,0.000000
99.213411,-0.000000,-0.000000,0.000000
99.246482,-0.000000,-0.000000,0.000000
99.279553,-0.000000,-0.000000,0.000000
99.312624,-0.000000,-0.000000,0.000000
99.345695,-0.000000,-0.000000,0.000000
99.378767,0.000000,-0.000000,0.000000
99.411838,0.000000,-0.000000,0.000000
99.444909,0.000000,-0.000000,0.000000
99.477980,0.000000,-0.000000,0.000000
99.511051,-0.000000,-0.000000,0.000000
99.544122,-0.000000,-0.000000,0.000000
99.577193,-0.000000,-0.000000,0.000000
99.610264,-0.000000,-0.000000,0.000000
99.643336,-0.000000,-0.000000,0.000000
99.676407,-0.000000,-0.000000,0.000000
99.709478,0.000000,-0.000000,0.000000
99.742549,0.000000,-0.000000,0.000000
99.775620,0.000000,-0.000000,0.000000
99.808691,0.000000,-0.000000,0.000000
99.841762,-0.000000,-0.000000,0.000000
99.874834,-0.000000,-0.000000,0.000000
99.907905,-0.000000,-0.000000,0.000000
99.940976,-0.000000,-0.000000,0.000000
99.974047,-0.000000,-0.000000,0.000000
100.007118,-0.000000,-0.000000,0.000000
100.040189,0.000000,-0.000000,0.000000
100.073260,0.000000,-0.000000,0.000000
100.106332,0.000000,-0.000000,0.000000
100.139403,0.000000,-0.000000,0.000000
100.172474,-0.000000,-0.000000,0.000000
100.205545,-0.000000,-0.000000,0.000000
100.238616,-0.000000,-0.000000,0.000000
100.271687,-0.000000,-0.000000,0.000000
100.304758,-0.000000,-0.000000,0.000000
100.337829,-0.000000,-0.000000,0.000000
100.370901,0.000000,-0.000000,0.000000
100.403972,0.000000,-0.000000,0.000000
100.437043,0.000000,-0.000000,0.000000
100.470114,0.000000,-0.000000,0.000000
100.503185,-0.000000,-0.000000,0.000000
100.536256,-0.000000,-0.000000,0.000000
100.569327,-0.000000,-0.000000,0.000000
100.602399,-0.000000,-0.000000,0.000000
100.635470,-0.000000,-0.000000,0.000000
100.668541,-0.000000,-0.000000,0.000000
100.701612,0.000000,-0.000000,0.000000
100.734683,0.000000,-0.000000,0.000000
100.767754,0.000000,-0.000000,0.000000
100.800825,0.000000,-0.000000,0.000000
100.833897,-0.000000,-0.000000,0.000000
100.866968,-0.000000,-0.000000,0.000000
100.900039,-0.000000,-0.000000,0.000000
100.933110,-0.000000,-0.000000,0.000000
100.966181,-0.000000,-0.000000,0.000000
100.999252,-0.000000,-0.000000,0.000000
101.032323,0.000000,-0.000000,0.000000
101.065394,0.000000,-0.000000,0.000000
101.098466,0.000000,-0.000000,0.000000
101.131537,0.000000,-0.000000,0.000000
101.164608,-0.000000,-0.000000,0.000000
101.197679,-0.000000,-0.000000,0.000000
101.230750,-0.000000,-0.000000,0.000000
101.263821,-0.000000,-0.000000,0.000000
101.296892,-0.000000,-0.000000,0.000000
101.329964,-0.000000,-0.000000,0.000000
101.363035,0.000000,-0.000000,0.000000
101.396106,0.000000,-0.000000,0.000000
101.429177,0.000000,-0.000000,0.000000
101.462248,0.000000,-0.000000,0.000000
101.495319,-0.000000,-0.000000,0.000000
101.528390,-0.000000,-0.000000,0.000000
101.561462,-0.000000,-0.000000,0.000000
101.594533,-0.000000,-0.000000,0.000000
101.627604,-0.000000,-0.000000,0.000000
101.660675,-0.000000,-0.000000,0.000000
101.693746,0.000000,-0.000000,0.000000
101.726817,0.000000,-0.000000,0.000000
101.759888,0.000000,-0.000000,0.000000
101.792960,0.000000,-0.000000,0.000000
101.826031,-0.000000,-0.000000,0.000000
101.859102,-0.000000,-0.000000,0.000000
101.892173,-0.000000,-0.000000,0.000000
101.925244,-0.000000,-0.000000,0.000000
101.958315,-0.000000,0.000000,0.000000
101.991386,-0.000000,0.000000,0.000000
102.024457,0.000000,-0.000000,0.000000
102.057529,0.000000,-0.000000,0.000000
102.090600,0.000000,-0.000000,0.000000
102.123671,0.000000,-0.000000,0.000000
102.156742,-0.000000,-0.000000,0.000000
102.189813,-0.000000,-0.000000,0.000000
102.222884,-0.000000,-0.000000,0.000000
102.255955,-0.000000,-0.000000,0.000000
102.289027,-0.000000,0.000000,0.000000
102.322098,-0.000000,0.000000,0.000000
102.355169,0.000000,0.000000,0.000000
102.388240,0.000000,-0.000000,0.000000
102.421311,0.000000,-0.000000,0.000000
102.454382,0.000000,-0.000000,0.000000
102.487453,-0.000000,-0.000000,0.000000
102.520525,-0.000000,-0.000000,0.000000
102.553596,-0.000000,-0.000000,0.000000
102.586667,-0.000000,0.000000,0.000000
102.619738,-0.000000,0.000000,0.000000
102.652809,-0.000000,0.000000,0.000000
102.685880,0.000000,0.000000,0.000000
102.718951,0.000000,-0.000000,0.000000
102.752022,0.000000,-0.000000,0.000000
102.785094,0.000000,-0.000000,0.000000
102.818165,-0.000000,-0.000000,0.000000
102.851236,-0.000000,-0.000000,0.000000
102.884307,-0.000000,-0.000000,0.000000
102.917378,-0.000000,0.000000,0.000000
102.950449,-0.000000,0.000000,0.000000
102.983520,-0.000000,0.000000,0.000000
103.016592,0.000000,0.000000,0.000000
103.049663,0.000000,-0.000000,0.000000
103.082734,0.000000,-0.000000,0.000000
103.115805,0.000000,-0.000000,0.000000
103.148876,-0.000000,-0.000000,0.000000
103.181947,-0.000000,-0.000000,0.000000
103.215018,-0.000000,0.000000,0.000000
103.248090,-0.000000,0.000000,0.000000
103.281161,-0.000000,0.000000,0.000000
103.314232,-0.000000,0.000000,0.000000
103.347303,0.000000,0.000000,0.000000
103.380374,0.000000,0.000000,0.000000
103.413445,0.000000,-0.000000,0.000000
103.446516,0.000000,-0.000000,0.000000
103.479587,-0.000000,-0.000000,0.000000
103.512659,-0.000000,-0.000000,0.000000
103.545730,-0.000000,0.000000,0.000000
103.578801,-0.000000,0.000000,0.000000
103.611872,-0.000000,0.000000,0.000000
103.644943,-0.000000,0.000000,0.000000
103.678014,0.000000,0.000000,0.000000
103.711085,0.000000,0.000000,0.000000
103.744157,0.000000,-0.000000,0.000000
103.777228,0.000000,-0.000000,0.000000
103.810299,-0.000000,-0.000000,0.000000
103.843370,-0.000000,-0.000000,0.000000
103.876441,-0.000000,0.000000,0.000000
103.909512,-0.000000,0.000000,0.000000
103.942583,-0.000000,0.000000,0.000000
103.975655,-0.000000,0.000000,0.000000
104.008726,0.000000,0.000000,0.000000
104.041797,0.000000,0.000000,0.000000
104.074868,0.000000,0.000000,0.000000
104.107939,0.000000,-0.000000,0.000000
104.141010,-0.000000,-0.000000,0.000000
104.174081,-0.000000,0.000000,0.000000
104.207152,-0.000000,0.000000,0.000000
104.240224,-0.000000,0.000000,0.000000
104.273295,-0.000000,0.000000,0.000000
104.306366,-0.000000,0.000000,0.000000
104.339437,0.000000,0.000000,0.000000
104.372508,0.000000,0.000000,0.000000
104.405579,0.000000,0.000000,0.000000
104.438650,0.000000,-0.000000,0.000000
104.471722,-0.000000,-0.000000,0.000000
104.504793,-0.000000,0.000000,0.000000
104.537864,-0.000000,0.000000,0.000000
104.570935,-0.000000,0.000000,0.000000
104.604006,-0.000000,0.000000,0.000000
104.637077,-0.000000,0.000000,0.000000
104.670148,0.000000,0.000000,0.000000
104.703220,0.000000,0.000000,0.000000
104.736291,0.000000,0.000000,0.000000
104.769362,0.000000,0.000000,0.000000
104.802433,-0.000000,0.000000,0.000000
104.835504,-0.000000,0.000000,0.000000
104.868575,-0.000000,0.000000,0.000000
104.901646,-0.000000,0.000000,0.000000
104.934718,-0.000000,0.000000,0.000000
104.967789,-0.000000,0.000000,0.000000
105.000860,0.000000,0.000000,0.000000
105.033931,0.000000,0.000000,0.000000
105.067002,0.000000,0.000000,0.000000
105.100073,0.000000,0.000000,0.000000
105.133144,-0.000000,0.000000,0.000000
105.166215,-0.000000,0.000000,0.000000
105.199287,-0.000000,0.000000,0.000000
105.232358,-0.000000,0.000000,0.000000
105.265429,-0.000000,0.000000,0.000000
105.298500,-0.000000,0.000000,0.000000
105.331571,0.000000,0.000000,0.000000
105.364642,0.000000,0.000000,0.000000
105.397713,0.000000,0.000000,0.000000
105.430785,0.000000,0.000000,0.000000
105.463856,-0.000000,0.000000,0.000000
105.496927,-0.000000,0.000000,0.000000
105.529998,-0.000000,0.000000,0.000000
105.563069,-0.000000,0.000000,0.000000
105.596140,-0.000000,0.000000,0.000000
105.629211,-0.000000,0.000000,0.000000
105.662283,0.000000,0.000000,0.000000
105.695354,0.000000,0.000000,0.000000
105.728425,0.000000,0.000000,0.000000
105.761496,0.000000,0.000000,0.000000
105.794567,-0.000000,0.000000,0.000000
105.827638,-0.000000,0.000000,0.000000
105.860709,-0.000000,0.000000,0.000000
105.893780,-0.000000,0.000000,0.000000
105.926852,-0.000000,0.000000,0.000000
105.959923,-0.000000,0.000000,0.000000
105.992994,0.000000,0.000000,0.000000
106.026065,0.000000,0.000000,0.000000
106.059136,0.000000,0.000000,0.000000
106.092207,0.000000,0.000000,0.000000
106.125278,-0.000000,0.000000,0.000000
106.158350,-0.000000,0.000000,0.000000
106.191421,-0.000000,0.000000,0.000000
106.224492,-0.000000,0.000000,0.000000
106.257563,-0.000000,0.000000,0.000000
106.290634,-0.000000,0.000000,0.000000
106.323705,0.000000,0.000000,0.000000
106.356776,0.000000,0.000000,0.000000
106.389848,0.000000,0.000000,0.000000
106.422919,0.000000,0.000000,0.000000
106.455990,-0.000000,0.000000,0.000000
106.489061,-0.000000,0.000000,0.000000
106.522132,-0.000000,0.000000,0.000000
106.555203,-0.000000,0.000000,0.000000
106.588274,-0.000000,0.000000,0.000000
106.621345,-0.000000,0.000000,0.000000
106.654417,0.000000,0.000000,0.000000
106.687488,0.000000,0.000000,0.000000
106.720559,0.000000,0.000000,0.000000
106.753630,0.000000,0.000000,0.000000
106.786701,-0.000000,0.000000,0.000000
106.819772,-0.000000,0.000000,0.000000
106.852843,-0.000000,0.000000,0.000000
106.885915,-0.000000,0.000000,0.000000
106.918986,-0.000000,0.000000,0.000000
106.952057,-0.000000,0.000000,0.000000
106.985128,0.000000,0.000000,0.000000
107.018199,0.000000,0.000000,0.000000
107.051270,0.000000,0.000000,0.000000
107.084341,0.000000,0.000000,0.000000
107.117413,-0.000000,0.000000,0.000000
107.150484,-0.000000,0.000000,0.000000
107.183555,-0.000000,0.000000,0.000000
107.216626,-0.000000,0.000000,0.000000
107.249697,-0.000000,0.000000,0.000000
107.282768,-0.000000,0.000000,-0.000000
107.315839,0.000000,0.000000,0.000000
107.348911,0.000000,0.000000,0.000000
107.381982,0.000000,0.000000,0.000000
107.415053,0.000000,0.000000,0.000000
107.448124,-0.000000,0.000000,0.000000
107.481195,-0.000000,0.000000,0.000000
107.514266,-0.000000,0.000000,0.000000
107.547337,-0.000000,0.000000,0.000000
107.580408,-0.000000,0.000000,0.000000
107.613480,-0.000000,0.000000,-0.000000
107.646551,0.000000,0.000000,0.000000
107.679622,0.000000,0.000000,0.000000
107.712693,0.000000,0.000000,0.000000
107.745764,0.000000,0.000000,0.000000
107.778835,-0.000000,0.000000,0.000000
107.811906,-0.000000,0.000000,0.000000
107.844978,-0.000000,0.000000,0.000000
107.878049,-0.000000,0.000000,0.000000
107.911120,-0.000000,0.000000,0.000000
107.944191,-0.000000,0.000000,0.000000
107.977262,0.000000,0.000000,0.000000
108.010333,0.000000,0.000000,0.000000
108.043404,0.000000,0.000000,0.000000
108.076476,0.000000,0.000000,0.000000
108.109547,-0.000000,0.000000,0.000000
108.142618,-0.000000,0.000000,0.000000
108.175689,-0.000000,0.000000,0.000000
108.208760,-0.000000,0.000000,0.000000
108.241831,-0.000000,0.000000,0.000000
108.274902,-0.000000,0.000000,0.000000
108.307973,0.000000,0.000000,0.000000
108.341045,0.000000,0.000000,0.000000
108.374116,0.000000,0.000000,0.000000
108.407187,0.000000,0.000000,0.000000
108.440258,-0.000000,0.000000,0.000000
108.473329,-0.000000,0.000000,0.000000
108.506400,-0.000000,0.000000,0.000000
108.539471,-0.000000,0.000000,0.000000
108.572543,-0.000000,0.000000,0.000000
108.605614,-0.000000,0.000000,0.000000
108.638685,0.000000,0.000000,0.000000
108.671756,0.000000,0.000000,0.000000
108.704827,0.000000,0.000000,0.000000
108.737898,0.000000,0.000000,0.000000
108.770969,-0.000000,0.000000,0.000000
108.804041,-0.000000,0.000000,0.000000
108.837112,-0.000000,0.000000,0.000000
108.870183,-0.000000,0.000000,0.000000
108.903254,-0.000000,0.000000,0.000000
108.936325,-0.000000,0.000000,0.000000
108.969396,0.000000,0.000000,0.000000
109.002467,0.000000,0.000000,0.000000
109.035538,0.000000,0.000000,0.000000
109.068610,0.000000,0.000000,0.000000
109.101681,-0.000000,0.000000,0.000000
109.134752,-0.000000,0.000000,0.000000
109.167823,-0.000000,0.000000,0.000000
109.200894,-0.000000,0.000000,0.000000
109.233965,-0.000000,0.000000,0.000000
109.267036,-0.000000,0.000000,0.000000
109.300108,0.000000,0.000000,0.000000
109.333179,0.000000,0.000000,0.000000
109.366250,0.000000,0.000000,0.000000
109.399321,0.000000,0.000000,0.000000
109.432392,-0.000000,0.000000,0.000000
109.465463,-0.000000,0.000000,0.000000
109.498534,-0.000000,0.000000,0.000000
109.531606,-0.000000,0.000000,0.000000
109.564677,-0.000000,0.000000,0.000000
109.597748,-0.000000,0.000000,0.000000
109.630819,0.000000,0.000000,0.000000
109.663890,0.000000,0.000000,0.000000
109.696961,0.000000,0.000000,0.000000
109.730032,0.000000,0.000000,0.000000
109.763104,-0.000000,0.000000,0.000000
109.796175,-0.000000,0.000000,0.000000
109.829246,-0.000000,0.000000,0.000000
109.862317,-0.000000,0.000000,0.000000
109.895388,-0.000000,0.000000,0.000000
109.928459,-0.000000,0.000000,0.000000
109.961530,0.000000,0.000000,0.000000
109.994601,0.000000,0.000000,0.000000
110.027673,0.000000,0.000000,0.000000
110.060744,0.000000,0.000000,0.000000
110.093815,-0.000000,0.000000,0.000000
110.126886,-0.000000,0.000000,0.000000
110.159957,-0.000000,0.000000,0.000000
110.193028,-0.000000,0.000000,0.000000
110.226099,-0.000000,0.000000,0.000000
110.259171,-0.000000,0.000000,0.000000
110.292242,0.000000,0.000000,0.000000
110.325313,0.000000,0.000000,0.000000
110.358384,0.000000,0.000000,0.000000
110.391455,0.000000,0.000000,0.000000
110.424526,-0.000000,0.000000,0.000000
110.457597,-0.000000,0.000000,0.000000
110.490669,-0.000000,0.000000,0.000000
110.523740,-0.000000,0.000000,0.000000
110.556811,-0.000000,0.000000,0.000000
110.589882,-0.000000,0.000000,0.000000
110.622953,0.000000,0.000000,0.000000
110.656024,0.000000,0.000000,0.000000
110.689095,0.000000,0.000000,0.000000
110.722166,0.000000,0.000000,0.000000
110.755238,-0.000000,0.000000,0.000000
110.788309,-0.000000,0.000000,0.000000
110.821380,-0.000000,0.000000,0.000000
110.854451,-0.000000,0.000000,0.000000
110.887522,-0.000000,0.000000,0.000000
110.920593,-0.000000,0.000000,0.000000
110.953664,0.000000,0.000000,0.000000
110.986736,0.000000,0.000000,0.000000
111.019807,0.000000,0.000000,0.000000
111.052878,0.000000,0.000000,0.000000
111.085949,-0.000000,0.000000,0.000000
111.119020,-0.000000,0.000000,0.000000
111.152091,-0.000000,0.000000,0.000000
111.185162,-0.000000,0.000000,0.000000
111.218234,-0.000000,0.000000,0.000000
111.251305,-0.000000,0.000000,0.000000
111.284376,0.000000,0.000000,0.000000
111.317447,0.000000,0.000000,0.000000
111.350518,0.000000,0.000000,0.000000
111.383589,0.000000,0.000000,0.000000
111.416660,-0.000000,0.000000,0.000000
111.449731,-0.000000,0.000000,0.000000
111.482803,-0.000000,0.000000,0.000000
111.515874,-0.000000,0.000000,0.000000
111.548945,-0.000000,0.000000,0.000000
111.582016,-0.000000,0.000000,0.000000
111.615087,0.000000,0.000000,0.000000
111.648158,0.000000,0.000000,0.000000
111.681229,0.000000,0.000000,0.000000
111.714301,0.000000,0.000000,0.000000
111.747372,-0.000000,0.000000,0.000000
111.780443,-0.000000,0.000000,0.000000
111.813514,-0.000000,0.000000,0.000000
111.846585,-0.000000,0.000000,0.000000
111.879656,-0.000000,0.000000,0.000000
111.912727,-0.000000,0.000000,0.000000
111.945799,0.000000,0.000000,0.000000
111.978870,0.000000,0.000000,0.000000
112.011941,0.000000,0.000000,0.000000
112.045012,0.000000,0.000000,0.000000
112.078083,-0.000000,0.000000,0.000000
112.111154,-0.000000,0.000000,0.000000
112.144225,-0.000000,0.000000,0.000000
112.177296,-0.000000,0.000000,0.000000
112.210368,-0.000000,0.000000,0.000000
112.243439,-0.000000,0.000000,0.000000
112.276510,0.000000,0.000000,0.000000
112.309581,0.000000,0.000000,0.000000
112.342652,0.000000,0.000000,0.000000
112.375723,0.000000,0.000000,0.000000
112.408794,-0.000000,0.000000,0.000000
112.441866,-0.000000,0.000000,0.000000
112.474937,-0.000000,0.000000,0.000000
112.508008,-0.000000,0.000000,0.000000
112.541079,-0.000000,0.000000,0.000000
112.574150,-0.000000,0.000000,0.000000
112.607221,0.000000,0.000000,0.000000
112.640292,0.000000,0.000000,0.000000
112.673364,0.000000,0.000000,0.000000
112.706435,0.000000,0.000000,0.000000
112.739506,-0.000000,0.000000,0.000000
112.772577,-0.000000,0.000000,0.000000
112.805648,-0.000000,0.000000,0.000000
112.838719,-0.000000,0.000000,0.000000
112.871790,-0.000000,0.000000,0.000000
112.904862,-0.000000,0.000000,0.000000
112.937933,0.000000,0.000000,0.000000
112.971004,0.000000,0.000000,0.000000
113.004075,0.000000,0.000000,0.000000
113.037146,0.000000,0.000000,0.000000
113.070217,-0.000000,0.000000,0.000000
113.103288,-0.000000,0.000000,0.000000
113.136359,-0.000000,0.000000,0.000000
113.169431,-0.000000,0.000000,0.000000
113.202502,-0.000000,0.000000,0.000000
113.235573,-0.000000,0.000000,0.000000
113.268644,0.000000,0.000000,0.000000
113.301715,0.000000,0.000000,0.000000
113.334786,0.000000,0.000000,0.000000
113.367857,0.000000,0.000000,0.000000
113.400929,-0.000000,0.000000,0.000000
113.434000,-0.000000,0.000000,0.000000
113.467071,-0.000000,0.000000,0.000000
113.500142,-0.000000,0.000000,0.000000
113.533213,-0.000000,0.000000,0.000000
113.566284,-0.000000,0.000000,0.000000
113.599355,0.000000,0.000000,0.000000
113.632427,0.000000,0.000000,0.000000
113.665498,0.000000,0.000000,0.000000
113.698569,0.000000,0.000000,0.000000
113.731640,-0.000000,0.000000,0.000000
113.764711,-0.000000,0.000000,0.000000
113.797782,-0.000000,0.000000,0.000000
113.830853,-0.000000,0.000000,0.000000
113.863924,-0.000000,0.000000,0.000000
113.896996,-0.000000,0.000000,0.000000
113.930067,0.000000,0.000000,0.000000
113.963138,0.000000,0.000000,0.000000
113.996209,0.000000,0.000000,0.000000
114.029280,0.000000,0.000000,0.000000
114.062351,-0.000000,0.000000,0.000000
114.095422,-0.000000,0.000000,0.000000
114.128494,-0.000000,0.000000,0.000000
114.161565,-0.000000,0.000000,0.000000
114.194636,-0.000000,0.000000,0.000000
114.227707,-0.000000,0.000000,0.000000
114.260778,0.000000,0.000000,0.000000
114.293849,0.000000,0.000000,0.000000
114.326920,0.000000,0.000000,0.000000
114.359992,0.000000,0.000000,0.000000
114.393063,-0.000000,0.000000,0.000000
114.426134,-0.000000,0.000000,0.000000
114.459205,-0.000000,0.000000,0.000000
114.492276,-0.000000,0.000000,0.000000
114.525347,-0.000000,0.000000,0.000000
114.558418,-0.000000,0.000000,0.000000
114.591489,0.000000,0.000000,0.000000
114.624561,0.000000,0.000000,0.000000
114.657632,0.000000,0.000000,0.000000
114.690703,0.000000,0.000000,0.000000
114.723774,-0.000000,0.000000,0.000000
114.756845,-0.000000,0.000000,0.000000
114.789916,-0.000000,0.000000,0.000000
114.822987,-0.000000,0.000000,0.000000
114.856059,-0.000000,0.000000,0.000000
114.889130,-0.000000,0.000000,0.000000
114.922201,0.000000,0.000000,0.000000
114.955272,0.000000,0.000000,0.000000
114.988343,0.000000,0.000000,0.000000
115.021414,0.000000,0.000000,0.000000
115.054485,-0.000000,-0.000000,0.000000
115.087557,-0.000000,0.000000,0.000000
115.120628,-0.000000,0.000000,0.000000
115.153699,-0.000000,0.000000,0.000000
115.186770,-0.000000,0.000000,0.000000
115.219841,-0.000000,0.000000,0.000000
115.252912,0.000000,0.000000,0.000000
115.285983,0.000000,0.000000,0.000000
115.319055,0.000000,0.000000,0.000000
115.352126,0.000000,-0.000000,0.000000
115.385197,-0.000000,-0.000000,0.000000
115.418268,-0.000000,0.000000,0.000000
115.451339,-0.000000,0.000000,0.000000
115.484410,-0.000000,0.000000,0.000000
115.517481,-0.000000,0.000000,0.000000
115.550552,-0.000000,0.000000,0.000000
115.583624,0.000000,0.000000,0.000000
115.616695,0.000000,0.000000,0.000000
115.649766,0.000000,0.000000,0.000000
115.682837,0.000000,-0.000000,0.000000
115.715908,-0.000000,-0.000000,0.000000
115.748979,-0.000000,0.000000,0.000000
115.782050,-0.000000,0.000000,0.000000
115.815122,-0.000000,0.000000,0.000000
115.848193,-0.000000,0.000000,0.000000
115.881264,-0.000000,0.000000,0.000000
115.914335,0.000000,0.000000,0.000000
115.947406,0.000000,0.000000,0.000000
115.980477,0.000000,0.000000,0.000000
116.013548,0.000000,-0.000000,0.000000
116.046620,-0.000000,-0.000000,0.000000
116.079691,-0.000000,-0.000000,0.000000
116.112762,-0.000000,0.000000,0.000000
116.145833,-0.000000,0.000000,0.000000
116.178904,-0.000000,0.000000,0.000000
116.211975,-0.000000,0.000000,0.000000
116.245046,0.000000,0.000000,0.000000
116.278117,0.000000,0.000000,0.000000
116.311189,0.000000,-0.000000,0.000000
116.344260,0.000000,-0.000000,0.000000
116.377331,-0.000000,-0.000000,0.000000
116.410402,-0.000000,-0.000000,0.000000
116.443473,-0.000000,0.000000,0.000000
116.476544,-0.000000,0.000000,0.000000
116.509615,-0.000000,0.000000,0.000000
116.542687,-0.000000,0.000000,0.000000
116.575758,0.000000,0.000000,0.000000
116.608829,0.000000,0.000000,0.000000
116.641900,0.000000,-0.000000,0.000000
116.674971,0.000000,-0.000000,0.000000
116.708042,-0.000000,-0.000000,0.000000
116.741113,-0.000000,-0.000000,0.000000
116.774185,-0.000000,0.000000,0.000000
116.807256,-0.000000,0.000000,0.000000
116.840327,-0.000000,0.000000,0.000000
116.873398,-0.000000,0.000000,0.000000
116.906469,0.000000,0.000000,0.000000
116.939540,0.000000,0.000000,0.000000
116.972611,0.000000,-0.000000,0.000000
117.005682,0.000000,-0.000000,0.000000
117.038754,-0.000000,-0.000000,0.000000
117.071825,-0.000000,-0.000000,0.000000
117.104896,-0.000000,0.000000,0.000000
117.137967,-0.000000,0.000000,0.000000
117.171038,-0.000000,0.000000,0.000000
117.204109,-0.000000,0.000000,0.000000
117.237180,0.000000,0.000000,0.000000
117.270252,0.000000,0.000000,0.000000
117.303323,0.000000,-0.000000,0.000000
117.336394,0.000000,-0.000000,0.000000
117.369465,-0.000000,-0.000000,0.000000
117.402536,-0.000000,-0.000000,0.000000
117.435607,-0.000000,0.000000,0.000000
117.468678,-0.000000,0.000000,0.000000
117.501750,-0.000000,0.000000,0.000000
117.534821,-0.000000,0.000000,0.000000
117.567892,0.000000,0.000000,0.000000
117.600963,0.000000,0.000000,0.000000
117.634034,0.000000,-0.000000,0.000000
117.667105,0.000000,-0.000000,0.000000
117.700176,-0.000000,-0.000000,0.000000
117.733248,-0.000000,-0.000000,0.000000
117.766319,-0.000000,0.000000,0.000000
117.799390,-0.000000,0.000000,0.000000
117.832461,-0.000000,0.000000,0.000000
117.865532,-0.000000,0.000000,0.000000
117.898603,0.000000,0.000000,0.000000
117.931674,0.000000,0.000000,0.000000
117.964745,0.000000,-0.000000,0.000000
117.997817,0.000000,-0.000000,0.000000
118.030888,-0.000000,-0.000000,0.000000
118.063959,-0.000000,-0.000000,0.000000
118.097030,-0.000000,-0.000000,0.000000
118.130101,-0.000000,0.000000,0.000000
118.163172,-0.000000,0.000000,0.000000
118.196243,-0.000000,0.000000,0.000000
118.229315,0.000000,0.000000,0.000000
118.262386,0.000000,0.000000,0.000000
118.295457,0.000000,-0.000000,0.000000
118.328528,0.000000,-0.000000,0.000000
118.361599,-0.000000,-0.000000,0.000000
118.394670,-0.000000,-0.000000,0.000000
118.427741,-0.000000,-0.000000,0.000000
118.460813,-0.000000,0.000000,0.000000
118.493884,-0.000000,0.000000,0.000000
118.526955,-0.000000,0.000000,0.000000
118.560026,0.000000,0.000000,0.000000
118.593097,0.000000,-0.000000,0.000000
118.626168,0.000000,-0.000000,0.000000
118.659239,0.000000,-0.000000,0.000000
118.692310,-0.000000,-0.000000,0.000000
118.725382,-0.000000,-0.000000,0.000000
118.758453,-0.000000,-0.000000,0.000000
118.791524,-0.000000,0.000000,0.000000
118.824595,-0.000000,0.000000,0.000000
118.857666,-0.000000,0.000000,0.000000
118.890737,0.000000,0.000000,0.000000
118.923808,0.000000,-0.000000,0.000000
118.956880,0.000000,-0.000000,0.000000
118.989951,0.000000,-0.000000,0.000000
119.023022,-0.000000,-0.000000,0.000000
119.056093,-0.000000,-0.000000,0.000000
119.089164,-0.000000,-0.000000,0.000000
119.122235,-0.000000,0.000000,0.000000
119.155306,-0.000000,0.000000,0.000000
119.188378,-0.000000,0.000000,0.000000
119.221449,0.000000,0.000000,0.000000
119.254520,0.000000,-0.000000,0.000000
119.287591,0.000000,-0.000000,0.000000
119.320662,0.000000,-0.000000,0.000000
119.353733,-0.000000,-0.000000,0.000000
119.386804,-0.000000,-0.000000,0.000000
119.419875,-0.000000,-0.000000,0.000000
119.452947,-0.000000,0.000000,0.000000
119.486018,-0.000000,0.000000,0.000000
119.519089,-0.000000,0.000000,0.000000
119.552160,0.000000,0.000000,0.000000
119.585231,0.000000,-0.000000,0.000000
119.618302,0.000000,-0.000000,0.000000
119.651373,0.000000,-0.000000,0.000000
119.684445,-0.000000,-0.000000,0.000000
119.717516,-0.000000,-0.000000,0.000000
119.750587,-0.000000,-0.000000,0.000000
119.783658,-0.000000,0.000000,0.000000
119.816729,-0.000000,0.000000,0.000000
119.849800,-0.000000,0.000000,0.000000
119.882871,0.000000,0.000000,0.000000
119.915943,0.000000,-0.000000,0.000000
119.949014,0.000000,-0.000000,0.000000
119.982085,0.000000,-0.000000,0.000000
120.015156,-0.000000,-0.000000,0.000000
120.048227,-0.000000,-0.000000,0.000000
120.081298,-0.000000,-0.000000,0.000000
120.114369,-0.000000,0.000000,0.000000
120.147441,-0.000000,0.000000,0.000000
120.180512,-0.000000,0.000000,0.000000
120.213583,0.000000,0.000000,0.000000
120.246654,0.000000,-0.000000,0.000000
120.279725,0.000000,-0.000000,0.000000
120.312796,0.000000,-0.000000,0.000000
120.345867,-0.000000,-0.000000,0.000000
120.378938,-0.000000,-0.000000,0.000000
120.412010,-0.000000,-0.000000,0.000000
120.445081,-0.000000,0.000000,0.000000
120.478152,-0.000000,0.000000,0.000000
120.511223,-0.000000,0.000000,0.000000
120.544294,0.000000,0.000000,0.000000
120.577365,0.000000,-0.000000,0.000000
120.610436,0.000000,-0.000000,0.000000
120.643508,0.000000,-0.000000,0.000000
120.676579,-0.000000,-0.000000,0.000000
120.709650,-0.000000,-0.000000,0.000000
120.742721,-0.000000,-0.000000,0.000000
120.775792,-0.000000,0.000000,0.000000
120.808863,-0.000000,0.000000,0.000000
120.841934,-0.000000,0.000000,0.000000
120.875006,0.000000,0.000000,0.000000
120.908077,0.000000,-0.000000,0.000000
120.941148,0.000000,-0.000000,0.000000
120.974219,0.000000,-0.000000,0.000000
121.007290,-0.000000,-0.000000,0.000000
121.040361,-0.000000,-0.000000,0.000000
121.073432,-0.000000,-0.000000,0.000000
121.106503,-0.000000,0.000000,0.000000
121.139575,-0.000000,0.000000,0.000000
121.172646,-0.000000,0.000000,0.000000
121.205717,0.000000,0.000000,0.000000
121.238788,0.000000,-0.000000,0.000000
121.271859,0.000000,-0.000000,0.000000
121.304930,0.000000,-0.000000,0.000000
121.338001,-0.000000,-0.000000,0.000000
121.371073,-0.000000,-0.000000,0.000000
121.404144,-0.000000,-0.000000,0.000000
121.437215,-0.000000,0.000000,0.000000
121.470286,-0.000000,0.000000,0.000000
121.503357,-0.000000,0.000000,0.000000
121.536428,0.000000,0.000000,0.000000
121.569499,0.000000,-0.000000,0.000000
121.602571,0.000000,-0.000000,0.000000
121.635642,0.000000,-0.000000,0.000000
121.668713,-0.000000,-0.000000,0.000000
121.701784,-0.000000,-0.000000,0.000000
121.734855,-0.000000,-0.000000,0.000000
121.767926,-0.000000,0.000000,0.000000
121.800997,-0.000000,0.000000,0.000000
121.834068,-0.000000,0.000000,0.000000
121.867140,0.000000,0.000000,0.000000
121.900211,0.000000,-0.000000,0.000000
121.933282,0.000000,-0.000000,0.000000
121.966353,0.000000,-0.000000,0.000000
121.999424,-0.000000,-0.000000,0.000000
122.032495,-0.000000,-0.000000,0.000000
122.065566,-0.000000,-0.000000,0.000000
122.098638,-0.000000,0.000000,0.000000
122.131709,-0.000000,0.000000,0.000000
122.164780,-0.000000,0.000000,0.000000
122.197851,0.000000,0.000000,0.000000
122.230922,0.000000,-0.000000,0.000000
122.263993,0.000000,-0.000000,0.000000
122.297064,0.000000,-0.000000,0.000000
122.330136,-0.000000,-0.000000,0.000000
122.363207,-0.000000,-0.000000,0.000000
122.396278,-0.000000,-0.000000,0.000000
122.429349,-0.000000,0.000000,0.000000
122.462420,-0.000000,0.000000,0.000000
122.495491,-0.000000,0.000000,0.000000
122.528562,0.000000,0.000000,0.000000
122.561633,0.000000,-0.000000,0.000000
122.594705,0.000000,-0.000000,0.000000
122.627776,0.000000,-0.000000,0.000000
122.660847,-0.000000,-0.000000,0.000000
122.693918,-0.000000,-0.000000,0.000000
122.726989,-0.000000,-0.000000,0.000000
122.760060,-0.000000,0.000000,0.000000
122.793131,-0.000000,0.000000,0.000000
122.826203,-0.000000,0.000000,0.000000
122.859274,0.000000,0.000000,0.000000
122.892345,0.000000,-0.000000,0.000000
122.925416,0.000000,-0.000000,0.000000
122.958487,0.000000,-0.000000,0.000000
122.991558,-0.000000,-0.000000,0.000000
123.024629,-0.000000,-0.000000,0.000000
123.057701,-0.000000,-0.000000,0.000000
123.090772,-0.000000,0.000000,0.000000
123.123843,-0.000000,0.000000,0.000000
123.156914,-0.000000,0.000000,0.000000
123.189985,0.000000,0.000000,0.000000
123.223056,0.000000,0.000000,0.000000
123.256127,0.000000,-0.000000,0.000000
123.289199,0.000000,-0.000000,0.000000
123.322270,-0.000000,-0.000000,0.000000
123.355341,-0.000000,-0.000000,0.000000
123.388412,-0.000000,-0.000000,0.000000
123.421483,-0.000000,0.000000,0.000000
123.454554,-0.000000,0.000000,0.000000
123.487625,-0.000000,0.000000,0.000000
123.520696,0.000000,0.000000,0.000000
123.553768,0.000000,0.000000,0.000000
123.586839,0.000000,-0.000000,0.000000
123.619910,0.000000,-0.000000,0.000000
123.652981,-0.000000,-0.000000,0.000000
123.686052,-0.000000,-0.000000,0.000000
123.719123,-0.000000,-0.000000,0.000000
123.752194,-0.000000,0.000000,0.000000
123.785266,-0.000000,0.000000,0.000000
123.818337,-0.000000,0.000000,0.000000
123.851408,0.000000,0.000000,0.000000
123.884479,0.000000,0.000000,0.000000
123.917550,0.000000,-0.000000,0.000000
123.950621,0.000000,-0.000000,0.000000
123.983692,-0.000000,-0.000000,0.000000
124.016764,-0.000000,-0.000000,0.000000
124.049835,-0.000000,0.000000,0.000000
124.082906,-0.000000,0.000000,0.000000
124.115977,-0.000000,0.000000,0.000000
124.149048,-0.000000,0.000000,0.000000
124.182119,0.000000,0.000000,0.000000
124.215190,0.000000,0.000000,0.000000
124.248261,0.000000,-0.000000,0.000000
124.281333,0.000000,-0.000000,0.000000
124.314404,-0.000000,-0.000000,0.000000
124.347475,-0.000000,-0.000000,0.000000
124.380546,-0.000000,0.000000,0.000000
124.413617,-0.000000,0.000000,0.000000
124.446688,-0.000000,0.000000,0.000000
124.479759,-0.000000,0.000000,0.000000
124.512831,0.000000,0.000000,0.000000
124.545902,0.000000,0.000000,0.000000
124.578973,0.000000,-0.000000,0.000000
124.612044,0.000000,-0.000000,0.000000
124.645115,-0.000000,-0.000000,0.000000
124.678186,-0.000000,-0.000000,0.000000
124.711257,-0.000000,0.000000,0.000000
124.744329,-0.000000,0.000000,0.000000
124.777400,-0.000000,0.000000,0.000000
124.810471,-0.000000,0.000000,0.000000
124.843542,0.000000,0.000000,0.000000
124.876613,0.000000,0.000000,0.000000
124.909684,0.000000,-0.000000,0.000000
124.942755,0.000000,-0.000000,0.000000
124.975826,-0.000000,-0.000000,0.000000
125.008898,-0.000000,-0.000000,0.000000
125.041969,-0.000000,0.000000,0.000000
125.075040,-0.000000,0.000000,0.000000
125.108111,-0.000000,0.000000,0.000000
125.141182,-0.000000,0.000000,0.000000
125.174253,0.000000,0.000000,0.000000
125.207324,0.000000,0.000000,0.000000
125.240396,0.000000,-0.000000,0.000000
125.273467,0.000000,-0.000000,0.000000
125.306538,-0.000000,-0.000000,0.000000
125.339609,-0.000000,-0.000000,0.000000
125.372680,-0.000000,0.000000,0.000000
125.405751,-0.000000,0.000000,0.000000
125.438822,-0.000000,0.000000,0.000000
125.471894,-0.000000,0.000000,0.000000
125.504965,0.000000,0.000000,0.000000
125.538036,0.000000,0.000000,0.000000
125.571107,0.000000,-0.000000,0.000000
125.604178,0.000000,-0.000000,0.000000
125.637249,-0.000000,-0.000000,0.000000
125.670320,-0.000000,-0.000000,0.000000
125.703392,-0.000000,0.000000,0.000000
125.736463,-0.000000,0.000000,0.000000
125.769534,-0.000000,0.000000,0.000000
125.802605,-0.000000,0.000000,0.000000
125.835676,0.000000,0.000000,0.000000
125.868747,0.000000,0.000000,0.000000
125.901818,0.000000,0.000000,0.000000
125.934889,0.000000,-0.000000,0.000000
125.967961,-0.000000,-0.000000,0.000000
126.001032,-0.000000,-0.000000,0.000000
126.034103,-0.000000,0.000000,0.000000
126.067174,-0.000000,0.000000,0.000000
126.100245,-0.000000,0.000000,0.000000
126.133316,-0.000000,0.000000,0.000000
126.166387,0.000000,0.000000,0.000000
126.199459,0.000000,0.000000,0.000000
126.232530,0.000000,0.000000,0.000000
126.265601,0.000000,-0.000000,0.000000
126.298672,-0.000000,-0.000000,0.000000
126.331743,-0.000000,-0.000000,0.000000
126.364814,-0.000000,0.000000,0.000000
126.397885,-0.000000,0.000000,0.000000
126.430957,-0.000000,0.000000,0.000000
126.464028,-0.000000,0.000000,0.000000
126.497099,0.000000,0.000000,0.000000
126.530170,0.000000,0.000000,0.000000
126.563241,0.000000,0.000000,0.000000
126.596312,0.000000,-0.000000,0.000000
126.629383,-0.000000,-0.000000,0.000000
126.662454,-0.000000,0.000000,0.000000
126.695526,-0.000000,0.000000,0.000000
126.728597,-0.000000,0.000000,0.000000
126.761668,-0.000000,0.000000,0.000000
126.794739,-0.000000,0.000000,0.000000
126.827810,0.000000,0.000000,0.000000
126.860881,0.000000,0.000000,0.000000
126.893952,0.000000,0.000000,0.000000
126.927024,0.000000,-0.000000,0.000000
126.960095,-0.000000,-0.000000,0.000000
126.993166,-0.000000,0.000000,0.000000
127.026237,-0.000000,0.000000,0.000000
127.059308,-0.000000,0.000000,0.000000
127.092379,-0.000000,0.000000,0.000000
127.125450,-0.000000,0.000000,0.000000
127.158522,0.000000,0.000000,0.000000
127.191593,0.000000,0.000000,0.000000
127.224664,0.000000,0.000000,0.000000
127.257735,0.000000,-0.000000,0.000000
127.290806,-0.000000,-0.000000,0.000000
127.323877,-0.000000,0.000000,0.000000
127.356948,-0.000000,0.000000,0.000000
127.390019,-0.000000,0.000000,0.000000
127.423091,-0.000000,0.000000,0.000000
127.456162,-0.000000,0.000000,0.000000
127.489233,0.000000,0.000000,0.000000
127.522304,0.000000,0.000000,0.000000
127.555375,0.000000,0.000000,0.000000
127.588446,0.000000,-0.000000,0.000000
127.621517,-0.000000,-0.000000,0.000000
127.654589,-0.000000,0.000000,0.000000
127.687660,-0.000000,0.000000,0.000000
127.720731,-0.000000,0.000000,0.000000
127.753802,-0.000000,0.000000,0.000000
127.786873,-0.000000,0.000000,0.000000
127.819944,0.000000,0.000000,0.000000
127.853015,0.000000,0.000000,0.000000
127.886087,0.000000,0.000000,0.000000
127.919158,0.000000,0.000000,0.000000
127.952229,-0.000000,-0.000000,0.000000
127.985300,-0.000000,0.000000,0.000000
128.018371,-0.000000,0.000000,0.000000
128.051442,-0.000000,0.000000,0.000000
128.084513,-0.000000,0.000000,0.000000
128.117585,-0.000000,0.000000,0.000000
128.150656,0.000000,0.000000,0.000000
128.183727,0.000000,0.000000,0.000000
128.216798,0.000000,0.000000,0.000000
128.249869,0.000000,0.000000,0.000000
128.282940,-0.000000,0.000000,0.000000
128.316011,-0.000000,0.000000,0.000000
128.349082,-0.000000,0.000000,0.000000
128.382154,-0.000000,0.000000,0.000000
128.415225,-0.000000,0.000000,0.000000
128.448296,-0.000000,0.000000,0.000000
128.481367,0.000000,0.000000,0.000000
128.514438,0.000000,0.000000,0.000000
128.547509,0.000000,0.000000,0.000000
128.580580,0.000000,0.000000,0.000000
128.613652,-0.000000,0.000000,0.000000
128.646723,-0.000000,0.000000,0.000000
128.679794,-0.000000,0.000000,0.000000
128.712865,-0.000000,0.000000,0.000000
128.745936,-0.000000,0.000000,0.000000
128.779007,-0.000000,0.000000,0.000000
128.812078,0.000000,0.000000,0.000000
128.845150,0.000000,0.000000,0.000000
128.878221,0.000000,0.000000,0.000000
128.911292,0.000000,0.000000,0.000000
128.944363,-0.000000,0.000000,0.000000
128.977434,-0.000000,0.000000,0.000000
129.010505,-0.000000,0.000000,0.000000
129.043576,-0.000000,0.000000,0.000000
129.076647,-0.000000,0.000000,0.000000
129.109719,-0.000000,0.000000,0.000000
129.142790,0.000000,0.000000,0.000000
129.175861,0.000000,0.000000,0.000000
129.208932,0.000000,0.000000,0.000000
129.242003,0.000000,0.000000,0.000000
129.275074,-0.000000,0.000000,0.000000
129.308145,-0.000000,0.000000,0.000000
129.341217,-0.000000,0.000000,0.000000
129.374288,-0.000000,0.000000,0.000000
129.407359,-0.000000,0.000000,0.000000
129.440430,-0.000000,0.000000,0.000000
129.473501,0.000000,0.000000,0.000000
129.506572,0.000000,0.000000,0.000000
129.539643,0.000000,0.000000,0.000000
129.572715,0.000000,0.000000,0.000000
129.605786,-0.000000,0.000000,0.000000
129.638857,-0.000000,0.000000,0.000000
129.671928,-0.000000,0.000000,0.000000
129.704999,-0.000000,0.000000,0.000000
129.738070,-0.000000,0.000000,0.000000
129.771141,-0.000000,0.000000,0.000000
129.804212,0.000000,0.000000,0.000000
129.837284,0.000000,0.000000,0.000000
129.870355,0.000000,0.000000,0.000000
129.903426,0.000000,0.000000,0.000000
129.936497,-0.000000,0.000000,0.000000
129.969568,-0.000000,0.000000,0.000000
130.002639,-0.000000,0.000000,0.000000
130.035710,-0.000000,0.000000,0.000000
130.068782,-0.000000,0.000000,0.000000
130.101853,-0.000000,0.000000,0.000000
130.134924,0.000000,0.000000,0.000000
130.167995,0.000000,0.000000,0.000000
130.201066,0.000000,0.000000,0.000000
130.234137,0.000000,0.000000,0.000000
130.267208,-0.000000,0.000000,0.000000
130.300280,-0.000000,0.000000,0.000000
130.333351,-0.000000,0.000000,0.000000
130.366422,-0.000000,0.000000,0.000000
130.399493,-0.000000,0.000000,0.000000
130.432564,-0.000000,0.000000,0.000000
130.465635,0.000000,0.000000,0.000000
130.498706,0.000000,0.000000,0.000000
130.531778,0.000000,0.000000,0.000000
130.564849,0.000000,0.000000,0.000000
130.597920,-0.000000,0.000000,0.000000
130.630991,-0.000000,0.000000,0.000000
130.664062,-0.000000,0.000000,0.000000
130.697133,-0.000000,0.000000,0.000000
130.730204,-0.000000,0.000000,0.000000
130.763275,-0.000000,0.000000,0.000000
130.796347,0.000000,0.000000,0.000000
130.829418,0.000000,0.000000,0.000000
130.862489,0.000000,0.000000,0.000000
130.895560,0.000000,0.000000,0.000000
130.928631,-0.000000,0.000000,0.000000
130.961702,-0.000000,0.000000,0.000000
130.994773,-0.000000,0.000000,0.000000
131.027845,-0.000000,0.000000,0.000000
131.060916,-0.000000,0.000000,0.000000
131.093987,-0.000000,0.000000,0.000000
131.127058,0.000000,0.000000,0.000000
131.160129,0.000000,0.000000,0.000000
131.193200,0.000000,0.000000,0.000000
131.226271,0.000000,0.000000,0.000000
131.259343,-0.000000,0.000000,0.000000
131.292414,-0.000000,0.000000,0.000000
131.325485,-0.000000,0.000000,0.000000
131.358556,-0.000000,0.000000,0.000000
131.391627,-0.000000,0.000000,0.000000
131.424698,-0.000000,0.000000,0.000000
131.457769,0.000000,0.000000,0.000000
131.490840,0.000000,0.000000,0.000000
131.523912,0.000000,0.000000,0.000000
131.556983,0.000000,0.000000,0.000000
131.590054,-0.000000,0.000000,0.000000
131.623125,-0.000000,0.000000,0.000000
131.656196,-0.000000,0.000000,0.000000
131.689267,-0.000000,0.000000,0.000000
131.722338,-0.000000,0.000000,0.000000
131.755410,-0.000000,0.000000,0.000000
131.788481,0.000000,0.000000,0.000000
131.821552,0.000000,0.000000,0.000000
131.854623,0.000000,0.000000,0.000000
131.887694,0.000000,0.000000,0.000000
131.920765,-0.000000,0.000000,0.000000
131.953836,-0.000000,0.000000,0.000000
131.986908,-0.000000,0.000000,0.000000
132.019979,-0.000000,0.000000,0.000000
132.053050,-0.000000,0.000000,0.000000
132.086121,-0.000000,0.000000,0.000000
132.119192,0.000000,0.000000,0.000000
132.152263,0.000000,0.000000,0.000000
132.185334,0.000000,0.000000,0.000000
132.218405,0.000000,0.000000,0.000000
132.251477,-0.000000,0.000000,0.000000
132.284548,-0.000000,0.000000,0.000000
132.317619,-0.000000,0.000000,0.000000
132.350690,-0.000000,0.000000,0.000000
132.383761,-0.000000,0.000000,0.000000
132.416832,-0.000000,0.000000,0.000000
132.449903,0.000000,0.000000,0.000000
132.482975,0.000000,0.000000,0.000000
132.516046,0.000000,0.000000,0.000000
132.549117,0.000000,0.000000,0.000000
132.582188,-0.000000,0.000000,0.000000
132.615259,-0.000000,0.000000,0.000000
132.648330,-0.000000,0.000000,0.000000
132.681401,-0.000000,0.000000,0.000000
132.714473,-0.000000,0.000000,0.000000
132.747544,-0.000000,0.000000,0.000000
132.780615,0.000000,0.000000,0.000000
132.813686,0.000000,0.000000,0.000000
132.846757,0.000000,0.000000,0.000000
132.879828,0.000000,0.000000,0.000000
132.912899,-0.000000,0.000000,0.000000
132.945970,-0.000000,0.000000,0.000000
132.979042,-0.000000,0.000000,0.000000
133.012113,-0.000000,0.000000,0.000000
133.045184,-0.000000,0.000000,0.000000
133.078255,-0.000000,0.000000,-0.000000
133.111326,0.000000,0.000000,0.000000
133.144397,0.000000,0.000000,0.000000
133.177468,0.000000,0.000000,0.000000
133.210540,0.000000,0.000000,0.000000
133.243611,-0.000000,0.000000,0.000000
133.276682,-0.000000,0.000000,0.000000
133.309753,-0.000000,0.000000,0.000000
133.342824,-0.000000,0.000000,0.000000
133.375895,-0.000000,0.000000,0.000000
133.408966,-0.000000,0.000000,-0.000000
133.442038,0.000000,0.000000,-0.000000
133.475109,0.000000,0.000000,0.000000
133.508180,0.000000,0.000000,0.000000
133.541251,0.000000,0.000000,0.000000
133.574322,-0.000000,0.000000,0.000000
133.607393,-0.000000,0.000000,0.000000
133.640464,-0.000000,0.000000,0.000000
133.673536,-0.000000,0.000000,0.000000
133.706607,-0.000000,0.000000,0.000000
133.739678,-0.000000,0.000000,-0.000000
133.772749,0.000000,0.000000,-0.000000
133.805820,0.000000,0.000000,0.000000
133.838891,0.000000,0.000000,0.000000
133.871962,0.000000,0.000000,0.000000
133.905033,0.000000,0.000000,0.000000
133.938105,-0.000000,0.000000,0.000000
133.971176,-0.000000,0.000000,0.000000
134.004247,-0.000000,0.000000,0.000000
134.037318,-0.000000,0.000000,0.000000
134.070389,-0.000000,0.000000,-0.000000
134.103460,0.000000,0.000000,-0.000000
134.136531,0.000000,0.000000,0.000000
134.169603,0.000000,0.000000,0.000000
134.202674,0.000000,0.000000,0.000000
134.235745,0.000000,0.000000,0.000000
134.268816,-0.000000,0.000000,0.000000
134.301887,-0.000000,0.000000,0.000000
134.334958,-0.000000,0.000000,0.000000
134.368029,-0.000000,0.000000,0.000000
134.401101,-0.000000,0.000000,-0.000000
134.434172,0.000000,0.000000,-0.000000
134.467243,0.000000,0.000000,0.000000
134.500314,0.000000,0.000000,0.000000
134.533385,0.000000,0.000000,0.000000
134.566456,0.000000,0.000000,0.000000
134.599527,-0.000000,0.000000,0.000000
134.632598,-0.000000,0.000000,0.000000
134.665670,-0.000000,0.000000,0.000000
134.698741,-0.000000,0.000000,0.000000
134.731812,-0.000000,0.000000,-0.000000
134.764883,0.000000,0.000000,-0.000000
134.797954,0.000000,0.000000,0.000000
134.831025,0.000000,0.000000,0.000000
134.864096,0.000000,0.000000,0.000000
134.897168,0.000000,0.000000,0.000000
134.930239,-0.000000,0.000000,0.000000
134.963310,-0.000000,0.000000,0.000000
134.996381,-0.000000,0.000000,0.000000
135.029452,-0.000000,0.000000,0.000000
135.062523,-0.000000,0.000000,-0.000000
135.095594,0.000000,0.000000,-0.000000
135.128666,0.000000,0.000000,0.000000
135.161737,0.000000,0.000000,0.000000
135.194808,0.000000,0.000000,0.000000
135.227879,0.000000,0.000000,0.000000
135.260950,-0.000000,0.000000,0.000000
135.294021,-0.000000,0.000000,0.000000
135.327092,-0.000000,0.000000,0.000000
135.360163,-0.000000,0.000000,0.000000
135.393235,-0.000000,0.000000,-0.000000
135.426306,0.000000,0.000000,-0.000000
135.459377,0.000000,0.000000,0.000000
135.492448,0.000000,0.000000,0.000000
135.525519,0.000000,0.000000,0.000000
135.558590,0.000000,0.000000,0.000000
135.591661,-0.000000,0.000000,0.000000
135.624733,-0.000000,0.000000,0.000000
135.657804,-0.000000,0.000000,0.000000
135.690875,-0.000000,0.000000,0.000000
135.723946,-0.000000,0.000000,-0.000000
135.757017,0.000000,0.000000,-0.000000
135.790088,0.000000,0.000000,0.000000
135.823159,0.000000,0.000000,0.000000
135.856231,0.000000,0.000000,0.000000
135.889302,0.000000,-0.000000,0.000000
135.922373,-0.000000,0.000000,0.000000
135.955444,-0.000000,0.000000,0.000000
135.988515,-0.000000,0.000000,0.000000
136.021586,-0.000000,0.000000,0.000000
136.054657,-0.000000,0.000000,-0.000000
136.087729,0.000000,0.000000,-0.000000
136.120800,0.000000,0.000000,0.000000
136.153871,0.000000,0.000000,0.000000
136.186942,0.000000,0.000000,0.000000
136.220013,0.000000,-0.000000,0.000000
136.253084,-0.000000,0.000000,0.000000
136.286155,-0.000000,0.000000,0.000000
136.319226,-0.000000,0.000000,0.000000
136.352298,-0.000000,0.000000,0.000000
136.385369,-0.000000,0.000000,-0.000000
136.418440,0.000000,0.000000,-0.000000
136.451511,0.000000,0.000000,0.000000
136.484582,0.000000,0.000000,0.000000
136.517653,0.000000,-0.000000,0.000000
136.550724,0.000000,-0.000000,0.000000
136.583796,-0.000000,0.000000,0.000000
136.616867,-0.000000,0.000000,0.000000
136.649938,-0.000000,0.000000,0.000000
136.683009,-0.000000,0.000000,0.000000
136.716080,-0.000000,0.000000,-0.000000
136.749151,0.000000,0.000000,-0.000000
136.782222,0.000000,0.000000,0.000000
136.815294,0.000000,0.000000,0.000000
136.848365,0.000000,-0.000000,0.000000
136.881436,0.000000,-0.000000,0.000000
136.914507,-0.000000,0.000000,0.000000
136.947578,-0.000000,0.000000,0.000000
136.980649,-0.000000,0.000000,0.000000
137.013720,-0.000000,0.000000,0.000000
137.046791,-0.000000,0.000000,-0.000000
137.079863,0.000000,0.000000,-0.000000
137.112934,0.000000,0.000000,0.000000
137.146005,0.000000,0.000000,0.000000
137.179076,0.000000,-0.000000,0.000000
137.212147,0.000000,-0.000000,0.000000
137.245218,-0.000000,0.000000,0.000000
137.278289,-0.000000,0.000000,0.000000
137.311361,-0.000000,0.000000,0.000000
137.344432,-0.000000,0.000000,0.000000
137.377503,-0.000000,0.000000,-0.000000
137.410574,0.000000,0.000000,-0.000000
137.443645,0.000000,0.000000,0.000000
137.476716,0.000000,0.000000,0.000000
137.509787,0.000000,-0.000000,0.000000
137.542859,0.000000,-0.000000,0.000000
137.575930,-0.000000,0.000000,0.000000
137.609001,-0.000000,0.000000,0.000000
137.642072,-0.000000,0.000000,0.000000
137.675143,-0.000000,0.000000,0.000000
137.708214,-0.000000,0.000000,-0.000000
137.741285,0.000000,0.000000,-0.000000
137.774356,0.000000,0.000000,0.000000
137.807428,0.000000,0.000000,0.000000
137.840499,0.000000,-0.000000,0.000000
137.873570,0.000000,-0.000000,0.000000
137.906641,-0.000000,0.000000,0.000000
137.939712,-0.000000,0.000000,0.000000
137.972783,-0.000000,0.000000,0.000000
138.005854,-0.000000,0.000000,0.000000
138.038926,-0.000000,0.000000,-0.000000
138.071997,0.000000,0.000000,-0.000000
138.105068,0.000000,0.000000,0.000000
138.138139,0.000000,0.000000,0.000000
138.171210,0.000000,-0.000000,0.000000
138.204281,0.000000,-0.000000,0.000000
138.237352,-0.000000,-0.000000,0.000000
138.270424,-0.000000,0.000000,0.000000
138.303495,-0.000000,0.000000,0.000000
138.336566,-0.000000,0.000000,0.000000
138.369637,-0.000000,0.000000,-0.000000
138.402708,0.000000,0.000000,-0.000000
138.435779,0.000000,0.000000,0.000000
138.468850,0.000000,0.000000,0.000000
138.501922,0.000000,-0.000000,0.000000
138.534993,0.000000,-0.000000,0.000000
138.568064,-0.000000,-0.000000,0.000000
138.601135,-0.000000,0.000000,0.000000
138.634206,-0.000000,0.000000,0.000000
138.667277,-0.000000,0.000000,0.000000
138.700348,-0.000000,0.000000,-0.000000
138.733419,0.000000,0.000000,-0.000000
138.766491,0.000000,0.000000,0.000000
138.799562,0.000000,0.000000,0.000000
138.832633,0.000000,-0.000000,0.000000
138.865704,0.000000,-0.000000,0.000000
138.898775,-0.000000,-0.000000,0.000000
138.931846,-0.000000,0.000000,0.000000
138.964917,-0.000000,0.000000,0.000000
138.997989,-0.000000,0.000000,0.000000
139.031060,-0.000000,0.000000,-0.000000
139.064131,0.000000,0.000000,-0.000000
139.097202,0.000000,0.000000,0.000000
139.130273,0.000000,0.000000,0.000000
139.163344,0.000000,-0.000000,0.000000
139.196415,0.000000,-0.000000,0.000000
139.229487,-0.000000,-0.000000,0.000000
139.262558,-0.000000,0.000000,0.000000
139.295629,-0.000000,0.000000,0.000000
139.328700,-0.000000,0.000000,0.000000
139.361771,-0.000000,0.000000,-0.000000
139.394842,0.000000,0.000000,-0.000000
139.427913,0.000000,0.000000,0.000000
139.460984,0.000000,0.000000,0.000000
139.494056,0.000000,-0.000000,0.000000
139.527127,0.000000,-0.000000,0.000000
139.560198,-0.000000,-0.000000,0.000000
139.593269,-0.000000,0.000000,0.000000
139.626340,-0.000000,0.000000,0.000000
139.659411,-0.000000,0.000000,0.000000
139.692482,-0.000000,0.000000,-0.000000
139.725554,0.000000,0.000000,-0.000000
139.758625,0.000000,0.000000,0.000000
139.791696,0.000000,-0.000000,0.000000
139.824767,0.000000,-0.000000,0.000000
139.857838,0.000000,-0.000000,0.000000
139.890909,-0.000000,-0.000000,0.000000
139.923980,-0.000000,0.000000,0.000000
139.957052,-0.000000,0.000000,0.000000
139.990123,-0.000000,0.000000,0.000000
140.023194,-0.000000,0.000000,-0.000000
140.056265,0.000000,0.000000,-0.000000
140.089336,0.000000,0.000000,0.000000
140.122407,0.000000,-0.000000,0.000000
140.155478,0.000000,-0.000000,0.000000
140.188549,0.000000,-0.000000,0.000000
140.221621,-0.000000,-0.000000,0.000000
140.254692,-0.000000,0.000000,0.000000
140.287763,-0.000000,0.000000,0.000000
140.320834,-0.000000,0.000000,0.000000
140.353905,-0.000000,0.000000,-0.000000
140.386976,0.000000,0.000000,-0.000000
140.420047,0.000000,0.000000,0.000000
140.453119,0.000000,-0.000000,0.000000
140.486190,0.000000,-0.000000,0.000000
140.519261,0.000000,-0.000000,0.000000
140.552332,-0.000000,-0.000000,0.000000
140.585403,-0.000000,0.000000,0.000000
140.618474,-0.000000,0.000000,0.000000
140.651545,-0.000000,0.000000,0.000000
140.684617,-0.000000,0.000000,-0.000000
140.717688,0.000000,0.000000,-0.000000
140.750759,0.000000,0.000000,0.000000
140.783830,0.000000,-0.000000,0.000000
140.816901,0.000000,-0.000000,0.000000
140.849972,0.000000,-0.000000,0.000000
140.883043,-0.000000,-0.000000,0.000000
140.916115,-0.000000,0.000000,0.000000
140.949186,-0.000000,0.000000,0.000000
140.982257,-0.000000,0.000000,0.000000
141.015328,-0.000000,0.000000,-0.000000
141.048399,0.000000,0.000000,-0.000000
141.081470,0.000000,0.000000,0.000000
141.114541,0.000000,-0.000000,0.000000
141.147612,0.000000,-0.000000,0.000000
141.180684,0.000000,-0.000000,0.000000
141.213755,-0.000000,-0.000000,0.000000
141.246826,-0.000000,0.000000,0.000000
141.279897,-0.000000,0.000000,0.000000
141.312968,-0.000000,0.000000,0.000000
141.346039,-0.000000,0.000000,-0.000000
141.379110,0.000000,0.000000,-0.000000
141.412182,0.000000,0.000000,0.000000
141.445253,0.000000,-0.000000,0.000000
141.478324,0.000000,-0.000000,0.000000
141.511395,0.000000,-0.000000,0.000000
141.544466,-0.000000,-0.000000,0.000000
141.577537,-0.000000,0.000000,0.000000
141.610608,-0.000000,0.000000,0.000000
141.643680,-0.000000,0.000000,0.000000
141.676751,-0.000000,0.000000,-0.000000
141.709822,0.000000,0.000000,-0.000000
141.742893,0.000000,0.000000,0.000000
141.775964,0.000000,-0.000000,0.000000
141.809035,0.000000,-0.000000,0.000000
141.842106,0.000000,-0.000000,0.000000
141.875177,-0.000000,-0.000000,0.000000
141.908249,-0.000000,0.000000,0.000000
141.941320,-0.000000,0.000000,0.000000
141.974391,-0.000000,0.000000,0.000000
142.007462,-0.000000,0.000000,-0.000000
142.040533,0.000000,0.000000,-0.000000
142.073604,0.000000,0.000000,0.000000
142.106675,0.000000,-0.000000,0.000000
142.139747,0.000000,-0.000000,0.000000
142.172818,0.000000,-0.000000,0.000000
142.205889,-0.000000,-0.000000,0.000000
142.238960,-0.000000,0.000000,0.000000
142.272031,-0.000000,0.000000,0.000000
142.305102,-0.000000,0.000000,0.000000
142.338173,-0.000000,0.000000,-0.000000
142.371245,0.000000,0.000000,-0.000000
142.404316,0.000000,0.000000,0.000000
142.437387,0.000000,-0.000000,0.000000
142.470458,0.000000,-0.000000,0.000000
142.503529,0.000000,-0.000000,0.000000
142.536600,-0.000000,-0.000000,0.000000
142.569671,-0.000000,0.000000,0.000000
142.602742,-0.000000,0.000000,0.000000
142.635814,-0.000000,0.000000,0.000000
142.668885,-0.000000,0.000000,-0.000000
142.701956,0.000000,0.000000,-0.000000
142.735027,0.000000,0.000000,0.000000
142.768098,0.000000,-0.000000,0.000000
142.801169,0.000000,-0.000000,0.000000
142.834240,0.000000,-0.000000,0.000000
142.867312,-0.000000,-0.000000,0.000000
142.900383,-0.000000,0.000000,0.000000
142.933454,-0.000000,0.000000,0.000000
142.966525,-0.000000,0.000000,0.000000
142.999596,-0.000000,0.000000,-0.000000
143.032667,0.000000,0.000000,-0.000000
143.065738,0.000000,0.000000,0.000000
143.098810,0.000000,-0.000000,0.000000
143.131881,0.000000,-0.000000,0.000000
143.164952,0.000000,-0.000000,0.000000
143.198023,-0.000000,-0.000000,0.000000
143.231094,-0.000000,0.000000,0.000000
143.264165,-0.000000,0.000000,0.000000
143.297236,-0.000000,0.000000,0.000000
143.330307,-0.000000,0.000000,-0.000000
143.363379,0.000000,0.000000,-0.000000
143.396450,0.000000,0.000000,0.000000
143.429521,0.000000,-0.000000,0.000000
143.462592,0.000000,-0.000000,0.000000
143.495663,0.000000,-0.000000,0.000000
143.528734,-0.000000,-0.000000,0.000000
143.561805,-0.000000,0.000000,0.000000
143.594877,-0.000000,0.000000,0.000000
143.627948,-0.000000,0.000000,0.000000
143.661019,-0.000000,0.000000,-0.000000
143.694090,0.000000,0.000000,-0.000000
143.727161,0.000000,0.000000,0.000000
143.760232,0.000000,-0.000000,0.000000
143.793303,0.000000,-0.000000,0.000000
143.826375,0.000000,-0.000000,0.000000
143.859446,-0.000000,-0.000000,0.000000
143.892517,-0.000000,0.000000,0.000000
143.925588,-0.000000,0.000000,0.000000
143.958659,-0.000000,0.000000,0.000000
143.991730,-0.000000,0.000000,-0.000000
144.024801,0.000000,0.000000,-0.000000
144.057873,0.000000,0.000000,0.000000
144.090944,0.000000,-0.000000,0.000000
144.124015,0.000000,-0.000000,0.000000
144.157086,0.000000,-0.000000,0.000000
144.190157,-0.000000,-0.000000,0.000000
144.223228,-0.000000,0.000000,0.000000
144.256299,-0.000000,0.000000,0.000000
144.289370,-0.000000,0.000000,0.000000
144.322442,-0.000000,0.000000,-0.000000
144.355513,0.000000,0.000000,-0.000000
144.388584,0.000000,0.000000,0.000000
144.421655,0.000000,-0.000000,0.000000
144.454726,0.000000,-0.000000,0.000000
144.487797,0.000000,-0.000000,0.000000
144.520868,-0.000000,-0.000000,0.000000
144.553940,-0.000000,0.000000,0.000000
144.587011,-0.000000,0.000000,0.000000
144.620082,-0.000000,0.000000,0.000000
144.653153,-0.000000,0.000000,-0.000000
144.686224,0.000000,0.000000,-0.000000
144.719295,0.000000,0.000000,0.000000
144.752366,0.000000,-0.000000,0.000000
144.785438,0.000000,-0.000000,0.000000
144.818509,0.000000,-0.000000,0.000000
144.851580,-0.000000,-0.000000,0.000000
144.884651,-0.000000,0.000000,0.000000
144.917722,-0.000000,0.000000,0.000000
144.950793,-0.000000,0.000000,0.000000
144.983864,-0.000000,0.000000,-0.000000
145.016935,0.000000,0.000000,-0.000000
145.050007,0.000000,0.000000,0.000000
145.083078,0.000000,-0.000000,0.000000
145.116149,0.000000,-0.000000,0.000000
145.149220,0.000000,-0.000000,0.000000
145.182291,-0.000000,-0.000000,0.000000
145.215362,-0.000000,0.000000,0.000000
145.248433,-0.000000,0.000000,0.000000
145.281505,-0.000000,0.000000,0.000000
145.314576,-0.000000,0.000000,-0.000000
145.347647,0.000000,0.000000,-0.000000
145.380718,0.000000,0.000000,0.000000
145.413789,0.000000,-0.000000,0.000000
145.446860,0.000000,-0.000000,0.000000
145.479931,0.000000,-0.000000,0.000000
145.513003,-0.000000,-0.000000,0.000000
145.546074,-0.000000,0.000000,0.000000
145.579145,-0.000000,0.000000,0.000000
145.612216,-0.000000,0.000000,0.000000
145.645287,-0.000000,0.000000,-0.000000
145.678358,0.000000,0.000000,-0.000000
145.711429,0.000000,0.000000,0.000000
145.744500,0.000000,-0.000000,0.000000
145.777572,0.000000,-0.000000,0.000000
145.810643,0.000000,-0.000000,0.000000
145.843714,-0.000000,-0.000000,0.000000
145.876785,-0.000000,0.000000,0.000000
145.909856,-0.000000,0.000000,0.000000
145.942927,-0.000000,0.000000,0.000000
145.975998,-0.000000,0.000000,-0.000000
146.009070,0.000000,0.000000,-0.000000
146.042141,0.000000,0.000000,0.000000
146.075212,0.000000,-0.000000,0.000000
146.108283,0.000000,-0.000000,0.000000
146.141354,0.000000,-0.000000,0.000000
146.174425,-0.000000,-0.000000,0.000000
146.207496,-0.000000,0.000000,0.000000
146.240568,-0.000000,0.000000,0.000000
146.273639,-0.000000,0.000000,0.000000
146.306710,-0.000000,0.000000,-0.000000
146.339781,0.000000,0.000000,-0.000000
146.372852,0.000000,0.000000,0.000000
146.405923,0.000000,-0.000000,0.000000
146.438994,0.000000,-0.000000,0.000000
146.472066,0.000000,-0.000000,0.000000
146.505137,-0.000000,-0.000000,0.000000
146.538208,-0.000000,0.000000,0.000000
146.571279,-0.000000,0.000000,0.000000
146.604350,-0.000000,0.000000,0.000000
146.637421,-0.000000,0.000000,-0.000000
146.670492,0.000000,0.000000,-0.000000
146.703563,0.000000,0.000000,0.000000
146.736635,0.000000,-0.000000,0.000000
146.769706,0.000000,-0.000000,0.000000
146.802777,0.000000,-0.000000,0.000000
146.835848,-0.000000,-0.000000,0.000000
146.868919,-0.000000,0.000000,0.000000
146.901990,-0.000000,0.000000,0.000000
146.935061,-0.000000,0.000000,0.000000
146.968133,-0.000000,0.000000,-0.000000
147.001204,0.000000,0.000000,-0.000000
147.034275,0.000000,0.000000,0.000000
147.067346,0.000000,-0.000000,0.000000
147.100417,0.000000,-0.000000,0.000000
147.133488,0.000000,-0.000000,0.000000
147.166559,-0.000000,-0.000000,0.000000
147.199631,-0.000000,0.000000,0.000000
147.232702,-0.000000,0.000000,0.000000
147.265773,-0.000000,0.000000,0.000000
147.298844,-0.000000,0.000000,-0.000000
147.331915,0.000000,0.000000,-0.000000
147.364986,0.000000,0.000000,0.000000
147.398057,0.000000,-0.000000,0.000000
147.431128,0.000000,-0.000000,0.000000
147.464200,0.000000,-0.000000,0.000000
147.497271,-0.000000,-0.000000,0.000000
147.530342,-0.000000,0.000000,0.000000
147.563413,-0.000000,0.000000,0.000000
147.596484,-0.000000,0.000000,0.000000
147.629555,-0.000000,0.000000,-0.000000
147.662626,0.000000,0.000000,-0.000000
147.695698,0.000000,0.000000,-0.000000
147.728769,0.000000,-0.000000,0.000000
147.761840,0.000000,-0.000000,0.000000
147.794911,0.000000,-0.000000,0.000000
147.827982,-0.000000,-0.000000,0.000000
147.861053,-0.000000,0.000000,0.000000
147.894124,-0.000000,0.000000,0.000000
147.927196,-0.000000,0.000000,0.000000
147.960267,-0.000000,0.000000,-0.000000
147.993338,0.000000,0.000000,-0.000000
148.026409,0.000000,0.000000,-0.000000
148.059480,0.000000,-0.000000,0.000000
148.092551,0.000000,-0.000000,0.000000
148.125622,0.000000,-0.000000,0.000000
148.158693,-0.000000,-0.000000,0.000000
148.191765,-0.000000,0.000000,0.000000
148.224836,-0.000000,0.000000,0.000000
148.257907,-0.000000,0.000000,0.000000
148.290978,-0.000000,0.000000,-0.000000
148.324049,0.000000,0.000000,-0.000000
148.357120,0.000000,0.000000,-0.000000
148.390191,0.000000,-0.000000,0.000000
148.423263,0.000000,-0.000000,0.000000
148.456334,0.000000,-0.000000,0.000000
148.489405,-0.000000,-0.000000,0.000000
148.522476,-0.000000,0.000000,0.000000
148.555547,-0.000000,0.000000,0.000000
148.588618,-0.000000,0.000000,0.000000
148.621689,-0.000000,0.000000,-0.000000
148.654761,0.000000,0.000000,-0.000000
148.687832,0.000000,0.000000,-0.000000
148.720903,0.000000,0.000000,0.000000
148.753974,0.000000,-0.000000,0.000000
148.787045,0.000000,-0.000000,0.000000
148.820116,-0.000000,-0.000000,0.000000
148.853187,-0.000000,0.000000,0.000000
148.886259,-0.000000,0.000000,0.000000
148.919330,-0.000000,0.000000,0.000000
148.952401,-0.000000,0.000000,-0.000000
148.985472,0.000000,0.000000,-0.000000
149.018543,0.000000,0.000000,-0.000000
149.051614,0.000000,0.000000,0.000000
149.084685,0.000000,-0.000000,0.000000
149.117756,0.000000,-0.000000,0.000000
149.150828,-0.000000,-0.000000,0.000000
149.183899,-0.000000,0.000000,0.000000
149.216970,-0.000000,0.000000,0.000000
149.250041,-0.000000,0.000000,0.000000
149.283112,-0.000000,0.000000,-0.000000
149.316183,0.000000,0.000000,-0.000000
149.349254,0.000000,0.000000,-0.000000
149.382326,0.000000,0.000000,0.000000
149.415397,0.000000,-0.000000,0.000000
149.448468,0.000000,-0.000000,0.000000
149.481539,-0.000000,-0.000000,0.000000
149.514610,-0.000000,0.000000,0.000000
149.547681,-0.000000,0.000000,0.000000
149.580752,-0.000000,0.000000,0.000000
149.613824,-0.000000,0.000000,-0.000000
149.646895,0.000000,0.000000,-0.000000
149.679966,0.000000,0.000000,-0.000000
149.713037,0.000000,0.000000,0.000000
149.746108,0.000000,-0.000000,0.000000
149.779179,0.000000,-0.000000,0.000000
149.812250,-0.000000,-0.000000,0.000000
149.845321,-0.000000,0.000000,0.000000
149.878393,-0.000000,0.000000,0.000000
149.911464,-0.000000,0.000000,0.000000
149.944535,-0.000000,0.000000,-0.000000
149.977606,0.000000,0.000000,-0.000000
150.010677,0.000000,0.000000,-0.000000
150.043748,0.000000,0.000000,0.000000
150.076819,0.000000,-0.000000,0.000000
150.109891,0.000000,-0.000000,0.000000
150.142962,-0.000000,-0.000000,0.000000
150.176033,-0.000000,0.000000,0.000000
150.209104,-0.000000,0.000000,0.000000
150.242175,-0.000000,0.000000,0.000000
150.275246,-0.000000,0.000000,-0.000000
150.308317,0.000000,0.000000,-0.000000
150.341389,0.000000,0.000000,-0.000000
150.374460,0.000000,0.000000,0.000000
150.407531,0.000000,-0.000000,0.000000
150.440602,0.000000,-0.000000,0.000000
150.473673,-0.000000,-0.000000,0.000000
150.506744,-0.000000,0.000000,0.000000
150.539815,-0.000000,0.000000,0.000000
150.572886,-0.000000,0.000000,0.000000
150.605958,-0.000000,0.000000,-0.000000
150.639029,0.000000,0.000000,-0.000000
150.672100,0.000000,0.000000,-0.000000
150.705171,0.000000,0.000000,0.000000
150.738242,0.000000,-0.000000,0.000000
150.771313,0.000000,-0.000000,0.000000
150.804384,-0.000000,-0.000000,0.000000
150.837456,-0.000000,0.000000,0.000000
150.870527,-0.000000,0.000000,0.000000
150.903598,-0.000000,0.000000,0.000000
150.936669,-0.000000,0.000000,-0.000000
150.969740,0.000000,0.000000,-0.000000
151.002811,0.000000,0.000000,-0.000000
151.035882,0.000000,0.000000,0.000000
151.068954,0.000000,-0.000000,0.000000
151.102025,0.000000,-0.000000,0.000000
151.135096,-0.000000,-0.000000,0.000000
151.168167,-0.000000,0.000000,0.000000
151.201238,-0.000000,0.000000,0.000000
151.234309,-0.000000,0.000000,0.000000
151.267380,-0.000000,0.000000,-0.000000
151.300451,0.000000,0.000000,-0.000000
151.333523,0.000000,0.000000,-0.000000
151.366594,0.000000,0.000000,0.000000
151.399665,0.000000,-0.000000,0.000000
151.432736,0.000000,-0.000000,0.000000
151.465807,-0.000000,-0.000000,0.000000
151.498878,-0.000000,0.000000,0.000000
151.531949,-0.000000,0.000000,0.000000
151.565021,-0.000000,0.000000,0.000000
151.598092,-0.000000,0.000000,-0.000000
151.631163,0.000000,0.000000,-0.000000
151.664234,0.000000,0.000000,-0.000000
151.697305,0.000000,0.000000,0.000000
151.730376,0.000000,-0.000000,0.000000
151.763447,0.000000,-0.000000,0.000000
151.796519,-0.000000,-0.000000,0.000000
151.829590,-0.000000,0.000000,0.000000
151.862661,-0.000000,0.000000,0.000000
151.895732,-0.000000,0.000000,0.000000
151.928803,-0.000000,0.000000,-0.000000
151.961874,0.000000,0.000000,-0.000000
151.994945,0.000000,0.000000,-0.000000
152.028017,0.000000,0.000000,0.000000
152.061088,0.000000,-0.000000,0.000000
152.094159,0.000000,-0.000000,0.000000
152.127230,-0.000000,-0.000000,0.000000
152.160301,-0.000000,0.000000,0.000000
152.193372,-0.000000,0.000000,0.000000
152.226443,-0.000000,0.000000,0.000000
152.259514,-0.000000,0.000000,-0.000000
152.292586,0.000000,0.000000,-0.000000
152.325657,0.000000,0.000000,-0.000000
152.358728,0.000000,0.000000,0.000000
152.391799,0.000000,-0.000000,0.000000
152.424870,0.000000,-0.000000,0.000000
152.457941,-0.000000,-0.000000,0.000000
152.491012,-0.000000,0.000000,0.000000
152.524084,-0.000000,0.000000,0.000000
152.557155,-0.000000,0.000000,0.000000
152.590226,-0.000000,0.000000,-0.000000
152.623297,0.000000,0.000000,-0.000000
152.656368,0.000000,0.000000,-0.000000
152.689439,0.000000,0.000000,0.000000
152.722510,0.000000,-0.000000,0.000000
152.755582,0.000000,-0.000000,0.000000
152.788653,-0.000000,-0.000000,0.000000
152.821724,-0.000000,0.000000,0.000000
152.854795,-0.000000,0.000000,0.000000
152.887866,-0.000000,0.000000,0.000000
152.920937,-0.000000,0.000000,-0.000000
152.954008,0.000000,0.000000,-0.000000
152.987079,0.000000,0.000000,-0.000000
153.020151,0.000000,0.000000,0.000000
153.053222,0.000000,-0.000000,0.000000
153.086293,0.000000,-0.000000,0.000000
153.119364,-0.000000,-0.000000,0.000000
153.152435,-0.000000,0.000000,0.000000
153.185506,-0.000000,0.000000,0.000000
153.218577,-0.000000,0.000000,0.000000
153.251649,-0.000000,0.000000,-0.000000
153.284720,0.000000,0.000000,-0.000000
153.317791,0.000000,0.000000,-0.000000
153.350862,0.000000,0.000000,0.000000
153.383933,0.000000,-0.000000,0.000000
153.417004,0.000000,-0.000000,0.000000
153.450075,-0.000000,-0.000000,0.000000
153.483147,-0.000000,0.000000,0.000000
153.516218,-0.000000,0.000000,0.000000
153.549289,-0.000000,0.000000,0.000000
153.582360,-0.000000,0.000000,-0.000000
153.615431,0.000000,0.000000,-0.000000
153.648502,0.000000,0.000000,-0.000000
153.681573,0.000000,0.000000,0.000000
153.714644,0.000000,-0.000000,0.000000
153.747716,0.000000,-0.000000,0.000000
153.780787,-0.000000,-0.000000,0.000000
153.813858,-0.000000,0.000000,0.000000
153.846929,-0.000000,0.000000,0.000000
153.880000,-0.000000,0.000000,0.000000
153.913071,-0.000000,0.000000,-0.000000
153.946142,0.000000,0.000000,-0.000000
153.979214,0.000000,0.000000,-0.000000
154.012285,0.000000,0.000000,0.000000
154.045356,0.000000,-0.000000,0.000000
154.078427,0.000000,-0.000000,0.000000
154.111498,-0.000000,-0.000000,0.000000
154.144569,-0.000000,0.000000,0.000000
154.177640,-0.000000,0.000000,0.000000
154.210712,-0.000000,0.000000,0.000000
154.243783,-0.000000,0.000000,-0.000000
154.276854,0.000000,0.000000,-0.000000
154.309925,0.000000,0.000000,-0.000000
154.342996,0.000000,0.000000,0.000000
154.376067,0.000000,-0.000000,0.000000
154.409138,0.000000,-0.000000,0.000000
154.442210,-0.000000,-0.000000,0.000000
154.475281,-0.000000,0.000000,0.000000
154.508352,-0.000000,0.000000,0.000000
154.541423,-0.000000,0.000000,0.000000
154.574494,-0.000000,0.000000,-0.000000
154.607565,0.000000,0.000000,-0.000000
154.640636,0.000000,0.000000,-0.000000
154.673707,0.000000,0.000000,0.000000
154.706779,0.000000,-0.000000,0.000000
154.739850,0.000000,-0.000000,0.000000
154.772921,-0.000000,-0.000000,0.000000
154.805992,-0.000000,0.000000,0.000000
154.839063,-0.000000,0.000000,0.000000
154.872134,-0.000000,0.000000,0.000000
154.905205,-0.000000,0.000000,-0.000000
154.938277,0.000000,0.000000,-0.000000
154.971348,0.000000,0.000000,-0.000000
155.004419,0.000000,0.000000,0.000000
155.037490,0.000000,-0.000000,0.000000
155.070561,0.000000,-0.000000,0.000000
155.103632,-0.000000,-0.000000,0.000000
155.136703,-0.000000,0.000000,0.000000
155.169775,-0.000000,0.000000,0.000000
155.202846,-0.000000,0.000000,0.000000
155.235917,-0.000000,0.000000,-0.000000
155.268988,0.000000,0.000000,-0.000000
155.302059,0.000000,0.000000,-0.000000
155.335130,0.000000,0.000000,0.000000
155.368201,0.000000,-0.000000,0.000000
155.401272,0.000000,-0.000000,0.000000
155.434344,-0.000000,-0.000000,0.000000
155.467415,-0.000000,0.000000,0.000000
155.500486,-0.000000,0.000000,0.000000
155.533557,-0.000000,0.000000,0.000000
155.566628,-0.000000,0.000000,-0.000000
155.599699,0.000000,0.000000,-0.000000
155.632770,0.000000,0.000000,-0.000000
155.665842,0.000000,0.000000,0.000000
155.698913,0.000000,-0.000000,0.000000
155.731984,0.000000,-0.000000,0.000000
155.765055,-0.000000,-0.000000,0.000000
155.798126,-0.000000,0.000000,0.000000
155.831197,-0.000000,0.000000,0.000000
155.864268,-0.000000,0.000000,0.000000
155.897340,-0.000000,0.000000,-0.000000
155.930411,0.000000,0.000000,-0.000000
155.963482,0.000000,0.000000,-0.000000
155.996553,0.000000,0.000000,0.000000
156.029624,0.000000,-0.000000,0.000000
156.062695,0.000000,-0.000000,0.000000
156.095766,-0.000000,-0.000000,0.000000
156.128837,-0.000000,0.000000,0.000000
156.161909,-0.000000,0.000000,0.000000
156.194980,-0.000000,0.000000,-0.000000
156.228051,-0.000000,0.000000,-0.000000
156.261122,0.000000,0.000000,-0.000000
156.294193,0.000000,0.000000,-0.000000
156.327264,0.000000,0.000000,0.000000
156.360335,0.000000,-0.000000,0.000000
156.393407,0.000000,-0.000000,0.000000
156.426478,-0.000000,-0.000000,0.000000
156.459549,-0.000000,0.000000,0.000000
156.492620,-0.000000,0.000000,0.000000
156.525691,-0.000000,0.000000,-0.000000
156.558762,-0.000000,0.000000,-0.000000
156.591833,0.000000,0.000000,-0.000000
156.624905,0.000000,0.000000,-0.000000
156.657976,0.000000,0.000000,0.000000
156.691047,0.000000,-0.000000,0.000000
156.724118,0.000000,-0.000000,0.000000
156.757189,-0.000000,-0.000000,0.000000
156.790260,-0.000000,0.000000,0.000000
156.823331,-0.000000,0.000000,0.000000
156.856403,-0.000000,0.000000,-0.000000
156.889474,-0.000000,0.000000,-0.000000
156.922545,0.000000,0.000000,-0.000000
156.955616,0.000000,0.000000,-0.000000
156.988687,0.000000,0.000000,0.000000
157.021758,0.000000,-0.000000,0.000000
157.054829,0.000000,-0.000000,0.000000
157.087900,-0.000000,-0.000000,0.000000
157.120972,-0.000000,0.000000,0.000000
157.154043,-0.000000,0.000000,0.000000
157.187114,-0.000000,0.000000,-0.000000
157.220185,-0.000000,0.000000,-0.000000
157.253256,0.000000,0.000000,-0.000000
157.286327,0.000000,0.000000,-0.000000
157.319398,0.000000,0.000000,0.000000
157.352470,0.000000,-0.000000,0.000000
157.385541,0.000000,-0.000000,0.000000
157.418612,-0.000000,-0.000000,0.000000
157.451683,-0.000000,0.000000,0.000000
157.484754,-0.000000,0.000000,0.000000
157.517825,-0.000000,0.000000,-0.000000
157.550896,-0.000000,0.000000,-0.000000
157.583968,0.000000,0.000000,-0.000000
157.617039,0.000000,0.000000,-0.000000
157.650110,0.000000,0.000000,0.000000
157.683181,0.000000,-0.000000,0.000000
157.716252,0.000000,-0.000000,0.000000
157.749323,-0.000000,-0.000000,0.000000
157.782394,-0.000000,0.000000,0.000000
157.815465,-0.000000,0.000000,0.000000
157.848537,-0.000000,0.000000,-0.000000
157.881608,-0.000000,0.000000,-0.000000
157.914679,0.000000,0.000000,-0.000000
157.947750,0.000000,0.000000,-0.000000
157.980821,0.000000,0.000000,0.000000
158.013892,0.000000,-0.000000,0.000000
158.046963,0.000000,-0.000000,0.000000
158.080035,-0.000000,-0.000000,0.000000
158.113106,-0.000000,0.000000,0.000000
158.146177,-0.000000,0.000000,0.000000
158.179248,-0.000000,0.000000,-0.000000
158.212319,-0.000000,0.000000,-0.000000
158.245390,0.000000,0.000000,-0.000000
158.278461,0.000000,0.000000,-0.000000
158.311533,0.000000,0.000000,0.000000
158.344604,0.000000,-0.000000,0.000000
158.377675,0.000000,-0.000000,0.000000
158.410746,-0.000000,-0.000000,0.000000
158.443817,-0.000000,0.000000,0.000000
158.476888,-0.000000,0.000000,0.000000
158.509959,-0.000000,0.000000,-0.000000
158.543030,-0.000000,0.000000,-0.000000
158.576102,0.000000,0.000000,-0.000000
158.609173,0.000000,0.000000,-0.000000
158.642244,0.000000,0.000000,0.000000
158.675315,0.000000,-0.000000,0.000000
158.708386,0.000000,-0.000000,0.000000
158.741457,-0.000000,-0.000000,0.000000
158.774528,-0.000000,0.000000,0.000000
158.807600,-0.000000,0.000000,0.000000
158.840671,-0.000000,0.000000,-0.000000
158.873742,-0.000000,0.000000,-0.000000
158.906813,0.000000,0.000000,-0.000000
158.939884,0.000000,0.000000,-0.000000
158.972955,0.000000,0.000000,0.000000
159.006026,0.000000,-0.000000,0.000000
159.039098,0.000000,-0.000000,0.000000
159.072169,-0.000000,-0.000000,0.000000
159.105240,-0.000000,0.000000,0.000000
159.138311,-0.000000,0.000000,0.000000
159.171382,-0.000000,0.000000,-0.000000
159.204453,-0.000000,0.000000,-0.000000
159.237524,0.000000,0.000000,-0.000000
159.270596,0.000000,0.000000,-0.000000
159.303667,0.000000,0.000000,0.000000
159.336738,0.000000,-0.000000,0.000000
159.369809,0.000000,-0.000000,0.000000
159.402880,-0.000000,-0.000000,0.000000
159.435951,-0.000000,0.000000,0.000000
159.469022,-0.000000,0.000000,0.000000
159.502093,-0.000000,0.000000,-0.000000
159.535165,-0.000000,0.000000,-0.000000
159.568236,0.000000,0.000000,-0.000000
159.601307,0.000000,0.000000,-0.000000
159.634378,0.000000,0.000000,0.000000
159.667449,0.000000,-0.000000,0.000000
159.700520,0.000000,-0.000000,0.000000
159.733591,-0.000000,-0.000000,0.000000
159.766663,-0.000000,0.000000,0.000000
159.799734,-0.000000,0.000000,0.000000
159.832805,-0.000000,0.000000,-0.000000
159.865876,-0.000000,0.000000,-0.000000
159.898947,0.000000,0.000000,-0.000000
159.932018,0.000000,0.000000,-0.000000
159.965089,0.000000,0.000000,0.000000
159.998161,0.000000,-0.000000,0.000000
160.031232,0.000000,-0.000000,0.000000
160.064303,-0.000000,-0.000000,0.000000
160.097374,-0.000000,0.000000,0.000000
160.130445,-0.000000,0.000000,0.000000
160.163516,-0.000000,0.000000,-0.000000
160.196587,-0.000000,0.000000,-0.000000
160.229658,0.000000,0.000000,-0.000000
160.262730,0.000000,0.000000,-0.000000
160.295801,0.000000,0.000000,0.000000
160.328872,0.000000,-0.000000,0.000000
160.361943,0.000000,-0.000000,0.000000
160.395014,-0.000000,-0.000000,0.000000
160.428085,-0.000000,0.000000,0.000000
160.461156,-0.000000,0.000000,0.000000
160.494228,-0.000000,0.000000,-0.000000
160.527299,-0.000000,0.000000,-0.000000
160.560370,0.000000,0.000000,-0.000000
160.593441,0.000000,0.000000,-0.000000
160.626512,0.000000,0.000000,0.000000
160.659583,0.000000,-0.000000,0.000000
160.692654,0.000000,-0.000000,0.000000
160.725726,-0.000000,-0.000000,0.000000
160.758797,-0.000000,0.000000,0.000000
160.791868,-0.000000,0.000000,0.000000
160.824939,-0.000000,0.000000,-0.000000
160.858010,-0.000000,0.000000,-0.000000
160.891081,0.000000,0.000000,-0.000000
160.924152,0.000000,0.000000,-0.000000
160.957223,0.000000,-0.000000,0.000000
160.990295,0.000000,-0.000000,0.000000
161.023366,0.000000,-0.000000,0.000000
161.056437,-0.000000,-0.000000,0.000000
161.089508,-0.000000,0.000000,0.000000
161.122579,-0.000000,0.000000,0.000000
161.155650,-0.000000,0.000000,-0.000000
161.188721,-0.000000,0.000000,-0.000000
161.221793,0.000000,0.000000,-0.000000
161.254864,0.000000,0.000000,-0.000000
161.287935,0.000000,-0.000000,0.000000
161.321006,0.000000,-0.000000,0.000000
161.354077,0.000000,-0.000000,0.000000
161.387148,-0.000000,-0.000000,0.000000
161.420219,-0.000000,0.000000,0.000000
161.453291,-0.000000,0.000000,0.000000
161.486362,-0.000000,0.000000,-0.000000
161.519433,-0.000000,0.000000,-0.000000
161.552504,0.000000,0.000000,-0.000000
161.585575,0.000000,0.000000,-0.000000
161.618646,0.000000,-0.000000,0.000000
161.651717,0.000000,-0.000000,0.000000
161.684788,0.000000,-0.000000,0.000000
161.717860,-0.000000,-0.000000,0.000000
161.750931,-0.000000,0.000000,0.000000
161.784002,-0.000000,0.000000,0.000000
161.817073,-0.000000,0.000000,-0.000000
161.850144,-0.000000,0.000000,-0.000000
161.883215,0.000000,0.000000,-0.000000
161.916286,0.000000,0.000000,-0.000000
161.949358,0.000000,-0.000000,0.000000
161.982429,0.000000,-0.000000,0.000000
162.015500,0.000000,-0.000000,0.000000
162.048571,-0.000000,-0.000000,0.000000
162.081642,-0.000000,0.000000,0.000000
162.114713,-0.000000,0.000000,0.000000
162.147784,-0.000000,0.000000,-0.000000
162.180856,-0.000000,0.000000,-0.000000
162.213927,0.000000,0.000000,-0.000000
162.246998,0.000000,0.000000,-0.000000
162.280069,0.000000,-0.000000,0.000000
162.313140,0.000000,-0.000000,0.000000
162.346211,0.000000,-0.000000,0.000000
162.379282,-0.000000,-0.000000,0.000000
162.412354,-0.000000,0.000000,0.000000
162.445425,-0.000000,0.000000,0.000000
162.478496,-0.000000,0.000000,-0.000000
162.511567,-0.000000,0.000000,-0.000000
162.544638,0.000000,0.000000,-0.000000
162.577709,0.000000,0.000000,-0.000000
162.610780,0.000000,-0.000000,0.000000
162.643851,0.000000,-0.000000,0.000000
162.676923,0.000000,-0.000000,0.000000
162.709994,-0.000000,-0.000000,0.000000
162.743065,-0.000000,0.000000,0.000000
162.776136,-0.000000,0.000000,0.000000
162.809207,-0.000000,0.000000,-0.000000
162.842278,-0.000000,0.000000,-0.000000
162.875349,0.000000,0.000000,-0.000000
162.908421,0.000000,0.000000,-0.000000
162.941492,0.000000,-0.000000,0.000000
162.974563,0.000000,-0.000000,0.000000
163.007634,0.000000,-0.000000,0.000000
163.040705,-0.000000,-0.000000,0.000000
163.073776,-0.000000,0.000000,0.000000
163.106847,-0.000000,0.000000,0.000000
163.139919,-0.000000,0.000000,-0.000000
163.172990,-0.000000,0.000000,-0.000000
163.206061,0.000000,0.000000,-0.000000
163.239132,0.000000,0.000000,-0.000000
163.272203,0.000000,-0.000000,0.000000
163.305274,0.000000,-0.000000,0.000000
163.338345,0.000000,-0.000000,0.000000
163.371416,-0.000000,-0.000000,0.000000
163.404488,-0.000000,0.000000,0.000000
163.437559,-0.000000,0.000000,0.000000
163.470630,-0.000000,0.000000,-0.000000
163.503701,-0.000000,0.000000,-0.000000
163.536772,0.000000,0.000000,-0.000000
163.569843,0.000000,0.000000,-0.000000
163.602914,0.000000,-0.000000,0.000000
163.635986,0.000000,-0.000000,0.000000
163.669057,0.000000,-0.000000,0.000000
163.702128,-0.000000,-0.000000,0.000000
163.735199,-0.000000,0.000000,0.000000
163.768270,-0.000000,0.000000,0.000000
163.801341,-0.000000,0.000000,-0.000000
163.834412,-0.000000,0.000000,-0.000000
163.867484,0.000000,0.000000,-0.000000
163.900555,0.000000,0.000000,-0.000000
163.933626,0.000000,-0.000000,0.000000
163.966697,0.000000,-0.000000,0.000000
163.999768,0.000000,-0.000000,0.000000
164.032839,-0.000000,-0.000000,0.000000
164.065910,-0.000000,0.000000,0.000000
164.098981,-0.000000,0.000000,0.000000
164.132053,-0.000000,0.000000,-0.000000
164.165124,-0.000000,0.000000,-0.000000
164.198195,0.000000,0.000000,-0.000000
164.231266,0.000000,0.000000,-0.000000
164.264337,0.000000,-0.000000,0.000000
164.297408,0.000000,-0.000000,0.000000
164.330479,0.000000,-0.000000,0.000000
164.363551,-0.000000,-0.000000,0.000000
164.396622,-0.000000,0.000000,0.000000
164.429693,-0.000000,0.000000,0.000000
164.462764,-0.000000,0.000000,-0.000000
164.495835,-0.000000,0.000000,-0.000000
164.528906,0.000000,0.000000,-0.000000
164.561977,0.000000,0.000000,-0.000000
164.595049,0.000000,-0.000000,0.000000
164.628120,0.000000,-0.000000,0.000000
164.661191,0.000000,-0.000000,0.000000
164.694262,-0.000000,-0.000000,0.000000
164.727333,-0.000000,0.000000,0.000000
164.760404,-0.000000,0.000000,0.000000
164.793475,-0.000000,0.000000,-0.000000
164.826547,-0.000000,0.000000,-0.000000
164.859618,0.000000,0.000000,-0.000000
164.892689,0.000000,0.000000,-0.000000
164.925760,0.000000,-0.000000,0.000000
164.958831,0.000000,-0.000000,0.000000
164.991902,0.000000,-0.000000,0.000000
165.024973,-0.000000,-0.000000,0.000000
165.058044,-0.000000,0.000000,0.000000
165.091116,-0.000000,0.000000,0.000000
165.124187,-0.000000,0.000000,-0.000000
165.157258,-0.000000,0.000000,-0.000000
165.190329,0.000000,0.000000,-0.000000
165.223400,0.000000,0.000000,-0.000000
165.256471,0.000000,-0.000000,0.000000
165.289542,0.000000,-0.000000,0.000000
165.322614,0.000000,-0.000000,0.000000
165.355685,-0.000000,-0.000000,0.000000
165.388756,-0.000000,0.000000,0.000000
165.421827,-0.000000,0.000000,0.000000
165.454898,-0.000000,0.000000,-0.000000
165.487969,-0.000000,0.000000,-0.000000
165.521040,0.000000,0.000000,-0.000000
165.554112,0.000000,0.000000,-0.000000
165.587183,0.000000,-0.000000,0.000000
165.620254,0.000000,-0.000000,0.000000
165.653325,0.000000,-0.000000,0.000000
165.686396,-0.000000,-0.000000,0.000000
165.719467,-0.000000,0.000000,0.000000
165.752538,-0.000000,0.000000,0.000000
165.785609,-0.000000,0.000000,-0.000000
165.818681,-0.000000,0.000000,-0.000000
165.851752,0.000000,0.000000,-0.000000
165.884823,0.000000,0.000000,-0.000000
165.917894,0.000000,-0.000000,0.000000
165.950965,0.000000,-0.000000,0.000000
165.984036,0.000000,-0.000000,0.000000
166.017107,-0.000000,-0.000000,0.000000
166.050179,-0.000000,0.000000,0.000000
166.083250,-0.000000,0.000000,0.000000
166.116321,-0.000000,0.000000,-0.000000
166.149392,-0.000000,0.000000,-0.000000
166.182463,0.000000,0.000000,-0.000000
166.215534,0.000000,0.000000,-0.000000
166.248605,0.000000,-0.000000,0.000000
166.281677,0.000000,-0.000000,0.000000
166.314748,0.000000,-0.000000,0.000000
166.347819,-0.000000,-0.000000,0.000000
166.380890,-0.000000,0.000000,0.000000
166.413961,-0.000000,0.000000,0.000000
166.447032,-0.000000,0.000000,-0.000000
166.480103,-0.000000,0.000000,-0.000000
166.513174,0.000000,0.000000,-0.000000
166.546246,0.000000,0.000000,-0.000000
166.579317,0.000000,-0.000000,0.000000
166.612388,0.000000,-0.000000,0.000000
166.645459,0.000000,-0.000000,0.000000
166.678530,-0.000000,-0.000000,0.000000
166.711601,-0.000000,0.000000,0.000000
166.744672,-0.000000,0.000000,0.000000
166.777744,-0.000000,0.000000,-0.000000
166.810815,-0.000000,0.000000,-0.000000
166.843886,0.000000,0.000000,-0.000000
166.876957,0.000000,0.000000,-0.000000
166.910028,0.000000,-0.000000,0.000000
166.943099,0.000000,-0.000000,0.000000
166.976170,0.000000,-0.000000,0.000000
167.009242,-0.000000,-0.000000,0.000000
167.042313,-0.000000,0.000000,0.000000
167.075384,-0.000000,0.000000,0.000000
167.108455,-0.000000,0.000000,-0.000000
167.141526,-0.000000,0.000000,-0.000000
167.174597,0.000000,0.000000,-0.000000
167.207668,0.000000,0.000000,-0.000000
167.240740,0.000000,-0.000000,0.000000
167.273811,0.000000,-0.000000,0.000000
167.306882,0.000000,-0.000000,0.000000
167.339953,-0.000000,-0.000000,0.000000
167.373024,-0.000000,0.000000,0.000000
167.406095,-0.000000,0.000000,0.000000
167.439166,-0.000000,0.000000,-0.000000
167.472237,-0.000000,0.000000,-0.000000
167.505309,0.000000,0.000000,-0.000000
167.538380,0.000000,0.000000,-0.000000
167.571451,0.000000,-0.000000,0.000000
167.604522,0.000000,-0.000000,0.000000
167.637593,0.000000,-0.000000,0.000000
167.670664,-0.000000,-0.000000,0.000000
167.703735,-0.000000,0.000000,0.000000
167.736807,-0.000000,0.000000,0.000000
167.769878,-0.000000,0.000000,-0.000000
167.802949,-0.000000,0.000000,-0.000000
167.836020,0.000000,0.000000,-0.000000
167.869091,0.000000,0.000000,-0.000000
167.902162,0.000000,-0.000000,0.000000
167.935233,0.000000,-0.000000,0.000000
167.968305,0.000000,-0.000000,0.000000
168.001376,-0.000000,-0.000000,0.000000
168.034447,-0.000000,0.000000,0.000000
168.067518,-0.000000,0.000000,0.000000
168.100589,-0.000000,0.000000,-0.000000
168.133660,-0.000000,0.000000,-0.000000
168.166731,0.000000,0.000000,-0.000000
168.199802,0.000000,0.000000,-0.000000
168.232874,0.000000,-0.000000,0.000000
168.265945,0.000000,-0.000000,0.000000
168.299016,0.000000,-0.000000,0.000000
168.332087,-0.000000,-0.000000,0.000000
168.365158,-0.000000,0.000000,0.000000
168.398229,-0.000000,0.000000,0.000000
168.431300,-0.000000,0.000000,-0.000000
168.464372,-0.000000,0.000000,-0.000000
168.497443,0.000000,0.000000,-0.000000
168.530514,0.000000,0.000000,-0.000000
168.563585,0.000000,-0.000000,0.000000
168.596656,0.000000,-0.000000,0.000000
168.629727,0.000000,-0.000000,0.000000
168.662798,-0.000000,-0.000000,0.000000
168.695870,-0.000000,0.000000,0.000000
168.728941,-0.000000,0.000000,0.000000
168.762012,-0.000000,0.000000,-0.000000
168.795083,-0.000000,0.000000,-0.000000
168.828154,0.000000,0.000000,-0.000000
168.861225,0.000000,0.000000,-0.000000
168.894296,0.000000,-0.000000,0.000000
168.927367,0.000000,-0.000000,0.000000
168.960439,0.000000,-0.000000,0.000000
168.993510,-0.000000,-0.000000,0.000000
169.026581,-0.000000,0.000000,0.000000
169.059652,-0.000000,0.000000,0.000000
169.092723,-0.000000,0.000000,-0.000000
169.125794,-0.000000,0.000000,-0.000000
169.158865,0.000000,0.000000,-0.000000
169.191937,0.000000,0.000000,-0.000000
169.225008,0.000000,-0.000000,0.000000
169.258079,0.000000,-0.000000,0.000000
169.291150,0.000000,-0.000000,0.000000
169.324221,-0.000000,-0.000000,0.000000
169.357292,-0.000000,0.000000,0.000000
169.390363,-0.000000,0.000000,0.000000
169.423435,-0.000000,0.000000,-0.000000
169.456506,-0.000000,0.000000,-0.000000
169.489577,0.000000,0.000000,-0.000000
169.522648,0.000000,0.000000,-0.000000
169.555719,0.000000,-0.000000,0.000000
169.588790,0.000000,-0.000000,0.000000
169.621861,0.000000,-0.000000,0.000000
169.654933,-0.000000,-0.000000,0.000000
169.688004,-0.000000,0.000000,0.000000
169.721075,-0.000000,0.000000,0.000000
169.754146,-0.000000,0.000000,-0.000000
169.787217,-0.000000,0.000000,-0.000000
169.820288,0.000000,0.000000,-0.000000
169.853359,0.000000,0.000000,-0.000000
169.886430,0.000000,-0.000000,0.000000
169.919502,0.000000,-0.000000,0.000000
169.952573,0.000000,-0.000000,0.000000
169.985644,-0.000000,-0.000000,0.000000
170.018715,-0.000000,0.000000,0.000000
170.051786,-0.000000,0.000000,0.000000
170.084857,-0.000000,0.000000,-0.000000
170.117928,-0.000000,0.000000,-0.000000
170.151000,0.000000,0.000000,-0.000000
170.184071,0.000000,0.000000,-0.000000
170.217142,0.000000,-0.000000,0.000000
170.250213,0.000000,-0.000000,0.000000
170.283284,0.000000,-0.000000,0.000000
170.316355,-0.000000,-0.000000,0.000000
170.349426,-0.000000,0.000000,0.000000
170.382498,-0.000000,0.000000,0.000000
170.415569,-0.000000,0.000000,-0.000000
170.448640,-0.000000,0.000000,-0.000000
170.481711,0.000000,0.000000,-0.000000
170.514782,0.000000,0.000000,-0.000000
170.547853,0.000000,-0.000000,0.000000
170.580924,0.000000,-0.000000,0.000000
170.613995,0.000000,-0.000000,0.000000
170.647067,-0.000000,-0.000000,0.000000
170.680138,-0.000000,0.000000,0.000000
170.713209,-0.000000,0.000000,0.000000
170.746280,-0.000000,0.000000,-0.000000
170.779351,-0.000000,0.000000,-0.000000
170.812422,0.000000,0.000000,-0.000000
170.845493,0.000000,0.000000,-0.000000
170.878565,0.000000,-0.000000,0.000000
170.911636,0.000000,-0.000000,0.000000
170.944707,0.000000,-0.000000,0.000000
170.977778,-0.000000,-0.000000,0.000000
171.010849,-0.000000,0.000000,0.000000
171.043920,-0.000000,0.000000,0.000000
171.076991,-0.000000,0.000000,-0.000000
171.110063,-0.000000,0.000000,-0.000000
171.143134,0.000000,0.000000,-0.000000
171.176205,0.000000,0.000000,-0.000000
171.209276,0.000000,-0.000000,0.000000
171.242347,0.000000,-0.000000,0.000000
171.275418,0.000000,-0.000000,0.000000
171.308489,-0.000000,-0.000000,0.000000
171.341560,-0.000000,0.000000,0.000000
171.374632,-0.000000,0.000000,0.000000
171.407703,-0.000000,0.000000,-0.000000
171.440774,-0.000000,0.000000,-0.000000
171.473845,0.000000,0.000000,-0.000000
171.506916,0.000000,0.000000,-0.000000
171.539987,0.000000,-0.000000,0.000000
171.573058,0.000000,-0.000000,0.000000
171.606130,0.000000,-0.000000,0.000000
171.639201,-0.000000,-0.000000,0.000000
171.672272,-0.000000,0.000000,0.000000
171.705343,-0.000000,0.000000,0.000000
171.738414,-0.000000,0.000000,-0.000000
171.771485,-0.000000,0.000000,-0.000000
171.804556,0.000000,0.000000,-0.000000
171.837628,0.000000,0.000000,-0.000000
171.870699,0.000000,-0.000000,0.000000
171.903770,0.000000,-0.000000,0.000000
171.936841,0.000000,-0.000000,0.000000
171.969912,-0.000000,-0.000000,0.000000
172.002983,-0.000000,0.000000,0.000000
172.036054,-0.000000,0.000000,0.000000
172.069125,-0.000000,0.000000,-0.000000
172.102197,-0.000000,0.000000,-0.000000
172.135268,0.000000,0.000000,-0.000000
172.168339,0.000000,0.000000,-0.000000
172.201410,0.000000,-0.000000,0.000000
172.234481,0.000000,-0.000000,0.000000
172.267552,0.000000,-0.000000,0.000000
172.300623,-0.000000,-0.000000,0.000000
172.333695,-0.000000,0.000000,0.000000
172.366766,-0.000000,0.000000,0.000000
172.399837,-0.000000,0.000000,-0.000000
172.432908,-0.000000,0.000000,-0.000000
172.465979,0.000000,0.000000,-0.000000
172.499050,0.000000,0.000000,-0.000000
172.532121,0.000000,-0.000000,0.000000
172.565193,0.000000,-0.000000,0.000000
172.598264,0.000000,-0.000000,0.000000
172.631335,-0.000000,-0.000000,0.000000
172.664406,-0.000000,0.000000,0.000000
172.697477,-0.000000,0.000000,0.000000
172.730548,-0.000000,0.000000,-0.000000
172.763619,-0.000000,0.000000,-0.000000
172.796691,0.000000,0.000000,-0.000000
172.829762,0.000000,0.000000,-0.000000
172.862833,0.000000,-0.000000,0.000000
172.895904,0.000000,-0.000000,0.000000
172.928975,0.000000,-0.000000,0.000000
172.962046,-0.000000,-0.000000,0.000000
172.995117,-0.000000,0.000000,0.000000
173.028188,-0.000000,0.000000,0.000000
173.061260,-0.000000,0.000000,-0.000000
173.094331,-0.000000,0.000000,-0.000000
173.127402,0.000000,0.000000,-0.000000
173.160473,0.000000,0.000000,-0.000000
173.193544,0.000000,-0.000000,0.000000
173.226615,0.000000,-0.000000,0.000000
173.259686,0.000000,-0.000000,0.000000
173.292758,-0.000000,-0.000000,0.000000
173.325829,-0.000000,0.000000,0.000000
173.358900,-0.000000,0.000000,0.000000
173.391971,-0.000000,0.000000,-0.000000
173.425042,-0.000000,0.000000,-0.000000
173.458113,0.000000,0.000000,-0.000000
173.491184,0.000000,0.000000,-0.000000
173.524256,0.000000,-0.000000,0.000000
173.557327,0.000000,-0.000000,0.000000
173.590398,0.000000,-0.000000,0.000000
173.623469,-0.000000,-0.000000,0.000000
173.656540,-0.000000,0.000000,0.000000
173.689611,-0.000000,0.000000,0.000000
173.722682,-0.000000,0.000000,-0.000000
173.755753,-0.000000,0.000000,-0.000000
173.788825,0.000000,0.000000,-0.000000
173.821896,0.000000,0.000000,-0.000000
173.854967,0.000000,-0.000000,0.000000
173.888038,0.000000,-0.000000,0.000000
173.921109,0.000000,-0.000000,0.000000
173.954180,-0.000000,-0.000000,0.000000
173.987251,-0.000000,0.000000,0.000000
174.020323,-0.000000,0.000000,0.000000
174.053394,-0.000000,0.000000,-0.000000
174.086465,-0.000000,0.000000,-0.000000
174.119536,0.000000,0.000000,-0.000000
174.152607,0.000000,0.000000,-0.000000
174.185678,0.000000,-0.000000,0.000000
174.218749,0.000000,-0.000000,0.000000
174.251821,0.000000,-0.000000,0.000000
174.284892,-0.000000,-0.000000,0.000000
174.317963,-0.000000,0.000000,0.000000
174.351034,-0.000000,0.000000,0.000000
174.384105,-0.000000,0.000000,-0.000000
174.417176,-0.000000,0.000000,-0.000000
174.450247,0.000000,0.000000,-0.000000
174.483318,0.000000,0.000000,-0.000000
174.516390,0.000000,-0.000000,0.000000
174.549461,0.000000,-0.000000,0.000000
174.582532,0.000000,-0.000000,0.000000
174.615603,-0.000000,-0.000000,0.000000
174.648674,-0.000000,0.000000,0.000000
174.681745,-0.000000,0.000000,0.000000
174.714816,-0.000000,0.000000,-0.000000
174.747888,-0.000000,0.000000,-0.000000
174.780959,0.000000,0.000000,-0.000000
174.814030,0.000000,0.000000,-0.000000
174.847101,0.000000,-0.000000,0.000000
174.880172,0.000000,-0.000000,0.000000
174.913243,0.000000,-0.000000,0.000000
174.946314,-0.000000,-0.000000,0.000000
174.979386,-0.000000,0.000000,0.000000
175.012457,-0.000000,0.000000,0.000000
175.045528,-0.000000,0.000000,-0.000000
175.078599,-0.000000,0.000000,-0.000000
175.111670,0.000000,0.000000,-0.000000
175.144741,0.000000,0.000000,-0.000000
175.177812,0.000000,-0.000000,0.000000
175.210884,0.000000,-0.000000,0.000000
175.243955,0.000000,-0.000000,0.000000
175.277026,-0.000000,-0.000000,0.000000
175.310097,-0.000000,0.000000,0.000000
175.343168,-0.000000,0.000000,0.000000
175.376239,-0.000000,0.000000,-0.000000
175.409310,-0.000000,0.000000,-0.000000
175.442381,0.000000,0.000000,-0.000000
175.475453,0.000000,0.000000,-0.000000
175.508524,0.000000,-0.000000,0.000000
175.541595,0.000000,-0.000000,0.000000
175.574666,0.000000,-0.000000,0.000000
175.607737,-0.000000,-0.000000,0.000000
175.640808,-0.000000,0.000000,0.000000
175.673879,-0.000000,0.000000,0.000000
175.706951,-0.000000,0.000000,-0.000000
175.740022,-0.000000,0.000000,-0.000000
175.773093,0.000000,0.000000,-0.000000
175.806164,0.000000,0.000000,-0.000000
175.839235,0.000000,-0.000000,0.000000
175.872306,0.000000,-0.000000,0.000000
175.905377,0.000000,-0.000000,0.000000
175.938449,-0.000000,-0.000000,0.000000
175.971520,-0.000000,0.000000,0.000000
176.004591,-0.000000,0.000000,0.000000
176.037662,-0.000000,0.000000,-0.000000
176.070733,-0.000000,0.000000,-0.000000
176.103804,0.000000,0.000000,-0.000000
176.136875,0.000000,0.000000,-0.000000
176.169946,0.000000,-0.000000,0.000000
176.203018,0.000000,-0.000000,0.000000
176.236089,0.000000,-0.000000,0.000000
176.269160,-0.000000,-0.000000,0.000000
176.302231,-0.000000,0.000000,0.000000
176.335302,-0.000000,0.000000,0.000000
176.368373,-0.000000,0.000000,-0.000000
176.401444,-0.000000,0.000000,-0.000000
176.434516,0.000000,0.000000,-0.000000
176.467587,0.000000,0.000000,-0.000000
176.500658,0.000000,-0.000000,0.000000
176.533729,0.000000,-0.000000,0.000000
176.566800,0.000000,-0.000000,0.000000
176.599871,-0.000000,-0.000000,0.000000
176.632942,-0.000000,0.000000,0.000000
176.666014,-0.000000,0.000000,0.000000
176.699085,-0.000000,0.000000,-0.000000
176.732156,-0.000000,0.000000,-0.000000
176.765227,0.000000,0.000000,-0.000000
176.798298,0.000000,0.000000,-0.000000
176.831369,0.000000,-0.000000,0.000000
176.864440,0.000000,-0.000000,0.000000
176.897511,0.000000,-0.000000,0.000000
176.930583,-0.000000,-0.000000,0.000000
176.963654,-0.000000,0.000000,0.000000
176.996725,-0.000000,0.000000,0.000000
177.029796,-0.000000,0.000000,-0.000000
177.062867,-0.000000,0.000000,-0.000000
177.095938,0.000000,0.000000,-0.000000
177.129009,0.000000,0.000000,-0.000000
177.162081,0.000000,-0.000000,0.000000
177.195152,0.000000,-0.000000,0.000000
177.228223,0.000000,-0.000000,0.000000
177.261294,-0.000000,-0.000000,0.000000
177.294365,-0.000000,0.000000,0.000000
177.327436,-0.000000,0.000000,0.000000
177.360507,-0.000000,0.000000,-0.000000
177.393579,-0.000000,0.000000,-0.000000
177.426650,0.000000,0.000000,-0.000000
177.459721,0.000000,0.000000,-0.000000
177.492792,0.000000,-0.000000,0.000000
177.525863,0.000000,-0.000000,0.000000
177.558934,0.000000,-0.000000,0.000000
177.592005,-0.000000,-0.000000,0.000000
177.625077,-0.000000,0.000000,0.000000
177.658148,-0.000000,0.000000,0.000000
177.691219,-0.000000,0.000000,-0.000000
177.724290,-0.000000,0.000000,-0.000000
177.757361,0.000000,0.000000,-0.000000
177.790432,0.000000,0.000000,-0.000000
177.823503,0.000000,-0.000000,0.000000
177.856574,0.000000,-0.000000,0.000000
177.889646,0.000000,-0.000000,0.000000
177.922717,-0.000000,-0.000000,0.000000
177.955788,-0.000000,0.000000,0.000000
177.988859,-0.000000,0.000000,0.000000
178.021930,-0.000000,0.000000,-0.000000
178.055001,-0.000000,0.000000,-0.000000
178.088072,0.000000,0.000000,-0.000000
178.121144,0.000000,0.000000,-0.000000
178.154215,0.000000,-0.000000,0.000000
178.187286,0.000000,-0.000000,0.000000
178.220357,0.000000,-0.000000,0.000000
178.253428,-0.000000,-0.000000,0.000000
178.286499,-0.000000,0.000000,0.000000
178.319570,-0.000000,0.000000,0.000000
178.352642,-0.000000,0.000000,-0.000000
178.385713,-0.000000,0.000000,-0.000000
178.418784,0.000000,0.000000,-0.000000
178.451855,0.000000,0.000000,-0.000000
178.484926,0.000000,-0.000000,0.000000
178.517997,0.000000,-0.000000,0.000000
178.551068,0.000000,-0.000000,0.000000
178.584139,-0.000000,-0.000000,0.000000
178.617211,-0.000000,0.000000,0.000000
178.650282,-0.000000,0.000000,0.000000
178.683353,-0.000000,0.000000,-0.000000
178.716424,-0.000000,0.000000,-0.000000
178.749495,0.000000,0.000000,-0.000000
178.782566,0.000000,0.000000,-0.000000
178.815637,0.000000,-0.000000,0.000000
178.848709,0.000000,-0.000000,0.000000
178.881780,0.000000,-0.000000,0.000000
178.914851,-0.000000,-0.000000,0.000000
178.947922,-0.000000,0.000000,0.000000
178.980993,-0.000000,0.000000,0.000000
179.014064,-0.000000,0.000000,-0.000000
179.047135,-0.000000,0.000000,-0.000000
179.080207,0.000000,0.000000,-0.000000
179.113278,0.000000,0.000000,-0.000000
179.146349,0.000000,-0.000000,0.000000
179.179420,0.000000,-0.000000,0.000000
179.212491,0.000000,-0.000000,0.000000
179.245562,-0.000000,-0.000000,0.000000
179.278633,-0.000000,0.000000,0.000000
179.311704,-0.000000,0.000000,0.000000
179.344776,-0.000000,0.000000,-0.000000
179.377847,-0.000000,0.000000,-0.000000
179.410918,0.000000,0.000000,-0.000000
179.443989,0.000000,0.000000,-0.000000
179.477060,0.000000,-0.000000,0.000000
179.510131,0.000000,-0.000000,0.000000
179.543202,0.000000,-0.000000,0.000000
179.576274,-0.000000,-0.000000,0.000000
179.609345,-0.000000,0.000000,0.000000
179.642416,-0.000000,0.000000,0.000000
179.675487,-0.000000,0.000000,-0.000000
179.708558,-0.000000,0.000000,-0.000000
179.741629,0.000000,0.000000,-0.000000
179.774700,0.000000,0.000000,-0.000000
179.807772,0.000000,-0.000000,0.000000
179.840843,0.000000,-0.000000,0.000000
179.873914,0.000000,-0.000000,0.000000
179.906985,-0.000000,-0.000000,0.000000
179.940056,-0.000000,0.000000,0.000000
179.973127,-0.000000,0.000000,0.000000
180.006198,-0.000000,0.000000,-0.000000
180.039269,-0.000000,0.000000,-0.000000
180.072341,0.000000,0.000000,-0.000000
180.105412,0.000000,0.000000,-0.000000
180.138483,0.000000,-0.000000,0.000000
180.171554,0.000000,-0.000000,0.000000
180.204625,0.000000,-0.000000,0.000000
180.237696,-0.000000,-0.000000,0.000000
180.270767,-0.000000,0.000000,0.000000
180.303839,-0.000000,0.000000,0.000000
180.336910,-0.000000,0.000000,-0.000000
180.369981,-0.000000,0.000000,-0.000000
180.403052,0.000000,0.000000,-0.000000
180.436123,0.000000,0.000000,-0.000000
180.469194,0.000000,-0.000000,0.000000
180.502265,0.000000,-0.000000,0.000000
180.535337,0.000000,-0.000000,0.000000
180.568408,-0.000000,-0.000000,0.000000
180.601479,-0.000000,0.000000,0.000000
180.634550,-0.000000,0.000000,0.000000
180.667621,-0.000000,0.000000,-0.000000
180.700692,-0.000000,0.000000,-0.000000
180.733763,0.000000,0.000000,-0.000000
180.766835,0.000000,0.000000,-0.000000
180.799906,0.000000,-0.000000,0.000000
180.832977,0.000000,-0.000000,0.000000
180.866048,0.000000,-0.000000,0.000000
180.899119,-0.000000,-0.000000,0.000000
180.932190,-0.000000,0.000000,0.000000
180.965261,-0.000000,0.000000,0.000000
180.998332,-0.000000,0.000000,-0.000000
181.031404,-0.000000,0.000000,-0.000000
181.064475,0.000000,0.000000,-0.000000
181.097546,0.000000,0.000000,-0.000000
181.130617,0.000000,-0.000000,0.000000
181.163688,0.000000,-0.000000,0.000000
181.196759,0.000000,-0.000000,0.000000
181.229830,-0.000000,-0.000000,0.000000
181.262902,-0.000000,0.000000,0.000000
181.295973,-0.000000,0.000000,0.000000
181.329044,-0.000000,0.000000,-0.000000
181.362115,-0.000000,0.000000,-0.000000
181.395186,0.000000,0.000000,-0.000000
181.428257,0.000000,0.000000,-0.000000
181.461328,0.000000,-0.000000,0.000000
181.494400,0.000000,-0.000000,0.000000
181.527471,0.000000,-0.000000,0.000000
181.560542,-0.000000,-0.000000,0.000000
181.593613,-0.000000,0.000000,0.000000
181.626684,-0.000000,0.000000,0.000000
181.659755,-0.000000,0.000000,-0.000000
181.692826,-0.000000,0.000000,-0.000000
181.725897,0.000000,0.000000,-0.000000
181.758969,0.000000,0.000000,-0.000000
181.792040,0.000000,-0.000000,0.000000
181.825111,0.000000,-0.000000,0.000000
181.858182,0.000000,-0.000000,0.000000
181.891253,-0.000000,-0.000000,0.000000
181.924324,-0.000000,0.000000,0.000000
181.957395,-0.000000,0.000000,0.000000
181.990467,-0.000000,0.000000,-0.000000
182.023538,-0.000000,0.000000,-0.000000
182.056609,0.000000,0.000000,-0.000000
182.089680,0.000000,0.000000,-0.000000
182.122751,0.000000,-0.000000,0.000000
182.155822,0.000000,-0.000000,0.000000
182.188893,0.000000,-0.000000,0.000000
182.221965,-0.000000,-0.000000,0.000000
182.255036,-0.000000,0.000000,0.000000
182.288107,-0.000000,0.000000,0.000000
182.321178,-0.000000,0.000000,-0.000000
182.354249,-0.000000,0.000000,-0.000000
182.387320,0.000000,0.000000,-0.000000
182.420391,0.000000,0.000000,-0.000000
182.453462,0.000000,-0.000000,0.000000
182.486534,0.000000,-0.000000,0.000000
182.519605,0.000000,-0.000000,0.000000
182.552676,-0.000000,-0.000000,0.000000
182.585747,-0.000000,0.000000,0.000000
182.618818,-0.000000,0.000000,0.000000
182.651889,-0.000000,0.000000,-0.000000
182.684960,-0.000000,0.000000,-0.000000
182.718032,0.000000,0.000000,-0.000000
182.751103,0.000000,0.000000,-0.000000
182.784174,0.000000,-0.000000,0.000000
182.817245,0.000000,-0.000000,0.000000
182.850316,0.000000,-0.000000,0.000000
182.883387,-0.000000,-0.000000,0.000000
182.916458,-0.000000,0.000000,0.000000
182.949530,-0.000000,0.000000,0.000000
182.982601,-0.000000,0.000000,-0.000000
183.015672,-0.000000,0.000000,-0.000000
183.048743,0.000000,0.000000,-0.000000
183.081814,0.000000,0.000000,-0.000000
183.114885,0.000000,-0.000000,0.000000
183.147956,0.000000,-0.000000,0.000000
183.181028,0.000000,-0.000000,0.000000
183.214099,-0.000000,-0.000000,0.000000
183.247170,-0.000000,-0.000000,0.000000
183.280241,-0.000000,0.000000,0.000000
183.313312,-0.000000,0.000000,-0.000000
183.346383,-0.000000,0.000000,-0.000000
183.379454,0.000000,0.000000,-0.000000
183.412525,0.000000,0.000000,-0.000000
183.445597,0.000000,-0.000000,0.000000
183.478668,0.000000,-0.000000,0.000000
183.511739,0.000000,-0.000000,0.000000
183.544810,-0.000000,-0.000000,0.000000
183.577881,-0.000000,-0.000000,0.000000
183.610952,-0.000000,0.000000,0.000000
183.644023,-0.000000,0.000000,-0.000000
183.677095,-0.000000,0.000000,-0.000000
183.710166,0.000000,0.000000,-0.000000
183.743237,0.000000,0.000000,-0.000000
183.776308,0.000000,-0.000000,0.000000
183.809379,0.000000,-0.000000,0.000000
183.842450,0.000000,-0.000000,0.000000
183.875521,-0.000000,-0.000000,0.000000
183.908593,-0.000000,-0.000000,0.000000
183.941664,-0.000000,0.000000,0.000000
183.974735,-0.000000,0.000000,-0.000000
184.007806,-0.000000,0.000000,-0.000000
184.040877,0.000000,0.000000,-0.000000
184.073948,0.000000,0.000000,-0.000000
184.107019,0.000000,-0.000000,0.000000
184.140090,0.000000,-0.000000,0.000000
184.173162,0.000000,-0.000000,0.000000
184.206233,-0.000000,-0.000000,0.000000
184.239304,-0.000000,-0.000000,0.000000
184.272375,-0.000000,0.000000,0.000000
184.305446,-0.000000,0.000000,-0.000000
184.338517,-0.000000,0.000000,-0.000000
184.371588,0.000000,0.000000,-0.000000
184.404660,0.000000,0.000000,-0.000000
184.437731,0.000000,-0.000000,0.000000
184.470802,0.000000,-0.000000,0.000000
184.503873,0.000000,-0.000000,0.000000
184.536944,-0.000000,-0.000000,0.000000
184.570015,-0.000000,-0.000000,0.000000
184.603086,-0.000000,0.000000,0.000000
184.636158,-0.000000,0.000000,-0.000000
184.669229,-0.000000,0.000000,-0.000000
184.702300,0.000000,0.000000,-0.000000
184.735371,0.000000,0.000000,-0.000000
184.768442,0.000000,-0.000000,0.000000
184.801513,0.000000,-0.000000,0.000000
184.834584,0.000000,-0.000000,0.000000
184.867655,-0.000000,-0.000000,0.000000
184.900727,-0.000000,-0.000000,0.000000
184.933798,-0.000000,0.000000,0.000000
184.966869,-0.000000,0.000000,-0.000000
184.999940,-0.000000,0.000000,-0.000000
185.033011,0.000000,0.000000,-0.000000
185.066082,0.000000,0.000000,-0.000000
185.099153,0.000000,-0.000000,0.000000
185.132225,0.000000,-0.000000,0.000000
185.165296,0.000000,-0.000000,0.000000
185.198367,-0.000000,-0.000000,0.000000
185.231438,-0.000000,-0.000000,0.000000
185.264509,-0.000000,0.000000,0.000000
185.297580,-0.000000,0.000000,-0.000000
185.330651,-0.000000,0.000000,-0.000000
185.363723,0.000000,0.000000,-0.000000
185.396794,0.000000,0.000000,-0.000000
185.429865,0.000000,-0.000000,-0.000000
185.462936,0.000000,-0.000000,0.000000
185.496007,0.000000,-0.000000,0.000000
185.529078,-0.000000,-0.000000,0.000000
185.562149,-0.000000,-0.000000,0.000000
185.595221,-0.000000,0.000000,0.000000
185.628292,-0.000000,0.000000,-0.000000
185.661363,-0.000000,0.000000,-0.000000
185.694434,0.000000,0.000000,-0.000000
185.727505,0.000000,0.000000,-0.000000
185.760576,0.000000,-0.000000,-0.000000
185.793647,0.000000,-0.000000,0.000000
185.826718,0.000000,-0.000000,0.000000
185.859790,-0.000000,-0.000000,0.000000
185.892861,-0.000000,-0.000000,0.000000
185.925932,-0.000000,0.000000,0.000000
185.959003,-0.000000,0.000000,-0.000000
185.992074,-0.000000,0.000000,-0.000000
186.025145,0.000000,0.000000,-0.000000
186.058216,0.000000,0.000000,-0.000000
186.091288,0.000000,-0.000000,-0.000000
186.124359,0.000000,-0.000000,0.000000
186.157430,0.000000,-0.000000,0.000000
186.190501,-0.000000,-0.000000,0.000000
186.223572,-0.000000,-0.000000,0.000000
186.256643,-0.000000,0.000000,0.000000
186.289714,-0.000000,0.000000,-0.000000
186.322786,-0.000000,0.000000,-0.000000
186.355857,0.000000,0.000000,-0.000000
186.388928,0.000000,0.000000,-0.000000
186.421999,0.000000,-0.000000,-0.000000
186.455070,0.000000,-0.000000,0.000000
186.488141,0.000000,-0.000000,0.000000
186.521212,-0.000000,-0.000000,0.000000
186.554283,-0.000000,-0.000000,0.000000
186.587355,-0.000000,0.000000,0.000000
186.620426,-0.000000,0.000000,-0.000000
186.653497,-0.000000,0.000000,-0.000000
186.686568,0.000000,0.000000,-0.000000
186.719639,0.000000,0.000000,-0.000000
186.752710,0.000000,-0.000000,-0.000000
186.785781,0.000000,-0.000000,0.000000
186.818853,0.000000,-0.000000,0.000000
186.851924,-0.000000,-0.000000,0.000000
186.884995,-0.000000,-0.000000,0.000000
186.918066,-0.000000,0.000000,0.000000
186.951137,-0.000000,0.000000,-0.000000
186.984208,-0.000000,0.000000,-0.000000
187.017279,0.000000,0.000000,-0.000000
187.050351,0.000000,0.000000,-0.000000
187.083422,0.000000,-0.000000,-0.000000
187.116493,0.000000,-0.000000,0.000000
187.149564,0.000000,-0.000000,0.000000
187.182635,-0.000000,-0.000000,0.000000
187.215706,-0.000000,-0.000000,0.000000
187.248777,-0.000000,0.000000,0.000000
187.281848,-0.000000,0.000000,-0.000000
187.314920,-0.000000,0.000000,-0.000000
187.347991,0.000000,0.000000,-0.000000
187.381062,0.000000,0.000000,-0.000000
187.414133,0.000000,-0.000000,-0.000000
187.447204,0.000000,-0.000000,0.000000
187.480275,0.000000,-0.000000,0.000000
187.513346,-0.000000,-0.000000,0.000000
187.546418,-0.000000,-0.000000,0.000000
187.579489,-0.000000,0.000000,0.000000
187.612560,-0.000000,0.000000,-0.000000
187.645631,-0.000000,0.000000,-0.000000
187.678702,0.000000,0.000000,-0.000000
187.711773,0.000000,0.000000,-0.000000
187.744844,0.000000,-0.000000,-0.000000
187.777916,0.000000,-0.000000,0.000000
187.810987,0.000000,-0.000000,0.000000
187.844058,-0.000000,-0.000000,0.000000
187.877129,-0.000000,-0.000000,0.000000
187.910200,-0.000000,0.000000,0.000000
187.943271,-0.000000,0.000000,-0.000000
187.976342,-0.000000,0.000000,-0.000000
188.009414,0.000000,0.000000,-0.000000
188.042485,0.000000,0.000000,-0.000000
188.075556,0.000000,-0.000000,-0.000000
188.108627,0.000000,-0.000000,0.000000
188.141698,0.000000,-0.000000,0.000000
188.174769,-0.000000,-0.000000,0.000000
188.207840,-0.000000,-0.000000,0.000000
188.240911,-0.000000,0.000000,0.000000
188.273983,-0.000000,0.000000,-0.000000
188.307054,-0.000000,0.000000,-0.000000
188.340125,0.000000,0.000000,-0.000000
188.373196,0.000000,0.000000,-0.000000
188.406267,0.000000,-0.000000,-0.000000
188.439338,0.000000,-0.000000,0.000000
188.472409,0.000000,-0.000000,0.000000
188.505481,-0.000000,-0.000000,0.000000
188.538552,-0.000000,-0.000000,0.000000
188.571623,-0.000000,0.000000,0.000000
188.604694,-0.000000,0.000000,-0.000000
188.637765,-0.000000,0.000000,-0.000000
188.670836,0.000000,0.000000,-0.000000
188.703907,0.000000,0.000000,-0.000000
188.736979,0.000000,-0.000000,-0.000000
188.770050,0.000000,-0.000000,0.000000
188.803121,0.000000,-0.000000,0.000000
188.836192,-0.000000,-0.000000,0.000000
188.869263,-0.000000,-0.000000,0.000000
188.902334,-0.000000,0.000000,0.000000
188.935405,-0.000000,0.000000,-0.000000
188.968476,-0.000000,0.000000,-0.000000
189.001548,0.000000,0.000000,-0.000000
189.034619,0.000000,0.000000,-0.000000
189.067690,0.000000,-0.000000,-0.000000
189.100761,0.000000,-0.000000,0.000000
189.133832,0.000000,-0.000000,0.000000
189.166903,-0.000000,-0.000000,0.000000
189.199974,-0.000000,-0.000000,0.000000
189.233046,-0.000000,0.000000,0.000000
189.266117,-0.000000,0.000000,-0.000000
189.299188,-0.000000,0.000000,-0.000000
189.332259,0.000000,0.000000,-0.000000
189.365330,0.000000,0.000000,-0.000000
189.398401,0.000000,-0.000000,-0.000000
189.431472,0.000000,-0.000000,0.000000
189.464544,0.000000,-0.000000,0.000000
189.497615,-0.000000,-0.000000,0.000000
189.530686,-0.000000,-0.000000,0.000000
189.563757,-0.000000,0.000000,0.000000
189.596828,-0.000000,0.000000,-0.000000
189.629899,-0.000000,0.000000,-0.000000
189.662970,0.000000,0.000000,-0.000000
189.696041,0.000000,0.000000,-0.000000
189.729113,0.000000,-0.000000,-0.000000
189.762184,0.000000,-0.000000,0.000000
189.795255,0.000000,-0.000000,0.000000
189.828326,-0.000000,-0.000000,0.000000
189.861397,-0.000000,-0.000000,0.000000
189.894468,-0.000000,0.000000,0.000000
189.927539,-0.000000,0.000000,-0.000000
189.960611,-0.000000,0.000000,-0.000000
189.993682,0.000000,0.000000,-0.000000
190.026753,0.000000,0.000000,-0.000000
190.059824,0.000000,-0.000000,-0.000000
190.092895,0.000000,-0.000000,0.000000
190.125966,0.000000,-0.000000,0.000000
190.159037,-0.000000,-0.000000,0.000000
190.192109,-0.000000,-0.000000,0.000000
190.225180,-0.000000,0.000000,0.000000
190.258251,-0.000000,0.000000,-0.000000
190.291322,-0.000000,0.000000,-0.000000
190.324393,0.000000,0.000000,-0.000000
190.357464,0.000000,0.000000,-0.000000
190.390535,0.000000,-0.000000,-0.000000
190.423606,0.000000,-0.000000,0.000000
190.456678,0.000000,-0.000000,0.000000
190.489749,-0.000000,-0.000000,0.000000
190.522820,-0.000000,-0.000000,0.000000
190.555891,-0.000000,0.000000,0.000000
190.588962,-0.000000,0.000000,-0.000000
190.622033,-0.000000,0.000000,-0.000000
190.655104,0.000000,0.000000,-0.000000
190.688176,0.000000,0.000000,-0.000000
190.721247,0.000000,-0.000000,-0.000000
190.754318,0.000000,-0.000000,0.000000
190.787389,0.000000,-0.000000,0.000000
190.820460,-0.000000,-0.000000,0.000000
190.853531,-0.000000,-0.000000,0.000000
190.886602,-0.000000,0.000000,0.000000
190.919674,-0.000000,0.000000,-0.000000
190.952745,-0.000000,0.000000,-0.000000
190.985816,0.000000,0.000000,-0.000000
191.018887,0.000000,0.000000,-0.000000
191.051958,0.000000,-0.000000,-0.000000
191.085029,0.000000,-0.000000,0.000000
191.118100,0.000000,-0.000000,0.000000
191.151172,-0.000000,-0.000000,0.000000
191.184243,-0.000000,-0.000000,0.000000
191.217314,-0.000000,0.000000,0.000000
191.250385,-0.000000,0.000000,-0.000000
191.283456,-0.000000,0.000000,-0.000000
191.316527,0.000000,0.000000,-0.000000
191.349598,0.000000,0.000000,-0.000000
191.382669,0.000000,-0.000000,-0.000000
191.415741,0.000000,-0.000000,0.000000
191.448812,0.000000,-0.000000,0.000000
191.481883,-0.000000,-0.000000,0.000000
191.514954,-0.000000,-0.000000,0.000000
191.548025,-0.000000,0.000000,0.000000
191.581096,-0.000000,0.000000,-0.000000
191.614167,-0.000000,0.000000,-0.000000
191.647239,0.000000,0.000000,-0.000000
191.680310,0.000000,0.000000,-0.000000
191.713381,0.000000,-0.000000,-0.000000
191.746452,0.000000,-0.000000,0.000000
191.779523,0.000000,-0.000000,0.000000
191.812594,-0.000000,-0.000000,0.000000
191.845665,-0.000000,-0.000000,0.000000
191.878737,-0.000000,0.000000,0.000000
191.911808,-0.000000,0.000000,-0.000000
191.944879,-0.000000,0.000000,-0.000000
191.977950,0.000000,0.000000,-0.000000
192.011021,0.000000,0.000000,-0.000000
192.044092,0.000000,-0.000000,-0.000000
192.077163,0.000000,-0.000000,0.000000
192.110234,0.000000,-0.000000,0.000000
192.143306,-0.000000,-0.000000,0.000000
192.176377,-0.000000,-0.000000,0.000000
192.209448,-0.000000,0.000000,0.000000
192.242519,-0.000000,0.000000,-0.000000
192.275590,-0.000000,0.000000,-0.000000
192.308661,0.000000,0.000000,-0.000000
192.341732,0.000000,0.000000,-0.000000
192.374804,0.000000,-0.000000,-0.000000
192.407875,0.000000,-0.000000,0.000000
192.440946,0.000000,-0.000000,0.000000
192.474017,-0.000000,-0.000000,0.000000
192.507088,-0.000000,-0.000000,0.000000
192.540159,-0.000000,0.000000,0.000000
192.573230,-0.000000,0.000000,-0.000000
192.606302,-0.000000,0.000000,-0.000000
192.639373,0.000000,0.000000,-0.000000
192.672444,0.000000,0.000000,-0.000000
192.705515,0.000000,-0.000000,-0.000000
192.738586,0.000000,-0.000000,0.000000
192.771657,0.000000,-0.000000,0.000000
192.804728,-0.000000,-0.000000,0.000000
192.837799,-0.000000,-0.000000,0.000000
192.870871,-0.000000,0.000000,0.000000
192.903942,-0.000000,0.000000,-0.000000
192.937013,-0.000000,0.000000,-0.000000
192.970084,0.000000,0.000000,-0.000000
193.003155,0.000000,0.000000,-0.000000
193.036226,0.000000,-0.000000,-0.000000
193.069297,0.000000,-0.000000,0.000000
193.102369,0.000000,-0.000000,0.000000
193.135440,-0.000000,-0.000000,0.000000
193.168511,-0.000000,-0.000000,0.000000
193.201582,-0.000000,0.000000,0.000000
193.234653,-0.000000,0.000000,-0.000000
193.267724,-0.000000,0.000000,-0.000000
193.300795,0.000000,0.000000,-0.000000
193.333867,0.000000,0.000000,-0.000000
193.366938,0.000000,-0.000000,-0.000000
193.400009,0.000000,-0.000000,0.000000
193.433080,0.000000,-0.000000,0.000000
193.466151,-0.000000,-0.000000,0.000000
193.499222,-0.000000,-0.000000,0.000000
193.532293,-0.000000,0.000000,0.000000
193.565365,-0.000000,0.000000,-0.000000
193.598436,-0.000000,0.000000,-0.000000
193.631507,0.000000,0.000000,-0.000000
193.664578,0.000000,0.000000,-0.000000
193.697649,0.000000,-0.000000,-0.000000
193.730720,0.000000,-0.000000,0.000000
193.763791,0.000000,-0.000000,0.000000
193.796862,-0.000000,-0.000000,0.000000
193.829934,-0.000000,-0.000000,0.000000
193.863005,-0.000000,0.000000,0.000000
193.896076,-0.000000,0.000000,-0.000000
193.929147,-0.000000,0.000000,-0.000000
193.962218,0.000000,0.000000,-0.000000
193.995289,0.000000,0.000000,-0.000000
194.028360,0.000000,-0.000000,-0.000000
194.061432,0.000000,-0.000000,0.000000
194.094503,0.000000,-0.000000,0.000000
194.127574,-0.000000,-0.000000,0.000000
194.160645,-0.000000,-0.000000,0.000000
194.193716,-0.000000,0.000000,0.000000
194.226787,-0.000000,0.000000,-0.000000
194.259858,-0.000000,0.000000,-0.000000
194.292930,0.000000,0.000000,-0.000000
194.326001,0.000000,0.000000,-0.000000
194.359072,0.000000,-0.000000,-0.000000
194.392143,0.000000,-0.000000,0.000000
194.425214,0.000000,-0.000000,0.000000
194.458285,-0.000000,-0.000000,0.000000
194.491356,-0.000000,-0.000000,0.000000
194.524427,-0.000000,0.000000,0.000000
194.557499,-0.000000,0.000000,-0.000000
194.590570,-0.000000,0.000000,-0.000000
194.623641,0.000000,0.000000,-0.000000
194.656712,0.000000,0.000000,-0.000000
194.689783,0.000000,-0.000000,-0.000000
194.722854,0.000000,-0.000000,0.000000
194.755925,0.000000,-0.000000,0.000000
194.788997,-0.000000,-0.000000,0.000000
194.822068,-0.000000,-0.000000,0.000000
194.855139,-0.000000,0.000000,0.000000
194.888210,-0.000000,0.000000,-0.000000
194.921281,-0.000000,0.000000,-0.000000
194.954352,0.000000,0.000000,-0.000000
194.987423,0.000000,0.000000,-0.000000
195.020495,0.000000,-0.000000,-0.000000
195.053566,0.000000,-0.000000,0.000000
195.086637,0.000000,-0.000000,0.000000
195.119708,-0.000000,-0.000000,0.000000
195.152779,-0.000000,-0.000000,0.000000
195.185850,-0.000000,0.000000,0.000000
195.218921,-0.000000,0.000000,-0.000000
195.251992,-0.000000,0.000000,-0.000000
195.285064,0.000000,0.000000,-0.000000
195.318135,0.000000,0.000000,-0.000000
195.351206,0.000000,-0.000000,-0.000000
195.384277,0.000000,-0.000000,0.000000
195.417348,0.000000,-0.000000,0.000000
195.450419,-0.000000,-0.000000,0.000000
195.483490,-0.000000,-0.000000,0.000000
195.516562,-0.000000,0.000000,0.000000
195.549633,-0.000000,0.000000,-0.000000
195.582704,-0.000000,0.000000,-0.000000
195.615775,0.000000,0.000000,-0.000000
195.648846,0.000000,0.000000,-0.000000
195.681917,0.000000,-0.000000,-0.000000
195.714988,0.000000,-0.000000,0.000000
195.748060,0.000000,-0.000000,0.000000
195.781131,-0.000000,-0.000000,0.000000
195.814202,-0.000000,-0.000000,0.000000
195.847273,-0.000000,0.000000,0.000000
195.880344,-0.000000,0.000000,-0.000000
195.913415,-0.000000,0.000000,-0.000000
195.946486,0.000000,0.000000,-0.000000
195.979558,0.000000,0.000000,-0.000000
196.012629,0.000000,-0.000000,-0.000000
196.045700,0.000000,-0.000000,0.000000
196.078771,0.000000,-0.000000,0.000000
196.111842,-0.000000,-0.000000,0.000000
196.144913,-0.000000,-0.000000,0.000000
196.177984,-0.000000,0.000000,0.000000
196.211055,-0.000000,0.000000,-0.000000
196.244127,-0.000000,0.000000,-0.000000
196.277198,0.000000,0.000000,-0.000000
196.310269,0.000000,0.000000,-0.000000
196.343340,0.000000,-0.000000,-0.000000
196.376411,0.000000,-0.000000,0.000000
196.409482,0.000000,-0.000000,0.000000
196.442553,-0.000000,-0.000000,0.000000
196.475625,-0.000000,-0.000000,0.000000
196.508696,-0.000000,0.000000,0.000000
196.541767,-0.000000,0.000000,-0.000000
196.574838,-0.000000,0.000000,-0.000000
196.607909,0.000000,0.000000,-0.000000
196.640980,0.000000,0.000000,-0.000000
196.674051,0.000000,-0.000000,-0.000000
196.707123,0.000000,-0.000000,0.000000
196.740194,0.000000,-0.000000,0.000000
196.773265,-0.000000,-0.000000,0.000000
196.806336,-0.000000,-0.000000,0.000000
196.839407,-0.000000,0.000000,0.000000
196.872478,-0.000000,0.000000,-0.000000
196.905549,-0.000000,0.000000,-0.000000
196.938620,0.000000,0.000000,-0.000000
196.971692,0.000000,0.000000,-0.000000
197.004763,0.000000,-0.000000,-0.000000
197.037834,0.000000,-0.000000,0.000000
197.070905,0.000000,-0.000000,0.000000
197.103976,-0.000000,-0.000000,0.000000
197.137047,-0.000000,-0.000000,0.000000
197.170118,-0.000000,0.000000,0.000000
197.203190,-0.000000,0.000000,-0.000000
197.236261,-0.000000,0.000000,-0.000000
197.269332,0.000000,0.000000,-0.000000
197.302403,0.000000,0.000000,-0.000000
197.335474,0.000000,-0.000000,-0.000000
197.368545,0.000000,-0.000000,0.000000
197.401616,0.000000,-0.000000,0.000000
197.434688,-0.000000,-0.000000,0.000000
197.467759,-0.000000,-0.000000,0.000000
197.500830,-0.000000,0.000000,0.000000
197.533901,-0.000000,0.000000,-0.000000
197.566972,-0.000000,0.000000,-0.000000
197.600043,0.000000,0.000000,-0.000000
197.633114,0.000000,0.000000,-0.000000
197.666185,0.000000,-0.000000,-0.000000
197.699257,0.000000,-0.000000,0.000000
197.732328,0.000000,-0.000000,0.000000
197.765399,-0.000000,-0.000000,0.000000
197.798470,-0.000000,-0.000000,0.000000
197.831541,-0.000000,0.000000,0.000000
197.864612,-0.000000,0.000000,-0.000000
197.897683,-0.000000,0.000000,-0.000000
197.930755,0.000000,0.000000,-0.000000
197.963826,0.000000,0.000000,-0.000000
197.996897,0.000000,-0.000000,-0.000000
198.029968,0.000000,-0.000000,0.000000
198.063039,0.000000,-0.000000,0.000000
198.096110,-0.000000,-0.000000,0.000000
198.129181,-0.000000,-0.000000,0.000000
198.162253,-0.000000,0.000000,0.000000
198.195324,-0.000000,0.000000,-0.000000
198.228395,-0.000000,0.000000,-0.000000
198.261466,0.000000,0.000000,-0.000000
198.294537,0.000000,0.000000,-0.000000
198.327608,0.000000,-0.000000,-0.000000
198.360679,0.000000,-0.000000,0.000000
198.393751,0.000000,-0.000000,0.000000
198.426822,-0.000000,-0.000000,0.000000
198.459893,-0.000000,-0.000000,0.000000
198.492964,-0.000000,0.000000,0.000000
198.526035,-0.000000,0.000000,-0.000000
198.559106,-0.000000,0.000000,-0.000000
198.592177,0.000000,0.000000,-0.000000
198.625248,0.000000,0.000000,-0.000000
198.658320,0.000000,-0.000000,-0.000000
198.691391,0.000000,-0.000000,0.000000
198.724462,0.000000,-0.000000,0.000000
198.757533,-0.000000,-0.000000,0.000000
198.790604,-0.000000,-0.000000,0.000000
198.823675,-0.000000,0.000000,0.000000
198.856746,-0.000000,0.000000,-0.000000
198.889818,-0.000000,0.000000,-0.000000
198.922889,0.000000,0.000000,-0.000000
198.955960,0.000000,0.000000,-0.000000
198.989031,0.000000,-0.000000,-0.000000
199.022102,0.000000,-0.000000,0.000000
199.055173,0.000000,-0.000000,0.000000
199.088244,-0.000000,-0.000000,0.000000
199.121316,-0.000000,-0.000000,0.000000
199.154387,-0.000000,0.000000,0.000000
199.187458,-0.000000,0.000000,-0.000000
199.220529,-0.000000,0.000000,-0.000000
199.253600,0.000000,0.000000,-0.000000
199.286671,0.000000,0.000000,-0.000000
199.319742,0.000000,-0.000000,-0.000000
199.352813,0.000000,-0.000000,0.000000
199.385885,0.000000,-0.000000,0.000000
199.418956,-0.000000,-0.000000,0.000000
199.452027,-0.000000,-0.000000,0.000000
199.485098,-0.000000,0.000000,0.000000
199.518169,-0.000000,0.000000,-0.000000
199.551240,-0.000000,0.000000,-0.000000
199.584311,0.000000,0.000000,-0.000000
199.617383,0.000000,0.000000,-0.000000
199.650454,0.000000,-0.000000,-0.000000
199.683525,0.000000,-0.000000,0.000000
199.716596,0.000000,-0.000000,0.000000
199.749667,-0.000000,-0.000000,0.000000
199.782738,-0.000000,-0.000000,0.000000
199.815809,-0.000000,0.000000,0.000000
199.848881,-0.000000,0.000000,-0.000000
199.881952,-0.000000,0.000000,-0.000000
199.915023,0.000000,0.000000,-0.000000
199.948094,0.000000,0.000000,-0.000000
199.981165,0.000000,-0.000000,-0.000000
200.014236,0.000000,-0.000000,0.000000
200.047307,0.000000,-0.000000,0.000000
200.080378,-0.000000,-0.000000,0.000000
200.113450,-0.000000,-0.000000,0.000000
200.146521,-0.000000,0.000000,0.000000
200.179592,-0.000000,0.000000,-0.000000
200.212663,-0.000000,0.000000,-0.000000
200.245734,0.000000,0.000000,-0.000000
200.278805,0.000000,0.000000,-0.000000
200.311876,0.000000,-0.000000,-0.000000
200.344948,0.000000,-0.000000,0.000000
200.378019,0.000000,-0.000000,0.000000
200.411090,-0.000000,-0.000000,0.000000
200.444161,-0.000000,-0.000000,0.000000
200.477232,-0.000000,0.000000,0.000000
200.510303,-0.000000,0.000000,-0.000000
200.543374,-0.000000,0.000000,-0.000000
200.576446,0.000000,0.000000,-0.000000
200.609517,0.000000,0.000000,-0.000000
200.642588,0.000000,-0.000000,-0.000000
200.675659,0.000000,-0.000000,0.000000
200.708730,0.000000,-0.000000,0.000000
200.741801,-0.000000,-0.000000,0.000000
200.774872,-0.000000,-0.000000,0.000000
200.807943,-0.000000,0.000000,0.000000
200.841015,-0.000000,0.000000,-0.000000
200.874086,-0.000000,0.000000,-0.000000
200.907157,0.000000,0.000000,-0.000000
200.940228,0.000000,0.000000,-0.000000
200.973299,0.000000,-0.000000,-0.000000
201.006370,0.000000,-0.000000,0.000000
201.039441,0.000000,-0.000000,0.000000
201.072513,-0.000000,-0.000000,0.000000
201.105584,-0.000000,-0.000000,0.000000
201.138655,-0.000000,0.000000,0.000000
201.171726,-0.000000,0.000000,-0.000000
201.204797,-0.000000,0.000000,-0.000000
201.237868,0.000000,0.000000,-0.000000
201.270939,0.000000,0.000000,-0.000000
201.304011,0.000000,-0.000000,-0.000000
201.337082,0.000000,-0.000000,0.000000
201.370153,0.000000,-0.000000,0.000000
201.403224,-0.000000,-0.000000,0.000000
201.436295,-0.000000,-0.000000,0.000000
201.469366,-0.000000,0.000000,0.000000
201.502437,-0.000000,0.000000,-0.000000
201.535509,-0.000000,0.000000,-0.000000
201.568580,0.000000,0.000000,-0.000000
201.601651,0.000000,0.000000,-0.000000
201.634722,0.000000,-0.000000,-0.000000
201.667793,0.000000,-0.000000,0.000000
201.700864,0.000000,-0.000000,0.000000
201.733935,-0.000000,-0.000000,0.000000
201.767006,-0.000000,-0.000000,0.000000
201.800078,-0.000000,0.000000,0.000000
201.833149,-0.000000,0.000000,-0.000000
201.866220,-0.000000,0.000000,-0.000000
201.899291,0.000000,0.000000,-0.000000
201.932362,0.000000,0.000000,-0.000000
201.965433,0.000000,-0.000000,-0.000000
201.998504,0.000000,-0.000000,0.000000
202.031576,0.000000,-0.000000,0.000000
202.064647,-0.000000,-0.000000,0.000000
202.097718,-0.000000,-0.000000,0.000000
202.130789,-0.000000,0.000000,0.000000
202.163860,-0.000000,0.000000,-0.000000
202.196931,-0.000000,0.000000,-0.000000
202.230002,0.000000,0.000000,-0.000000
202.263074,0.000000,0.000000,-0.000000
202.296145,0.000000,-0.000000,-0.000000
202.329216,0.000000,-0.000000,0.000000
202.362287,0.000000,-0.000000,0.000000
202.395358,-0.000000,-0.000000,0.000000
202.428429,-0.000000,-0.000000,0.000000
202.461500,-0.000000,0.000000,0.000000
202.494571,-0.000000,0.000000,-0.000000
202.527643,-0.000000,0.000000,-0.000000
202.560714,0.000000,0.000000,-0.000000
202.593785,0.000000,0.000000,-0.000000
202.626856,0.000000,-0.000000,-0.000000
202.659927,0.000000,-0.000000,0.000000
202.692998,0.000000,-0.000000,0.000000
202.726069,-0.000000,-0.000000,0.000000
202.759141,-0.000000,-0.000000,0.000000
202.792212,-0.000000,0.000000,0.000000
202.825283,-0.000000,0.000000,-0.000000
202.858354,-0.000000,0.000000,-0.000000
202.891425,0.000000,0.000000,-0.000000
202.924496,0.000000,0.000000,-0.000000
202.957567,0.000000,-0.000000,-0.000000
202.990639,0.000000,-0.000000,0.000000
203.023710,0.000000,-0.000000,0.000000
203.056781,-0.000000,-0.000000,0.000000
203.089852,-0.000000,-0.000000,0.000000
203.122923,-0.000000,0.000000,0.000000
203.155994,-0.000000,0.000000,-0.000000
203.189065,-0.000000,0.000000,-0.000000
203.222136,0.000000,0.000000,-0.000000
203.255208,0.000000,0.000000,-0.000000
203.288279,0.000000,-0.000000,-0.000000
203.321350,0.000000,-0.000000,0.000000
203.354421,0.000000,-0.000000,0.000000
203.387492,-0.000000,-0.000000,0.000000
203.420563,-0.000000,-0.000000,0.000000
203.453634,-0.000000,0.000000,0.000000
203.486706,-0.000000,0.000000,-0.000000
203.519777,-0.000000,0.000000,-0.000000
203.552848,0.000000,0.000000,-0.000000
203.585919,0.000000,0.000000,-0.000000
203.618990,0.000000,-0.000000,-0.000000
203.652061,0.000000,-0.000000,0.000000
203.685132,0.000000,-0.000000,0.000000
203.718204,-0.000000,-0.000000,0.000000
203.751275,-0.000000,-0.000000,0.000000
203.784346,-0.000000,0.000000,0.000000
203.817417,-0.000000,0.000000,-0.000000
203.850488,-0.000000,0.000000,-0.000000
203.883559,0.000000,0.000000,-0.000000
203.916630,0.000000,0.000000,-0.000000
203.949702,0.000000,-0.000000,-0.000000
203.982773,0.000000,-0.000000,0.000000
204.015844,0.000000,-0.000000,0.000000
204.048915,-0.000000,-0.000000,0.000000
204.081986,-0.000000,-0.000000,0.000000
204.115057,-0.000000,0.000000,0.000000
204.148128,-0.000000,0.000000,-0.000000
204.181199,-0.000000,0.000000,-0.000000
204.214271,0.000000,0.000000,-0.000000
204.247342,0.000000,0.000000,-0.000000
204.280413,0.000000,-0.000000,-0.000000
204.313484,0.000000,-0.000000,0.000000
204.346555,0.000000,-0.000000,0.000000
204.379626,-0.000000,-0.000000,0.000000
204.412697,-0.000000,-0.000000,0.000000
204.445769,-0.000000,0.000000,0.000000
204.478840,-0.000000,0.000000,-0.000000
204.511911,-0.000000,0.000000,-0.000000
204.544982,0.000000,0.000000,-0.000000
204.578053,0.000000,0.000000,-0.000000
204.611124,0.000000,-0.000000,-0.000000
204.644195,0.000000,-0.000000,0.000000
204.677267,0.000000,-0.000000,0.000000
204.710338,-0.000000,-0.000000,0.000000
204.743409,-0.000000,-0.000000,0.000000
204.776480,-0.000000,0.000000,0.000000
204.809551,-0.000000,0.000000,-0.000000
204.842622,-0.000000,0.000000,-0.000000
204.875693,0.000000,0.000000,-0.000000
204.908764,0.000000,0.000000,-0.000000
204.941836,0.000000,-0.000000,-0.000000
204.974907,0.000000,-0.000000,0.000000
205.007978,0.000000,-0.000000,0.000000
205.041049,-0.000000,-0.000000,0.000000
205.074120,-0.000000,-0.000000,0.000000
205.107191,-0.000000,0.000000,0.000000
205.140262,-0.000000,0.000000,-0.000000
205.173334,-0.000000,0.000000,-0.000000
205.206405,0.000000,0.000000,-0.000000
205.239476,0.000000,0.000000,-0.000000
205.272547,0.000000,-0.000000,-0.000000
205.305618,0.000000,-0.000000,0.000000
205.338689,0.000000,-0.000000,0.000000
205.371760,-0.000000,-0.000000,0.000000
205.404832,-0.000000,-0.000000,0.000000
205.437903,-0.000000,0.000000,0.000000
205.470974,-0.000000,0.000000,-0.000000
205.504045,-0.000000,0.000000,-0.000000
205.537116,0.000000,0.000000,-0.000000
205.570187,0.000000,0.000000,-0.000000
205.603258,0.000000,-0.000000,-0.000000
205.636329,0.000000,-0.000000,0.000000
205.669401,0.000000,-0.000000,0.000000
205.702472,-0.000000,-0.000000,0.000000
205.735543,-0.000000,-0.000000,0.000000
205.768614,-0.000000,0.000000,0.000000
205.801685,-0.000000,0.000000,-0.000000
205.834756,-0.000000,0.000000,-0.000000
205.867827,0.000000,0.000000,-0.000000
205.900899,0.000000,0.000000,-0.000000
205.933970,0.000000,-0.000000,-0.000000
205.967041,0.000000,-0.000000,0.000000
206.000112,0.000000,-0.000000,0.000000
206.033183,-0.000000,-0.000000,0.000000
206.066254,-0.000000,-0.000000,0.000000
206.099325,-0.000000,0.000000,0.000000
206.132397,-0.000000,0.000000,-0.000000
206.165468,-0.000000,0.000000,-0.000000
206.198539,0.000000,0.000000,-0.000000
206.231610,0.000000,0.000000,-0.000000
206.264681,0.000000,-0.000000,-0.000000
206.297752,0.000000,-0.000000,0.000000
206.330823,0.000000,-0.000000,0.000000
206.363895,-0.000000,-0.000000,0.000000
206.396966,-0.000000,-0.000000,0.000000
206.430037,-0.000000,0.000000,0.000000
206.463108,-0.000000,0.000000,-0.000000
206.496179,-0.000000,0.000000,-0.000000
206.529250,0.000000,0.000000,-0.000000
206.562321,0.000000,0.000000,-0.000000
206.595392,0.000000,-0.000000,-0.000000
206.628464,0.000000,-0.000000,0.000000
206.661535,0.000000,-0.000000,0.000000
206.694606,-0.000000,-0.000000,0.000000
206.727677,-0.000000,-0.000000,0.000000
206.760748,-0.000000,0.000000,0.000000
206.793819,-0.000000,0.000000,-0.000000
206.826890,-0.000000,0.000000,-0.000000
206.859962,0.000000,0.000000,-0.000000
206.893033,0.000000,0.000000,-0.000000
206.926104,0.000000,-0.000000,-0.000000
206.959175,0.000000,-0.000000,0.000000
206.992246,0.000000,-0.000000,0.000000
207.025317,-0.000000,-0.000000,0.000000
207.058388,-0.000000,-0.000000,0.000000
207.091460,-0.000000,0.000000,0.000000
207.124531,-0.000000,0.000000,-0.000000
207.157602,-0.000000,0.000000,-0.000000
207.190673,0.000000,0.000000,-0.000000
207.223744,0.000000,0.000000,-0.000000
207.256815,0.000000,-0.000000,-0.000000
207.289886,0.000000,-0.000000,0.000000
207.322957,0.000000,-0.000000,0.000000
207.356029,-0.000000,-0.000000,0.000000
207.389100,-0.000000,-0.000000,0.000000
207.422171,-0.000000,0.000000,0.000000
207.455242,-0.000000,0.000000,-0.000000
207.488313,-0.000000,0.000000,-0.000000
207.521384,0.000000,0.000000,-0.000000
207.554455,0.000000,0.000000,-0.000000
207.587527,0.000000,-0.000000,-0.000000
207.620598,0.000000,-0.000000,0.000000
207.653669,0.000000,-0.000000,0.000000
207.686740,-0.000000,-0.000000,0.000000
207.719811,-0.000000,-0.000000,0.000000
207.752882,-0.000000,0.000000,0.000000
207.785953,-0.000000,0.000000,-0.000000
207.819025,-0.000000,0.000000,-0.000000
207.852096,0.000000,0.000000,-0.000000
207.885167,0.000000,0.000000,-0.000000
207.918238,0.000000,-0.000000,-0.000000
207.951309,0.000000,-0.000000,0.000000
207.984380,0.000000,-0.000000,0.000000
208.017451,-0.000000,-0.000000,0.000000
208.050522,-0.000000,-0.000000,0.000000
208.083594,-0.000000,0.000000,0.000000
208.116665,-0.000000,0.000000,-0.000000
208.149736,-0.000000,0.000000,-0.000000
208.182807,0.000000,0.000000,-0.000000
208.215878,0.000000,0.000000,-0.000000
208.248949,0.000000,-0.000000,-0.000000
208.282020,0.000000,-0.000000,0.000000
208.315092,0.000000,-0.000000,0.000000
208.348163,-0.000000,-0.000000,0.000000
208.381234,-0.000000,-0.000000,0.000000
208.414305,-0.000000,0.000000,0.000000
208.447376,-0.000000,0.000000,-0.000000
208.480447,-0.000000,0.000000,-0.000000
208.513518,0.000000,0.000000,-0.000000
208.546590,0.000000,0.000000,-0.000000
208.579661,0.000000,-0.000000,-0.000000
208.612732,0.000000,-0.000000,0.000000
208.645803,0.000000,-0.000000,0.000000
208.678874,-0.000000,-0.000000,0.000000
208.711945,-0.000000,-0.000000,0.000000
208.745016,-0.000000,0.000000,0.000000
208.778088,-0.000000,0.000000,-0.000000
208.811159,-0.000000,0.000000,-0.000000
208.844230,0.000000,0.000000,-0.000000
208.877301,0.000000,0.000000,-0.000000
208.910372,0.000000,-0.000000,-0.000000
208.943443,0.000000,-0.000000,0.000000
208.976514,0.000000,-0.000000,0.000000
209.009585,-0.000000,-0.000000,0.000000
209.042657,-0.000000,-0.000000,0.000000
209.075728,-0.000000,0.000000,0.000000
209.108799,-0.000000,0.000000,-0.000000
209.141870,-0.000000,0.000000,-0.000000
209.174941,0.000000,0.000000,-0.000000
209.208012,0.000000,0.000000,-0.000000
209.241083,0.000000,-0.000000,-0.000000
209.274155,0.000000,-0.000000,0.000000
209.307226,0.000000,-0.000000,0.000000
209.340297,-0.000000,-0.000000,0.000000
209.373368,-0.000000,-0.000000,0.000000
209.406439,-0.000000,0.000000,0.000000
209.439510,-0.000000,0.000000,-0.000000
209.472581,-0.000000,0.000000,-0.000000
209.505653,0.000000,0.000000,-0.000000
209.538724,0.000000,0.000000,-0.000000
209.571795,0.000000,-0.000000,-0.000000
209.604866,0.000000,-0.000000,0.000000
209.637937,0.000000,-0.000000,0.000000
209.671008,-0.000000,-0.000000,0.000000
209.704079,-0.000000,-0.000000,0.000000
209.737150,-0.000000,0.000000,0.000000
209.770222,-0.000000,0.000000,-0.000000
209.803293,-0.000000,0.000000,-0.000000
209.836364,0.000000,0.000000,-0.000000
209.869435,0.000000,0.000000,-0.000000
209.902506,0.000000,-0.000000,-0.000000
209.935577,0.000000,-0.000000,0.000000
209.968648,0.000000,-0.000000,0.000000
210.001720,-0.000000,-0.000000,0.000000
210.034791,-0.000000,-0.000000,0.000000
210.067862,-0.000000,0.000000,0.000000
210.100933,-0.000000,0.000000,-0.000000
210.134004,-0.000000,0.000000,-0.000000
210.167075,0.000000,0.000000,-0.000000
210.200146,0.000000,0.000000,-0.000000
210.233218,0.000000,-0.000000,-0.000000
210.266289,0.000000,-0.000000,0.000000
210.299360,0.000000,-0.000000,0.000000
210.332431,-0.000000,-0.000000,0.000000
210.365502,-0.000000,-0.000000,0.000000
210.398573,-0.000000,0.000000,0.000000
210.431644,-0.000000,0.000000,-0.000000
210.464715,-0.000000,0.000000,-0.000000
210.497787,0.000000,0.000000,-0.000000
210.530858,0.000000,0.000000,-0.000000
210.563929,0.000000,-0.000000,-0.000000
210.597000,0.000000,-0.000000,0.000000
210.630071,0.000000,-0.000000,0.000000
210.663142,-0.000000,-0.000000,0.000000
210.696213,-0.000000,-0.000000,0.000000
210.729285,-0.000000,0.000000,0.000000
210.762356,-0.000000,0.000000,-0.000000
210.795427,-0.000000,0.000000,-0.000000
210.828498,0.000000,0.000000,-0.000000
210.861569,0.000000,0.000000,-0.000000
210.894640,0.000000,-0.000000,-0.000000
210.927711,0.000000,-0.000000,0.000000
210.960783,0.000000,-0.000000,0.000000
210.993854,-0.000000,-0.000000,0.000000
211.026925,-0.000000,-0.000000,0.000000
211.059996,-0.000000,0.000000,0.000000
211.093067,-0.000000,0.000000,-0.000000
211.126138,-0.000000,0.000000,-0.000000
211.159209,0.000000,0.000000,-0.000000
211.192280,0.000000,0.000000,-0.000000
211.225352,0.000000,-0.000000,-0.000000
211.258423,0.000000,-0.000000,0.000000
211.291494,0.000000,-0.000000,0.000000
211.324565,-0.000000,-0.000000,0.000000
211.357636,-0.000000,-0.000000,0.000000
211.390707,-0.000000,0.000000,0.000000
211.423778,-0.000000,0.000000,-0.000000
211.456850,-0.000000,0.000000,-0.000000
211.489921,0.000000,0.000000,-0.000000
211.522992,0.000000,0.000000,-0.000000
211.556063,0.000000,-0.000000,-0.000000
211.589134,0.000000,-0.000000,0.000000
211.622205,0.000000,-0.000000,0.000000
211.655276,-0.000000,-0.000000,0.000000
211.688348,-0.000000,-0.000000,0.000000
211.721419,-0.000000,0.000000,0.000000
211.754490,-0.000000,0.000000,-0.000000
211.787561,-0.000000,0.000000,-0.000000
211.820632,0.000000,0.000000,-0.000000
211.853703,0.000000,0.000000,-0.000000
211.886774,0.000000,-0.000000,-0.000000
211.919846,0.000000,-0.000000,0.000000
211.952917,0.000000,-0.000000,0.000000
211.985988,-0.000000,-0.000000,0.000000
212.019059,-0.000000,-0.000000,0.000000
212.052130,-0.000000,0.000000,0.000000
212.085201,-0.000000,0.000000,-0.000000
212.118272,-0.000000,0.000000,-0.000000
212.151343,0.000000,0.000000,-0.000000
212.184415,0.000000,0.000000,-0.000000
212.217486,0.000000,-0.000000,-0.000000
212.250557,0.000000,-0.000000,0.000000
212.283628,0.000000,-0.000000,0.000000
212.316699,-0.000000,-0.000000,0.000000
212.349770,-0.000000,-0.000000,0.000000
212.382841,-0.000000,0.000000,0.000000
212.415913,-0.000000,0.000000,-0.000000
212.448984,-0.000000,0.000000,-0.000000
212.482055,0.000000,0.000000,-0.000000
212.515126,0.000000,0.000000,-0.000000
212.548197,0.000000,-0.000000,-0.000000
212.581268,0.000000,-0.000000,0.000000
212.614339,0.000000,-0.000000,0.000000
212.647411,-0.000000,-0.000000,0.000000
212.680482,-0.000000,-0.000000,0.000000
212.713553,-0.000000,0.000000,0.000000
212.746624,-0.000000,0.000000,-0.000000
212.779695,-0.000000,0.000000,-0.000000
212.812766,0.000000,0.000000,-0.000000
212.845837,0.000000,0.000000,-0.000000
212.878908,0.000000,-0.000000,-0.000000
212.911980,0.000000,-0.000000,0.000000
212.945051,0.000000,-0.000000,0.000000
212.978122,-0.000000,-0.000000,0.000000
213.011193,-0.000000,-0.000000,0.000000
213.044264,-0.000000,0.000000,0.000000
213.077335,-0.000000,0.000000,-0.000000
213.110406,-0.000000,0.000000,-0.000000
213.143478,0.000000,0.000000,-0.000000
213.176549,0.000000,0.000000,-0.000000
213.209620,0.000000,-0.000000,-0.000000
213.242691,0.000000,-0.000000,0.000000
213.275762,0.000000,-0.000000,0.000000
213.308833,-0.000000,-0.000000,0.000000
213.341904,-0.000000,-0.000000,0.000000
213.374976,-0.000000,0.000000,0.000000
213.408047,-0.000000,0.000000,-0.000000
213.441118,-0.000000,0.000000,-0.000000
213.474189,0.000000,0.000000,-0.000000
213.507260,0.000000,0.000000,-0.000000
213.540331,0.000000,-0.000000,-0.000000
213.573402,0.000000,-0.000000,0.000000
213.606473,0.000000,-0.000000,0.000000
213.639545,-0.000000,-0.000000,0.000000
213.672616,-0.000000,-0.000000,0.000000
213.705687,-0.000000,0.000000,0.000000
213.738758,-0.000000,0.000000,-0.000000
213.771829,-0.000000,0.000000,-0.000000
213.804900,0.000000,0.000000,-0.000000
213.837971,0.000000,0.000000,-0.000000
213.871043,0.000000,-0.000000,-0.000000
213.904114,0.000000,-0.000000,0.000000
213.937185,0.000000,-0.000000,0.000000
213.970256,-0.000000,-0.000000,0.000000
214.003327,-0.000000,-0.000000,0.000000
214.036398,-0.000000,0.000000,0.000000
214.069469,-0.000000,0.000000,-0.000000
214.102541,-0.000000,0.000000,-0.000000
214.135612,0.000000,0.000000,-0.000000
214.168683,0.000000,0.000000,-0.000000
214.201754,0.000000,-0.000000,-0.000000
214.234825,0.000000,-0.000000,0.000000
214.267896,0.000000,-0.000000,0.000000
214.300967,-0.000000,-0.000000,0.000000
214.334039,-0.000000,-0.000000,0.000000
214.367110,-0.000000,0.000000,0.000000
214.400181,-0.000000,0.000000,-0.000000
214.433252,-0.000000,0.000000,-0.000000
214.466323,0.000000,0.000000,-0.000000
214.499394,0.000000,0.000000,-0.000000
214.532465,0.000000,-0.000000,-0.000000
214.565536,0.000000,-0.000000,0.000000
214.598608,0.000000,-0.000000,0.000000
214.631679,-0.000000,-0.000000,0.000000
214.664750,-0.000000,-0.000000,0.000000
214.697821,-0.000000,0.000000,0.000000
214.730892,-0.000000,0.000000,-0.000000
214.763963,-0.000000,0.000000,-0.000000
214.797034,0.000000,0.000000,-0.000000
214.830106,0.000000,0.000000,-0.000000
214.863177,0.000000,-0.000000,-0.000000
214.896248,0.000000,-0.000000,0.000000
214.929319,0.000000,-0.000000,0.000000
214.962390,-0.000000,-0.000000,0.000000
214.995461,-0.000000,-0.000000,0.000000
215.028532,-0.000000,0.000000,0.000000
215.061604,-0.000000,0.000000,-0.000000
215.094675,-0.000000,0.000000,-0.000000
215.127746,0.000000,0.000000,-0.000000
215.160817,0.000000,0.000000,-0.000000
215.193888,0.000000,-0.000000,-0.000000
215.226959,0.000000,-0.000000,0.000000
215.260030,0.000000,-0.000000,0.000000
215.293101,-0.000000,-0.000000,0.000000
215.326173,-0.000000,-0.000000,0.000000
215.359244,-0.000000,0.000000,0.000000
215.392315,-0.000000,0.000000,-0.000000
215.425386,-0.000000,0.000000,-0.000000
215.458457,0.000000,0.000000,-0.000000
215.491528,0.000000,0.000000,-0.000000
215.524599,0.000000,-0.000000,-0.000000
215.557671,0.000000,-0.000000,0.000000
215.590742,0.000000,-0.000000,0.000000
215.623813,-0.000000,-0.000000,0.000000
215.656884,-0.000000,-0.000000,0.000000
215.689955,-0.000000,0.000000,0.000000
215.723026,-0.000000,0.000000,-0.000000
215.756097,-0.000000,0.000000,-0.000000
215.789169,0.000000,0.000000,-0.000000
215.822240,0.000000,0.000000,-0.000000
215.855311,0.000000,-0.000000,-0.000000
215.888382,0.000000,-0.000000,0.000000
215.921453,0.000000,-0.000000,0.000000
215.954524,-0.000000,-0.000000,0.000000
215.987595,-0.000000,-0.000000,0.000000
216.020666,-0.000000,0.000000,0.000000
216.053738,-0.000000,0.000000,-0.000000
216.086809,-0.000000,0.000000,-0.000000
216.119880,0.000000,0.000000,-0.000000
216.152951,0.000000,0.000000,-0.000000
216.186022,0.000000,-0.000000,-0.000000
216.219093,0.000000,-0.000000,0.000000
216.252164,0.000000,-0.000000,0.000000
216.285236,-0.000000,-0.000000,0.000000
216.318307,-0.000000,-0.000000,0.000000
216.351378,-0.000000,0.000000,0.000000
216.384449,-0.000000,0.000000,-0.000000
216.417520,-0.000000,0.000000,-0.000000
216.450591,0.000000,0.000000,-0.000000
216.483662,0.000000,0.000000,-0.000000
216.516734,0.000000,-0.000000,-0.000000
216.549805,0.000000,-0.000000,0.000000
216.582876,0.000000,-0.000000,0.000000
216.615947,-0.000000,-0.000000,0.000000
216.649018,-0.000000,-0.000000,0.000000
216.682089,-0.000000,0.000000,0.000000
216.715160,-0.000000,0.000000,-0.000000
216.748232,-0.000000,0.000000,-0.000000
216.781303,0.000000,0.000000,-0.000000
216.814374,0.000000,0.000000,-0.000000
216.847445,0.000000,-0.000000,-0.000000
216.880516,0.000000,-0.000000,0.000000
216.913587,0.000000,-0.000000,0.000000
216.946658,-0.000000,-0.000000,0.000000
216.979729,-0.000000,-0.000000,0.000000
217.012801,-0.000000,0.000000,0.000000
217.045872,-0.000000,0.000000,-0.000000
217.078943,-0.000000,0.000000,-0.000000
217.112014,0.000000,0.000000,-0.000000
217.145085,0.000000,0.000000,-0.000000
217.178156,0.000000,-0.000000,-0.000000
217.211227,0.000000,-0.000000,0.000000
217.244299,0.000000,-0.000000,0.000000
217.277370,-0.000000,-0.000000,0.000000
217.310441,-0.000000,-0.000000,0.000000
217.343512,-0.000000,0.000000,0.000000
217.376583,-0.000000,0.000000,-0.000000
217.409654,-0.000000,0.000000,-0.000000
217.442725,0.000000,0.000000,-0.000000
217.475797,0.000000,0.000000,-0.000000
217.508868,0.000000,-0.000000,-0.000000
217.541939,0.000000,-0.000000,0.000000
217.575010,0.000000,-0.000000,0.000000
217.608081,-0.000000,-0.000000,0.000000
217.641152,-0.000000,-0.000000,0.000000
217.674223,-0.000000,0.000000,0.000000
217.707294,-0.000000,0.000000,-0.000000
217.740366,-0.000000,0.000000,-0.000000
217.773437,0.000000,0.000000,-0.000000
217.806508,0.000000,0.000000,-0.000000
217.839579,0.000000,-0.000000,-0.000000
217.872650,0.000000,-0.000000,0.000000
217.905721,0.000000,-0.000000,0.000000
217.938792,-0.000000,-0.000000,0.000000
217.971864,-0.000000,-0.000000,0.000000
218.004935,-0.000000,0.000000,0.000000
218.038006,-0.000000,0.000000,-0.000000
218.071077,-0.000000,0.000000,-0.000000
218.104148,0.000000,0.000000,-0.000000
218.137219,0.000000,0.000000,-0.000000
218.170290,0.000000,-0.000000,-0.000000
218.203362,0.000000,-0.000000,0.000000
218.236433,0.000000,-0.000000,0.000000
218.269504,-0.000000,-0.000000,0.000000
218.302575,-0.000000,-0.000000,0.000000
218.335646,-0.000000,0.000000,0.000000
218.368717,-0.000000,0.000000,-0.000000
218.401788,-0.000000,0.000000,-0.000000
218.434859,0.000000,0.000000,-0.000000
218.467931,0.000000,0.000000,-0.000000
218.501002,0.000000,-0.000000,-0.000000
218.534073,0.000000,-0.000000,0.000000
218.567144,0.000000,-0.000000,0.000000
218.600215,-0.000000,-0.000000,0.000000
218.633286,-0.000000,-0.000000,0.000000
218.666357,-0.000000,0.000000,0.000000
218.699429,-0.000000,0.000000,-0.000000
218.732500,-0.000000,0.000000,-0.000000
218.765571,0.000000,0.000000,-0.000000
218.798642,0.000000,0.000000,-0.000000
218.831713,0.000000,-0.000000,-0.000000
218.864784,0.000000,-0.000000,0.000000
218.897855,0.000000,-0.000000,0.000000
218.930927,-0.000000,-0.000000,0.000000
218.963998,-0.000000,-0.000000,0.000000
218.997069,-0.000000,0.000000,0.000000
219.030140,-0.000000,0.000000,-0.000000
219.063211,-0.000000,0.000000,-0.000000
219.096282,0.000000,0.000000,-0.000000
219.129353,0.000000,0.000000,-0.000000
219.162424,0.000000,-0.000000,-0.000000
219.195496,0.000000,-0.000000,0.000000
219.228567,0.000000,-0.000000,0.000000
219.261638,-0.000000,-0.000000,0.000000
219.294709,-0.000000,-0.000000,0.000000
219.327780,-0.000000,0.000000,0.000000
219.360851,-0.000000,0.000000,-0.000000
219.393922,-0.000000,0.000000,-0.000000
219.426994,0.000000,0.000000,-0.000000
219.460065,0.000000,0.000000,-0.000000
219.493136,0.000000,-0.000000,-0.000000
219.526207,0.000000,-0.000000,0.000000
219.559278,0.000000,-0.000000,0.000000
219.592349,-0.000000,-0.000000,0.000000
219.625420,-0.000000,-0.000000,0.000000
219.658492,-0.000000,0.000000,0.000000
219.691563,-0.000000,0.000000,-0.000000
219.724634,-0.000000,0.000000,-0.000000
219.757705,0.000000,0.000000,-0.000000
219.790776,0.000000,0.000000,-0.000000
219.823847,0.000000,-0.000000,-0.000000
219.856918,0.000000,-0.000000,0.000000
219.889990,0.000000,-0.000000,0.000000
219.923061,-0.000000,-0.000000,0.000000
219.956132,-0.000000,-0.000000,0.000000
219.989203,-0.000000,0.000000,0.000000
220.022274,-0.000000,0.000000,-0.000000
220.055345,-0.000000,0.000000,-0.000000
220.088416,0.000000,0.000000,-0.000000
220.121487,0.000000,0.000000,-0.000000
220.154559,0.000000,-0.000000,-0.000000
220.187630,0.000000,-0.000000,0.000000
220.220701,0.000000,-0.000000,0.000000
220.253772,-0.000000,-0.000000,0.000000
220.286843,-0.000000,-0.000000,0.000000
220.319914,-0.000000,0.000000,0.000000
220.352985,-0.000000,0.000000,-0.000000
220.386057,-0.000000,0.000000,-0.000000
220.419128,0.000000,0.000000,-0.000000
220.452199,0.000000,0.000000,-0.000000
220.485270,0.000000,-0.000000,-0.000000
220.518341,0.000000,-0.000000,0.000000
220.551412,0.000000,-0.000000,0.000000
220.584483,-0.000000,-0.000000,0.000000
220.617555,-0.000000,-0.000000,0.000000
220.650626,-0.000000,0.000000,0.000000
220.683697,-0.000000,0.000000,-0.000000
220.716768,-0.000000,0.000000,-0.000000
220.749839,0.000000,0.000000,-0.000000
220.782910,0.000000,0.000000,-0.000000
220.815981,0.000000,-0.000000,-0.000000
220.849052,0.000000,-0.000000,0.000000
220.882124,0.000000,-0.000000,0.000000
220.915195,-0.000000,-0.000000,0.000000
220.948266,-0.000000,-0.000000,0.000000
220.981337,-0.000000,0.000000,0.000000
221.014408,-0.000000,0.000000,-0.000000
221.047479,-0.000000,0.000000,-0.000000
221.080550,0.000000,0.000000,-0.000000
221.113622,0.000000,0.000000,-0.000000
221.146693,0.000000,-0.000000,-0.000000
221.179764,0.000000,-0.000000,0.000000
221.212835,0.000000,-0.000000,0.000000
221.245906,-0.000000,-0.000000,0.000000
221.278977,-0.000000,-0.000000,0.000000
221.312048,-0.000000,0.000000,0.000000
221.345120,-0.000000,0.000000,-0.000000
221.378191,-0.000000,0.000000,-0.000000
221.411262,0.000000,0.000000,-0.000000
221.444333,0.000000,0.000000,-0.000000
221.477404,0.000000,-0.000000,-0.000000
221.510475,0.000000,-0.000000,0.000000
221.543546,0.000000,-0.000000,0.000000
221.576617,-0.000000,-0.000000,0.000000
221.609689,-0.000000,-0.000000,0.000000
221.642760,-0.000000,0.000000,0.000000
221.675831,-0.000000,0.000000,-0.000000
221.708902,-0.000000,0.000000,-0.000000
221.741973,0.000000,0.000000,-0.000000
221.775044,0.000000,0.000000,-0.000000
221.808115,0.000000,-0.000000,-0.000000
221.841187,0.000000,-0.000000,0.000000
221.874258,0.000000,-0.000000,0.000000
221.907329,-0.000000,-0.000000,0.000000
221.940400,-0.000000,-0.000000,0.000000
221.973471,-0.000000,0.000000,0.000000
222.006542,-0.000000,0.000000,-0.000000
222.039613,-0.000000,0.000000,-0.000000
222.072685,0.000000,0.000000,-0.000000
222.105756,0.000000,0.000000,-0.000000
222.138827,0.000000,-0.000000,-0.000000
222.171898,0.000000,-0.000000,0.000000
222.204969,0.000000,-0.000000,0.000000
222.238040,-0.000000,-0.000000,0.000000
222.271111,-0.000000,-0.000000,0.000000
222.304183,-0.000000,0.000000,0.000000
222.337254,-0.000000,0.000000,-0.000000
222.370325,-0.000000,0.000000,-0.000000
222.403396,0.000000,0.000000,-0.000000
222.436467,0.000000,0.000000,-0.000000
222.469538,0.000000,-0.000000,-0.000000
222.502609,0.000000,-0.000000,0.000000
222.535680,0.000000,-0.000000,0.000000
222.568752,-0.000000,-0.000000,0.000000
222.601823,-0.000000,-0.000000,0.000000
222.634894,-0.000000,0.000000,0.000000
222.667965,-0.000000,0.000000,-0.000000
222.701036,-0.000000,0.000000,-0.000000
222.734107,0.000000,0.000000,-0.000000
222.767178,0.000000,0.000000,-0.000000
222.800250,0.000000,-0.000000,-0.000000
222.833321,0.000000,-0.000000,0.000000
222.866392,0.000000,-0.000000,0.000000
222.899463,-0.000000,-0.000000,0.000000
222.932534,-0.000000,-0.000000,0.000000
222.965605,-0.000000,0.000000,0.000000
222.998676,-0.000000,0.000000,-0.000000
223.031748,-0.000000,0.000000,-0.000000
223.064819,0.000000,0.000000,-0.000000
223.097890,0.000000,0.000000,-0.000000
223.130961,0.000000,-0.000000,-0.000000
223.164032,0.000000,-0.000000,0.000000
223.197103,0.000000,-0.000000,0.000000
223.230174,-0.000000,-0.000000,0.000000
223.263245,-0.000000,-0.000000,0.000000
223.296317,-0.000000,0.000000,0.000000
223.329388,-0.000000,0.000000,-0.000000
223.362459,-0.000000,0.000000,-0.000000
223.395530,0.000000,0.000000,-0.000000
223.428601,0.000000,0.000000,-0.000000
223.461672,0.000000,-0.000000,-0.000000
223.494743,0.000000,-0.000000,0.000000
223.527815,0.000000,-0.000000,0.000000
223.560886,-0.000000,-0.000000,0.000000
223.593957,-0.000000,-0.000000,0.000000
223.627028,-0.000000,0.000000,0.000000
223.660099,-0.000000,0.000000,-0.000000
223.693170,-0.000000,0.000000,-0.000000
223.726241,0.000000,0.000000,-0.000000
223.759313,0.000000,0.000000,-0.000000
223.792384,0.000000,-0.000000,-0.000000
223.825455,0.000000,-0.000000,0.000000
223.858526,0.000000,-0.000000,0.000000
223.891597,-0.000000,-0.000000,0.000000
223.924668,-0.000000,-0.000000,0.000000
223.957739,-0.000000,0.000000,0.000000
223.990810,-0.000000,0.000000,-0.000000
224.023882,-0.000000,0.000000,-0.000000
224.056953,0.000000,0.000000,-0.000000
224.090024,0.000000,0.000000,-0.000000
224.123095,0.000000,-0.000000,-0.000000
224.156166,0.000000,-0.000000,0.000000
224.189237,0.000000,-0.000000,0.000000
224.222308,-0.000000,-0.000000,0.000000
224.255380,-0.000000,-0.000000,0.000000
224.288451,-0.000000,0.000000,0.000000
224.321522,-0.000000,0.000000,-0.000000
224.354593,-0.000000,0.000000,-0.000000
224.387664,0.000000,0.000000,-0.000000
224.420735,0.000000,0.000000,-0.000000
224.453806,0.000000,-0.000000,-0.000000
224.486878,0.000000,-0.000000,0.000000
224.519949,0.000000,-0.000000,0.000000
224.553020,-0.000000,-0.000000,0.000000
224.586091,-0.000000,-0.000000,0.000000
224.619162,-0.000000,0.000000,0.000000
224.652233,-0.000000,0.000000,-0.000000
224.685304,-0.000000,0.000000,-0.000000
224.718376,0.000000,0.000000,-0.000000
224.751447,0.000000,0.000000,-0.000000
224.784518,0.000000,-0.000000,-0.000000
224.817589,0.000000,-0.000000,0.000000
224.850660,0.000000,-0.000000,0.000000
224.883731,-0.000000,-0.000000,0.000000
224.916802,-0.000000,-0.000000,0.000000
224.949873,-0.000000,0.000000,0.000000
224.982945,-0.000000,0.000000,-0.000000
225.016016,-0.000000,0.000000,-0.000000
225.049087,0.000000,0.000000,-0.000000
225.082158,0.000000,0.000000,-0.000000
225.115229,0.000000,-0.000000,-0.000000
225.148300,0.000000,-0.000000,0.000000
225.181371,0.000000,-0.000000,0.000000
225.214443,-0.000000,-0.000000,0.000000
225.247514,-0.000000,-0.000000,0.000000
225.280585,-0.000000,0.000000,0.000000
225.313656,-0.000000,0.000000,-0.000000
225.346727,-0.000000,0.000000,-0.000000
225.379798,0.000000,0.000000,-0.000000
225.412869,0.000000,0.000000,-0.000000
225.445941,0.000000,-0.000000,-0.000000
225.479012,0.000000,-0.000000,0.000000
225.512083,0.000000,-0.000000,0.000000
225.545154,-0.000000,-0.000000,0.000000
225.578225,-0.000000,-0.000000,0.000000
225.611296,-0.000000,0.000000,0.000000
225.644367,-0.000000,0.000000,-0.000000
225.677438,-0.000000,0.000000,-0.000000
225.710510,0.000000,0.000000,-0.000000
225.743581,0.000000,0.000000,-0.000000
225.776652,0.000000,-0.000000,-0.000000
225.809723,0.000000,-0.000000,0.000000
225.842794,0.000000,-0.000000,0.000000
225.875865,-0.000000,-0.000000,0.000000
225.908936,-0.000000,-0.000000,0.000000
225.942008,-0.000000,0.000000,0.000000
225.975079,-0.000000,0.000000,-0.000000
226.008150,-0.000000,0.000000,-0.000000
226.041221,0.000000,0.000000,-0.000000
226.074292,0.000000,0.000000,-0.000000
226.107363,0.000000,-0.000000,-0.000000
226.140434,0.000000,-0.000000,0.000000
226.173506,0.000000,-0.000000,0.000000
226.206577,-0.000000,-0.000000,0.000000
226.239648,-0.000000,-0.000000,0.000000
226.272719,-0.000000,0.000000,0.000000
226.305790,-0.000000,0.000000,-0.000000
226.338861,-0.000000,0.000000,-0.000000
226.371932,0.000000,0.000000,-0.000000
226.405003,0.000000,0.000000,-0.000000
226.438075,0.000000,-0.000000,-0.000000
226.471146,0.000000,-0.000000,0.000000
226.504217,0.000000,-0.000000,0.000000
226.537288,-0.000000,-0.000000,0.000000
226.570359,-0.000000,-0.000000,0.000000
226.603430,-0.000000,0.000000,0.000000
226.636501,-0.000000,0.000000,-0.000000
226.669573,-0.000000,0.000000,-0.000000
226.702644,0.000000,0.000000,-0.000000
226.735715,0.000000,0.000000,-0.000000
226.768786,0.000000,-0.000000,-0.000000
226.801857,0.000000,-0.000000,0.000000
226.834928,0.000000,-0.000000,0.000000
226.867999,-0.000000,-0.000000,0.000000
226.901071,-0.000000,-0.000000,0.000000
226.934142,-0.000000,0.000000,0.000000
226.967213,-0.000000,0.000000,-0.000000
227.000284,-0.000000,0.000000,-0.000000
227.033355,0.000000,0.000000,-0.000000
227.066426,0.000000,0.000000,-0.000000
227.099497,0.000000,-0.000000,-0.000000
227.132569,0.000000,-0.000000,0.000000
227.165640,0.000000,-0.000000,0.000000
227.198711,-0.000000,-0.000000,0.000000
227.231782,-0.000000,-0.000000,0.000000
227.264853,-0.000000,0.000000,0.000000
227.297924,-0.000000,0.000000,-0.000000
227.330995,-0.000000,0.000000,-0.000000
227.364066,0.000000,0.000000,-0.000000
227.397138,0.000000,0.000000,-0.000000
227.430209,0.000000,-0.000000,-0.000000
227.463280,0.000000,-0.000000,0.000000
227.496351,0.000000,-0.000000,0.000000
227.529422,-0.000000,-0.000000,0.000000
227.562493,-0.000000,-0.000000,0.000000
227.595564,-0.000000,0.000000,0.000000
227.628636,-0.000000,0.000000,-0.000000
227.661707,-0.000000,0.000000,-0.000000
227.694778,0.000000,0.000000,-0.000000
227.727849,0.000000,0.000000,-0.000000
227.760920,0.000000,-0.000000,-0.000000
227.793991,0.000000,-0.000000,0.000000
227.827062,0.000000,-0.000000,0.000000
227.860134,-0.000000,-0.000000,0.000000
227.893205,-0.000000,-0.000000,0.000000
227.926276,-0.000000,0.000000,0.000000
227.959347,-0.000000,0.000000,-0.000000
227.992418,-0.000000,0.000000,-0.000000
228.025489,0.000000,0.000000,-0.000000
228.058560,0.000000,0.000000,-0.000000
228.091631,0.000000,-0.000000,-0.000000
228.124703,0.000000,-0.000000,0.000000
228.157774,0.000000,-0.000000,0.000000
228.190845,-0.000000,-0.000000,0.000000
228.223916,-0.000000,-0.000000,0.000000
228.256987,-0.000000,0.000000,0.000000
228.290058,-0.000000,0.000000,-0.000000
228.323129,-0.000000,0.000000,-0.000000
228.356201,0.000000,0.000000,-0.000000
228.389272,0.000000,0.000000,-0.000000
228.422343,0.000000,-0.000000,-0.000000
228.455414,0.000000,-0.000000,0.000000
228.488485,0.000000,-0.000000,0.000000
228.521556,-0.000000,-0.000000,0.000000
228.554627,-0.000000,-0.000000,0.000000
228.587699,-0.000000,0.000000,0.000000
228.620770,-0.000000,0.000000,-0.000000
228.653841,-0.000000,0.000000,-0.000000
228.686912,0.000000,0.000000,-0.000000
228.719983,0.000000,0.000000,-0.000000
228.753054,0.000000,-0.000000,-0.000000
228.786125,0.000000,-0.000000,0.000000
228.819196,0.000000,-0.000000,0.000000
228.852268,-0.000000,-0.000000,0.000000
228.885339,-0.000000,-0.000000,0.000000
228.918410,-0.000000,0.000000,0.000000
228.951481,-0.000000,0.000000,-0.000000
228.984552,-0.000000,0.000000,-0.000000
229.017623,0.000000,0.000000,-0.000000
229.050694,0.000000,0.000000,-0.000000
229.083766,0.000000,-0.000000,-0.000000
229.116837,0.000000,-0.000000,0.000000
229.149908,0.000000,-0.000000,0.000000
229.182979,-0.000000,-0.000000,0.000000
229.216050,-0.000000,-0.000000,0.000000
229.249121,-0.000000,0.000000,0.000000
229.282192,-0.000000,0.000000,-0.000000
229.315264,-0.000000,0.000000,-0.000000
229.348335,0.000000,0.000000,-0.000000
229.381406,0.000000,0.000000,-0.000000
229.414477,0.000000,-0.000000,-0.000000
229.447548,0.000000,-0.000000,0.000000
229.480619,0.000000,-0.000000,0.000000
229.513690,-0.000000,-0.000000,0.000000
229.546761,-0.000000,-0.000000,0.000000
229.579833,-0.000000,0.000000,0.000000
229.612904,-0.000000,0.000000,-0.000000
229.645975,-0.000000,0.000000,-0.000000
229.679046,0.000000,0.000000,-0.000000
229.712117,0.000000,0.000000,-0.000000
229.745188,0.000000,-0.000000,-0.000000
229.778259,0.000000,-0.000000,0.000000
229.811331,0.000000,-0.000000,0.000000
229.844402,-0.000000,-0.000000,0.000000
229.877473,-0.000000,-0.000000,0.000000
229.910544,-0.000000,0.000000,0.000000
229.943615,-0.000000,0.000000,-0.000000
229.976686,-0.000000,0.000000,-0.000000
230.009757,0.000000,0.000000,-0.000000
230.042829,0.000000,0.000000,-0.000000
230.075900,0.000000,-0.000000,-0.000000
230.108971,0.000000,-0.000000,0.000000
230.142042,0.000000,-0.000000,0.000000
230.175113,-0.000000,-0.000000,0.000000
230.208184,-0.000000,-0.000000,0.000000
230.241255,-0.000000,0.000000,0.000000
230.274327,-0.000000,0.000000,-0.000000
230.307398,-0.000000,0.000000,-0.000000
230.340469,0.000000,0.000000,-0.000000
230.373540,0.000000,0.000000,-0.000000
230.406611,0.000000,-0.000000,-0.000000
230.439682,0.000000,-0.000000,0.000000
230.472753,0.000000,-0.000000,0.000000
230.505824,-0.000000,-0.000000,0.000000
230.538896,-0.000000,-0.000000,0.000000
230.571967,-0.000000,0.000000,0.000000
230.605038,-0.000000,0.000000,-0.000000
230.638109,-0.000000,0.000000,-0.000000
230.671180,0.000000,0.000000,-0.000000
230.704251,0.000000,0.000000,-0.000000
230.737322,0.000000,-0.000000,-0.000000
230.770394,0.000000,-0.000000,0.000000
230.803465,0.000000,-0.000000,0.000000
230.836536,-0.000000,-0.000000,0.000000
230.869607,-0.000000,-0.000000,0.000000
230.902678,-0.000000,0.000000,0.000000
230.935749,-0.000000,0.000000,-0.000000
230.968820,-0.000000,0.000000,-0.000000
231.001892,0.000000,0.000000,-0.000000
231.034963,0.000000,0.000000,-0.000000
231.068034,0.000000,-0.000000,-0.000000
231.101105,0.000000,-0.000000,0.000000
231.134176,0.000000,-0.000000,0.000000
231.167247,-0.000000,-0.000000,0.000000
231.200318,-0.000000,-0.000000,0.000000
231.233389,-0.000000,0.000000,0.000000
231.266461,-0.000000,0.000000,-0.000000
231.299532,-0.000000,0.000000,-0.000000
231.332603,0.000000,0.000000,-0.000000
231.365674,0.000000,0.000000,-0.000000
231.398745,0.000000,-0.000000,-0.000000
231.431816,0.000000,-0.000000,0.000000
231.464887,0.000000,-0.000000,0.000000
231.497959,-0.000000,-0.000000,0.000000
231.531030,-0.000000,-0.000000,0.000000
231.564101,-0.000000,0.000000,0.000000
231.597172,-0.000000,0.000000,-0.000000
231.630243,-0.000000,0.000000,-0.000000
231.663314,0.000000,0.000000,-0.000000
231.696385,0.000000,0.000000,-0.000000
231.729457,0.000000,-0.000000,-0.000000
231.762528,0.000000,-0.000000,0.000000
231.795599,0.000000,-0.000000,0.000000
231.828670,-0.000000,-0.000000,0.000000
231.861741,-0.000000,-0.000000,0.000000
231.894812,-0.000000,0.000000,0.000000
231.927883,-0.000000,0.000000,-0.000000
231.960954,-0.000000,0.000000,-0.000000
231.994026,0.000000,0.000000,-0.000000
232.027097,0.000000,0.000000,-0.000000
232.060168,0.000000,-0.000000,-0.000000
232.093239,0.000000,-0.000000,0.000000
232.126310,0.000000,-0.000000,0.000000
232.159381,-0.000000,-0.000000,0.000000
232.192452,-0.000000,-0.000000,0.000000
232.225524,-0.000000,0.000000,0.000000
232.258595,-0.000000,0.000000,-0.000000
232.291666,-0.000000,0.000000,-0.000000
232.324737,0.000000,0.000000,-0.000000
232.357808,0.000000,0.000000,-0.000000
232.390879,0.000000,-0.000000,-0.000000
232.423950,0.000000,-0.000000,0.000000
232.457022,0.000000,-0.000000,0.000000
232.490093,-0.000000,-0.000000,0.000000
232.523164,-0.000000,-0.000000,0.000000
232.556235,-0.000000,0.000000,0.000000
232.589306,-0.000000,0.000000,-0.000000
232.622377,-0.000000,0.000000,-0.000000
232.655448,0.000000,0.000000,-0.000000
232.688520,0.000000,0.000000,-0.000000
232.721591,0.000000,-0.000000,-0.000000
232.754662,0.000000,-0.000000,0.000000
232.787733,0.000000,-0.000000,0.000000
232.820804,-0.000000,-0.000000,0.000000
232.853875,-0.000000,-0.000000,0.000000
232.886946,-0.000000,0.000000,0.000000
232.920017,-0.000000,0.000000,-0.000000
232.953089,-0.000000,0.000000,-0.000000
232.986160,0.000000,0.000000,-0.000000
233.019231,0.000000,0.000000,-0.000000
233.052302,0.000000,-0.000000,-0.000000
233.085373,0.000000,-0.000000,0.000000
233.118444,0.000000,-0.000000,0.000000
233.151515,-0.000000,-0.000000,0.000000
233.184587,-0.000000,-0.000000,0.000000
233.217658,-0.000000,0.000000,0.000000
233.250729,-0.000000,0.000000,-0.000000
233.283800,-0.000000,0.000000,-0.000000
233.316871,0.000000,0.000000,-0.000000
233.349942,0.000000,0.000000,-0.000000
233.383013,0.000000,-0.000000,-0.000000
233.416085,0.000000,-0.000000,0.000000
233.449156,0.000000,-0.000000,0.000000
233.482227,-0.000000,-0.000000,0.000000
233.515298,-0.000000,-0.000000,0.000000
233.548369,-0.000000,0.000000,0.000000
233.581440,-0.000000,0.000000,-0.000000
233.614511,-0.000000,0.000000,-0.000000
233.647582,0.000000,0.000000,-0.000000
233.680654,0.000000,0.000000,-0.000000
233.713725,0.000000,-0.000000,-0.000000
233.746796,0.000000,-0.000000,0.000000
233.779867,0.000000,-0.000000,0.000000
233.812938,-0.000000,-0.000000,0.000000
233.846009,-0.000000,-0.000000,0.000000
233.879080,-0.000000,0.000000,0.000000
233.912152,-0.000000,0.000000,-0.000000
233.945223,-0.000000,0.000000,-0.000000
233.978294,0.000000,0.000000,-0.000000
234.011365,0.000000,0.000000,-0.000000
234.044436,0.000000,-0.000000,-0.000000
234.077507,0.000000,-0.000000,0.000000
234.110578,0.000000,-0.000000,0.000000
234.143650,-0.000000,-0.000000,0.000000
234.176721,-0.000000,-0.000000,0.000000
234.209792,-0.000000,0.000000,0.000000
234.242863,-0.000000,0.000000,-0.000000
234.275934,-0.000000,0.000000,-0.000000
234.309005,0.000000,0.000000,-0.000000
234.342076,0.000000,0.000000,-0.000000
234.375147,0.000000,-0.000000,-0.000000
234.408219,0.000000,-0.000000,0.000000
234.441290,0.000000,-0.000000,0.000000
234.474361,-0.000000,-0.000000,0.000000
234.507432,-0.000000,-0.000000,0.000000
234.540503,-0.000000,0.000000,0.000000
234.573574,-0.000000,0.000000,-0.000000
234.606645,-0.000000,0.000000,-0.000000
234.639717,0.000000,0.000000,-0.000000
234.672788,0.000000,0.000000,-0.000000
234.705859,0.000000,-0.000000,-0.000000
234.738930,0.000000,-0.000000,0.000000
234.772001,0.000000,-0.000000,0.000000
234.805072,-0.000000,-0.000000,0.000000
234.838143,-0.000000,-0.000000,0.000000
234.871215,-0.000000,0.000000,0.000000
234.904286,-0.000000,0.000000,-0.000000
234.937357,-0.000000,0.000000,-0.000000
234.970428,0.000000,0.000000,-0.000000
235.003499,0.000000,0.000000,-0.000000
235.036570,0.000000,-0.000000,-0.000000
235.069641,0.000000,-0.000000,0.000000
235.102713,0.000000,-0.000000,0.000000
235.135784,-0.000000,-0.000000,0.000000
235.168855,-0.000000,-0.000000,0.000000
235.201926,-0.000000,0.000000,0.000000
235.234997,-0.000000,0.000000,-0.000000
235.268068,-0.000000,0.000000,-0.000000
235.301139,0.000000,0.000000,-0.000000
235.334210,0.000000,0.000000,-0.000000
235.367282,0.000000,-0.000000,-0.000000
235.400353,0.000000,-0.000000,0.000000
235.433424,0.000000,-0.000000,0.000000
235.466495,-0.000000,-0.000000,0.000000
235.499566,-0.000000,-0.000000,0.000000
235.532637,-0.000000,0.000000,0.000000
235.565708,-0.000000,0.000000,-0.000000
235.598780,-0.000000,0.000000,-0.000000
235.631851,0.000000,0.000000,-0.000000
235.664922,0.000000,0.000000,-0.000000
235.697993,0.000000,-0.000000,-0.000000
235.731064,0.000000,-0.000000,0.000000
235.764135,0.000000,-0.000000,0.000000
235.797206,-0.000000,-0.000000,0.000000
235.830278,-0.000000,-0.000000,0.000000
235.863349,-0.000000,0.000000,0.000000
235.896420,-0.000000,0.000000,-0.000000
235.929491,-0.000000,0.000000,-0.000000
235.962562,0.000000,0.000000,-0.000000
235.995633,0.000000,0.000000,-0.000000
236.028704,0.000000,-0.000000,-0.000000
236.061775,0.000000,-0.000000,0.000000
236.094847,0.000000,-0.000000,0.000000
236.127918,-0.000000,-0.000000,0.000000
236.160989,-0.000000,-0.000000,0.000000
236.194060,-0.000000,0.000000,0.000000
236.227131,-0.000000,0.000000,-0.000000
236.260202,-0.000000,0.000000,-0.000000
236.293273,0.000000,0.000000,-0.000000
236.326345,0.000000,0.000000,-0.000000
236.359416,0.000000,-0.000000,-0.000000
236.392487,0.000000,-0.000000,0.000000
236.425558,0.000000,-0.000000,0.000000
236.458629,-0.000000,-0.000000,0.000000
236.491700,-0.000000,-0.000000,0.000000
236.524771,-0.000000,0.000000,0.000000
236.557843,-0.000000,0.000000,-0.000000
236.590914,-0.000000,0.000000,-0.000000
236.623985,0.000000,0.000000,-0.000000
236.657056,0.000000,0.000000,-0.000000
236.690127,0.000000,-0.000000,-0.000000
236.723198,0.000000,-0.000000,0.000000
236.756269,0.000000,-0.000000,0.000000
236.789340,-0.000000,-0.000000,0.000000
236.822412,-0.000000,-0.000000,0.000000
236.855483,-0.000000,0.000000,0.000000
236.888554,-0.000000,0.000000,-0.000000
236.921625,-0.000000,0.000000,-0.000000
236.954696,0.000000,0.000000,-0.000000
236.987767,0.000000,0.000000,-0.000000
237.020838,0.000000,-0.000000,-0.000000
237.053910,0.000000,-0.000000,0.000000
237.086981,0.000000,-0.000000,0.000000
237.120052,-0.000000,-0.000000,0.000000
237.153123,-0.000000,-0.000000,0.000000
237.186194,-0.000000,0.000000,0.000000
237.219265,-0.000000,0.000000,-0.000000
237.252336,-0.000000,0.000000,-0.000000
237.285408,0.000000,0.000000,-0.000000
237.318479,0.000000,0.000000,-0.000000
237.351550,0.000000,-0.000000,-0.000000
237.384621,0.000000,-0.000000,0.000000
237.417692,0.000000,-0.000000,0.000000
237.450763,-0.000000,-0.000000,0.000000
237.483834,-0.000000,-0.000000,0.000000
237.516906,-0.000000,0.000000,0.000000
237.549977,-0.000000,0.000000,-0.000000
237.583048,-0.000000,0.000000,-0.000000
237.616119,0.000000,0.000000,-0.000000
237.649190,0.000000,0.000000,-0.000000
237.682261,0.000000,-0.000000,-0.000000
237.715332,0.000000,-0.000000,0.000000
237.748403,0.000000,-0.000000,0.000000
237.781475,-0.000000,-0.000000,0.000000
237.814546,-0.000000,-0.000000,0.000000
237.847617,-0.000000,0.000000,0.000000
237.880688,-0.000000,0.000000,-0.000000
237.913759,-0.000000,0.000000,-0.000000
237.946830,0.000000,0.000000,-0.000000
237.979901,0.000000,0.000000,-0.000000
238.012973,0.000000,-0.000000,-0.000000
238.046044,0.000000,-0.000000,0.000000
238.079115,0.000000,-0.000000,0.000000
238.112186,-0.000000,-0.000000,0.000000
238.145257,-0.000000,-0.000000,0.000000
238.178328,-0.000000,0.000000,0.000000
238.211399,-0.000000,0.000000,-0.000000
238.244471,-0.000000,0.000000,-0.000000
238.277542,0.000000,0.000000,-0.000000
238.310613,0.000000,0.000000,-0.000000
238.343684,0.000000,-0.000000,-0.000000
238.376755,0.000000,-0.000000,0.000000
238.409826,0.000000,-0.000000,0.000000
238.442897,-0.000000,-0.000000,0.000000
238.475968,-0.000000,-0.000000,0.000000
238.509040,-0.000000,0.000000,0.000000
238.542111,-0.000000,0.000000,-0.000000
238.575182,-0.000000,0.000000,-0.000000
238.608253,0.000000,0.000000,-0.000000
238.641324,0.000000,0.000000,-0.000000
238.674395,0.000000,-0.000000,-0.000000
238.707466,0.000000,-0.000000,0.000000
238.740538,0.000000,-0.000000,0.000000
238.773609,-0.000000,-0.000000,0.000000
238.806680,-0.000000,-0.000000,0.000000
238.839751,-0.000000,0.000000,0.000000
238.872822,-0.000000,0.000000,-0.000000
238.905893,-0.000000,0.000000,-0.000000
238.938964,0.000000,0.000000,-0.000000
238.972036,0.000000,0.000000,-0.000000
239.005107,0.000000,-0.000000,-0.000000
239.038178,0.000000,-0.000000,0.000000
239.071249,0.000000,-0.000000,0.000000
239.104320,-0.000000,-0.000000,0.000000
239.137391,-0.000000,-0.000000,0.000000
239.170462,-0.000000,0.000000,0.000000
239.203533,-0.000000,0.000000,-0.000000
239.236605,-0.000000,0.000000,-0.000000
239.269676,0.000000,0.000000,-0.000000
239.302747,0.000000,0.000000,-0.000000
239.335818,0.000000,-0.000000,-0.000000
239.368889,0.000000,-0.000000,0.000000
239.401960,0.000000,-0.000000,0.000000
239.435031,-0.000000,-0.000000,0.000000
239.468103,-0.000000,-0.000000,0.000000
239.501174,-0.000000,0.000000,0.000000
239.534245,-0.000000,0.000000,-0.000000
239.567316,-0.000000,0.000000,-0.000000
239.600387,0.000000,0.000000,-0.000000
239.633458,0.000000,0.000000,-0.000000
239.666529,0.000000,-0.000000,-0.000000
239.699601,0.000000,-0.000000,0.000000
239.732672,0.000000,-0.000000,0.000000
239.765743,-0.000000,-0.000000,0.000000
239.798814,-0.000000,-0.000000,0.000000
239.831885,-0.000000,0.000000,0.000000
239.864956,-0.000000,0.000000,-0.000000
239.898027,-0.000000,0.000000,-0.000000
239.931098,0.000000,0.000000,-0.000000
239.964170,0.000000,0.000000,-0.000000
239.997241,0.000000,-0.000000,-0.000000
240.030312,0.000000,-0.000000,0.000000
240.063383,0.000000,-0.000000,0.000000
240.096454,-0.000000,-0.000000,0.000000
240.129525,-0.000000,-0.000000,0.000000
240.162596,-0.000000,0.000000,0.000000
240.195668,-0.000000,0.000000,-0.000000
240.228739,-0.000000,0.000000,-0.000000
240.261810,0.000000,0.000000,-0.000000
240.294881,0.000000,0.000000,-0.000000
240.327952,0.000000,-0.000000,-0.000000
240.361023,0.000000,-0.000000,0.000000
240.394094,0.000000,-0.000000,0.000000
240.427166,-0.000000,-0.000000,0.000000
240.460237,-0.000000,-0.000000,0.000000
240.493308,-0.000000,0.000000,0.000000
240.526379,-0.000000,0.000000,-0.000000
240.559450,-0.000000,0.000000,-0.000000
240.592521,0.000000,0.000000,-0.000000
240.625592,0.000000,0.000000,-0.000000
240.658664,0.000000,-0.000000,-0.000000
240.691735,0.000000,-0.000000,0.000000
240.724806,0.000000,-0.000000,0.000000
240.757877,-0.000000,-0.000000,0.000000
240.790948,-0.000000,-0.000000,0.000000
240.824019,-0.000000,0.000000,0.000000
240.857090,-0.000000,0.000000,-0.000000
240.890161,-0.000000,0.000000,-0.000000
240.923233,0.000000,0.000000,-0.000000
240.956304,0.000000,0.000000,-0.000000
240.989375,0.000000,-0.000000,-0.000000
241.022446,0.000000,-0.000000,0.000000
241.055517,0.000000,-0.000000,0.000000
241.088588,-0.000000,-0.000000,0.000000
241.121659,-0.000000,-0.000000,0.000000
241.154731,-0.000000,0.000000,0.000000
241.187802,-0.000000,0.000000,-0.000000
241.220873,-0.000000,0.000000,-0.000000
241.253944,0.000000,0.000000,-0.000000
241.287015,0.000000,0.000000,-0.000000
241.320086,0.000000,-0.000000,-0.000000
241.353157,0.000000,-0.000000,0.000000
241.386229,0.000000,-0.000000,0.000000
241.419300,-0.000000,-0.000000,0.000000
241.452371,-0.000000,-0.000000,0.000000
241.485442,-0.000000,0.000000,0.000000
241.518513,-0.000000,0.000000,-0.000000
241.551584,-0.000000,0.000000,-0.000000
241.584655,0.000000,0.000000,-0.000000
241.617726,0.000000,0.000000,-0.000000
241.650798,0.000000,-0.000000,-0.000000
241.683869,0.000000,-0.000000,0.000000
241.716940,0.000000,-0.000000,0.000000
241.750011,-0.000000,-0.000000,0.000000
241.783082,-0.000000,-0.000000,0.000000
241.816153,-0.000000,0.000000,0.000000
241.849224,-0.000000,0.000000,-0.000000
241.882296,-0.000000,0.000000,-0.000000
241.915367,0.000000,0.000000,-0.000000
241.948438,0.000000,0.000000,-0.000000
241.981509,0.000000,-0.000000,-0.000000
242.014580,0.000000,-0.000000,0.000000
242.047651,0.000000,-0.000000,0.000000
242.080722,-0.000000,-0.000000,0.000000
242.113794,-0.000000,-0.000000,0.000000
242.146865,-0.000000,0.000000,0.000000
242.179936,-0.000000,0.000000,-0.000000
242.213007,-0.000000,0.000000,-0.000000
242.246078,0.000000,0.000000,-0.000000
242.279149,0.000000,0.000000,-0.000000
242.312220,0.000000,-0.000000,-0.000000
242.345291,0.000000,-0.000000,0.000000
242.378363,0.000000,-0.000000,0.000000
242.411434,-0.000000,-0.000000,0.000000
242.444505,-0.000000,-0.000000,0.000000
242.477576,-0.000000,0.000000,0.000000
242.510647,-0.000000,0.000000,-0.000000
242.543718,-0.000000,0.000000,-0.000000
242.576789,0.000000,0.000000,-0.000000
242.609861,0.000000,0.000000,-0.000000
242.642932,0.000000,-0.000000,-0.000000
242.676003,0.000000,-0.000000,0.000000
242.709074,0.000000,-0.000000,0.000000
242.742145,-0.000000,-0.000000,0.000000
242.775216,-0.000000,-0.000000,0.000000
242.808287,-0.000000,0.000000,0.000000
242.841359,-0.000000,0.000000,-0.000000
242.874430,-0.000000,0.000000,-0.000000
242.907501,0.000000,0.000000,-0.000000
242.940572,0.000000,0.000000,-0.000000
242.973643,0.000000,-0.000000,-0.000000
243.006714,0.000000,-0.000000,0.000000
243.039785,0.000000,-0.000000,0.000000
243.072857,-0.000000,-0.000000,0.000000
243.105928,-0.000000,-0.000000,0.000000
243.138999,-0.000000,0.000000,0.000000
243.172070,-0.000000,0.000000,-0.000000
243.205141,-0.000000,0.000000,-0.000000
243.238212,0.000000,0.000000,-0.000000
243.271283,0.000000,0.000000,-0.000000
243.304354,0.000000,-0.000000,-0.000000
243.337426,0.000000,-0.000000,0.000000
243.370497,0.000000,-0.000000,0.000000
243.403568,-0.000000,-0.000000,0.000000
243.436639,-0.000000,-0.000000,0.000000
243.469710,-0.000000,0.000000,0.000000
243.502781,-0.000000,0.000000,-0.000000
243.535852,-0.000000,0.000000,-0.000000
243.568924,0.000000,0.000000,-0.000000
243.601995,0.000000,0.000000,-0.000000
243.635066,0.000000,-0.000000,-0.000000
243.668137,0.000000,-0.000000,0.000000
243.701208,0.000000,-0.000000,0.000000
243.734279,-0.000000,-0.000000,0.000000
243.767350,-0.000000,-0.000000,0.000000
243.800422,-0.000000,0.000000,0.000000
243.833493,-0.000000,0.000000,-0.000000
243.866564,-0.000000,0.000000,-0.000000
243.899635,0.000000,0.000000,-0.000000
243.932706,0.000000,0.000000,-0.000000
243.965777,0.000000,-0.000000,-0.000000
243.998848,0.000000,-0.000000,0.000000
244.031919,0.000000,-0.000000,0.000000
244.064991,-0.000000,-0.000000,0.000000
244.098062,-0.000000,-0.000000,0.000000
244.131133,-0.000000,0.000000,0.000000
244.164204,-0.000000,0.000000,-0.000000
244.197275,-0.000000,0.000000,-0.000000
244.230346,0.000000,0.000000,-0.000000
244.263417,0.000000,0.000000,-0.000000
244.296489,0.000000,-0.000000,-0.000000
244.329560,0.000000,-0.000000,0.000000
244.362631,0.000000,-0.000000,0.000000
244.395702,-0.000000,-0.000000,0.000000
244.428773,-0.000000,-0.000000,0.000000
244.461844,-0.000000,0.000000,0.000000
244.494915,-0.000000,0.000000,-0.000000
244.527987,-0.000000,0.000000,-0.000000
244.561058,0.000000,0.000000,-0.000000
244.594129,0.000000,0.000000,-0.000000
244.627200,0.000000,-0.000000,-0.000000
244.660271,0.000000,-0.000000,0.000000
244.693342,0.000000,-0.000000,0.000000
244.726413,-0.000000,-0.000000,0.000000
244.759484,-0.000000,-0.000000,0.000000
244.792556,-0.000000,0.000000,0.000000
244.825627,-0.000000,0.000000,-0.000000
244.858698,-0.000000,0.000000,-0.000000
244.891769,0.000000,0.000000,-0.000000
244.924840,0.000000,0.000000,-0.000000
244.957911,0.000000,-0.000000,-0.000000
244.990982,0.000000,-0.000000,0.000000
245.024054,0.000000,-0.000000,0.000000
245.057125,-0.000000,-0.000000,0.000000
245.090196,-0.000000,-0.000000,0.000000
245.123267,-0.000000,0.000000,0.000000
245.156338,-0.000000,0.000000,-0.000000
245.189409,-0.000000,0.000000,-0.000000
245.222480,0.000000,0.000000,-0.000000
245.255552,0.000000,0.000000,-0.000000
245.288623,0.000000,-0.000000,-0.000000
245.321694,0.000000,-0.000000,0.000000
245.354765,0.000000,-0.000000,0.000000
245.387836,-0.000000,-0.000000,0.000000
245.420907,-0.000000,-0.000000,0.000000
245.453978,-0.000000,0.000000,0.000000
245.487050,-0.000000,0.000000,-0.000000
245.520121,-0.000000,0.000000,-0.000000
245.553192,0.000000,0.000000,-0.000000
245.586263,0.000000,0.000000,-0.000000
245.619334,0.000000,-0.000000,-0.000000
245.652405,0.000000,-0.000000,0.000000
245.685476,0.000000,-0.000000,0.000000
245.718547,-0.000000,-0.000000,0.000000
245.751619,-0.000000,-0.000000,0.000000
245.784690,-0.000000,0.000000,0.000000
245.817761,-0.000000,0.000000,-0.000000
245.850832,-0.000000,0.000000,-0.000000
245.883903,0.000000,0.000000,-0.000000
245.916974,0.000000,0.000000,-0.000000
245.950045,0.000000,-0.000000,-0.000000
245.983117,0.000000,-0.000000,0.000000
246.016188,0.000000,-0.000000,0.000000
246.049259,-0.000000,-0.000000,0.000000
246.082330,-0.000000,-0.000000,0.000000
246.115401,-0.000000,0.000000,0.000000
246.148472,-0.000000,0.000000,-0.000000
246.181543,-0.000000,0.000000,-0.000000
246.214615,0.000000,0.000000,-0.000000
246.247686,0.000000,0.000000,-0.000000
246.280757,0.000000,-0.000000,-0.000000
246.313828,0.000000,-0.000000,0.000000
246.346899,0.000000,-0.000000,0.000000
246.379970,-0.000000,-0.000000,0.000000
246.413041,-0.000000,-0.000000,0.000000
246.446112,-0.000000,0.000000,0.000000
246.479184,-0.000000,0.000000,-0.000000
246.512255,-0.000000,0.000000,-0.000000
246.545326,0.000000,0.000000,-0.000000
246.578397,0.000000,0.000000,-0.000000
246.611468,0.000000,-0.000000,-0.000000
246.644539,0.000000,-0.000000,0.000000
246.677610,0.000000,-0.000000,0.000000
246.710682,-0.000000,-0.000000,0.000000
246.743753,-0.000000,-0.000000,0.000000
246.776824,-0.000000,0.000000,0.000000
246.809895,-0.000000,0.000000,-0.000000
246.842966,-0.000000,0.000000,-0.000000
246.876037,0.000000,0.000000,-0.000000
246.909108,0.000000,0.000000,-0.000000
246.942180,0.000000,-0.000000,-0.000000
246.975251,0.000000,-0.000000,0.000000
247.008322,0.000000,-0.000000,0.000000
247.041393,-0.000000,-0.000000,0.000000
247.074464,-0.000000,-0.000000,0.000000
247.107535,-0.000000,0.000000,0.000000
247.140606,-0.000000,0.000000,-0.000000
247.173677,-0.000000,0.000000,-0.000000
247.206749,0.000000,0.000000,-0.000000
247.239820,0.000000,0.000000,-0.000000
247.272891,0.000000,-0.000000,-0.000000
247.305962,0.000000,-0.000000,0.000000
247.339033,0.000000,-0.000000,0.000000
247.372104,-0.000000,-0.000000,0.000000
247.405175,-0.000000,-0.000000,0.000000
247.438247,-0.000000,0.000000,0.000000
247.471318,-0.000000,0.000000,-0.000000
247.504389,-0.000000,0.000000,-0.000000
247.537460,0.000000,0.000000,-0.000000
247.570531,0.000000,0.000000,-0.000000
247.603602,0.000000,-0.000000,-0.000000
247.636673,0.000000,-0.000000,0.000000
247.669745,0.000000,-0.000000,0.000000
247.702816,-0.000000,-0.000000,0.000000
247.735887,-0.000000,-0.000000,0.000000
247.768958,-0.000000,0.000000,0.000000
247.802029,-0.000000,0.000000,-0.000000
247.835100,-0.000000,0.000000,-0.000000
247.868171,0.000000,0.000000,-0.000000
247.901243,0.000000,0.000000,-0.000000
247.934314,0.000000,-0.000000,-0.000000
247.967385,0.000000,-0.000000,0.000000
248.000456,0.000000,-0.000000,0.000000
248.033527,-0.000000,-0.000000,0.000000
248.066598,-0.000000,-0.000000,0.000000
248.099669,-0.000000,0.000000,0.000000
248.132740,-0.000000,0.000000,-0.000000
248.165812,-0.000000,0.000000,-0.000000
248.198883,0.000000,0.000000,-0.000000
248.231954,0.000000,0.000000,-0.000000
248.265025,0.000000,-0.000000,-0.000000
248.298096,0.000000,-0.000000,0.000000
248.331167,0.000000,-0.000000,0.000000
248.364238,-0.000000,-0.000000,0.000000
248.397310,-0.000000,-0.000000,0.000000
248.430381,-0.000000,0.000000,0.000000
248.463452,-0.000000,0.000000,-0.000000
248.496523,-0.000000,0.000000,-0.000000
248.529594,0.000000,0.000000,-0.000000
248.562665,0.000000,0.000000,-0.000000
248.595736,0.000000,-0.000000,-0.000000
248.628808,0.000000,-0.000000,0.000000
248.661879,0.000000,-0.000000,0.000000
248.694950,-0.000000,-0.000000,0.000000
248.728021,-0.000000,-0.000000,0.000000
248.761092,-0.000000,0.000000,0.000000
248.794163,-0.000000,0.000000,-0.000000
248.827234,-0.000000,0.000000,-0.000000
248.860305,0.000000,0.000000,-0.000000
248.893377,0.000000,0.000000,-0.000000
248.926448,0.000000,-0.000000,-0.000000
248.959519,0.000000,-0.000000,0.000000
248.992590,0.000000,-0.000000,0.000000
249.025661,-0.000000,-0.000000,0.000000
249.058732,-0.000000,-0.000000,0.000000
249.091803,-0.000000,0.000000,0.000000
249.124875,-0.000000,0.000000,-0.000000
249.157946,-0.000000,0.000000,-0.000000
249.191017,0.000000,0.000000,-0.000000
249.224088,0.000000,0.000000,-0.000000
249.257159,0.000000,-0.000000,-0.000000
249.290230,0.000000,-0.000000,0.000000
249.323301,0.000000,-0.000000,0.000000
249.356373,-0.000000,-0.000000,0.000000
249.389444,-0.000000,-0.000000,0.000000
249.422515,-0.000000,0.000000,0.000000
249.455586,-0.000000,0.000000,-0.000000
249.488657,-0.000000,0.000000,-0.000000
249.521728,0.000000,0.000000,-0.000000
249.554799,0.000000,0.000000,-0.000000
249.587870,0.000000,-0.000000,-0.000000
249.620942,0.000000,-0.000000,0.000000
249.654013,0.000000,-0.000000,0.000000
249.687084,-0.000000,-0.000000,0.000000
249.720155,-0.000000,-0.000000,0.000000
249.753226,-0.000000,0.000000,0.000000
249.786297,-0.000000,0.000000,-0.000000
249.819368,-0.000000,0.000000,-0.000000
249.852440,0.000000,0.000000,-0.000000
249.885511,0.000000,0.000000,-0.000000
249.918582,0.000000,-0.000000,-0.000000
249.951653,0.000000,-0.000000,0.000000
249.984724,0.000000,-0.000000,0.000000
250.017795,-0.000000,-0.000000,0.000000
250.050866,-0.000000,-0.000000,0.000000
250.083938,-0.000000,0.000000,0.000000
250.117009,-0.000000,0.000000,-0.000000
250.150080,-0.000000,0.000000,-0.000000
250.183151,0.000000,0.000000,-0.000000
250.216222,0.000000,0.000000,-0.000000
250.249293,0.000000,-0.000000,-0.000000
250.282364,0.000000,-0.000000,0.000000
250.315435,0.000000,-0.000000,0.000000
250.348507,-0.000000,-0.000000,0.000000
250.381578,-0.000000,-0.000000,0.000000
250.414649,-0.000000,0.000000,0.000000
250.447720,-0.000000,0.000000,-0.000000
250.480791,-0.000000,0.000000,-0.000000
250.513862,0.000000,0.000000,-0.000000
250.546933,0.000000,0.000000,-0.000000
250.580005,0.000000,-0.000000,-0.000000
250.613076,0.000000,-0.000000,0.000000
250.646147,0.000000,-0.000000,0.000000
250.679218,-0.000000,-0.000000,0.000000
250.712289,-0.000000,-0.000000,0.000000
250.745360,-0.000000,0.000000,0.000000
250.778431,-0.000000,0.000000,-0.000000
250.811503,-0.000000,0.000000,-0.000000
250.844574,0.000000,0.000000,-0.000000
250.877645,0.000000,0.000000,-0.000000
250.910716,0.000000,-0.000000,-0.000000
250.943787,0.000000,-0.000000,0.000000
250.976858,0.000000,-0.000000,0.000000
251.009929,-0.000000,-0.000000,0.000000
251.043001,-0.000000,-0.000000,0.000000
251.076072,-0.000000,0.000000,0.000000
251.109143,-0.000000,0.000000,-0.000000
251.142214,-0.000000,0.000000,-0.000000
251.175285,0.000000,0.000000,-0.000000
251.208356,0.000000,0.000000,-0.000000
251.241427,0.000000,-0.000000,-0.000000
251.274498,0.000000,-0.000000,0.000000
251.307570,0.000000,-0.000000,0.000000
251.340641,-0.000000,-0.000000,0.000000
251.373712,-0.000000,-0.000000,0.000000
251.406783,-0.000000,0.000000,0.000000
251.439854,-0.000000,0.000000,-0.000000
251.472925,-0.000000,0.000000,-0.000000
251.505996,0.000000,0.000000,-0.000000
251.539068,0.000000,0.000000,-0.000000
251.572139,0.000000,-0.000000,-0.000000
251.605210,0.000000,-0.000000,0.000000
251.638281,0.000000,-0.000000,0.000000
251.671352,-0.000000,-0.000000,0.000000
251.704423,-0.000000,-0.000000,0.000000
251.737494,-0.000000,0.000000,0.000000
251.770566,-0.000000,0.000000,-0.000000
251.803637,-0.000000,0.000000,-0.000000
251.836708,0.000000,0.000000,-0.000000
251.869779,0.000000,0.000000,-0.000000
251.902850,0.000000,-0.000000,-0.000000
251.935921,0.000000,-0.000000,0.000000
251.968992,0.000000,-0.000000,0.000000
252.002063,-0.000000,-0.000000,0.000000
252.035135,-0.000000,-0.000000,0.000000
252.068206,-0.000000,0.000000,0.000000
252.101277,-0.000000,0.000000,-0.000000
252.134348,-0.000000,0.000000,-0.000000
252.167419,0.000000,0.000000,-0.000000
252.200490,0.000000,0.000000,-0.000000
252.233561,0.000000,-0.000000,-0.000000
252.266633,0.000000,-0.000000,0.000000
252.299704,0.000000,-0.000000,0.000000
252.332775,-0.000000,-0.000000,0.000000
252.365846,-0.000000,-0.000000,0.000000
252.398917,-0.000000,0.000000,0.000000
252.431988,-0.000000,0.000000,-0.000000
252.465059,-0.000000,0.000000,-0.000000
252.498131,0.000000,0.000000,-0.000000
252.531202,0.000000,0.000000,-0.000000
252.564273,0.000000,-0.000000,-0.000000
252.597344,0.000000,-0.000000,0.000000
252.630415,0.000000,-0.000000,0.000000
252.663486,-0.000000,-0.000000,0.000000
252.696557,-0.000000,-0.000000,0.000000
252.729628,-0.000000,0.000000,0.000000
252.762700,-0.000000,0.000000,-0.000000
252.795771,-0.000000,0.000000,-0.000000
252.828842,0.000000,0.000000,-0.000000
252.861913,0.000000,0.000000,-0.000000
252.894984,0.000000,-0.000000,-0.000000
252.928055,0.000000,-0.000000,0.000000
252.961126,0.000000,-0.000000,0.000000
252.994198,-0.000000,-0.000000,0.000000
253.027269,-0.000000,-0.000000,0.000000
253.060340,-0.000000,0.000000,0.000000
253.093411,-0.000000,0.000000,-0.000000
253.126482,-0.000000,0.000000,-0.000000
253.159553,0.000000,0.000000,-0.000000
253.192624,0.000000,0.000000,-0.000000
253.225696,0.000000,-0.000000,-0.000000
253.258767,0.000000,-0.000000,0.000000
253.291838,0.000000,-0.000000,0.000000
253.324909,-0.000000,-0.000000,0.000000
253.357980,-0.000000,-0.000000,0.000000
253.391051,-0.000000,0.000000,0.000000
253.424122,-0.000000,0.000000,-0.000000
253.457194,-0.000000,0.000000,-0.000000
253.490265,0.000000,0.000000,-0.000000
253.523336,0.000000,0.000000,-0.000000
253.556407,0.000000,-0.000000,-0.000000
253.589478,0.000000,-0.000000,0.000000
253.622549,0.000000,-0.000000,0.000000
253.655620,-0.000000,-0.000000,0.000000
253.688691,-0.000000,-0.000000,0.000000
253.721763,-0.000000,0.000000,0.000000
253.754834,-0.000000,0.000000,-0.000000
253.787905,-0.000000,0.000000,-0.000000
253.820976,0.000000,0.000000,-0.000000
253.854047,0.000000,0.000000,-0.000000
253.887118,0.000000,-0.000000,-0.000000
253.920189,0.000000,-0.000000,0.000000
253.953261,0.000000,-0.000000,0.000000
253.986332,-0.000000,-0.000000,0.000000
254.019403,-0.000000,-0.000000,0.000000
254.052474,-0.000000,0.000000,0.000000
254.085545,-0.000000,0.000000,-0.000000
254.118616,-0.000000,0.000000,-0.000000
254.151687,0.000000,0.000000,-0.000000
254.184759,0.000000,0.000000,-0.000000
254.217830,0.000000,-0.000000,-0.000000
254.250901,0.000000,-0.000000,0.000000
254.283972,0.000000,-0.000000,0.000000
254.317043,-0.000000,-0.000000,0.000000
254.350114,-0.000000,-0.000000,0.000000
254.383185,-0.000000,0.000000,0.000000
254.416256,-0.000000,0.000000,-0.000000
254.449328,-0.000000,0.000000,-0.000000
254.482399,0.000000,0.000000,-0.000000
254.515470,0.000000,0.000000,-0.000000
254.548541,0.000000,-0.000000,-0.000000
254.581612,0.000000,-0.000000,0.000000
254.614683,0.000000,-0.000000,0.000000
254.647754,-0.000000,-0.000000,0.000000
254.680826,-0.000000,-0.000000,0.000000
254.713897,-0.000000,0.000000,0.000000
254.746968,-0.000000,0.000000,-0.000000
254.780039,-0.000000,0.000000,-0.000000
254.813110,0.000000,0.000000,-0.000000
254.846181,0.000000,0.000000,-0.000000
254.879252,0.000000,-0.000000,-0.000000
254.912324,0.000000,-0.000000,0.000000
254.945395,0.000000,-0.000000,0.000000
254.978466,-0.000000,-0.000000,0.000000
255.011537,-0.000000,-0.000000,0.000000
255.044608,-0.000000,0.000000,0.000000
255.077679,-0.000000,0.000000,-0.000000
255.110750,-0.000000,0.000000,-0.000000
255.143821,0.000000,0.000000,-0.000000
255.176893,0.000000,0.000000,-0.000000
255.209964,0.000000,-0.000000,-0.000000
255.243035,0.000000,-0.000000,0.000000
255.276106,0.000000,-0.000000,0.000000
255.309177,-0.000000,-0.000000,0.000000
255.342248,-0.000000,-0.000000,0.000000
255.375319,-0.000000,0.000000,0.000000
255.408391,-0.000000,0.000000,-0.000000
255.441462,-0.000000,0.000000,-0.000000
255.474533,0.000000,0.000000,-0.000000
255.507604,0.000000,0.000000,-0.000000
255.540675,0.000000,-0.000000,-0.000000
255.573746,0.000000,-0.000000,0.000000
255.606817,0.000000,-0.000000,0.000000
255.639889,-0.000000,-0.000000,0.000000
255.672960,-0.000000,-0.000000,0.000000
255.706031,-0.000000,0.000000,0.000000
255.739102,-0.000000,0.000000,-0.000000
255.772173,-0.000000,0.000000,-0.000000
255.805244,0.000000,0.000000,-0.000000
255.838315,0.000000,0.000000,-0.000000
255.871387,0.000000,-0.000000,-0.000000
255.904458,0.000000,-0.000000,0.000000
255.937529,0.000000,-0.000000,0.000000
255.970600,-0.000000,-0.000000,0.000000
256.003671,-0.000000,-0.000000,0.000000
256.036742,-0.000000,0.000000,0.000000
256.069813,-0.000000,0.000000,-0.000000
256.102884,-0.000000,0.000000,-0.000000
256.135956,0.000000,0.000000,-0.000000
256.169027,0.000000,0.000000,-0.000000
256.202098,0.000000,-0.000000,-0.000000
256.235169,0.000000,-0.000000,0.000000
256.268240,0.000000,-0.000000,0.000000
256.301311,-0.000000,-0.000000,0.000000
256.334382,-0.000000,-0.000000,0.000000
256.367454,-0.000000,0.000000,0.000000
256.400525,-0.000000,0.000000,-0.000000
256.433596,-0.000000,0.000000,-0.000000
256.466667,0.000000,0.000000,-0.000000
256.499738,0.000000,0.000000,-0.000000
256.532809,0.000000,-0.000000,-0.000000
256.565880,0.000000,-0.000000,0.000000
256.598952,0.000000,-0.000000,0.000000
256.632023,-0.000000,-0.000000,0.000000
256.665094,-0.000000,-0.000000,0.000000
256.698165,-0.000000,0.000000,0.000000
256.731236,-0.000000,0.000000,-0.000000
256.764307,-0.000000,0.000000,-0.000000
256.797378,0.000000,0.000000,-0.000000
256.830449,0.000000,0.000000,-0.000000
256.863521,0.000000,-0.000000,-0.000000
256.896592,0.000000,-0.000000,0.000000
256.929663,0.000000,-0.000000,0.000000
256.962734,-0.000000,-0.000000,0.000000
256.995805,-0.000000,-0.000000,0.000000
257.028876,-0.000000,0.000000,0.000000
257.061947,-0.000000,0.000000,-0.000000
257.095019,-0.000000,0.000000,-0.000000
257.128090,0.000000,0.000000,-0.000000
257.161161,0.000000,0.000000,-0.000000
257.194232,0.000000,-0.000000,-0.000000
257.227303,0.000000,-0.000000,0.000000
257.260374,0.000000,-0.000000,0.000000
257.293445,-0.000000,-0.000000,0.000000
257.326517,-0.000000,-0.000000,0.000000
257.359588,-0.000000,0.000000,0.000000
257.392659,-0.000000,0.000000,-0.000000
257.425730,-0.000000,0.000000,-0.000000
257.458801,0.000000,0.000000,-0.000000
257.491872,0.000000,0.000000,-0.000000
257.524943,0.000000,-0.000000,-0.000000
257.558014,0.000000,-0.000000,0.000000
257.591086,0.000000,-0.000000,0.000000
257.624157,-0.000000,-0.000000,0.000000
257.657228,-0.000000,-0.000000,0.000000
257.690299,-0.000000,0.000000,0.000000
257.723370,-0.000000,0.000000,-0.000000
257.756441,-0.000000,0.000000,-0.000000
257.789512,0.000000,0.000000,-0.000000
257.822584,0.000000,0.000000,-0.000000
257.855655,0.000000,-0.000000,-0.000000
257.888726,0.000000,-0.000000,0.000000
257.921797,0.000000,-0.000000,0.000000
257.954868,-0.000000,-0.000000,0.000000
257.987939,-0.000000,-0.000000,0.000000
258.021010,-0.000000,0.000000,0.000000
258.054082,-0.000000,0.000000,-0.000000
258.087153,-0.000000,0.000000,-0.000000
258.120224,0.000000,0.000000,-0.000000
258.153295,0.000000,0.000000,-0.000000
258.186366,0.000000,-0.000000,-0.000000
258.219437,0.000000,-0.000000,0.000000
258.252508,0.000000,-0.000000,0.000000
258.285579,-0.000000,-0.000000,0.000000
258.318651,-0.000000,-0.000000,0.000000
258.351722,-0.000000,0.000000,0.000000
258.384793,-0.000000,0.000000,-0.000000
258.417864,-0.000000,0.000000,-0.000000
258.450935,0.000000,0.000000,-0.000000
258.484006,0.000000,0.000000,-0.000000
258.517077,0.000000,-0.000000,-0.000000
258.550149,0.000000,-0.000000,0.000000
258.583220,0.000000,-0.000000,0.000000
258.616291,-0.000000,-0.000000,0.000000
258.649362,-0.000000,-0.000000,0.000000
258.682433,-0.000000,0.000000,0.000000
258.715504,-0.000000,0.000000,-0.000000
258.748575,-0.000000,0.000000,-0.000000
258.781647,0.000000,0.000000,-0.000000
258.814718,0.000000,0.000000,-0.000000
258.847789,0.000000,-0.000000,-0.000000
258.880860,0.000000,-0.000000,0.000000
258.913931,0.000000,-0.000000,0.000000
258.947002,-0.000000,-0.000000,0.000000
258.980073,-0.000000,-0.000000,0.000000
259.013145,-0.000000,0.000000,0.000000
259.046216,-0.000000,0.000000,-0.000000
259.079287,-0.000000,0.000000,-0.000000
259.112358,0.000000,0.000000,-0.000000
259.145429,0.000000,0.000000,-0.000000
259.178500,0.000000,-0.000000,-0.000000
259.211571,0.000000,-0.000000,0.000000
259.244642,0.000000,-0.000000,0.000000
259.277714,-0.000000,-0.000000,0.000000
259.310785,-0.000000,-0.000000,0.000000
259.343856,-0.000000,0.000000,0.000000
259.376927,-0.000000,0.000000,-0.000000
259.409998,-0.000000,0.000000,-0.000000
259.443069,0.000000,0.000000,-0.000000
259.476140,0.000000,0.000000,-0.000000
259.509212,0.000000,-0.000000,-0.000000
259.542283,0.000000,-0.000000,0.000000
259.575354,0.000000,-0.000000,0.000000
259.608425,-0.000000,-0.000000,0.000000
259.641496,-0.000000,-0.000000,0.000000
259.674567,-0.000000,0.000000,0.000000
259.707638,-0.000000,0.000000,-0.000000
259.740710,-0.000000,0.000000,-0.000000
259.773781,0.000000,0.000000,-0.000000
259.806852,0.000000,0.000000,-0.000000
259.839923,0.000000,-0.000000,-0.000000
259.872994,0.000000,-0.000000,0.000000
259.906065,0.000000,-0.000000,0.000000
259.939136,-0.000000,-0.000000,0.000000
259.972207,-0.000000,-0.000000,0.000000
260.005279,-0.000000,0.000000,0.000000
260.038350,-0.000000,0.000000,-0.000000
260.071421,-0.000000,0.000000,-0.000000
260.104492,0.000000,0.000000,-0.000000
260.137563,0.000000,0.000000,-0.000000
260.170634,0.000000,-0.000000,-0.000000
260.203705,0.000000,-0.000000,0.000000
260.236777,0.000000,-0.000000,0.000000
260.269848,-0.000000,-0.000000,0.000000
260.302919,-0.000000,-0.000000,0.000000
260.335990,-0.000000,0.000000,0.000000
260.369061,-0.000000,0.000000,-0.000000
260.402132,-0.000000,0.000000,-0.000000
260.435203,0.000000,0.000000,-0.000000
260.468275,0.000000,0.000000,-0.000000
260.501346,0.000000,-0.000000,-0.000000
260.534417,0.000000,-0.000000,0.000000
260.567488,0.000000,-0.000000,0.000000
260.600559,-0.000000,-0.000000,0.000000
260.633630,-0.000000,-0.000000,0.000000
260.666701,-0.000000,0.000000,0.000000
260.699772,-0.000000,0.000000,-0.000000
260.732844,-0.000000,0.000000,-0.000000
260.765915,0.000000,0.000000,-0.000000
260.798986,0.000000,0.000000,-0.000000
260.832057,0.000000,-0.000000,-0.000000
260.865128,0.000000,-0.000000,0.000000
260.898199,0.000000,-0.000000,0.000000
260.931270,-0.000000,-0.000000,0.000000
260.964342,-0.000000,-0.000000,0.000000
260.997413,-0.000000,0.000000,0.000000
261.030484,-0.000000,0.000000,-0.000000
261.063555,-0.000000,0.000000,-0.000000
261.096626,0.000000,0.000000,-0.000000
261.129697,0.000000,0.000000,-0.000000
261.162768,0.000000,-0.000000,-0.000000
261.195840,0.000000,-0.000000,0.000000
261.228911,0.000000,-0.000000,0.000000
261.261982,-0.000000,-0.000000,0.000000
261.295053,-0.000000,-0.000000,0.000000
261.328124,-0.000000,0.000000,0.000000
261.361195,-0.000000,0.000000,-0.000000
261.394266,-0.000000,0.000000,-0.000000
261.427338,0.000000,0.000000,-0.000000
261.460409,0.000000,0.000000,-0.000000
261.493480,0.000000,-0.000000,-0.000000
261.526551,0.000000,-0.000000,0.000000
261.559622,0.000000,-0.000000,0.000000
261.592693,-0.000000,-0.000000,0.000000
261.625764,-0.000000,-0.000000,0.000000
261.658835,-0.000000,0.000000,0.000000
261.691907,-0.000000,0.000000,-0.000000
261.724978,-0.000000,0.000000,-0.000000
261.758049,0.000000,0.000000,-0.000000
261.791120,0.000000,0.000000,-0.000000
261.824191,0.000000,-0.000000,-0.000000
261.857262,0.000000,-0.000000,0.000000
261.890333,0.000000,-0.000000,0.000000
261.923405,-0.000000,-0.000000,0.000000
261.956476,-0.000000,-0.000000,0.000000
261.989547,-0.000000,0.000000,0.000000
262.022618,-0.000000,0.000000,-0.000000
262.055689,-0.000000,0.000000,-0.000000
262.088760,0.000000,0.000000,-0.000000
262.121831,0.000000,0.000000,-0.000000
262.154903,0.000000,-0.000000,-0.000000
262.187974,0.000000,-0.000000,0.000000
262.221045,0.000000,-0.000000,0.000000
262.254116,-0.000000,-0.000000,0.000000
262.287187,-0.000000,-0.000000,0.000000
262.320258,-0.000000,0.000000,0.000000
262.353329,-0.000000,0.000000,-0.000000
262.386400,-0.000000,0.000000,-0.000000
262.419472,0.000000,0.000000,-0.000000
262.452543,0.000000,0.000000,-0.000000
262.485614,0.000000,-0.000000,-0.000000
262.518685,0.000000,-0.000000,0.000000
262.551756,0.000000,-0.000000,0.000000
262.584827,-0.000000,-0.000000,0.000000
262.617898,-0.000000,-0.000000,0.000000
262.650970,-0.000000,0.000000,0.000000
262.684041,-0.000000,0.000000,-0.000000
262.717112,-0.000000,0.000000,-0.000000
262.750183,0.000000,0.000000,-0.000000
262.783254,0.000000,0.000000,-0.000000
262.816325,0.000000,-0.000000,-0.000000
262.849396,0.000000,-0.000000,0.000000
262.882468,0.000000,-0.000000,0.000000
262.915539,-0.000000,-0.000000,0.000000
262.948610,-0.000000,-0.000000,0.000000
262.981681,-0.000000,0.000000,0.000000
263.014752,-0.000000,0.000000,-0.000000
263.047823,-0.000000,0.000000,-0.000000
263.080894,0.000000,0.000000,-0.000000
263.113965,0.000000,0.000000,-0.000000
263.147037,0.000000,-0.000000,-0.000000
263.180108,0.000000,-0.000000,0.000000
263.213179,0.000000,-0.000000,0.000000
263.246250,-0.000000,-0.000000,0.000000
263.279321,-0.000000,-0.000000,0.000000
263.312392,-0.000000,0.000000,0.000000
263.345463,-0.000000,0.000000,-0.000000
263.378535,-0.000000,0.000000,-0.000000
263.411606,0.000000,0.000000,-0.000000
263.444677,0.000000,0.000000,-0.000000
263.477748,0.000000,-0.000000,-0.000000
263.510819,0.000000,-0.000000,0.000000
263.543890,0.000000,-0.000000,0.000000
263.576961,-0.000000,-0.000000,0.000000
263.610033,-0.000000,-0.000000,0.000000
263.643104,-0.000000,0.000000,0.000000
263.676175,-0.000000,0.000000,-0.000000
263.709246,-0.000000,0.000000,-0.000000
263.742317,0.000000,0.000000,-0.000000
263.775388,0.000000,0.000000,-0.000000
263.808459,0.000000,-0.000000,-0.000000
263.841531,0.000000,-0.000000,0.000000
263.874602,0.000000,-0.000000,0.000000
263.907673,-0.000000,-0.000000,0.000000
263.940744,-0.000000,-0.000000,0.000000
263.973815,-0.000000,0.000000,0.000000
264.006886,-0.000000,0.000000,-0.000000
264.039957,-0.000000,0.000000,-0.000000
264.073028,0.000000,0.000000,-0.000000
264.106100,0.000000,0.000000,-0.000000
264.139171,0.000000,-0.000000,-0.000000
264.172242,0.000000,-0.000000,0.000000
264.205313,0.000000,-0.000000,0.000000
264.238384,-0.000000,-0.000000,0.000000
264.271455,-0.000000,-0.000000,0.000000
264.304526,-0.000000,0.000000,0.000000
264.337598,-0.000000,0.000000,-0.000000
264.370669,-0.000000,0.000000,-0.000000
264.403740,0.000000,0.000000,-0.000000
264.436811,0.000000,0.000000,-0.000000
264.469882,0.000000,-0.000000,-0.000000
264.502953,0.000000,-0.000000,0.000000
264.536024,0.000000,-0.000000,0.000000
264.569096,-0.000000,-0.000000,0.000000
264.602167,-0.000000,-0.000000,0.000000
264.635238,-0.000000,0.000000,0.000000
264.668309,-0.000000,0.000000,-0.000000
264.701380,-0.000000,0.000000,-0.000000
264.734451,0.000000,0.000000,-0.000000
264.767522,0.000000,0.000000,-0.000000
264.800593,0.000000,-0.000000,-0.000000
264.833665,0.000000,-0.000000,0.000000
264.866736,0.000000,-0.000000,0.000000
264.899807,-0.000000,-0.000000,0.000000
264.932878,-0.000000,-0.000000,0.000000
264.965949,-0.000000,0.000000,0.000000
264.999020,-0.000000,0.000000,-0.000000
265.032091,-0.000000,0.000000,-0.000000
265.065163,0.000000,0.000000,-0.000000
265.098234,0.000000,0.000000,-0.000000
265.131305,0.000000,-0.000000,-0.000000
265.164376,0.000000,-0.000000,0.000000
265.197447,0.000000,-0.000000,0.000000
265.230518,-0.000000,-0.000000,0.000000
265.263589,-0.000000,-0.000000,0.000000
265.296661,-0.000000,0.000000,0.000000
265.329732,-0.000000,0.000000,-0.000000
265.362803,-0.000000,0.000000,-0.000000
265.395874,0.000000,0.000000,-0.000000
265.428945,0.000000,0.000000,-0.000000
265.462016,0.000000,-0.000000,-0.000000
265.495087,0.000000,-0.000000,0.000000
265.528158,0.000000,-0.000000,0.000000
265.561230,-0.000000,-0.000000,0.000000
265.594301,-0.000000,-0.000000,0.000000
265.627372,-0.000000,0.000000,0.000000
265.660443,-0.000000,0.000000,-0.000000
265.693514,-0.000000,0.000000,-0.000000
265.726585,0.000000,0.000000,-0.000000
265.759656,0.000000,0.000000,-0.000000
265.792728,0.000000,-0.000000,-0.000000
265.825799,0.000000,-0.000000,0.000000
265.858870,0.000000,-0.000000,0.000000
265.891941,-0.000000,-0.000000,0.000000
265.925012,-0.000000,-0.000000,0.000000
265.958083,-0.000000,0.000000,0.000000
265.991154,-0.000000,0.000000,-0.000000
266.024226,-0.000000,0.000000,-0.000000
266.057297,0.000000,0.000000,-0.000000
266.090368,0.000000,0.000000,-0.000000
266.123439,0.000000,-0.000000,-0.000000
266.156510,0.000000,-0.000000,0.000000
266.189581,0.000000,-0.000000,0.000000
266.222652,-0.000000,-0.000000,0.000000
266.255724,-0.000000,-0.000000,0.000000
266.288795,-0.000000,0.000000,0.000000
266.321866,-0.000000,0.000000,-0.000000
266.354937,-0.000000,0.000000,-0.000000
266.388008,0.000000,0.000000,-0.000000
266.421079,0.000000,0.000000,-0.000000
266.454150,0.000000,-0.000000,-0.000000
266.487221,0.000000,-0.000000,0.000000
266.520293,0.000000,-0.000000,0.000000
266.553364,-0.000000,-0.000000,0.000000
266.586435,-0.000000,-0.000000,0.000000
266.619506,-0.000000,0.000000,0.000000
266.652577,-0.000000,0.000000,-0.000000
266.685648,-0.000000,0.000000,-0.000000
266.718719,0.000000,0.000000,-0.000000
266.751791,0.000000,0.000000,-0.000000
266.784862,0.000000,-0.000000,-0.000000
266.817933,0.000000,-0.000000,0.000000
266.851004,0.000000,-0.000000,0.000000
266.884075,-0.000000,-0.000000,0.000000
266.917146,-0.000000,-0.000000,0.000000
266.950217,-0.000000,0.000000,0.000000
266.983289,-0.000000,0.000000,-0.000000
267.016360,-0.000000,0.000000,-0.000000
267.049431,0.000000,0.000000,-0.000000
267.082502,0.000000,0.000000,-0.000000
267.115573,0.000000,-0.000000,-0.000000
267.148644,0.000000,-0.000000,0.000000
267.181715,0.000000,-0.000000,0.000000
267.214786,-0.000000,-0.000000,0.000000
267.247858,-0.000000,-0.000000,0.000000
267.280929,-0.000000,0.000000,0.000000
267.314000,-0.000000,0.000000,-0.000000
267.347071,-0.000000,0.000000,-0.000000
267.380142,0.000000,0.000000,-0.000000
267.413213,0.000000,0.000000,-0.000000
267.446284,0.000000,-0.000000,-0.000000
267.479356,0.000000,-0.000000,0.000000
267.512427,0.000000,-0.000000,0.000000
267.545498,-0.000000,-0.000000,0.000000
267.578569,-0.000000,-0.000000,0.000000
267.611640,-0.000000,0.000000,0.000000
267.644711,-0.000000,0.000000,-0.000000
267.677782,-0.000000,0.000000,-0.000000
267.710854,0.000000,0.000000,-0.000000
267.743925,0.000000,0.000000,-0.000000
267.776996,0.000000,-0.000000,-0.000000
267.810067,0.000000,-0.000000,0.000000
267.843138,0.000000,-0.000000,0.000000
267.876209,-0.000000,-0.000000,0.000000
267.909280,-0.000000,-0.000000,0.000000
267.942351,-0.000000,0.000000,0.000000
267.975423,-0.000000,0.000000,-0.000000
268.008494,-0.000000,0.000000,-0.000000
268.041565,0.000000,0.000000,-0.000000
268.074636,0.000000,0.000000,-0.000000
268.107707,0.000000,-0.000000,-0.000000
268.140778,0.000000,-0.000000,0.000000
268.173849,0.000000,-0.000000,0.000000
268.206921,-0.000000,-0.000000,0.000000
268.239992,-0.000000,-0.000000,0.000000
268.273063,-0.000000,0.000000,0.000000
268.306134,-0.000000,0.000000,-0.000000
268.339205,-0.000000,0.000000,-0.000000
268.372276,0.000000,0.000000,-0.000000
268.405347,0.000000,0.000000,-0.000000
268.438419,0.000000,-0.000000,-0.000000
268.471490,0.000000,-0.000000,0.000000
268.504561,0.000000,-0.000000,0.000000
268.537632,-0.000000,-0.000000,0.000000
268.570703,-0.000000,-0.000000,0.000000
268.603774,-0.000000,0.000000,0.000000
268.636845,-0.000000,0.000000,-0.000000
268.669916,-0.000000,0.000000,-0.000000
268.702988,0.000000,0.000000,-0.000000
268.736059,0.000000,0.000000,-0.000000
268.769130,0.000000,-0.000000,-0.000000
268.802201,0.000000,-0.000000,0.000000
268.835272,0.000000,-0.000000,0.000000
268.868343,-0.000000,-0.000000,0.000000
268.901414,-0.000000,-0.000000,0.000000
268.934486,-0.000000,0.000000,0.000000
268.967557,-0.000000,0.000000,-0.000000
269.000628,-0.000000,0.000000,-0.000000
269.033699,0.000000,0.000000,-0.000000
269.066770,0.000000,0.000000,-0.000000
269.099841,0.000000,-0.000000,-0.000000
269.132912,0.000000,-0.000000,0.000000
269.165984,0.000000,-0.000000,0.000000
269.199055,-0.000000,-0.000000,0.000000
269.232126,-0.000000,-0.000000,0.000000
269.265197,-0.000000,0.000000,0.000000
269.298268,-0.000000,0.000000,-0.000000
269.331339,-0.000000,0.000000,-0.000000
269.364410,0.000000,0.000000,-0.000000
269.397482,0.000000,0.000000,-0.000000
269.430553,0.000000,-0.000000,-0.000000
269.463624,0.000000,-0.000000,0.000000
269.496695,0.000000,-0.000000,0.000000
269.529766,-0.000000,-0.000000,0.000000
269.562837,-0.000000,-0.000000,0.000000
269.595908,-0.000000,0.000000,0.000000
269.628979,-0.000000,0.000000,-0.000000
269.662051,-0.000000,0.000000,-0.000000
269.695122,0.000000,0.000000,-0.000000
269.728193,0.000000,0.000000,-0.000000
269.761264,0.000000,-0.000000,-0.000000
269.794335,0.000000,-0.000000,0.000000
269.827406,0.000000,-0.000000,0.000000
269.860477,-0.000000,-0.000000,0.000000
269.893549,-0.000000,-0.000000,0.000000
269.926620,-0.000000,0.000000,0.000000
269.959691,-0.000000,0.000000,-0.000000
269.992762,-0.000000,0.000000,-0.000000
270.025833,0.000000,0.000000,-0.000000
270.058904,0.000000,0.000000,-0.000000
270.091975,0.000000,-0.000000,-0.000000
270.125047,0.000000,-0.000000,0.000000
270.158118,0.000000,-0.000000,0.000000
270.191189,-0.000000,-0.000000,0.000000
270.224260,-0.000000,-0.000000,0.000000
270.257331,-0.000000,0.000000,0.000000
270.290402,-0.000000,0.000000,-0.000000
270.323473,-0.000000,0.000000,-0.000000
270.356544,0.000000,0.000000,-0.000000
270.389616,0.000000,0.000000,-0.000000
270.422687,0.000000,-0.000000,-0.000000
270.455758,0.000000,-0.000000,0.000000
270.488829,0.000000,-0.000000,0.000000
270.521900,-0.000000,-0.000000,0.000000
270.554971,-0.000000,-0.000000,0.000000
270.588042,-0.000000,0.000000,0.000000
270.621114,-0.000000,0.000000,-0.000000
270.654185,-0.000000,0.000000,-0.000000
270.687256,0.000000,0.000000,-0.000000
270.720327,0.000000,0.000000,-0.000000
270.753398,0.000000,-0.000000,-0.000000
270.786469,0.000000,-0.000000,0.000000
270.819540,0.000000,-0.000000,0.000000
270.852612,-0.000000,-0.000000,0.000000
270.885683,-0.000000,-0.000000,0.000000
270.918754,-0.000000,0.000000,0.000000
270.951825,-0.000000,0.000000,-0.000000
270.984896,-0.000000,0.000000,-0.000000
271.017967,0.000000,0.000000,-0.000000
271.051038,0.000000,0.000000,-0.000000
271.084109,0.000000,-0.000000,-0.000000
271.117181,0.000000,-0.000000,0.000000
271.150252,0.000000,-0.000000,0.000000
271.183323,-0.000000,-0.000000,0.000000
271.216394,-0.000000,-0.000000,0.000000
271.249465,-0.000000,0.000000,0.000000
271.282536,-0.000000,0.000000,-0.000000
271.315607,-0.000000,0.000000,-0.000000
271.348679,0.000000,0.000000,-0.000000
271.381750,0.000000,0.000000,-0.000000
271.414821,0.000000,-0.000000,-0.000000
271.447892,0.000000,-0.000000,0.000000
271.480963,0.000000,-0.000000,0.000000
271.514034,-0.000000,-0.000000,0.000000
271.547105,-0.000000,-0.000000,0.000000
271.580177,-0.000000,0.000000,0.000000
271.613248,-0.000000,0.000000,-0.000000
271.646319,-0.000000,0.000000,-0.000000
271.679390,0.000000,0.000000,-0.000000
271.712461,0.000000,0.000000,-0.000000
271.745532,0.000000,-0.000000,-0.000000
271.778603,0.000000,-0.000000,0.000000
271.811675,0.000000,-0.000000,0.000000
271.844746,-0.000000,-0.000000,0.000000
271.877817,-0.000000,-0.000000,0.000000
271.910888,-0.000000,0.000000,0.000000
271.943959,-0.000000,0.000000,-0.000000
271.977030,-0.000000,0.000000,-0.000000
272.010101,0.000000,0.000000,-0.000000
272.043172,0.000000,0.000000,-0.000000
272.076244,0.000000,-0.000000,-0.000000
272.109315,0.000000,-0.000000,0.000000
272.142386,0.000000,-0.000000,0.000000
272.175457,-0.000000,-0.000000,0.000000
272.208528,-0.000000,-0.000000,0.000000
272.241599,-0.000000,0.000000,0.000000
272.274670,-0.000000,0.000000,-0.000000
272.307742,-0.000000,0.000000,-0.000000
272.340813,0.000000,0.000000,-0.000000
272.373884,0.000000,0.000000,-0.000000
272.406955,0.000000,-0.000000,-0.000000
272.440026,0.000000,-0.000000,0.000000
272.473097,0.000000,-0.000000,0.000000
272.506168,-0.000000,-0.000000,0.000000
272.539240,-0.000000,-0.000000,0.000000
272.572311,-0.000000,0.000000,0.000000
272.605382,-0.000000,0.000000,-0.000000
272.638453,-0.000000,0.000000,-0.000000
272.671524,0.000000,0.000000,-0.000000
272.704595,0.000000,0.000000,-0.000000
272.737666,0.000000,-0.000000,-0.000000
272.770737,0.000000,-0.000000,0.000000
272.803809,0.000000,-0.000000,0.000000
272.836880,-0.000000,-0.000000,0.000000
272.869951,-0.000000,-0.000000,0.000000
272.903022,-0.000000,0.000000,0.000000
272.936093,-0.000000,0.000000,-0.000000
272.969164,-0.000000,0.000000,-0.000000
273.002235,0.000000,0.000000,-0.000000
273.035307,0.000000,0.000000,-0.000000
273.068378,0.000000,-0.000000,-0.000000
273.101449,0.000000,-0.000000,0.000000
273.134520,0.000000,-0.000000,0.000000
273.167591,-0.000000,-0.000000,0.000000
273.200662,-0.000000,-0.000000,0.000000
273.233733,-0.000000,0.000000,0.000000
273.266805,-0.000000,0.000000,-0.000000
273.299876,-0.000000,0.000000,-0.000000
273.332947,-0.000000,0.000000,-0.000000
273.366018,0.000000,0.000000,-0.000000
273.399089,0.000000,-0.000000,-0.000000
273.432160,0.000000,-0.000000,0.000000
273.465231,0.000000,-0.000000,0.000000
273.498302,0.000000,-0.000000,0.000000
273.531374,-0.000000,-0.000000,0.000000
273.564445,-0.000000,0.000000,0.000000
273.597516,-0.000000,0.000000,-0.000000
273.630587,-0.000000,0.000000,-0.000000
273.663658,-0.000000,0.000000,-0.000000
273.696729,0.000000,0.000000,-0.000000
273.729800,0.000000,-0.000000,-0.000000
273.762872,0.000000,-0.000000,0.000000
273.795943,0.000000,-0.000000,0.000000
273.829014,0.000000,-0.000000,0.000000
273.862085,-0.000000,-0.000000,0.000000
273.895156,-0.000000,0.000000,0.000000
273.928227,-0.000000,0.000000,-0.000000
273.961298,-0.000000,0.000000,-0.000000
273.994370,-0.000000,0.000000,-0.000000
274.027441,0.000000,0.000000,-0.000000
274.060512,0.000000,-0.000000,-0.000000
274.093583,0.000000,-0.000000,0.000000
274.126654,0.000000,-0.000000,0.000000
274.159725,0.000000,-0.000000,0.000000
274.192796,-0.000000,-0.000000,0.000000
274.225868,-0.000000,0.000000,0.000000
274.258939,-0.000000,0.000000,-0.000000
274.292010,-0.000000,0.000000,-0.000000
274.325081,-0.000000,0.000000,-0.000000
274.358152,0.000000,0.000000,-0.000000
274.391223,0.000000,-0.000000,-0.000000
274.424294,0.000000,-0.000000,0.000000
274.457365,0.000000,-0.000000,0.000000
274.490437,0.000000,-0.000000,0.000000
274.523508,-0.000000,-0.000000,0.000000
274.556579,-0.000000,0.000000,0.000000
274.589650,-0.000000,0.000000,-0.000000
274.622721,-0.000000,0.000000,-0.000000
274.655792,-0.000000,0.000000,-0.000000
274.688863,0.000000,0.000000,-0.000000
274.721935,0.000000,-0.000000,-0.000000
274.755006,0.000000,-0.000000,0.000000
274.788077,0.000000,-0.000000,0.000000
274.821148,0.000000,-0.000000,0.000000
274.854219,-0.000000,-0.000000,0.000000
274.887290,-0.000000,0.000000,0.000000
274.920361,-0.000000,0.000000,-0.000000
274.953433,-0.000000,0.000000,-0.000000
274.986504,-0.000000,0.000000,-0.000000
275.019575,0.000000,0.000000,-0.000000
275.052646,0.000000,-0.000000,-0.000000
275.085717,0.000000,-0.000000,0.000000
275.118788,0.000000,-0.000000,0.000000
275.151859,0.000000,-0.000000,0.000000
275.184930,-0.000000,-0.000000,0.000000
275.218002,-0.000000,0.000000,0.000000
275.251073,-0.000000,0.000000,-0.000000
275.284144,-0.000000,0.000000,-0.000000
275.317215,-0.000000,0.000000,-0.000000
275.350286,0.000000,0.000000,-0.000000
275.383357,0.000000,-0.000000,-0.000000
275.416428,0.000000,-0.000000,0.000000
275.449500,0.000000,-0.000000,0.000000
275.482571,0.000000,-0.000000,0.000000
275.515642,-0.000000,-0.000000,0.000000
275.548713,-0.000000,0.000000,0.000000
275.581784,-0.000000,0.000000,-0.000000
275.614855,-0.000000,0.000000,-0.000000
275.647926,-0.000000,0.000000,-0.000000
275.680998,0.000000,0.000000,-0.000000
275.714069,0.000000,-0.000000,-0.000000
275.747140,0.000000,-0.000000,0.000000
275.780211,0.000000,-0.000000,0.000000
275.813282,0.000000,-0.000000,0.000000
275.846353,-0.000000,-0.000000,0.000000
275.879424,-0.000000,0.000000,0.000000
275.912495,-0.000000,0.000000,-0.000000
275.945567,-0.000000,0.000000,-0.000000
275.978638,-0.000000,0.000000,-0.000000
276.011709,0.000000,0.000000,-0.000000
276.044780,0.000000,-0.000000,-0.000000
276.077851,0.000000,-0.000000,0.000000
276.110922,0.000000,-0.000000,0.000000
276.143993,0.000000,-0.000000,0.000000
276.177065,-0.000000,-0.000000,0.000000
276.210136,-0.000000,0.000000,0.000000
276.243207,-0.000000,0.000000,-0.000000
276.276278,-0.000000,0.000000,-0.000000
276.309349,-0.000000,0.000000,-0.000000
276.342420,0.000000,0.000000,-0.000000
276.375491,0.000000,-0.000000,-0.000000
276.408563,0.000000,-0.000000,0.000000
276.441634,0.000000,-0.000000,0.000000
276.474705,0.000000,-0.000000,0.000000
276.507776,-0.000000,-0.000000,0.000000
276.540847,-0.000000,0.000000,0.000000
276.573918,-0.000000,0.000000,-0.000000
276.606989,-0.000000,0.000000,-0.000000
276.640061,-0.000000,0.000000,-0.000000
276.673132,0.000000,0.000000,-0.000000
276.706203,0.000000,-0.000000,-0.000000
276.739274,0.000000,-0.000000,0.000000
276.772345,0.000000,-0.000000,0.000000
276.805416,0.000000,-0.000000,0.000000
276.838487,-0.000000,-0.000000,0.000000
276.871558,-0.000000,0.000000,0.000000
276.904630,-0.000000,0.000000,-0.000000
276.937701,-0.000000,0.000000,-0.000000
276.970772,-0.000000,0.000000,-0.000000
277.003843,0.000000,0.000000,-0.000000
277.036914,0.000000,-0.000000,-0.000000
277.069985,0.000000,-0.000000,0.000000
277.103056,0.000000,-0.000000,0.000000
277.136128,0.000000,-0.000000,0.000000
277.169199,-0.000000,-0.000000,0.000000
277.202270,-0.000000,0.000000,0.000000
277.235341,-0.000000,0.000000,-0.000000
277.268412,-0.000000,0.000000,-0.000000
277.301483,-0.000000,0.000000,-0.000000
277.334554,0.000000,0.000000,-0.000000
277.367626,0.000000,-0.000000,-0.000000
277.400697,0.000000,-0.000000,0.000000
277.433768,0.000000,-0.000000,0.000000
277.466839,0.000000,-0.000000,0.000000
277.499910,-0.000000,-0.000000,0.000000
277.532981,-0.000000,0.000000,0.000000
277.566052,-0.000000,0.000000,-0.000000
277.599123,-0.000000,0.000000,-0.000000
277.632195,-0.000000,0.000000,-0.000000
277.665266,0.000000,0.000000,-0.000000
277.698337,0.000000,-0.000000,-0.000000
277.731408,0.000000,-0.000000,0.000000
277.764479,0.000000,-0.000000,0.000000
277.797550,0.000000,-0.000000,0.000000
277.830621,-0.000000,-0.000000,0.000000
277.863693,-0.000000,0.000000,0.000000
277.896764,-0.000000,0.000000,-0.000000
277.929835,-0.000000,0.000000,-0.000000
277.962906,-0.000000,0.000000,-0.000000
277.995977,0.000000,0.000000,-0.000000
278.029048,0.000000,-0.000000,-0.000000
278.062119,0.000000,-0.000000,0.000000
278.095191,0.000000,-0.000000,0.000000
278.128262,0.000000,-0.000000,0.000000
278.161333,-0.000000,-0.000000,0.000000
278.194404,-0.000000,0.000000,0.000000
278.227475,-0.000000,0.000000,-0.000000
278.260546,-0.000000,0.000000,-0.000000
278.293617,-0.000000,0.000000,-0.000000
278.326688,0.000000,0.000000,-0.000000
278.359760,0.000000,-0.000000,-0.000000
278.392831,0.000000,-0.000000,0.000000
278.425902,0.000000,-0.000000,0.000000
278.458973,0.000000,-0.000000,0.000000
278.492044,-0.000000,-0.000000,0.000000
278.525115,-0.000000,0.000000,0.000000
278.558186,-0.000000,0.000000,-0.000000
278.591258,-0.000000,0.000000,-0.000000
278.624329,-0.000000,0.000000,-0.000000
278.657400,0.000000,0.000000,-0.000000
278.690471,0.000000,-0.000000,-0.000000
278.723542,0.000000,-0.000000,0.000000
278.756613,0.000000,-0.000000,0.000000
278.789684,0.000000,-0.000000,0.000000
278.822756,-0.000000,-0.000000,0.000000
278.855827,-0.000000,0.000000,0.000000
278.888898,-0.000000,0.000000,-0.000000
278.921969,-0.000000,0.000000,-0.000000
278.955040,-0.000000,0.000000,-0.000000
278.988111,0.000000,0.000000,-0.000000
279.021182,0.000000,-0.000000,-0.000000
279.054253,0.000000,-0.000000,0.000000
279.087325,0.000000,-0.000000,0.000000
279.120396,0.000000,-0.000000,0.000000
279.153467,-0.000000,-0.000000,0.000000
279.186538,-0.000000,0.000000,0.000000
279.219609,-0.000000,0.000000,-0.000000
279.252680,-0.000000,0.000000,-0.000000
279.285751,-0.000000,0.000000,-0.000000
279.318823,0.000000,0.000000,-0.000000
279.351894,0.000000,-0.000000,-0.000000
279.384965,0.000000,-0.000000,0.000000
279.418036,0.000000,-0.000000,0.000000
279.451107,0.000000,-0.000000,0.000000
279.484178,-0.000000,-0.000000,0.000000
279.517249,-0.000000,0.000000,0.000000
279.550321,-0.000000,0.000000,-0.000000
279.583392,-0.000000,0.000000,-0.000000
279.616463,-0.000000,0.000000,-0.000000
279.649534,0.000000,0.000000,-0.000000
279.682605,0.000000,-0.000000,-0.000000
279.715676,0.000000,-0.000000,0.000000
279.748747,0.000000,-0.000000,0.000000
279.781819,0.000000,-0.000000,0.000000
279.814890,-0.000000,-0.000000,0.000000
279.847961,-0.000000,0.000000,0.000000
279.881032,-0.000000,0.000000,-0.000000
279.914103,-0.000000,0.000000,-0.000000
279.947174,-0.000000,0.000000,-0.000000
279.980245,0.000000,0.000000,-0.000000
280.013316,0.000000,-0.000000,-0.000000
280.046388,0.000000,-0.000000,0.000000
280.079459,0.000000,-0.000000,0.000000
280.112530,0.000000,-0.000000,0.000000
280.145601,-0.000000,-0.000000,0.000000
280.178672,-0.000000,0.000000,0.000000
280.211743,-0.000000,0.000000,-0.000000
280.244814,-0.000000,0.000000,-0.000000
280.277886,-0.000000,0.000000,-0.000000
280.310957,0.000000,0.000000,-0.000000
280.344028,0.000000,-0.000000,-0.000000
280.377099,0.000000,-0.000000,0.000000
280.410170,0.000000,-0.000000,0.000000
280.443241,0.000000,-0.000000,0.000000
280.476312,-0.000000,-0.000000,0.000000
280.509384,-0.000000,0.000000,0.000000
280.542455,-0.000000,0.000000,-0.000000
280.575526,-0.000000,0.000000,-0.000000
280.608597,-0.000000,0.000000,-0.000000
280.641668,0.000000,0.000000,-0.000000
280.674739,0.000000,-0.000000,-0.000000
280.707810,0.000000,-0.000000,0.000000
280.740881,0.000000,-0.000000,0.000000
280.773953,0.000000,-0.000000,0.000000
280.807024,-0.000000,-0.000000,0.000000
280.840095,-0.000000,0.000000,0.000000
280.873166,-0.000000,0.000000,-0.000000
280.906237,-0.000000,0.000000,-0.000000
280.939308,-0.000000,0.000000,-0.000000
280.972379,0.000000,0.000000,-0.000000
281.005451,0.000000,-0.000000,-0.000000
281.038522,0.000000,-0.000000,0.000000
281.071593,0.000000,-0.000000,0.000000
281.104664,0.000000,-0.000000,0.000000
281.137735,-0.000000,-0.000000,0.000000
281.170806,-0.000000,0.000000,0.000000
281.203877,-0.000000,0.000000,-0.000000
281.236949,-0.000000,0.000000,-0.000000
281.270020,-0.000000,0.000000,-0.000000
281.303091,0.000000,0.000000,-0.000000
281.336162,0.000000,-0.000000,-0.000000
281.369233,0.000000,-0.000000,0.000000
281.402304,0.000000,-0.000000,0.000000
281.435375,0.000000,-0.000000,0.000000
281.468446,-0.000000,-0.000000,0.000000
281.501518,-0.000000,0.000000,0.000000
281.534589,-0.000000,0.000000,-0.000000
281.567660,-0.000000,0.000000,-0.000000
281.600731,-0.000000,0.000000,-0.000000
281.633802,0.000000,0.000000,-0.000000
281.666873,0.000000,-0.000000,-0.000000
281.699944,0.000000,-0.000000,0.000000
281.733016,0.000000,-0.000000,0.000000
281.766087,0.000000,-0.000000,0.000000
281.799158,-0.000000,-0.000000,0.000000
281.832229,-0.000000,0.000000,0.000000
281.865300,-0.000000,0.000000,-0.000000
281.898371,-0.000000,0.000000,-0.000000
281.931442,-0.000000,0.000000,-0.000000
281.964514,0.000000,0.000000,-0.000000
281.997585,0.000000,-0.000000,-0.000000
282.030656,0.000000,-0.000000,0.000000
282.063727,0.000000,-0.000000,0.000000
282.096798,0.000000,-0.000000,0.000000
282.129869,-0.000000,-0.000000,0.000000
282.162940,-0.000000,0.000000,0.000000
282.196012,-0.000000,0.000000,-0.000000
282.229083,-0.000000,0.000000,-0.000000
282.262154,-0.000000,0.000000,-0.000000
282.295225,0.000000,0.000000,-0.000000
282.328296,0.000000,-0.000000,-0.000000
282.361367,0.000000,-0.000000,0.000000
282.394438,0.000000,-0.000000,0.000000
282.427509,0.000000,-0.000000,0.000000
282.460581,-0.000000,-0.000000,0.000000
282.493652,-0.000000,0.000000,0.000000
282.526723,-0.000000,0.000000,-0.000000
282.559794,-0.000000,0.000000,-0.000000
282.592865,-0.000000,0.000000,-0.000000
282.625936,0.000000,0.000000,-0.000000
282.659007,0.000000,-0.000000,-0.000000
282.692079,0.000000,-0.000000,0.000000
282.725150,0.000000,-0.000000,0.000000
282.758221,0.000000,-0.000000,0.000000
282.791292,-0.000000,-0.000000,0.000000
282.824363,-0.000000,0.000000,0.000000
282.857434,-0.000000,0.000000,-0.000000
282.890505,-0.000000,0.000000,-0.000000
282.923577,-0.000000,0.000000,-0.000000
282.956648,0.000000,0.000000,-0.000000
282.989719,0.000000,-0.000000,-0.000000
283.022790,0.000000,-0.000000,0.000000
283.055861,0.000000,-0.000000,0.000000
283.088932,0.000000,-0.000000,0.000000
283.122003,-0.000000,-0.000000,0.000000
283.155074,-0.000000,0.000000,0.000000
283.188146,-0.000000,0.000000,-0.000000
283.221217,-0.000000,0.000000,-0.000000
283.254288,-0.000000,0.000000,-0.000000
283.287359,0.000000,0.000000,-0.000000
283.320430,0.000000,-0.000000,-0.000000
283.353501,0.000000,-0.000000,0.000000
283.386572,0.000000,-0.000000,0.000000
283.419644,0.000000,-0.000000,0.000000
283.452715,-0.000000,-0.000000,0.000000
283.485786,-0.000000,0.000000,0.000000
283.518857,-0.000000,0.000000,-0.000000
283.551928,-0.000000,0.000000,-0.000000
283.584999,-0.000000,0.000000,-0.000000
283.618070,0.000000,0.000000,-0.000000
283.651142,0.000000,-0.000000,-0.000000
283.684213,0.000000,-0.000000,0.000000
283.717284,0.000000,-0.000000,0.000000
283.750355,0.000000,-0.000000,0.000000
283.783426,-0.000000,-0.000000,0.000000
283.816497,-0.000000,0.000000,0.000000
283.849568,-0.000000,0.000000,-0.000000
283.882639,-0.000000,0.000000,-0.000000
283.915711,-0.000000,0.000000,-0.000000
283.948782,0.000000,0.000000,-0.000000
283.981853,0.000000,-0.000000,-0.000000
284.014924,0.000000,-0.000000,0.000000
284.047995,0.000000,-0.000000,0.000000
284.081066,0.000000,-0.000000,0.000000
284.114137,-0.000000,-0.000000,0.000000
284.147209,-0.000000,0.000000,0.000000
284.180280,-0.000000,0.000000,-0.000000
284.213351,-0.000000,0.000000,-0.000000
284.246422,-0.000000,0.000000,-0.000000
284.279493,0.000000,0.000000,-0.000000
284.312564,0.000000,-0.000000,-0.000000
284.345635,0.000000,-0.000000,0.000000
284.378707,0.000000,-0.000000,0.000000
284.411778,0.000000,-0.000000,0.000000
284.444849,-0.000000,-0.000000,0.000000
284.477920,-0.000000,0.000000,0.000000
284.510991,-0.000000,0.000000,-0.000000
284.544062,-0.000000,0.000000,-0.000000
284.577133,-0.000000,0.000000,-0.000000
284.610205,0.000000,0.000000,-0.000000
284.643276,0.000000,-0.000000,-0.000000
284.676347,0.000000,-0.000000,0.000000
284.709418,0.000000,-0.000000,0.000000
284.742489,0.000000,-0.000000,0.000000
284.775560,-0.000000,-0.000000,0.000000
284.808631,-0.000000,0.000000,0.000000
284.841702,-0.000000,0.000000,-0.000000
284.874774,-0.000000,0.000000,-0.000000
284.907845,-0.000000,0.000000,-0.000000
284.940916,0.000000,0.000000,-0.000000
284.973987,0.000000,-0.000000,-0.000000
285.007058,0.000000,-0.000000,0.000000
285.040129,0.000000,-0.000000,0.000000
285.073200,0.000000,-0.000000,0.000000
285.106272,-0.000000,-0.000000,0.000000
285.139343,-0.000000,0.000000,0.000000
285.172414,-0.000000,0.000000,-0.000000
285.205485,-0.000000,0.000000,-0.000000
285.238556,-0.000000,0.000000,-0.000000
285.271627,0.000000,0.000000,-0.000000
285.304698,0.000000,-0.000000,-0.000000
285.337770,0.000000,-0.000000,0.000000
285.370841,0.000000,-0.000000,0.000000
285.403912,0.000000,-0.000000,0.000000
285.436983,-0.000000,-0.000000,0.000000
285.470054,-0.000000,0.000000,0.000000
285.503125,-0.000000,0.000000,-0.000000
285.536196,-0.000000,0.000000,-0.000000
285.569267,-0.000000,0.000000,-0.000000
285.602339,0.000000,0.000000,-0.000000
285.635410,0.000000,-0.000000,-0.000000
285.668481,0.000000,-0.000000,0.000000
285.701552,0.000000,-0.000000,0.000000
285.734623,0.000000,-0.000000,0.000000
285.767694,-0.000000,-0.000000,0.000000
285.800765,-0.000000,0.000000,0.000000
285.833837,-0.000000,0.000000,-0.000000
285.866908,-0.000000,0.000000,-0.000000
285.899979,-0.000000,0.000000,-0.000000
285.933050,0.000000,0.000000,-0.000000
285.966121,0.000000,0.000000,-0.000000
285.999192,0.000000,-0.000000,0.000000
286.032263,0.000000,-0.000000,0.000000
286.065335,0.000000,-0.000000,0.000000
286.098406,-0.000000,-0.000000,0.000000
286.131477,-0.000000,0.000000,0.000000
286.164548,-0.000000,0.000000,-0.000000
286.197619,-0.000000,0.000000,-0.000000
286.230690,-0.000000,0.000000,-0.000000
286.263761,0.000000,0.000000,-0.000000
286.296832,0.000000,0.000000,-0.000000
286.329904,0.000000,-0.000000,0.000000
286.362975,0.000000,-0.000000,0.000000
286.396046,0.000000,-0.000000,0.000000
286.429117,-0.000000,-0.000000,0.000000
286.462188,-0.000000,0.000000,0.000000
286.495259,-0.000000,0.000000,-0.000000
286.528330,-0.000000,0.000000,-0.000000
286.561402,-0.000000,0.000000,-0.000000
286.594473,0.000000,0.000000,-0.000000
286.627544,0.000000,0.000000,-0.000000
286.660615,0.000000,-0.000000,0.000000
286.693686,0.000000,-0.000000,0.000000
286.726757,0.000000,-0.000000,0.000000
286.759828,-0.000000,-0.000000,0.000000
286.792900,-0.000000,0.000000,0.000000
286.825971,-0.000000,0.000000,-0.000000
286.859042,-0.000000,0.000000,-0.000000
286.892113,-0.000000,0.000000,-0.000000
286.925184,0.000000,0.000000,-0.000000
286.958255,0.000000,0.000000,-0.000000
286.991326,0.000000,-0.000000,0.000000
287.024397,0.000000,-0.000000,0.000000
287.057469,0.000000,-0.000000,0.000000
287.090540,-0.000000,-0.000000,0.000000
287.123611,-0.000000,0.000000,0.000000
287.156682,-0.000000,0.000000,-0.000000
287.189753,-0.000000,0.000000,-0.000000
287.222824,-0.000000,0.000000,-0.000000
287.255895,0.000000,0.000000,-0.000000
287.288967,0.000000,0.000000,-0.000000
287.322038,0.000000,-0.000000,0.000000
287.355109,0.000000,-0.000000,0.000000
287.388180,0.000000,-0.000000,0.000000
287.421251,-0.000000,-0.000000,0.000000
287.454322,-0.000000,0.000000,0.000000
287.487393,-0.000000,0.000000,-0.000000
287.520465,-0.000000,0.000000,-0.000000
287.553536,-0.000000,0.000000,-0.000000
287.586607,0.000000,0.000000,-0.000000
287.619678,0.000000,0.000000,-0.000000
287.652749,0.000000,-0.000000,0.000000
287.685820,0.000000,-0.000000,0.000000
287.718891,0.000000,-0.000000,0.000000
287.751963,-0.000000,-0.000000,0.000000
287.785034,-0.000000,0.000000,0.000000
287.818105,-0.000000,0.000000,-0.000000
287.851176,-0.000000,0.000000,-0.000000
287.884247,-0.000000,0.000000,-0.000000
287.917318,0.000000,0.000000,-0.000000
287.950389,0.000000,0.000000,-0.000000
287.983460,0.000000,-0.000000,0.000000
288.016532,0.000000,-0.000000,0.000000
288.049603,0.000000,-0.000000,0.000000
288.082674,-0.000000,-0.000000,0.000000
288.115745,-0.000000,0.000000,0.000000
288.148816,-0.000000,0.000000,-0.000000
288.181887,-0.000000,0.000000,-0.000000
288.214958,-0.000000,0.000000,-0.000000
288.248030,0.000000,0.000000,-0.000000
288.281101,0.000000,0.000000,-0.000000
288.314172,0.000000,-0.000000,0.000000
288.347243,0.000000,-0.000000,0.000000
288.380314,0.000000,-0.000000,0.000000
288.413385,-0.000000,-0.000000,0.000000
288.446456,-0.000000,0.000000,0.000000
288.479528,-0.000000,0.000000,-0.000000
288.512599,-0.000000,0.000000,-0.000000
288.545670,-0.000000,0.000000,-0.000000
288.578741,0.000000,0.000000,-0.000000
288.611812,0.000000,0.000000,-0.000000
288.644883,0.000000,-0.000000,0.000000
288.677954,0.000000,-0.000000,0.000000
288.711025,0.000000,-0.000000,0.000000
288.744097,-0.000000,-0.000000,0.000000
288.777168,-0.000000,0.000000,0.000000
288.810239,-0.000000,0.000000,-0.000000
288.843310,-0.000000,0.000000,-0.000000
288.876381,-0.000000,0.000000,-0.000000
288.909452,0.000000,0.000000,-0.000000
288.942523,0.000000,0.000000,-0.000000
288.975595,0.000000,-0.000000,0.000000
289.008666,0.000000,-0.000000,0.000000
289.041737,0.000000,-0.000000,0.000000
289.074808,-0.000000,-0.000000,0.000000
289.107879,-0.000000,0.000000,0.000000
289.140950,-0.000000,0.000000,-0.000000
289.174021,-0.000000,0.000000,-0.000000
289.207093,-0.000000,0.000000,-0.000000
289.240164,0.000000,0.000000,-0.000000
289.273235,0.000000,0.000000,-0.000000
289.306306,0.000000,-0.000000,0.000000
289.339377,0.000000,-0.000000,0.000000
289.372448,0.000000,-0.000000,0.000000
289.405519,-0.000000,-0.000000,0.000000
289.438590,-0.000000,0.000000,0.000000
289.471662,-0.000000,0.000000,-0.000000
289.504733,-0.000000,0.000000,-0.000000
289.537804,-0.000000,0.000000,-0.000000
289.570875,0.000000,0.000000,-0.000000
289.603946,0.000000,0.000000,-0.000000
289.637017,0.000000,-0.000000,0.000000
289.670088,0.000000,-0.000000,0.000000
289.703160,0.000000,-0.000000,0.000000
289.736231,-0.000000,-0.000000,0.000000
289.769302,-0.000000,0.000000,0.000000
289.802373,-0.000000,0.000000,-0.000000
289.835444,-0.000000,0.000000,-0.000000
289.868515,-0.000000,0.000000,-0.000000
289.901586,0.000000,0.000000,-0.000000
289.934658,0.000000,0.000000,-0.000000
289.967729,0.000000,-0.000000,0.000000
290.000800,0.000000,-0.000000,0.000000
290.033871,0.000000,-0.000000,0.000000
290.066942,-0.000000,-0.000000,0.000000
290.100013,-0.000000,0.000000,0.000000
290.133084,-0.000000,0.000000,-0.000000
290.166156,-0.000000,0.000000,-0.000000
290.199227,-0.000000,0.000000,-0.000000
290.232298,0.000000,0.000000,-0.000000
290.265369,0.000000,0.000000,-0.000000
290.298440,0.000000,-0.000000,0.000000
290.331511,0.000000,-0.000000,0.000000
290.364582,0.000000,-0.000000,0.000000
290.397653,-0.000000,-0.000000,0.000000
290.430725,-0.000000,0.000000,0.000000
290.463796,-0.000000,0.000000,-0.000000
290.496867,-0.000000,0.000000,-0.000000
290.529938,-0.000000,0.000000,-0.000000
290.563009,0.000000,0.000000,-0.000000
290.596080,0.000000,0.000000,-0.000000
290.629151,0.000000,-0.000000,0.000000
290.662223,0.000000,-0.000000,0.000000
290.695294,0.000000,-0.000000,0.000000
290.728365,-0.000000,-0.000000,0.000000
290.761436,-0.000000,0.000000,0.000000
290.794507,-0.000000,0.000000,-0.000000
290.827578,-0.000000,0.000000,-0.000000
290.860649,-0.000000,0.000000,-0.000000
290.893721,0.000000,0.000000,-0.000000
290.926792,0.000000,0.000000,-0.000000
290.959863,0.000000,-0.000000,0.000000
290.992934,0.000000,-0.000000,0.000000
291.026005,0.000000,-0.000000,0.000000
291.059076,-0.000000,-0.000000,0.000000
291.092147,-0.000000,0.000000,0.000000
291.125218,-0.000000,0.000000,-0.000000
291.158290,-0.000000,0.000000,-0.000000
291.191361,-0.000000,0.000000,-0.000000
291.224432,0.000000,0.000000,-0.000000
291.257503,0.000000,0.000000,-0.000000
291.290574,0.000000,-0.000000,0.000000
291.323645,0.000000,-0.000000,0.000000
291.356716,0.000000,-0.000000,0.000000
291.389788,-0.000000,-0.000000,0.000000
291.422859,-0.000000,0.000000,0.000000
291.455930,-0.000000,0.000000,-0.000000
291.489001,-0.000000,0.000000,-0.000000
291.522072,-0.000000,0.000000,-0.000000
291.555143,0.000000,0.000000,-0.000000
291.588214,0.000000,0.000000,-0.000000
291.621286,0.000000,-0.000000,0.000000
291.654357,0.000000,-0.000000,0.000000
291.687428,0.000000,-0.000000,0.000000
291.720499,-0.000000,-0.000000,0.000000
291.753570,-0.000000,0.000000,0.000000
291.786641,-0.000000,0.000000,-0.000000
291.819712,-0.000000,0.000000,-0.000000
291.852783,-0.000000,0.000000,-0.000000
291.885855,0.000000,0.000000,-0.000000
291.918926,0.000000,0.000000,-0.000000
291.951997,0.000000,-0.000000,0.000000
291.985068,0.000000,-0.000000,0.000000
292.018139,0.000000,-0.000000,0.000000
292.051210,-0.000000,-0.000000,0.000000
292.084281,-0.000000,0.000000,0.000000
292.117353,-0.000000,0.000000,-0.000000
292.150424,-0.000000,0.000000,-0.000000
292.183495,-0.000000,0.000000,-0.000000
292.216566,0.000000,0.000000,-0.000000
292.249637,0.000000,0.000000,-0.000000
292.282708,0.000000,-0.000000,0.000000
292.315779,0.000000,-0.000000,0.000000
292.348851,0.000000,-0.000000,0.000000
292.381922,-0.000000,-0.000000,0.000000
292.414993,-0.000000,0.000000,0.000000
292.448064,-0.000000,0.000000,-0.000000
292.481135,-0.000000,0.000000,-0.000000
292.514206,-0.000000,0.000000,-0.000000
292.547277,0.000000,0.000000,-0.000000
292.580349,0.000000,0.000000,-0.000000
292.613420,0.000000,-0.000000,0.000000
292.646491,0.000000,-0.000000,0.000000
292.679562,0.000000,-0.000000,0.000000
292.712633,-0.000000,-0.000000,0.000000
292.745704,-0.000000,-0.000000,0.000000
292.778775,-0.000000,0.000000,-0.000000
292.811846,-0.000000,0.000000,-0.000000
292.844918,-0.000000,0.000000,-0.000000
292.877989,0.000000,0.000000,-0.000000
292.911060,0.000000,0.000000,-0.000000
292.944131,0.000000,-0.000000,0.000000
292.977202,0.000000,-0.000000,0.000000
293.010273,0.000000,-0.000000,0.000000
293.043344,-0.000000,-0.000000,0.000000
293.076416,-0.000000,-0.000000,0.000000
293.109487,-0.000000,0.000000,-0.000000
293.142558,-0.000000,0.000000,-0.000000
293.175629,-0.000000,0.000000,-0.000000
293.208700,0.000000,0.000000,-0.000000
293.241771,0.000000,0.000000,-0.000000
293.274842,0.000000,-0.000000,0.000000
293.307914,0.000000,-0.000000,0.000000
293.340985,0.000000,-0.000000,0.000000
293.374056,-0.000000,-0.000000,0.000000
293.407127,-0.000000,-0.000000,0.000000
293.440198,-0.000000,0.000000,-0.000000
293.473269,-0.000000,0.000000,-0.000000
293.506340,-0.000000,0.000000,-0.000000
293.539411,0.000000,0.000000,-0.000000
293.572483,0.000000,0.000000,-0.000000
293.605554,0.000000,-0.000000,0.000000
293.638625,0.000000,-0.000000,0.000000
293.671696,0.000000,-0.000000,0.000000
293.704767,-0.000000,-0.000000,0.000000
293.737838,-0.000000,-0.000000,0.000000
293.770909,-0.000000,0.000000,-0.000000
293.803981,-0.000000,0.000000,-0.000000
293.837052,-0.000000,0.000000,-0.000000
293.870123,0.000000,0.000000,-0.000000
293.903194,0.000000,0.000000,-0.000000
293.936265,0.000000,-0.000000,0.000000
293.969336,0.000000,-0.000000,0.000000
294.002407,0.000000,-0.000000,0.000000
294.035479,-0.000000,-0.000000,0.000000
294.068550,-0.000000,-0.000000,0.000000
294.101621,-0.000000,0.000000,-0.000000
294.134692,-0.000000,0.000000,-0.000000
294.167763,-0.000000,0.000000,-0.000000
294.200834,0.000000,0.000000,-0.000000
294.233905,0.000000,0.000000,-0.000000
294.266976,0.000000,-0.000000,0.000000
294.300048,0.000000,-0.000000,0.000000
294.333119,0.000000,-0.000000,0.000000
294.366190,-0.000000,-0.000000,0.000000
294.399261,-0.000000,-0.000000,0.000000
294.432332,-0.000000,0.000000,-0.000000
294.465403,-0.000000,0.000000,-0.000000
294.498474,-0.000000,0.000000,-0.000000
294.531546,0.000000,0.000000,-0.000000
294.564617,0.000000,0.000000,-0.000000
294.597688,0.000000,-0.000000,0.000000
294.630759,0.000000,-0.000000,0.000000
294.663830,0.000000,-0.000000,0.000000
294.696901,-0.000000,-0.000000,0.000000
294.729972,-0.000000,-0.000000,0.000000
294.763044,-0.000000,0.000000,-0.000000
294.796115,-0.000000,0.000000,-0.000000
294.829186,-0.000000,0.000000,-0.000000
294.862257,0.000000,0.000000,-0.000000
294.895328,0.000000,0.000000,-0.000000
294.928399,0.000000,-0.000000,0.000000
294.961470,0.000000,-0.000000,0.000000
294.994542,0.000000,-0.000000,0.000000
295.027613,-0.000000,-0.000000,0.000000
295.060684,-0.000000,-0.000000,0.000000
295.093755,-0.000000,0.000000,-0.000000
295.126826,-0.000000,0.000000,-0.000000
295.159897,-0.000000,0.000000,-0.000000
295.192968,0.000000,0.000000,-0.000000
295.226039,0.000000,0.000000,-0.000000
295.259111,0.000000,-0.000000,0.000000
295.292182,0.000000,-0.000000,0.000000
295.325253,0.000000,-0.000000,0.000000
295.358324,-0.000000,-0.000000,0.000000
295.391395,-0.000000,-0.000000,0.000000
295.424466,-0.000000,0.000000,-0.000000
295.457537,-0.000000,0.000000,-0.000000
295.490609,-0.000000,0.000000,-0.000000
295.523680,0.000000,0.000000,-0.000000
295.556751,0.000000,0.000000,-0.000000
295.589822,0.000000,-0.000000,0.000000
295.622893,0.000000,-0.000000,0.000000
295.655964,0.000000,-0.000000,0.000000
295.689035,-0.000000,-0.000000,0.000000
295.722107,-0.000000,-0.000000,0.000000
295.755178,-0.000000,0.000000,-0.000000
295.788249,-0.000000,0.000000,-0.000000
295.821320,-0.000000,0.000000,-0.000000
295.854391,0.000000,0.000000,-0.000000
295.887462,0.000000,0.000000,-0.000000
295.920533,0.000000,-0.000000,0.000000
295.953604,0.000000,-0.000000,0.000000
295.986676,0.000000,-0.000000,0.000000
296.019747,-0.000000,-0.000000,0.000000
296.052818,-0.000000,-0.000000,0.000000
296.085889,-0.000000,0.000000,-0.000000
296.118960,-0.000000,0.000000,-0.000000
296.152031,-0.000000,0.000000,-0.000000
296.185102,0.000000,0.000000,-0.000000
296.218174,0.000000,0.000000,-0.000000
296.251245,0.000000,-0.000000,0.000000
296.284316,0.000000,-0.000000,0.000000
296.317387,0.000000,-0.000000,0.000000
296.350458,-0.000000,-0.000000,0.000000
296.383529,-0.000000,-0.000000,0.000000
296.416600,-0.000000,0.000000,-0.000000
296.449672,-0.000000,0.000000,-0.000000
296.482743,-0.000000,0.000000,-0.000000
296.515814,0.000000,0.000000,-0.000000
296.548885,0.000000,0.000000,-0.000000
296.581956,0.000000,-0.000000,0.000000
296.615027,0.000000,-0.000000,0.000000
296.648098,0.000000,-0.000000,0.000000
296.681169,-0.000000,-0.000000,0.000000
296.714241,-0.000000,-0.000000,0.000000
296.747312,-0.000000,0.000000,-0.000000
296.780383,-0.000000,0.000000,-0.000000
296.813454,-0.000000,0.000000,-0.000000
296.846525,0.000000,0.000000,-0.000000
296.879596,0.000000,0.000000,-0.000000
296.912667,0.000000,-0.000000,0.000000
296.945739,0.000000,-0.000000,0.000000
296.978810,0.000000,-0.000000,0.000000
297.011881,-0.000000,-0.000000,0.000000
297.044952,-0.000000,-0.000000,0.000000
297.078023,-0.000000,0.000000,-0.000000
297.111094,-0.000000,0.000000,-0.000000
297.144165,-0.000000,0.000000,-0.000000
297.177237,0.000000,0.000000,-0.000000
297.210308,0.000000,0.000000,-0.000000
297.243379,0.000000,-0.000000,0.000000
297.276450,0.000000,-0.000000,0.000000
297.309521,0.000000,-0.000000,0.000000
297.342592,-0.000000,-0.000000,0.000000
297.375663,-0.000000,-0.000000,0.000000
297.408734,-0.000000,0.000000,-0.000000
297.441806,-0.000000,0.000000,-0.000000
297.474877,-0.000000,0.000000,-0.000000
297.507948,0.000000,0.000000,-0.000000
297.541019,0.000000,0.000000,-0.000000
297.574090,0.000000,-0.000000,0.000000
297.607161,0.000000,-0.000000,0.000000
297.640232,0.000000,-0.000000,0.000000
297.673304,-0.000000,-0.000000,0.000000
297.706375,-0.000000,-0.000000,0.000000
297.739446,-0.000000,0.000000,-0.000000
297.772517,-0.000000,0.000000,-0.000000
297.805588,-0.000000,0.000000,-0.000000
297.838659,0.000000,0.000000,-0.000000
297.871730,0.000000,0.000000,-0.000000
297.904802,0.000000,-0.000000,0.000000
297.937873,0.000000,-0.000000,0.000000
297.970944,0.000000,-0.000000,0.000000
298.004015,-0.000000,-0.000000,0.000000
298.037086,-0.000000,-0.000000,0.000000
298.070157,-0.000000,0.000000,-0.000000
298.103228,-0.000000,0.000000,-0.000000
298.136300,-0.000000,0.000000,-0.000000
298.169371,0.000000,0.000000,-0.000000
298.202442,0.000000,0.000000,-0.000000
298.235513,0.000000,-0.000000,0.000000
298.268584,0.000000,-0.000000,0.000000
298.301655,0.000000,-0.000000,0.000000
298.334726,-0.000000,-0.000000,0.000000
298.367797,-0.000000,-0.000000,0.000000
298.400869,-0.000000,0.000000,-0.000000
298.433940,-0.000000,0.000000,-0.000000
298.467011,-0.000000,0.000000,-0.000000
298.500082,0.000000,0.000000,-0.000000
298.533153,0.000000,0.000000,-0.000000
298.566224,0.000000,-0.000000,0.000000
298.599295,0.000000,-0.000000,0.000000
298.632367,0.000000,-0.000000,0.000000
298.665438,-0.000000,-0.000000,0.000000
298.698509,-0.000000,-0.000000,0.000000
298.731580,-0.000000,0.000000,-0.000000
298.764651,-0.000000,0.000000,-0.000000
298.797722,-0.000000,0.000000,-0.000000
298.830793,0.000000,0.000000,-0.000000
298.863865,0.000000,0.000000,-0.000000
298.896936,0.000000,-0.000000,0.000000
298.930007,0.000000,-0.000000,0.000000
298.963078,0.000000,-0.000000,0.000000
298.996149,-0.000000,-0.000000,0.000000
299.029220,-0.000000,-0.000000,0.000000
299.062291,-0.000000,0.000000,0.000000
299.095362,-0.000000,0.000000,-0.000000
299.128434,-0.000000,0.000000,-0.000000
299.161505,0.000000,0.000000,-0.000000
299.194576,0.000000,0.000000,-0.000000
299.227647,0.000000,-0.000000,0.000000
299.260718,0.000000,-0.000000,0.000000
299.293789,0.000000,-0.000000,0.000000
299.326860,-0.000000,-0.000000,0.000000
299.359932,-0.000000,-0.000000,0.000000
299.393003,-0.000000,0.000000,0.000000
299.426074,-0.000000,0.000000,-0.000000
299.459145,-0.000000,0.000000,-0.000000
299.492216,0.000000,0.000000,-0.000000
299.525287,0.000000,0.000000,-0.000000
299.558358,0.000000,-0.000000,-0.000000
299.591430,0.000000,-0.000000,0.000000
299.624501,0.000000,-0.000000,0.000000
299.657572,-0.000000,-0.000000,0.000000
299.690643,-0.000000,-0.000000,0.000000
299.723714,-0.000000,0.000000,0.000000
299.756785,-0.000000,0.000000,-0.000000
299.789856,-0.000000,0.000000,-0.000000
299.822927,0.000000,0.000000,-0.000000
299.855999,0.000000,0.000000,-0.000000
299.889070,0.000000,-0.000000,-0.000000
299.922141,0.000000,-0.000000,0.000000
299.955212,0.000000,-0.000000,0.000000
299.988283,-0.000000,-0.000000,0.000000
300.021354,-0.000000,-0.000000,0.000000
300.054425,-0.000000,0.000000,0.000000
300.087497,-0.000000,0.000000,-0.000000
300.120568,-0.000000,0.000000,-0.000000
300.153639,0.000000,0.000000,-0.000000
300.186710,0.000000,0.000000,-0.000000
300.219781,0.000000,-0.000000,-0.000000
300.252852,0.000000,-0.000000,0.000000
300.285923,0.000000,-0.000000,0.000000
300.318995,-0.000000,-0.000000,0.000000
300.352066,-0.000000,-0.000000,0.000000
300.385137,-0.000000,0.000000,0.000000
300.418208,-0.000000,0.000000,-0.000000
300.451279,-0.000000,0.000000,-0.000000
300.484350,0.000000,0.000000,-0.000000
300.517421,0.000000,0.000000,-0.000000
300.550493,0.000000,-0.000000,-0.000000
300.583564,0.000000,-0.000000,0.000000
300.616635,0.000000,-0.000000,0.000000
300.649706,-0.000000,-0.000000,0.000000
300.682777,-0.000000,-0.000000,0.000000
300.715848,-0.000000,0.000000,0.000000
300.748919,-0.000000,0.000000,-0.000000
300.781990,-0.000000,0.000000,-0.000000
300.815062,0.000000,0.000000,-0.000000
300.848133,0.000000,0.000000,-0.000000
300.881204,0.000000,-0.000000,-0.000000
300.914275,0.000000,-0.000000,0.000000
300.947346,0.000000,-0.000000,0.000000
300.980417,-0.000000,-0.000000,0.000000
301.013488,-0.000000,-0.000000,0.000000
301.046560,-0.000000,0.000000,0.000000
301.079631,-0.000000,0.000000,-0.000000
301.112702,-0.000000,0.000000,-0.000000
301.145773,0.000000,0.000000,-0.000000
301.178844,0.000000,0.000000,-0.000000
301.211915,0.000000,-0.000000,-0.000000
301.244986,0.000000,-0.000000,0.000000
301.278058,0.000000,-0.000000,0.000000
301.311129,-0.000000,-0.000000,0.000000
301.344200,-0.000000,-0.000000,0.000000
301.377271,-0.000000,0.000000,0.000000
301.410342,-0.000000,0.000000,-0.000000
301.443413,-0.000000,0.000000,-0.000000
301.476484,0.000000,0.000000,-0.000000
301.509555,0.000000,0.000000,-0.000000
301.542627,0.000000,-0.000000,-0.000000
301.575698,0.000000,-0.000000,0.000000
301.608769,0.000000,-0.000000,0.000000
301.641840,-0.000000,-0.000000,0.000000
301.674911,-0.000000,-0.000000,0.000000
301.707982,-0.000000,0.000000,0.000000
301.741053,-0.000000,0.000000,-0.000000
301.774125,-0.000000,0.000000,-0.000000
301.807196,0.000000,0.000000,-0.000000
301.840267,0.000000,0.000000,-0.000000
301.873338,0.000000,-0.000000,-0.000000
301.906409,0.000000,-0.000000,0.000000
301.939480,0.000000,-0.000000,0.000000
301.972551,-0.000000,-0.000000,0.000000
302.005623,-0.000000,-0.000000,0.000000
302.038694,-0.000000,0.000000,0.000000
302.071765,-0.000000,0.000000,-0.000000
302.104836,-0.000000,0.000000,-0.000000
302.137907,0.000000,0.000000,-0.000000
302.170978,0.000000,0.000000,-0.000000
302.204049,0.000000,-0.000000,-0.000000
302.237120,0.000000,-0.000000,0.000000
302.270192,0.000000,-0.000000,0.000000
302.303263,-0.000000,-0.000000,0.000000
302.336334,-0.000000,-0.000000,0.000000
302.369405,-0.000000,0.000000,0.000000
302.402476,-0.000000,0.000000,-0.000000
302.435547,-0.000000,0.000000,-0.000000
302.468618,0.000000,0.000000,-0.000000
302.501690,0.000000,0.000000,-0.000000
302.534761,0.000000,-0.000000,-0.000000
302.567832,0.000000,-0.000000,0.000000
302.600903,0.000000,-0.000000,0.000000
302.633974,-0.000000,-0.000000,0.000000
302.667045,-0.000000,-0.000000,0.000000
302.700116,-0.000000,0.000000,0.000000
302.733188,-0.000000,0.000000,-0.000000
302.766259,-0.000000,0.000000,-0.000000
302.799330,0.000000,0.000000,-0.000000
302.832401,0.000000,0.000000,-0.000000
302.865472,0.000000,-0.000000,-0.000000
302.898543,0.000000,-0.000000,0.000000
302.931614,0.000000,-0.000000,0.000000
302.964686,-0.000000,-0.000000,0.000000
302.997757,-0.000000,-0.000000,0.000000
303.030828,-0.000000,0.000000,0.000000
303.063899,-0.000000,0.000000,-0.000000
303.096970,-0.000000,0.000000,-0.000000
303.130041,0.000000,0.000000,-0.000000
303.163112,0.000000,0.000000,-0.000000
303.196183,0.000000,-0.000000,-0.000000
303.229255,0.000000,-0.000000,0.000000
303.262326,0.000000,-0.000000,0.000000
303.295397,-0.000000,-0.000000,0.000000
303.328468,-0.000000,-0.000000,0.000000
303.361539,-0.000000,0.000000,0.000000
303.394610,-0.000000,0.000000,-0.000000
303.427681,-0.000000,0.000000,-0.000000
303.460753,0.000000,0.000000,-0.000000
303.493824,0.000000,0.000000,-0.000000
303.526895,0.000000,-0.000000,-0.000000
303.559966,0.000000,-0.000000,0.000000
303.593037,0.000000,-0.000000,0.000000
303.626108,-0.000000,-0.000000,0.000000
303.659179,-0.000000,-0.000000,0.000000
303.692251,-0.000000,0.000000,0.000000
303.725322,-0.000000,0.000000,-0.000000
303.758393,-0.000000,0.000000,-0.000000
303.791464,0.000000,0.000000,-0.000000
303.824535,0.000000,0.000000,-0.000000
303.857606,0.000000,-0.000000,-0.000000
303.890677,0.000000,-0.000000,0.000000
303.923748,0.000000,-0.000000,0.000000
303.956820,-0.000000,-0.000000,0.000000
303.989891,-0.000000,-0.000000,0.000000
304.022962,-0.000000,0.000000,0.000000
304.056033,-0.000000,0.000000,-0.000000
304.089104,-0.000000,0.000000,-0.000000
304.122175,0.000000,0.000000,-0.000000
304.155246,0.000000,0.000000,-0.000000
304.188318,0.000000,-0.000000,-0.000000
304.221389,0.000000,-0.000000,0.000000
304.254460,0.000000,-0.000000,0.000000
304.287531,-0.000000,-0.000000,0.000000
304.320602,-0.000000,-0.000000,0.000000
304.353673,-0.000000,0.000000,0.000000
304.386744,-0.000000,0.000000,-0.000000
304.419816,-0.000000,0.000000,-0.000000
304.452887,0.000000,0.000000,-0.000000
304.485958,0.000000,0.000000,-0.000000
304.519029,0.000000,-0.000000,-0.000000
304.552100,0.000000,-0.000000,0.000000
304.585171,0.000000,-0.000000,0.000000
304.618242,-0.000000,-0.000000,0.000000
304.651313,-0.000000,-0.000000,0.000000
304.684385,-0.000000,0.000000,0.000000
304.717456,-0.000000,0.000000,-0.000000
304.750527,-0.000000,0.000000,-0.000000
304.783598,0.000000,0.000000,-0.000000
304.816669,0.000000,0.000000,-0.000000
304.849740,0.000000,-0.000000,-0.000000
304.882811,0.000000,-0.000000,0.000000
304.915883,0.000000,-0.000000,0.000000
304.948954,-0.000000,-0.000000,0.000000
304.982025,-0.000000,-0.000000,0.000000
305.015096,-0.000000,0.000000,0.000000
305.048167,-0.000000,0.000000,-0.000000
305.081238,-0.000000,0.000000,-0.000000
305.114309,0.000000,0.000000,-0.000000
305.147381,0.000000,0.000000,-0.000000
305.180452,0.000000,-0.000000,-0.000000
305.213523,0.000000,-0.000000,0.000000
305.246594,0.000000,-0.000000,0.000000
305.279665,-0.000000,-0.000000,0.000000
305.312736,-0.000000,-0.000000,0.000000
305.345807,-0.000000,0.000000,0.000000
305.378879,-0.000000,0.000000,-0.000000
305.411950,-0.000000,0.000000,-0.000000
305.445021,0.000000,0.000000,-0.000000
305.478092,0.000000,0.000000,-0.000000
305.511163,0.000000,-0.000000,-0.000000
305.544234,0.000000,-0.000000,0.000000
305.577305,0.000000,-0.000000,0.000000
305.610376,-0.000000,-0.000000,0.000000
305.643448,-0.000000,-0.000000,0.000000
305.676519,-0.000000,0.000000,0.000000
305.709590,-0.000000,0.000000,-0.000000
305.742661,-0.000000,0.000000,-0.000000
305.775732,0.000000,0.000000,-0.000000
305.808803,0.000000,0.000000,-0.000000
305.841874,0.000000,-0.000000,-0.000000
305.874946,0.000000,-0.000000,0.000000
305.908017,0.000000,-0.000000,0.000000
305.941088,-0.000000,-0.000000,0.000000
305.974159,-0.000000,-0.000000,0.000000
306.007230,-0.000000,0.000000,0.000000
306.040301,-0.000000,0.000000,-0.000000
306.073372,-0.000000,0.000000,-0.000000
306.106444,0.000000,0.000000,-0.000000
306.139515,0.000000,0.000000,-0.000000
306.172586,0.000000,-0.000000,-0.000000
306.205657,0.000000,-0.000000,0.000000
306.238728,0.000000,-0.000000,0.000000
306.271799,-0.000000,-0.000000,0.000000
306.304870,-0.000000,-0.000000,0.000000
306.337941,-0.000000,0.000000,0.000000
306.371013,-0.000000,0.000000,-0.000000
306.404084,-0.000000,0.000000,-0.000000
306.437155,0.000000,0.000000,-0.000000
306.470226,0.000000,0.000000,-0.000000
306.503297,0.000000,-0.000000,-0.000000
306.536368,0.000000,-0.000000,0.000000
306.569439,0.000000,-0.000000,0.000000
306.602511,-0.000000,-0.000000,0.000000
306.635582,-0.000000,-0.000000,0.000000
306.668653,-0.000000,0.000000,0.000000
306.701724,-0.000000,0.000000,-0.000000
306.734795,-0.000000,0.000000,-0.000000
306.767866,0.000000,0.000000,-0.000000
306.800937,0.000000,0.000000,-0.000000
306.834009,0.000000,-0.000000,-0.000000
306.867080,0.000000,-0.000000,0.000000
306.900151,0.000000,-0.000000,0.000000
306.933222,-0.000000,-0.000000,0.000000
306.966293,-0.000000,-0.000000,0.000000
306.999364,-0.000000,0.000000,0.000000
307.032435,-0.000000,0.000000,-0.000000
307.065506,-0.000000,0.000000,-0.000000
307.098578,0.000000,0.000000,-0.000000
307.131649,0.000000,0.000000,-0.000000
307.164720,0.000000,-0.000000,-0.000000
307.197791,0.000000,-0.000000,0.000000
307.230862,0.000000,-0.000000,0.000000
307.263933,-0.000000,-0.000000,0.000000
307.297004,-0.000000,-0.000000,0.000000
307.330076,-0.000000,0.000000,0.000000
307.363147,-0.000000,0.000000,-0.000000
307.396218,-0.000000,0.000000,-0.000000
307.429289,0.000000,0.000000,-0.000000
307.462360,0.000000,0.000000,-0.000000
307.495431,0.000000,-0.000000,-0.000000
307.528502,0.000000,-0.000000,0.000000
307.561574,0.000000,-0.000000,0.000000
307.594645,-0.000000,-0.000000,0.000000
307.627716,-0.000000,-0.000000,0.000000
307.660787,-0.000000,0.000000,0.000000
307.693858,-0.000000,0.000000,-0.000000
307.726929,-0.000000,0.000000,-0.000000
307.760000,0.000000,0.000000,-0.000000
307.793071,0.000000,0.000000,-0.000000
307.826143,0.000000,-0.000000,-0.000000
307.859214,0.000000,-0.000000,0.000000
307.892285,0.000000,-0.000000,0.000000
307.925356,-0.000000,-0.000000,0.000000
307.958427,-0.000000,-0.000000,0.000000
307.991498,-0.000000,0.000000,0.000000
308.024569,-0.000000,0.000000,-0.000000
308.057641,-0.000000,0.000000,-0.000000
308.090712,0.000000,0.000000,-0.000000
308.123783,0.000000,0.000000,-0.000000
308.156854,0.000000,-0.000000,-0.000000
308.189925,0.000000,-0.000000,0.000000
308.222996,0.000000,-0.000000,0.000000
308.256067,-0.000000,-0.000000,0.000000
308.289139,-0.000000,-0.000000,0.000000
308.322210,-0.000000,0.000000,0.000000
308.355281,-0.000000,0.000000,-0.000000
308.388352,-0.000000,0.000000,-0.000000
308.421423,0.000000,0.000000,-0.000000
308.454494,0.000000,0.000000,-0.000000
308.487565,0.000000,-0.000000,-0.000000
308.520637,0.000000,-0.000000,0.000000
308.553708,0.000000,-0.000000,0.000000
308.586779,-0.000000,-0.000000,0.000000
308.619850,-0.000000,-0.000000,0.000000
308.652921,-0.000000,0.000000,0.000000
308.685992,-0.000000,0.000000,-0.000000
308.719063,-0.000000,0.000000,-0.000000
308.752134,0.000000,0.000000,-0.000000
308.785206,0.000000,0.000000,-0.000000
308.818277,0.000000,-0.000000,-0.000000
308.851348,0.000000,-0.000000,0.000000
308.884419,0.000000,-0.000000,0.000000
308.917490,-0.000000,-0.000000,0.000000
308.950561,-0.000000,-0.000000,0.000000
308.983632,-0.000000,0.000000,0.000000
309.016704,-0.000000,0.000000,-0.000000
309.049775,-0.000000,0.000000,-0.000000
309.082846,0.000000,0.000000,-0.000000
309.115917,0.000000,0.000000,-0.000000
309.148988,0.000000,-0.000000,-0.000000
309.182059,0.000000,-0.000000,0.000000
309.215130,0.000000,-0.000000,0.000000
309.248202,-0.000000,-0.000000,0.000000
309.281273,-0.000000,-0.000000,0.000000
309.314344,-0.000000,0.000000,0.000000
309.347415,-0.000000,0.000000,-0.000000
309.380486,-0.000000,0.000000,-0.000000
309.413557,0.000000,0.000000,-0.000000
309.446628,0.000000,0.000000,-0.000000
309.479699,0.000000,-0.000000,-0.000000
309.512771,0.000000,-0.000000,0.000000
309.545842,0.000000,-0.000000,0.000000
309.578913,-0.000000,-0.000000,0.000000
309.611984,-0.000000,-0.000000,0.000000
309.645055,-0.000000,0.000000,0.000000
309.678126,-0.000000,0.000000,-0.000000
309.711197,-0.000000,0.000000,-0.000000
309.744269,0.000000,0.000000,-0.000000
309.777340,0.000000,0.000000,-0.000000
309.810411,0.000000,-0.000000,-0.000000
309.843482,0.000000,-0.000000,0.000000
309.876553,0.000000,-0.000000,0.000000
309.909624,-0.000000,-0.000000,0.000000
309.942695,-0.000000,-0.000000,0.000000
309.975767,-0.000000,0.000000,0.000000
310.008838,-0.000000,0.000000,-0.000000
310.041909,-0.000000,0.000000,-0.000000
310.074980,0.000000,0.000000,-0.000000
310.108051,0.000000,0.000000,-0.000000
310.141122,0.000000,-0.000000,-0.000000
310.174193,0.000000,-0.000000,0.000000
310.207264,0.000000,-0.000000,0.000000
310.240336,-0.000000,-0.000000,0.000000
310.273407,-0.000000,-0.000000,0.000000
310.306478,-0.000000,0.000000,0.000000
310.339549,-0.000000,0.000000,-0.000000
310.372620,-0.000000,0.000000,-0.000000
310.405691,0.000000,0.000000,-0.000000
310.438762,0.000000,0.000000,-0.000000
310.471834,0.000000,-0.000000,-0.000000
310.504905,0.000000,-0.000000,0.000000
310.537976,0.000000,-0.000000,0.000000
310.571047,-0.000000,-0.000000,0.000000
310.604118,-0.000000,-0.000000,0.000000
310.637189,-0.000000,0.000000,0.000000
310.670260,-0.000000,0.000000,-0.000000
310.703332,-0.000000,0.000000,-0.000000
310.736403,0.000000,0.000000,-0.000000
310.769474,0.000000,0.000000,-0.000000
310.802545,0.000000,-0.000000,-0.000000
310.835616,0.000000,-0.000000,0.000000
310.868687,0.000000,-0.000000,0.000000
310.901758,-0.000000,-0.000000,0.000000
310.934830,-0.000000,-0.000000,0.000000
310.967901,-0.000000,0.000000,0.000000
311.000972,-0.000000,0.000000,-0.000000
311.034043,-0.000000,0.000000,-0.000000
311.067114,0.000000,0.000000,-0.000000
311.100185,0.000000,0.000000,-0.000000
311.133256,0.000000,-0.000000,-0.000000
311.166327,0.000000,-0.000000,0.000000
311.199399,0.000000,-0.000000,0.000000
311.232470,-0.000000,-0.000000,0.000000
311.265541,-0.000000,-0.000000,0.000000
311.298612,-0.000000,0.000000,0.000000
311.331683,-0.000000,0.000000,-0.000000
311.364754,-0.000000,0.000000,-0.000000
311.397825,0.000000,0.000000,-0.000000
311.430897,0.000000,0.000000,-0.000000
311.463968,0.000000,-0.000000,-0.000000
311.497039,0.000000,-0.000000,0.000000
311.530110,0.000000,-0.000000,0.000000
311.563181,-0.000000,-0.000000,0.000000
311.596252,-0.000000,-0.000000,0.000000
311.629323,-0.000000,0.000000,0.000000
311.662395,-0.000000,0.000000,-0.000000
311.695466,-0.000000,0.000000,-0.000000
311.728537,0.000000,0.000000,-0.000000
311.761608,0.000000,0.000000,-0.000000
311.794679,0.000000,-0.000000,-0.000000
311.827750,0.000000,-0.000000,0.000000
311.860821,0.000000,-0.000000,0.000000
311.893892,-0.000000,-0.000000,0.000000
311.926964,-0.000000,-0.000000,0.000000
311.960035,-0.000000,0.000000,0.000000
311.993106,-0.000000,0.000000,-0.000000
312.026177,-0.000000,0.000000,-0.000000
312.059248,0.000000,0.000000,-0.000000
312.092319,0.000000,0.000000,-0.000000
312.125390,0.000000,-0.000000,-0.000000
312.158462,0.000000,-0.000000,0.000000
312.191533,0.000000,-0.000000,0.000000
312.224604,-0.000000,-0.000000,0.000000
312.257675,-0.000000,-0.000000,0.000000
312.290746,-0.000000,0.000000,0.000000
312.323817,-0.000000,0.000000,-0.000000
312.356888,-0.000000,0.000000,-0.000000
312.389960,0.000000,0.000000,-0.000000
312.423031,0.000000,0.000000,-0.000000
312.456102,0.000000,-0.000000,-0.000000
312.489173,0.000000,-0.000000,0.000000
312.522244,0.000000,-0.000000,0.000000
312.555315,-0.000000,-0.000000,0.000000
312.588386,-0.000000,-0.000000,0.000000
312.621457,-0.000000,0.000000,0.000000
312.654529,-0.000000,0.000000,-0.000000
312.687600,-0.000000,0.000000,-0.000000
312.720671,0.000000,0.000000,-0.000000
312.753742,0.000000,0.000000,-0.000000
312.786813,0.000000,-0.000000,-0.000000
312.819884,0.000000,-0.000000,0.000000
312.852955,0.000000,-0.000000,0.000000
312.886027,-0.000000,-0.000000,0.000000
312.919098,-0.000000,-0.000000,0.000000
312.952169,-0.000000,0.000000,0.000000
312.985240,-0.000000,0.000000,-0.000000
313.018311,-0.000000,0.000000,-0.000000
313.051382,0.000000,0.000000,-0.000000
313.084453,0.000000,0.000000,-0.000000
313.117525,0.000000,-0.000000,-0.000000
313.150596,0.000000,-0.000000,0.000000
313.183667,0.000000,-0.000000,0.000000
313.216738,-0.000000,-0.000000,0.000000
313.249809,-0.000000,-0.000000,0.000000
313.282880,-0.000000,0.000000,0.000000
313.315951,-0.000000,0.000000,-0.000000
313.349023,-0.000000,0.000000,-0.000000
313.382094,0.000000,0.000000,-0.000000
313.415165,0.000000,0.000000,-0.000000
313.448236,0.000000,-0.000000,-0.000000
313.481307,0.000000,-0.000000,0.000000
313.514378,0.000000,-0.000000,0.000000
313.547449,-0.000000,-0.000000,0.000000
313.580520,-0.000000,-0.000000,0.000000
313.613592,-0.000000,0.000000,0.000000
313.646663,-0.000000,0.000000,-0.000000
313.679734,-0.000000,0.000000,-0.000000
313.712805,0.000000,0.000000,-0.000000
313.745876,0.000000,0.000000,-0.000000
313.778947,0.000000,-0.000000,-0.000000
313.812018,0.000000,-0.000000,0.000000
313.845090,0.000000,-0.000000,0.000000
313.878161,-0.000000,-0.000000,0.000000
313.911232,-0.000000,-0.000000,0.000000
313.944303,-0.000000,0.000000,0.000000
313.977374,-0.000000,0.000000,-0.000000
314.010445,-0.000000,0.000000,-0.000000
314.043516,0.000000,0.000000,-0.000000
314.076588,0.000000,0.000000,-0.000000
314.109659,0.000000,-0.000000,-0.000000
314.142730,0.000000,-0.000000,0.000000


==> anc/fig3/fig_b.csv <==
omega/t_0,"J^E, T=0.1","J^E, T=0.5","J^E, T=1.0","J^E_{e-ph}, T=0.1","J^E_{e-ph}, T=0.5","J^E_{e-ph}, T=1.0"
0.000000,0.003193,0.012601,0.034465,0.003243,0.019666,0.037495
0.033071,0.003225,0.012640,0.034545,0.003262,0.019665,0.037479
0.066142,0.003247,0.012697,0.034680,0.003274,0.019683,0.037548
0.099213,0.003254,0.012767,0.034866,0.003275,0.019718,0.037702
0.132285,0.003244,0.012844,0.035099,0.003260,0.019767,0.037945
0.165356,0.003213,0.012924,0.035374,0.003226,0.019826,0.038276
0.198427,0.003161,0.013002,0.035685,0.003173,0.019893,0.038695
0.231498,0.003086,0.013071,0.036027,0.003098,0.019964,0.039199
0.264569,0.002989,0.013129,0.036396,0.003001,0.020038,0.039785
0.297640,0.002871,0.013172,0.036787,0.002883,0.020112,0.040450
0.330711,0.002734,0.013199,0.037198,0.002747,0.020186,0.041189
0.363783,0.002581,0.013210,0.037627,0.002594,0.020261,0.041996
0.396854,0.002416,0.013207,0.038075,0.002428,0.020339,0.042865
0.429925,0.002241,0.013191,0.038543,0.002254,0.020422,0.043791
0.462996,0.002062,0.013168,0.039035,0.002075,0.020513,0.044767
0.496067,0.001882,0.013142,0.039556,0.001896,0.020617,0.045790
0.529138,0.001705,0.013118,0.040110,0.001720,0.020738,0.046854
0.562209,0.001534,0.013102,0.040707,0.001551,0.020880,0.047958
0.595280,0.001372,0.013099,0.041353,0.001391,0.021048,0.049100
0.628352,0.001220,0.013113,0.042059,0.001243,0.021246,0.050281
0.661423,0.001081,0.013150,0.042832,0.001108,0.021479,0.051505
0.694494,0.000955,0.013212,0.043682,0.000987,0.021749,0.052775
0.727565,0.000842,0.013303,0.044617,0.000879,0.022060,0.054098
0.760636,0.000742,0.013424,0.045642,0.000784,0.022413,0.055479
0.793707,0.000654,0.013578,0.046763,0.000701,0.022811,0.056926
0.826778,0.000577,0.013766,0.047982,0.000629,0.023255,0.058443
0.859850,0.000511,0.013990,0.049300,0.000567,0.023744,0.060036
0.892921,0.000454,0.014251,0.050714,0.000514,0.024279,0.061709
0.925992,0.000405,0.014549,0.052222,0.000468,0.024859,0.063461
0.959063,0.000363,0.014887,0.053818,0.000429,0.025484,0.065291
0.992134,0.000327,0.015265,0.055495,0.000395,0.026153,0.067195
1.025205,0.000297,0.015685,0.057248,0.000366,0.026866,0.069169
1.058276,0.000272,0.016147,0.059070,0.000341,0.027622,0.071204
1.091348,0.000251,0.016655,0.060954,0.000320,0.028420,0.073292
1.124419,0.000234,0.017207,0.062895,0.000302,0.029260,0.075424
1.157490,0.000219,0.017806,0.064888,0.000286,0.030142,0.077592
1.190561,0.000208,0.018451,0.066931,0.000274,0.031065,0.079789
1.223632,0.000198,0.019143,0.069021,0.000264,0.032028,0.082007
1.256703,0.000191,0.019882,0.071156,0.000256,0.033030,0.084243
1.289774,0.000185,0.020667,0.073335,0.000251,0.034070,0.086494
1.322845,0.000179,0.021498,0.075557,0.000248,0.035146,0.088759
1.355917,0.000175,0.022374,0.077821,0.000247,0.036257,0.091038
1.388988,0.000171,0.023293,0.080125,0.000249,0.037399,0.093333
1.422059,0.000168,0.024255,0.082468,0.000253,0.038571,0.095647
1.455130,0.000165,0.025259,0.084847,0.000258,0.039770,0.097982
1.488201,0.000163,0.026303,0.087261,0.000265,0.040994,0.100341
1.521272,0.000161,0.027385,0.089706,0.000274,0.042240,0.102725
1.554343,0.000161,0.028504,0.092180,0.000284,0.043506,0.105135
1.587415,0.000162,0.029659,0.094678,0.000296,0.044789,0.107570
1.620486,0.000164,0.030847,0.097198,0.000309,0.046088,0.110027
1.653557,0.000168,0.032068,0.099736,0.000325,0.047401,0.112502
1.686628,0.000174,0.033318,0.102289,0.000342,0.048725,0.114990
1.719699,0.000182,0.034597,0.104854,0.000362,0.050060,0.117484
1.752770,0.000192,0.035901,0.107428,0.000384,0.051402,0.119976
1.785841,0.000204,0.037229,0.110008,0.000410,0.052751,0.122457
1.818913,0.000218,0.038579,0.112589,0.000440,0.054103,0.124918
1.851984,0.000234,0.039948,0.115170,0.000473,0.055458,0.127352
1.885055,0.000253,0.041334,0.117747,0.000510,0.056814,0.129749
1.918126,0.000274,0.042736,0.120315,0.000552,0.058169,0.132102
1.951197,0.000297,0.044150,0.122871,0.000599,0.059521,0.134403
1.984268,0.000324,0.045576,0.125410,0.000651,0.060871,0.136648
2.017339,0.000355,0.047012,0.127928,0.000709,0.062217,0.138831
2.050410,0.000390,0.048456,0.130418,0.000773,0.063558,0.140948
2.083482,0.000430,0.049906,0.132876,0.000844,0.064894,0.142997
2.116553,0.000476,0.051361,0.135294,0.000924,0.066225,0.144977
2.149624,0.000529,0.052819,0.137665,0.001012,0.067550,0.146887
2.182695,0.000588,0.054276,0.139983,0.001111,0.068869,0.148725
2.215766,0.000656,0.055731,0.142239,0.001220,0.070181,0.150493
2.248837,0.000732,0.057182,0.144426,0.001340,0.071484,0.152190
2.281908,0.000818,0.058624,0.146535,0.001473,0.072777,0.153817
2.314980,0.000914,0.060055,0.148559,0.001619,0.074058,0.155374
2.348051,0.001020,0.061471,0.150489,0.001778,0.075325,0.156860
2.381122,0.001139,0.062870,0.152319,0.001953,0.076576,0.158274
2.414193,0.001269,0.064248,0.154043,0.002142,0.077809,0.159616
2.447264,0.001414,0.065603,0.155655,0.002346,0.079022,0.160885
2.480335,0.001573,0.066932,0.157150,0.002567,0.080213,0.162078
2.513406,0.001749,0.068233,0.158527,0.002804,0.081381,0.163194
2.546478,0.001941,0.069506,0.159782,0.003059,0.082524,0.164231
2.579549,0.002152,0.070749,0.160916,0.003332,0.083642,0.165188
2.612620,0.002383,0.071961,0.161929,0.003624,0.084736,0.166063
2.645691,0.002635,0.073144,0.162824,0.003936,0.085805,0.166854
2.678762,0.002908,0.074298,0.163602,0.004268,0.086851,0.167562
2.711833,0.003204,0.075424,0.164269,0.004623,0.087876,0.168185
2.744904,0.003523,0.076523,0.164829,0.004999,0.088883,0.168725
2.777976,0.003867,0.077599,0.165287,0.005400,0.089873,0.169182
2.811047,0.004234,0.078654,0.165649,0.005824,0.090850,0.169559
2.844118,0.004627,0.079692,0.165921,0.006274,0.091817,0.169857
2.877189,0.005044,0.080716,0.166112,0.006750,0.092779,0.170081
2.910260,0.005486,0.081731,0.166227,0.007253,0.093738,0.170236
2.943331,0.005953,0.082742,0.166275,0.007784,0.094700,0.170326
2.976402,0.006446,0.083754,0.166264,0.008342,0.095668,0.170358
3.009473,0.006966,0.084775,0.166203,0.008930,0.096647,0.170341
3.042545,0.007512,0.085809,0.166101,0.009548,0.097640,0.170283
3.075616,0.008087,0.086865,0.165969,0.010196,0.098653,0.170193
3.108687,0.008692,0.087947,0.165816,0.010876,0.099689,0.170082
3.141758,0.009328,0.089063,0.165654,0.011590,0.100753,0.169960
3.174829,0.009998,0.090218,0.165493,0.012339,0.101849,0.169838
3.207900,0.010704,0.091418,0.165345,0.013125,0.102981,0.169726
3.240971,0.011449,0.092665,0.165219,0.013951,0.104153,0.169636
3.274043,0.012237,0.093964,0.165127,0.014819,0.105368,0.169575
3.307114,0.013071,0.095317,0.165077,0.015733,0.106629,0.169553
3.340185,0.013953,0.096722,0.165079,0.016697,0.107938,0.169577
3.373256,0.014888,0.098181,0.165139,0.017713,0.109297,0.169654
3.406327,0.015879,0.099691,0.165265,0.018786,0.110705,0.169788
3.439398,0.016929,0.101250,0.165462,0.019918,0.112164,0.169983
3.472469,0.018041,0.102854,0.165733,0.021112,0.113673,0.170244
3.505541,0.019216,0.104501,0.166083,0.022371,0.115232,0.170571
3.538612,0.020456,0.106185,0.166512,0.023695,0.116837,0.170966
3.571683,0.021761,0.107904,0.167021,0.025084,0.118489,0.171431
3.604754,0.023130,0.109655,0.167612,0.026538,0.120184,0.171965
3.637825,0.024564,0.111436,0.168281,0.028055,0.121922,0.172569
3.670896,0.026060,0.113244,0.169030,0.029632,0.123699,0.173244
3.703967,0.027616,0.115079,0.169853,0.031267,0.125514,0.173987
3.737038,0.029230,0.116940,0.170750,0.032957,0.127364,0.174800
3.770110,0.030900,0.118828,0.171717,0.034699,0.129248,0.175680
3.803181,0.032623,0.120743,0.172749,0.036492,0.131165,0.176627
3.836252,0.034399,0.122686,0.173842,0.038334,0.133111,0.177638
3.869323,0.036227,0.124658,0.174992,0.040227,0.135087,0.178712
3.902394,0.038108,0.126662,0.176192,0.042172,0.137091,0.179846
3.935465,0.040045,0.128698,0.177438,0.044173,0.139121,0.181038
3.968536,0.042040,0.130767,0.178724,0.046234,0.141177,0.182284
4.001608,0.044100,0.132870,0.180044,0.048363,0.143259,0.183581
4.034679,0.046231,0.135009,0.181392,0.050567,0.145365,0.184925
4.067750,0.048440,0.137184,0.182764,0.052854,0.147497,0.186313
4.100821,0.050737,0.139396,0.184155,0.055233,0.149655,0.187742
4.133892,0.053131,0.141645,0.185560,0.057714,0.151839,0.189208
4.166963,0.055632,0.143930,0.186978,0.060304,0.154050,0.190708
4.200034,0.058250,0.146252,0.188406,0.063011,0.156289,0.192239
4.233106,0.060993,0.148609,0.189842,0.065841,0.158557,0.193797
4.266177,0.063868,0.151001,0.191286,0.068799,0.160856,0.195380
4.299248,0.066881,0.153427,0.192738,0.071889,0.163184,0.196985
4.332319,0.070036,0.155884,0.194199,0.075111,0.165545,0.198608
4.365390,0.073333,0.158371,0.195669,0.078465,0.167936,0.200247
4.398461,0.076772,0.160887,0.197149,0.081948,0.170359,0.201898
4.431532,0.080347,0.163431,0.198640,0.085555,0.172814,0.203559
4.464603,0.084053,0.166000,0.200142,0.089280,0.175299,0.205227
4.497675,0.087881,0.168595,0.201656,0.093117,0.177815,0.206898
4.530746,0.091823,0.171215,0.203181,0.097059,0.180361,0.208570
4.563817,0.095867,0.173861,0.204719,0.101096,0.182938,0.210241
4.596888,0.100005,0.176534,0.206268,0.105223,0.185544,0.211910
4.629959,0.104229,0.179236,0.207828,0.109435,0.188181,0.213575
4.663030,0.108532,0.181968,0.209399,0.113727,0.190848,0.215238
4.696101,0.112912,0.184732,0.210981,0.118100,0.193548,0.216897
4.729173,0.117371,0.187530,0.212574,0.122556,0.196279,0.218553
4.762244,0.121914,0.190363,0.214178,0.127101,0.199044,0.220208
4.795315,0.126550,0.193233,0.215794,0.131744,0.201842,0.221862
4.828386,0.131294,0.196140,0.217422,0.136498,0.204673,0.223515
4.861457,0.136161,0.199083,0.219063,0.141375,0.207535,0.225168
4.894528,0.141168,0.202062,0.220715,0.146390,0.210429,0.226821
4.927599,0.146333,0.205074,0.222380,0.151557,0.213350,0.228474
4.960671,0.151670,0.208115,0.224056,0.156890,0.216295,0.230126
4.993742,0.157192,0.211183,0.225742,0.162396,0.219261,0.231775
5.026813,0.162906,0.214272,0.227436,0.168081,0.222244,0.233420
5.059884,0.168813,0.217378,0.229136,0.173947,0.225238,0.235062
5.092955,0.174910,0.220497,0.230842,0.179989,0.228240,0.236698
5.126026,0.181187,0.223625,0.232550,0.186198,0.231247,0.238330
5.159097,0.187630,0.226761,0.234260,0.192562,0.234258,0.239958
5.192168,0.194222,0.229903,0.235971,0.199067,0.237272,0.241583
5.225240,0.200943,0.233053,0.237682,0.205695,0.240291,0.243209
5.258311,0.207773,0.236211,0.239395,0.212429,0.243318,0.244838
5.291382,0.214693,0.239382,0.241109,0.219253,0.246358,0.246473
5.324453,0.221686,0.242568,0.242827,0.226154,0.249417,0.248117
5.357524,0.228740,0.245773,0.244551,0.233121,0.252498,0.249773
5.390595,0.235847,0.249001,0.246282,0.240149,0.255606,0.251444
5.423666,0.243006,0.252253,0.248023,0.247238,0.258744,0.253131
5.456738,0.250222,0.255529,0.249773,0.254391,0.261912,0.254833
5.489809,0.257506,0.258827,0.251533,0.261621,0.265109,0.256551
5.522880,0.264876,0.262143,0.253302,0.268941,0.268329,0.258280
5.555951,0.272353,0.265472,0.255080,0.276371,0.271566,0.260019
5.589022,0.279961,0.268808,0.256864,0.283933,0.274814,0.261763
5.622093,0.287727,0.272145,0.258652,0.291648,0.278063,0.263508
5.655164,0.295672,0.275477,0.260442,0.299534,0.281307,0.265250
5.688236,0.303814,0.278800,0.262230,0.307606,0.284538,0.266986
5.721307,0.312162,0.282111,0.264016,0.315870,0.287753,0.268713
5.754378,0.320717,0.285409,0.265797,0.324326,0.290950,0.270431
5.787449,0.329466,0.288694,0.267574,0.332962,0.294129,0.272140
5.820520,0.338391,0.291968,0.269348,0.341762,0.297294,0.273841
5.853591,0.347463,0.295236,0.271118,0.350697,0.300449,0.275539
5.886662,0.356649,0.298500,0.272887,0.359740,0.303601,0.277238
5.919734,0.365913,0.301764,0.274657,0.368860,0.306755,0.278940
5.952805,0.375223,0.305030,0.276431,0.378029,0.309916,0.280649
5.985876,0.384553,0.308300,0.278209,0.387225,0.313089,0.282369
6.018947,0.393886,0.311574,0.279993,0.396434,0.316275,0.284100
6.052018,0.403214,0.314849,0.281782,0.405649,0.319473,0.285842
6.085089,0.412539,0.318121,0.283576,0.414873,0.322678,0.287590
6.118160,0.421872,0.321386,0.285373,0.424117,0.325885,0.289342
6.151231,0.431229,0.324636,0.287169,0.433395,0.329083,0.291090
6.184303,0.440631,0.327867,0.288961,0.442723,0.332264,0.292828
6.217374,0.450097,0.331070,0.290745,0.452116,0.335417,0.294549
6.250445,0.459644,0.334241,0.292519,0.461588,0.338534,0.296248
6.283516,0.469284,0.337378,0.294280,0.471146,0.341608,0.297920
6.316587,0.479025,0.340479,0.296026,0.480793,0.344635,0.299563
6.349658,0.488866,0.343547,0.297758,0.490528,0.347616,0.301178
6.382729,0.498802,0.346587,0.299479,0.500344,0.350557,0.302768
6.415801,0.508824,0.349608,0.301190,0.510231,0.353466,0.304340
6.448872,0.518916,0.352618,0.302898,0.520177,0.356354,0.305900
6.481943,0.529059,0.355627,0.304606,0.530167,0.359236,0.307456
6.515014,0.539232,0.358645,0.306319,0.540183,0.362124,0.309017
6.548085,0.549411,0.361676,0.308041,0.550207,0.365029,0.310590
6.581156,0.559568,0.364725,0.309774,0.560218,0.367958,0.312180
6.614227,0.569680,0.367787,0.311519,0.570197,0.370913,0.313787
6.647299,0.579723,0.370856,0.313273,0.580125,0.373889,0.315412
6.680370,0.589680,0.373920,0.315032,0.589986,0.376875,0.317051
6.713441,0.599538,0.376963,0.316790,0.599768,0.379857,0.318695
6.746512,0.609293,0.379970,0.318541,0.609467,0.382816,0.320337
6.779583,0.618952,0.382923,0.320276,0.619082,0.385732,0.321968
6.812654,0.628525,0.385808,0.321987,0.628620,0.388587,0.323578
6.845725,0.638030,0.388617,0.323670,0.638092,0.391365,0.325159
6.878796,0.647486,0.391345,0.325318,0.647511,0.394059,0.326706
6.911868,0.656910,0.393996,0.326931,0.656887,0.396666,0.328218
6.944939,0.666310,0.396579,0.328508,0.666227,0.399192,0.329695
6.978010,0.675687,0.399106,0.330053,0.675527,0.401649,0.331143
7.011081,0.685031,0.401597,0.331571,0.684779,0.404053,0.332569
7.044152,0.694320,0.404070,0.333069,0.693964,0.406426,0.333983
7.077223,0.703526,0.406544,0.334554,0.703060,0.408789,0.335396
7.110294,0.712619,0.409032,0.336034,0.712040,0.411161,0.336819
7.143366,0.721569,0.411547,0.337516,0.720884,0.413557,0.338261
7.176437,0.730353,0.414091,0.339003,0.729573,0.415986,0.339726
7.209508,0.738958,0.416662,0.340497,0.738099,0.418452,0.341218
7.242579,0.747382,0.419250,0.341997,0.746464,0.420947,0.342733
7.275650,0.755630,0.421841,0.343499,0.754676,0.423459,0.344265
7.308721,0.763715,0.424414,0.344995,0.762746,0.425969,0.345803
7.341792,0.771652,0.426946,0.346478,0.770686,0.428454,0.347335
7.374864,0.779452,0.429416,0.347936,0.778502,0.430886,0.348845
7.407935,0.787118,0.431802,0.349360,0.786194,0.433243,0.350321
7.441006,0.794645,0.434086,0.350742,0.793750,0.435502,0.351749
7.474077,0.802018,0.436259,0.352076,0.801149,0.437648,0.353121
7.507148,0.809216,0.438316,0.353361,0.808362,0.439672,0.354435
7.540219,0.816211,0.440261,0.354596,0.815359,0.441577,0.355690
7.573290,0.822979,0.442108,0.355788,0.822113,0.443373,0.356895
7.606361,0.829499,0.443875,0.356944,0.828602,0.445078,0.358058
7.639433,0.835758,0.445586,0.358075,0.834816,0.446718,0.359195
7.672504,0.841751,0.447268,0.359193,0.840755,0.448320,0.360320
7.705575,0.847483,0.448945,0.360309,0.846430,0.449915,0.361447
7.738646,0.852963,0.450639,0.361432,0.851856,0.451526,0.362588
7.771717,0.858205,0.452362,0.362569,0.857055,0.453172,0.363751
7.804788,0.863219,0.454119,0.363722,0.862044,0.454861,0.364938
7.837859,0.868015,0.455905,0.364888,0.866837,0.456592,0.366147
7.870931,0.872594,0.457705,0.366061,0.871439,0.458351,0.367369
7.904002,0.876956,0.459496,0.367231,0.875848,0.460117,0.368591
7.937073,0.881095,0.461249,0.368386,0.880054,0.461860,0.369798
7.970144,0.885003,0.462936,0.369512,0.884044,0.463549,0.370973
8.003215,0.888670,0.464527,0.370597,0.887802,0.465151,0.372101
8.036286,0.892088,0.466000,0.371630,0.891309,0.466641,0.373167
8.069357,0.895249,0.467341,0.372602,0.894551,0.467998,0.374163
8.102429,0.898144,0.468544,0.373512,0.897513,0.469213,0.375084
8.135500,0.900763,0.469615,0.374359,0.900180,0.470288,0.375934
8.168571,0.903094,0.470566,0.375150,0.902541,0.471235,0.376719
8.201642,0.905123,0.471420,0.375894,0.904582,0.472072,0.377451
8.234713,0.906833,0.472200,0.376602,0.906293,0.472826,0.378147
8.267784,0.908211,0.472934,0.377289,0.907665,0.473526,0.378823
8.300855,0.909246,0.473646,0.377967,0.908696,0.474199,0.379497
8.333927,0.909936,0.474356,0.378648,0.909391,0.474869,0.380183
8.366998,0.910289,0.475076,0.379340,0.909763,0.475555,0.380892
8.400069,0.910324,0.475813,0.380048,0.909836,0.476265,0.381629
8.433140,0.910071,0.476564,0.380772,0.909640,0.477000,0.382394
8.466211,0.909565,0.477318,0.381505,0.909211,0.477752,0.383180
8.499282,0.908842,0.478059,0.382240,0.908579,0.478505,0.383974
8.532353,0.907930,0.478765,0.382963,0.907770,0.479236,0.384760
8.565424,0.906847,0.479413,0.383661,0.906795,0.479920,0.385519
8.598496,0.905592,0.479979,0.384318,0.905649,0.480530,0.386233
8.631567,0.904149,0.480443,0.384921,0.904308,0.481042,0.386886
8.664638,0.902485,0.480789,0.385462,0.902736,0.481435,0.387464
8.697709,0.900557,0.481007,0.385935,0.900888,0.481696,0.387963
8.730780,0.898320,0.481096,0.386339,0.898715,0.481821,0.388382
8.763851,0.895733,0.481061,0.386679,0.896180,0.481815,0.388728
8.796922,0.892772,0.480917,0.386966,0.893258,0.481690,0.389013
8.829994,0.889427,0.480683,0.387212,0.889945,0.481466,0.389255
8.863065,0.885713,0.480382,0.387433,0.886259,0.481170,0.389472
8.896136,0.881660,0.480040,0.387643,0.882235,0.480827,0.389683
8.929207,0.877312,0.479677,0.387856,0.877924,0.480464,0.389904
8.962278,0.872721,0.479313,0.388081,0.873379,0.480100,0.390148
8.995349,0.867935,0.478956,0.388325,0.868650,0.479750,0.390421
9.028420,0.862992,0.478608,0.388587,0.863779,0.479416,0.390722
9.061492,0.857917,0.478264,0.388863,0.858789,0.479095,0.391044
9.094563,0.852720,0.477910,0.389144,0.853685,0.478772,0.391376
9.127634,0.847393,0.477524,0.389415,0.848458,0.478428,0.391701
9.160705,0.841918,0.477086,0.389665,0.843083,0.478039,0.392001
9.193776,0.836269,0.476573,0.389876,0.837530,0.477580,0.392257
9.226847,0.830421,0.475965,0.390037,0.831769,0.477029,0.392455
9.259918,0.824350,0.475250,0.390138,0.825774,0.476371,0.392581
9.292989,0.818040,0.474422,0.390173,0.819526,0.475596,0.392628
9.326061,0.811484,0.473481,0.390140,0.813018,0.474703,0.392596
9.359132,0.804681,0.472436,0.390044,0.806253,0.473699,0.392490
9.392203,0.797639,0.471300,0.389892,0.799242,0.472597,0.392319
9.425274,0.790372,0.470091,0.389695,0.792002,0.471413,0.392098
9.458345,0.782895,0.468826,0.389467,0.784554,0.470168,0.391844
9.491416,0.775228,0.467524,0.389221,0.776920,0.468880,0.391573
9.524487,0.767391,0.466197,0.388971,0.769124,0.467566,0.391302
9.557559,0.759408,0.464856,0.388725,0.761190,0.466238,0.391045
9.590630,0.751303,0.463506,0.388492,0.753142,0.464904,0.390809
9.623701,0.743098,0.462146,0.388274,0.745000,0.463566,0.390596
9.656772,0.734818,0.460773,0.388067,0.736785,0.462219,0.390405
9.689843,0.726480,0.459377,0.387865,0.728512,0.460858,0.390226
9.722914,0.718097,0.457949,0.387659,0.720191,0.459470,0.390046
9.755985,0.709673,0.456476,0.387435,0.711823,0.458042,0.389849
9.789057,0.701203,0.454946,0.387180,0.703401,0.456560,0.389617
9.822128,0.692674,0.453349,0.386881,0.694911,0.455012,0.389336
9.855199,0.684064,0.451676,0.386528,0.686333,0.453387,0.388991
9.888270,0.675349,0.449922,0.386113,0.677643,0.451679,0.388574
9.921341,0.666509,0.448085,0.385634,0.668822,0.449883,0.388083
9.954412,0.657528,0.446169,0.385093,0.659858,0.448001,0.387520
9.987483,0.648404,0.444179,0.384496,0.650748,0.446041,0.386893
10.020554,0.639148,0.442125,0.383853,0.641506,0.444012,0.386216
10.053626,0.629781,0.440019,0.383175,0.632155,0.441927,0.385505
10.086697,0.620338,0.437875,0.382477,0.622730,0.439800,0.384775
10.119768,0.610860,0.435703,0.381770,0.613270,0.437646,0.384042
10.152839,0.601384,0.433516,0.381064,0.603815,0.435475,0.383317
10.185910,0.591945,0.431319,0.380365,0.594397,0.433297,0.382610
10.218981,0.582565,0.429116,0.379678,0.585038,0.431113,0.381922
10.252052,0.573253,0.426903,0.378999,0.575746,0.428924,0.381252
10.285124,0.564005,0.424677,0.378324,0.566516,0.426722,0.380593
10.318195,0.554805,0.422426,0.377645,0.557330,0.424499,0.379933
10.351266,0.545632,0.420141,0.376951,0.548167,0.422243,0.379261
10.384337,0.536460,0.417810,0.376231,0.539001,0.419942,0.378563
10.417408,0.527272,0.415426,0.375476,0.529812,0.417588,0.377825
10.450479,0.518053,0.412981,0.374676,0.520589,0.415172,0.377037
10.483550,0.508803,0.410474,0.373826,0.511330,0.412692,0.376193
10.516622,0.499528,0.407907,0.372922,0.502043,0.410150,0.375288
10.549693,0.490246,0.405286,0.371967,0.492747,0.407550,0.374324
10.582764,0.480976,0.402617,0.370963,0.483463,0.404901,0.373305
10.615835,0.471743,0.399911,0.369917,0.474216,0.402211,0.372241
10.648906,0.462568,0.397178,0.368839,0.465028,0.399490,0.371143
10.681977,0.453467,0.394425,0.367738,0.455915,0.396748,0.370021
10.715048,0.444451,0.391658,0.366624,0.446889,0.393992,0.368889
10.748120,0.435527,0.388882,0.365504,0.437955,0.391224,0.367757
10.781191,0.426695,0.386097,0.364387,0.429114,0.388449,0.366634
10.814262,0.417954,0.383302,0.363274,0.420361,0.385665,0.365522
10.847333,0.409300,0.380495,0.362167,0.411694,0.382869,0.364424
10.880404,0.400731,0.377671,0.361063,0.403109,0.380058,0.363336
10.913475,0.392244,0.374826,0.359958,0.394602,0.377227,0.362251
10.946546,0.383837,0.371957,0.358843,0.386171,0.374373,0.361160
10.979617,0.375509,0.369060,0.357711,0.377817,0.371492,0.360051
11.012689,0.367259,0.366134,0.356553,0.369539,0.368580,0.358914
11.045760,0.359087,0.363177,0.355360,0.361337,0.365636,0.357738
11.078831,0.350991,0.360190,0.354129,0.353212,0.362659,0.356517
11.111902,0.342972,0.357173,0.352854,0.345164,0.359650,0.355246
11.144973,0.335031,0.354128,0.351536,0.337194,0.356611,0.353926
11.178044,0.327171,0.351059,0.350178,0.329307,0.353546,0.352560
11.211115,0.319399,0.347969,0.348785,0.321508,0.350458,0.351154
11.244187,0.311722,0.344864,0.347363,0.313805,0.347354,0.349718
11.277258,0.304150,0.341746,0.345921,0.306209,0.344237,0.348262
11.310329,0.296695,0.338622,0.344465,0.298728,0.341113,0.346795
11.343400,0.289366,0.335493,0.343004,0.291371,0.337987,0.345326
11.376471,0.282167,0.332365,0.341543,0.284145,0.334860,0.343861
11.409542,0.275103,0.329236,0.340084,0.277051,0.331735,0.342404
11.442613,0.268170,0.326108,0.338628,0.270088,0.328611,0.340955
11.475685,0.261362,0.322979,0.337174,0.263249,0.325485,0.339512
11.508756,0.254671,0.319845,0.335717,0.256526,0.322354,0.338069
11.541827,0.248086,0.316704,0.334254,0.249909,0.319215,0.336621
11.574898,0.241599,0.313552,0.332778,0.243389,0.316064,0.335160
11.607969,0.235204,0.310386,0.331283,0.236962,0.312898,0.333680
11.641040,0.228898,0.307205,0.329764,0.230624,0.309716,0.332173
11.674111,0.222685,0.304010,0.328219,0.224378,0.306518,0.330634
11.707182,0.216569,0.300802,0.326643,0.218231,0.303306,0.329063
11.740254,0.210559,0.297584,0.325038,0.212190,0.300085,0.327456
11.773325,0.204664,0.294361,0.323403,0.206264,0.296857,0.325817
11.806396,0.198893,0.291138,0.321743,0.200462,0.293628,0.324149
11.839467,0.193250,0.287918,0.320061,0.194789,0.290403,0.322457
11.872538,0.187738,0.284705,0.318363,0.189247,0.287185,0.320747
11.905609,0.182354,0.281501,0.316654,0.183833,0.283975,0.319026
11.938680,0.177095,0.278308,0.314938,0.178544,0.280776,0.317300
11.971752,0.171953,0.275123,0.313220,0.173372,0.277586,0.315574
12.004823,0.166922,0.271947,0.311502,0.168311,0.274404,0.313852
12.037894,0.161996,0.268778,0.309787,0.163354,0.271228,0.312136
12.070965,0.157170,0.265613,0.308074,0.158498,0.268057,0.310425
12.104036,0.152442,0.262452,0.306361,0.153739,0.264889,0.308718
12.137107,0.147812,0.259293,0.304646,0.149078,0.261723,0.307010
12.170178,0.143281,0.256137,0.302924,0.144516,0.258560,0.305296
12.203250,0.138852,0.252985,0.301192,0.140056,0.255398,0.303571
12.236321,0.134526,0.249837,0.299446,0.135699,0.252241,0.301830
12.269392,0.130304,0.246696,0.297682,0.131448,0.249089,0.300068
12.302463,0.126187,0.243563,0.295898,0.127302,0.245945,0.298283
12.335534,0.122174,0.240440,0.294095,0.123260,0.242809,0.296474
12.368605,0.118263,0.237328,0.292271,0.119322,0.239685,0.294643
12.401676,0.114453,0.234230,0.290430,0.115484,0.236572,0.292791
12.434747,0.110740,0.231145,0.288575,0.111744,0.233474,0.290923
12.467819,0.107123,0.228074,0.286710,0.108101,0.230390,0.289044
12.500890,0.103601,0.225020,0.284837,0.104552,0.227321,0.287159
12.533961,0.100172,0.221981,0.282962,0.101097,0.224269,0.285272
12.567032,0.096835,0.218958,0.281086,0.097734,0.221233,0.283387
12.600103,0.093589,0.215953,0.279212,0.094462,0.218215,0.281506
12.633174,0.090433,0.212964,0.277341,0.091279,0.215213,0.279630
12.666245,0.087364,0.209992,0.275473,0.088185,0.212227,0.277759
12.699317,0.084380,0.207037,0.273606,0.085175,0.209257,0.275890
12.732388,0.081478,0.204098,0.271738,0.082249,0.206303,0.274022
12.765459,0.078656,0.201175,0.269868,0.079402,0.203364,0.272152
12.798530,0.075910,0.198268,0.267993,0.076633,0.200440,0.270276
12.831601,0.073241,0.195377,0.266111,0.073941,0.197531,0.268392
12.864672,0.070645,0.192502,0.264220,0.071323,0.194637,0.266498
12.897743,0.068125,0.189645,0.262319,0.068781,0.191760,0.264592
12.930815,0.065678,0.186805,0.260408,0.066313,0.188901,0.262675
12.963886,0.063307,0.183985,0.258487,0.063921,0.186062,0.260745
12.996957,0.061009,0.181186,0.256557,0.061603,0.183244,0.258806
13.030028,0.058786,0.178410,0.254620,0.059360,0.180448,0.256858
13.063099,0.056634,0.175657,0.252678,0.057189,0.177677,0.254904
13.096170,0.054552,0.172928,0.250733,0.055088,0.174929,0.252947
13.129241,0.052537,0.170223,0.248787,0.053054,0.172205,0.250989
13.162313,0.050586,0.167543,0.246843,0.051085,0.169506,0.249034
13.195384,0.048695,0.164886,0.244902,0.049176,0.166829,0.247084
13.228455,0.046863,0.162251,0.242965,0.047326,0.164175,0.245139
13.261526,0.045086,0.159639,0.241033,0.045533,0.161542,0.243200
13.294597,0.043364,0.157048,0.239105,0.043794,0.158930,0.241267
13.327668,0.041696,0.154479,0.237181,0.042110,0.156340,0.239339
13.360739,0.040081,0.151931,0.235259,0.040481,0.153770,0.237413
13.393810,0.038521,0.149406,0.233338,0.038905,0.151223,0.235488
13.426882,0.037014,0.146903,0.231415,0.037384,0.148698,0.233561
13.459953,0.035559,0.144424,0.229491,0.035915,0.146197,0.231631
13.493024,0.034157,0.141970,0.227564,0.034499,0.143720,0.229697
13.526095,0.032804,0.139541,0.225634,0.033134,0.141269,0.227758
13.559166,0.031500,0.137138,0.223700,0.031817,0.138844,0.225815
13.592237,0.030242,0.134761,0.221765,0.030547,0.136445,0.223868
13.625308,0.029027,0.132411,0.219828,0.029321,0.134072,0.221920
13.658380,0.027855,0.130086,0.217892,0.028138,0.131725,0.219972
13.691451,0.026724,0.127788,0.215958,0.026996,0.129405,0.218025
13.724522,0.025632,0.125516,0.214027,0.025893,0.127110,0.216083
13.757593,0.024578,0.123269,0.212101,0.024829,0.124840,0.214147
13.790664,0.023561,0.121047,0.210182,0.023803,0.122596,0.212218
13.823735,0.022582,0.118850,0.208269,0.022814,0.120377,0.210295
13.856806,0.021639,0.116679,0.206362,0.021862,0.118183,0.208381
13.889878,0.020731,0.114533,0.204462,0.020945,0.116014,0.206473
13.922949,0.019858,0.112412,0.202568,0.020063,0.113870,0.204571
13.956020,0.019018,0.110317,0.200680,0.019215,0.111752,0.202675
13.989091,0.018210,0.108247,0.198796,0.018399,0.109659,0.200783
14.022162,0.017432,0.106203,0.196916,0.017614,0.107592,0.198895
14.055233,0.016684,0.104184,0.195040,0.016859,0.105550,0.197010
14.088304,0.015965,0.102191,0.193167,0.016132,0.103535,0.195127
14.121375,0.015273,0.100225,0.191297,0.015434,0.101546,0.193247
14.154447,0.014608,0.098284,0.189430,0.014762,0.099583,0.191369
14.187518,0.013969,0.096370,0.187566,0.014117,0.097646,0.189494
14.220589,0.013356,0.094481,0.185707,0.013498,0.095736,0.187622
14.253660,0.012767,0.092619,0.183852,0.012903,0.093852,0.185755
14.286731,0.012201,0.090783,0.182003,0.012332,0.091994,0.183894
14.319802,0.011659,0.088973,0.180160,0.011784,0.090162,0.182039
14.352873,0.011139,0.087188,0.178325,0.011259,0.088357,0.180191
14.385945,0.010639,0.085429,0.176498,0.010754,0.086576,0.178352
14.419016,0.010160,0.083695,0.174679,0.010270,0.084821,0.176522
14.452087,0.009700,0.081986,0.172870,0.009806,0.083091,0.174702
14.485158,0.009258,0.080302,0.171069,0.009360,0.081386,0.172890
14.518229,0.008835,0.078642,0.169277,0.008932,0.079705,0.171088
14.551300,0.008429,0.077007,0.167494,0.008522,0.078049,0.169295
14.584371,0.008040,0.075396,0.165719,0.008129,0.076417,0.167509
14.617443,0.007667,0.073810,0.163952,0.007753,0.074811,0.165731
14.650514,0.007311,0.072247,0.162192,0.007393,0.073229,0.163960
14.683585,0.006970,0.070710,0.160439,0.007049,0.071671,0.162195
14.716656,0.006644,0.069196,0.158692,0.006719,0.070139,0.160436
14.749727,0.006333,0.067708,0.156952,0.006405,0.068631,0.158684
14.782798,0.006035,0.066243,0.155220,0.006104,0.067148,0.156938
14.815869,0.005750,0.064803,0.153495,0.005815,0.065689,0.155200
14.848940,0.005477,0.063386,0.151778,0.005540,0.064255,0.153469
14.882012,0.005215,0.061993,0.150071,0.005276,0.062844,0.151748
14.915083,0.004965,0.060624,0.148372,0.005023,0.061456,0.150035
14.948154,0.004726,0.059277,0.146684,0.004781,0.060092,0.148333
14.981225,0.004497,0.057953,0.145005,0.004550,0.058750,0.146642
15.014296,0.004279,0.056651,0.143338,0.004329,0.057431,0.144961
15.047367,0.004070,0.055372,0.141681,0.004118,0.056134,0.143291
15.080438,0.003871,0.054115,0.140034,0.003917,0.054860,0.141632
15.113510,0.003681,0.052879,0.138398,0.003725,0.053608,0.139983
15.146581,0.003500,0.051665,0.136771,0.003542,0.052377,0.138343
15.179652,0.003327,0.050473,0.135155,0.003367,0.051169,0.136714
15.212723,0.003163,0.049302,0.133549,0.003201,0.049983,0.135094
15.245794,0.003006,0.048153,0.131953,0.003042,0.048818,0.133484
15.278865,0.002856,0.047025,0.130366,0.002890,0.047675,0.131884
15.311936,0.002713,0.045917,0.128789,0.002746,0.046553,0.130292
15.345008,0.002577,0.044831,0.127222,0.002608,0.045452,0.128711
15.378079,0.002447,0.043765,0.125665,0.002476,0.044371,0.127139
15.411150,0.002323,0.042719,0.124119,0.002351,0.043311,0.125578
15.444221,0.002205,0.041693,0.122582,0.002231,0.042272,0.124026
15.477292,0.002092,0.040687,0.121056,0.002118,0.041252,0.122486
15.510363,0.001985,0.039700,0.119541,0.002009,0.040251,0.120955
15.543434,0.001883,0.038733,0.118037,0.001906,0.039271,0.119436
15.576505,0.001786,0.037784,0.116544,0.001808,0.038309,0.117928
15.609577,0.001694,0.036854,0.115063,0.001715,0.037366,0.116432
15.642648,0.001606,0.035943,0.113593,0.001626,0.036442,0.114947
15.675719,0.001522,0.035049,0.112135,0.001541,0.035536,0.113473
15.708790,0.001443,0.034174,0.110688,0.001461,0.034648,0.112012
15.741861,0.001367,0.033316,0.109254,0.001384,0.033779,0.110562
15.774932,0.001296,0.032476,0.107830,0.001312,0.032927,0.109124
15.808003,0.001227,0.031654,0.106419,0.001242,0.032093,0.107697
15.841075,0.001162,0.030848,0.105018,0.001177,0.031276,0.106281
15.874146,0.001101,0.030059,0.103629,0.001114,0.030477,0.104876
15.907217,0.001042,0.029287,0.102251,0.001055,0.029694,0.103482
15.940288,0.000987,0.028532,0.100883,0.000999,0.028928,0.102099
15.973359,0.000934,0.027792,0.099527,0.000945,0.028179,0.100727
16.006430,0.000884,0.027069,0.098181,0.000895,0.027446,0.099366
16.039501,0.000836,0.026361,0.096847,0.000846,0.026728,0.098016
16.072573,0.000791,0.025669,0.095525,0.000801,0.026026,0.096677
16.105644,0.000748,0.024992,0.094213,0.000757,0.025339,0.095350
16.138715,0.000707,0.024330,0.092914,0.000716,0.024668,0.094035
16.171786,0.000669,0.023682,0.091627,0.000677,0.024011,0.092732
16.204857,0.000632,0.023049,0.090352,0.000640,0.023369,0.091441
16.237928,0.000597,0.022430,0.089089,0.000605,0.022741,0.090163
16.270999,0.000564,0.021825,0.087838,0.000571,0.022128,0.088896
16.304071,0.000533,0.021234,0.086599,0.000540,0.021528,0.087642
16.337142,0.000504,0.020656,0.085371,0.000510,0.020942,0.086400
16.370213,0.000476,0.020092,0.084156,0.000482,0.020370,0.085169
16.403284,0.000449,0.019540,0.082951,0.000455,0.019811,0.083949
16.436355,0.000424,0.019002,0.081759,0.000429,0.019265,0.082741
16.469426,0.000401,0.018476,0.080577,0.000405,0.018732,0.081545
16.502497,0.000378,0.017963,0.079407,0.000383,0.018212,0.080359
16.535568,0.000357,0.017462,0.078248,0.000361,0.017704,0.079186
16.568640,0.000337,0.016973,0.077101,0.000341,0.017208,0.078023
16.601711,0.000318,0.016495,0.075965,0.000321,0.016724,0.076873
16.634782,0.000300,0.016030,0.074841,0.000303,0.016252,0.075734
16.667853,0.000282,0.015575,0.073729,0.000286,0.015791,0.074606
16.700924,0.000266,0.015132,0.072628,0.000269,0.015341,0.073491
16.733995,0.000251,0.014699,0.071539,0.000254,0.014902,0.072388
16.767066,0.000237,0.014277,0.070461,0.000239,0.014475,0.071296
16.800138,0.000223,0.013866,0.069395,0.000226,0.014057,0.070216
16.833209,0.000210,0.013465,0.068340,0.000213,0.013651,0.069147
16.866280,0.000198,0.013074,0.067297,0.000200,0.013254,0.068090
16.899351,0.000186,0.012693,0.066266,0.000189,0.012868,0.067045
16.932422,0.000176,0.012321,0.065245,0.000178,0.012491,0.066011
16.965493,0.000165,0.011959,0.064236,0.000167,0.012124,0.064989
16.998564,0.000156,0.011606,0.063238,0.000158,0.011766,0.063978
17.031636,0.000147,0.011263,0.062252,0.000148,0.011418,0.062978
17.064707,0.000138,0.010928,0.061276,0.000140,0.011079,0.061989
17.097778,0.000130,0.010602,0.060312,0.000131,0.010748,0.061012
17.130849,0.000122,0.010285,0.059359,0.000123,0.010426,0.060046
17.163920,0.000115,0.009976,0.058416,0.000116,0.010113,0.059091
17.196991,0.000108,0.009675,0.057485,0.000109,0.009808,0.058147
17.230062,0.000101,0.009382,0.056564,0.000103,0.009511,0.057214
17.263133,0.000095,0.009097,0.055655,0.000097,0.009222,0.056292
17.296205,0.000090,0.008819,0.054756,0.000091,0.008940,0.055382
17.329276,0.000084,0.008549,0.053868,0.000085,0.008667,0.054482
17.362347,0.000079,0.008287,0.052990,0.000080,0.008400,0.053593
17.395418,0.000074,0.008031,0.052124,0.000075,0.008141,0.052715
17.428489,0.000070,0.007783,0.051268,0.000071,0.007889,0.051848
17.461560,0.000066,0.007541,0.050423,0.000066,0.007644,0.050992
17.494631,0.000062,0.007306,0.049589,0.000062,0.007406,0.050147
17.527703,0.000058,0.007078,0.048765,0.000059,0.007174,0.049312
17.560774,0.000054,0.006855,0.047951,0.000055,0.006949,0.048488
17.593845,0.000051,0.006640,0.047148,0.000052,0.006730,0.047674
17.626916,0.000048,0.006430,0.046355,0.000048,0.006518,0.046871
17.659987,0.000045,0.006226,0.045572,0.000045,0.006311,0.046078
17.693058,0.000042,0.006028,0.044799,0.000043,0.006110,0.045295
17.726129,0.000039,0.005835,0.044036,0.000040,0.005915,0.044522
17.759201,0.000037,0.005648,0.043283,0.000037,0.005726,0.043760
17.792272,0.000035,0.005467,0.042540,0.000035,0.005542,0.043007
17.825343,0.000032,0.005291,0.041807,0.000033,0.005363,0.042265
17.858414,0.000030,0.005119,0.041084,0.000031,0.005189,0.041533
17.891485,0.000028,0.004953,0.040371,0.000029,0.005021,0.040810
17.924556,0.000027,0.004792,0.039667,0.000027,0.004857,0.040098
17.957627,0.000025,0.004635,0.038973,0.000025,0.004699,0.039395
17.990698,0.000023,0.004483,0.038288,0.000024,0.004544,0.038702
18.023770,0.000022,0.004336,0.037613,0.000022,0.004395,0.038018
18.056841,0.000020,0.004193,0.036947,0.000021,0.004250,0.037344
18.089912,0.000019,0.004054,0.036291,0.000019,0.004109,0.036680
18.122983,0.000018,0.003919,0.035643,0.000018,0.003973,0.036025
18.156054,0.000017,0.003789,0.035005,0.000017,0.003840,0.035379
18.189125,0.000016,0.003662,0.034376,0.000016,0.003712,0.034742
18.222196,0.000015,0.003539,0.033756,0.000015,0.003588,0.034115
18.255268,0.000014,0.003420,0.033145,0.000014,0.003467,0.033496
18.288339,0.000013,0.003305,0.032543,0.000013,0.003350,0.032887
18.321410,0.000012,0.003193,0.031949,0.000012,0.003237,0.032286
18.354481,0.000011,0.003084,0.031365,0.000011,0.003127,0.031695
18.387552,0.000010,0.002979,0.030788,0.000011,0.003020,0.031111
18.420623,0.000010,0.002878,0.030220,0.000010,0.002917,0.030537
18.453694,0.000009,0.002779,0.029661,0.000009,0.002817,0.029971
18.486766,0.000008,0.002683,0.029110,0.000009,0.002720,0.029414
18.519837,0.000008,0.002591,0.028567,0.000008,0.002627,0.028865
18.552908,0.000007,0.002501,0.028032,0.000007,0.002536,0.028324
18.585979,0.000007,0.002415,0.027506,0.000007,0.002448,0.027792
18.619050,0.000006,0.002331,0.026988,0.000006,0.002363,0.027267
18.652121,0.000006,0.002249,0.026478,0.000006,0.002280,0.026751
18.685192,0.000006,0.002171,0.025975,0.000006,0.002201,0.026243
18.718264,0.000005,0.002094,0.025480,0.000005,0.002123,0.025743
18.751335,0.000005,0.002021,0.024994,0.000005,0.002049,0.025251
18.784406,0.000004,0.001949,0.024514,0.000004,0.001976,0.024766
18.817477,0.000004,0.001880,0.024042,0.000004,0.001906,0.024289
18.850548,0.000004,0.001813,0.023578,0.000004,0.001839,0.023820
18.883619,0.000004,0.001749,0.023121,0.000004,0.001773,0.023358
18.916690,0.000003,0.001686,0.022671,0.000003,0.001710,0.022903
18.949761,0.000003,0.001626,0.022229,0.000003,0.001649,0.022456
18.982833,0.000003,0.001568,0.021794,0.000003,0.001590,0.022016
19.015904,0.000003,0.001511,0.021365,0.000003,0.001532,0.021584
19.048975,0.000002,0.001457,0.020944,0.000002,0.001477,0.021158
19.082046,0.000002,0.001404,0.020530,0.000002,0.001423,0.020739
19.115117,0.000002,0.001353,0.020123,0.000002,0.001372,0.020328
19.148188,0.000002,0.001303,0.019722,0.000002,0.001322,0.019923
19.181259,0.000002,0.001256,0.019328,0.000002,0.001274,0.019525
19.214331,0.000002,0.001210,0.018940,0.000002,0.001227,0.019133
19.247402,0.000002,0.001165,0.018559,0.000002,0.001182,0.018748
19.280473,0.000001,0.001122,0.018185,0.000001,0.001138,0.018370
19.313544,0.000001,0.001081,0.017816,0.000001,0.001096,0.017998
19.346615,0.000001,0.001041,0.017454,0.000001,0.001056,0.017632
19.379686,0.000001,0.001002,0.017099,0.000001,0.001017,0.017273
19.412757,0.000001,0.000965,0.016749,0.000001,0.000979,0.016920
19.445829,0.000001,0.000929,0.016405,0.000001,0.000942,0.016573
19.478900,0.000001,0.000894,0.016068,0.000001,0.000907,0.016232
19.511971,0.000001,0.000861,0.015736,0.000001,0.000873,0.015897
19.545042,0.000001,0.000828,0.015410,0.000001,0.000840,0.015568
19.578113,0.000001,0.000797,0.015090,0.000001,0.000808,0.015244
19.611184,0.000001,0.000767,0.014775,0.000001,0.000778,0.014927
19.644255,0.000001,0.000738,0.014466,0.000001,0.000748,0.014615
19.677326,0.000001,0.000710,0.014163,0.000001,0.000720,0.014308
19.710398,0.000001,0.000683,0.013864,0.000000,0.000692,0.014007
19.743469,0.000001,0.000656,0.013572,0.000000,0.000666,0.013711
19.776540,0.000000,0.000631,0.013284,0.000000,0.000640,0.013421
19.809611,0.000000,0.000607,0.013002,0.000000,0.000616,0.013136
19.842682,0.000000,0.000584,0.012725,0.000000,0.000592,0.012856
19.875753,0.000000,0.000561,0.012453,0.000000,0.000569,0.012582
19.908824,0.000000,0.000539,0.012185,0.000000,0.000547,0.012312
19.941896,0.000000,0.000518,0.011923,0.000000,0.000526,0.012047
19.974967,0.000000,0.000498,0.011666,0.000000,0.000505,0.011788
20.008038,0.000000,0.000479,0.011414,0.000000,0.000486,0.011533
20.041109,0.000000,0.000460,0.011166,0.000000,0.000467,0.011283
20.074180,0.000000,0.000442,0.010922,0.000000,0.000448,0.011037
20.107251,0.000000,0.000425,0.010684,0.000000,0.000431,0.010796
20.140322,0.000000,0.000408,0.010450,0.000000,0.000414,0.010560
20.173394,0.000000,0.000392,0.010220,0.000000,0.000397,0.010328
20.206465,0.000000,0.000376,0.009994,0.000000,0.000382,0.010100
20.239536,0.000000,0.000361,0.009773,0.000000,0.000367,0.009877
20.272607,0.000000,0.000347,0.009557,0.000000,0.000352,0.009658
20.305678,0.000000,0.000333,0.009344,0.000000,0.000338,0.009444
20.338749,0.000000,0.000320,0.009135,0.000000,0.000324,0.009233
20.371820,0.000000,0.000307,0.008931,0.000000,0.000311,0.009027
20.404891,0.000000,0.000295,0.008730,0.000000,0.000299,0.008825
20.437963,0.000000,0.000283,0.008534,0.000000,0.000287,0.008626
20.471034,0.000000,0.000271,0.008341,0.000000,0.000275,0.008432
20.504105,0.000000,0.000260,0.008152,0.000000,0.000264,0.008241
20.537176,0.000000,0.000250,0.007967,0.000000,0.000253,0.008054
20.570247,0.000000,0.000240,0.007785,0.000000,0.000243,0.007871
20.603318,0.000000,0.000230,0.007607,0.000000,0.000233,0.007691
20.636389,0.000000,0.000220,0.007433,0.000000,0.000223,0.007515
20.669461,0.000000,0.000211,0.007262,0.000000,0.000214,0.007343
20.702532,0.000000,0.000203,0.007095,0.000000,0.000205,0.007174
20.735603,0.000000,0.000194,0.006931,0.000000,0.000197,0.007008
20.768674,0.000000,0.000186,0.006770,0.000000,0.000189,0.006846
20.801745,0.000000,0.000179,0.006613,0.000000,0.000181,0.006687
20.834816,0.000000,0.000171,0.006458,0.000000,0.000174,0.006531
20.867887,0.000000,0.000164,0.006307,0.000000,0.000166,0.006379
20.900959,0.000000,0.000157,0.006159,0.000000,0.000159,0.006230
20.934030,0.000000,0.000151,0.006015,0.000000,0.000153,0.006083
20.967101,0.000000,0.000144,0.005873,0.000000,0.000146,0.005940
21.000172,0.000000,0.000138,0.005734,0.000000,0.000140,0.005800
21.033243,0.000000,0.000133,0.005598,-0.000000,0.000134,0.005663
21.066314,0.000000,0.000127,0.005464,-0.000000,0.000129,0.005528
21.099385,0.000000,0.000122,0.005334,-0.000000,0.000123,0.005396
21.132457,0.000000,0.000116,0.005206,-0.000000,0.000118,0.005268
21.165528,0.000000,0.000111,0.005082,-0.000000,0.000113,0.005141
21.198599,0.000000,0.000107,0.004959,-0.000000,0.000108,0.005018
21.231670,0.000000,0.000102,0.004840,-0.000000,0.000103,0.004897
21.264741,0.000000,0.000098,0.004723,-0.000000,0.000099,0.004779
21.297812,0.000000,0.000094,0.004608,-0.000000,0.000095,0.004663
21.330883,0.000000,0.000090,0.004496,-0.000000,0.000091,0.004550
21.363954,0.000000,0.000086,0.004386,-0.000000,0.000087,0.004439
21.397026,0.000000,0.000082,0.004279,-0.000000,0.000083,0.004331
21.430097,0.000000,0.000079,0.004174,-0.000000,0.000079,0.004225
21.463168,0.000000,0.000075,0.004071,-0.000000,0.000076,0.004121
21.496239,0.000000,0.000072,0.003971,-0.000000,0.000073,0.004020
21.529310,0.000000,0.000069,0.003872,-0.000000,0.000069,0.003920
21.562381,0.000000,0.000066,0.003776,-0.000000,0.000066,0.003823
21.595452,0.000000,0.000063,0.003682,-0.000000,0.000063,0.003728
21.628524,0.000000,0.000060,0.003591,-0.000000,0.000061,0.003636
21.661595,0.000000,0.000057,0.003501,-0.000000,0.000058,0.003545
21.694666,0.000000,0.000055,0.003413,-0.000000,0.000055,0.003456
21.727737,0.000000,0.000053,0.003327,-0.000000,0.000053,0.003369
21.760808,0.000000,0.000050,0.003243,-0.000000,0.000051,0.003285
21.793879,0.000000,0.000048,0.003161,-0.000000,0.000048,0.003202
21.826950,0.000000,0.000046,0.003081,-0.000000,0.000046,0.003121
21.860022,0.000000,0.000044,0.003003,-0.000000,0.000044,0.003041
21.893093,0.000000,0.000042,0.002926,-0.000000,0.000042,0.002964
21.926164,0.000000,0.000040,0.002851,-0.000000,0.000040,0.002889
21.959235,0.000000,0.000038,0.002778,-0.000000,0.000038,0.002815
21.992306,0.000000,0.000036,0.002707,-0.000000,0.000037,0.002743
22.025377,0.000000,0.000035,0.002637,-0.000000,0.000035,0.002672
22.058448,0.000000,0.000033,0.002569,-0.000000,0.000033,0.002603
22.091519,0.000000,0.000032,0.002503,-0.000000,0.000032,0.002536
22.124591,0.000000,0.000030,0.002438,-0.000000,0.000030,0.002470
22.157662,0.000000,0.000029,0.002374,-0.000000,0.000029,0.002406
22.190733,0.000000,0.000028,0.002312,-0.000000,0.000028,0.002343
22.223804,0.000000,0.000026,0.002252,-0.000000,0.000026,0.002282
22.256875,0.000000,0.000025,0.002193,-0.000000,0.000025,0.002222
22.289946,0.000000,0.000024,0.002135,-0.000000,0.000024,0.002164
22.323017,0.000000,0.000023,0.002078,-0.000000,0.000023,0.002107
22.356089,0.000000,0.000022,0.002023,-0.000000,0.000022,0.002051
22.389160,0.000000,0.000021,0.001970,-0.000000,0.000021,0.001997
22.422231,0.000000,0.000020,0.001917,-0.000000,0.000020,0.001944
22.455302,0.000000,0.000019,0.001866,-0.000000,0.000019,0.001892
22.488373,0.000000,0.000018,0.001816,-0.000000,0.000018,0.001842
22.521444,0.000000,0.000017,0.001768,-0.000000,0.000017,0.001792
22.554515,0.000000,0.000016,0.001720,-0.000000,0.000016,0.001744
22.587587,0.000000,0.000016,0.001674,-0.000000,0.000015,0.001697
22.620658,0.000000,0.000015,0.001629,-0.000000,0.000015,0.001651
22.653729,0.000000,0.000014,0.001585,-0.000000,0.000014,0.001607
22.686800,0.000000,0.000014,0.001541,-0.000000,0.000013,0.001563
22.719871,0.000000,0.000013,0.001500,-0.000000,0.000013,0.001521
22.752942,0.000000,0.000012,0.001459,-0.000000,0.000012,0.001479
22.786013,0.000000,0.000012,0.001419,-0.000000,0.000011,0.001439
22.819084,0.000000,0.000011,0.001380,-0.000000,0.000011,0.001399
22.852156,0.000000,0.000011,0.001342,-0.000000,0.000010,0.001361
22.885227,0.000000,0.000010,0.001305,0.000000,0.000010,0.001324
22.918298,0.000000,0.000010,0.001269,0.000000,0.000009,0.001287
22.951369,0.000000,0.000009,0.001234,0.000000,0.000009,0.001251
22.984440,0.000000,0.000009,0.001199,0.000000,0.000008,0.001217
23.017511,0.000000,0.000008,0.001166,0.000000,0.000008,0.001183
23.050582,0.000000,0.000008,0.001133,0.000000,0.000008,0.001150
23.083654,0.000000,0.000007,0.001102,0.000000,0.000007,0.001117
23.116725,0.000000,0.000007,0.001071,0.000000,0.000007,0.001086
23.149796,0.000000,0.000007,0.001040,0.000000,0.000007,0.001056
23.182867,0.000000,0.000006,0.001011,0.000000,0.000006,0.001026
23.215938,-0.000000,0.000006,0.000982,0.000000,0.000006,0.000997
23.249009,-0.000000,0.000006,0.000955,0.000000,0.000006,0.000968
23.282080,-0.000000,0.000006,0.000927,0.000000,0.000005,0.000941
23.315152,-0.000000,0.000005,0.000901,0.000000,0.000005,0.000914
23.348223,-0.000000,0.000005,0.000875,0.000000,0.000005,0.000888
23.381294,-0.000000,0.000005,0.000850,0.000000,0.000005,0.000862
23.414365,-0.000000,0.000004,0.000826,0.000000,0.000004,0.000838
23.447436,-0.000000,0.000004,0.000802,0.000000,0.000004,0.000814
23.480507,-0.000000,0.000004,0.000779,0.000000,0.000004,0.000790
23.513578,-0.000000,0.000004,0.000756,0.000000,0.000004,0.000767
23.546650,-0.000000,0.000004,0.000734,0.000000,0.000003,0.000745
23.579721,-0.000000,0.000003,0.000713,0.000000,0.000003,0.000723
23.612792,-0.000000,0.000003,0.000692,0.000000,0.000003,0.000702
23.645863,-0.000000,0.000003,0.000672,0.000000,0.000003,0.000682
23.678934,-0.000000,0.000003,0.000652,0.000000,0.000003,0.000662
23.712005,-0.000000,0.000003,0.000633,0.000000,0.000003,0.000642
23.745076,-0.000000,0.000003,0.000614,0.000000,0.000002,0.000623
23.778147,-0.000000,0.000003,0.000596,0.000000,0.000002,0.000605
23.811219,-0.000000,0.000002,0.000579,0.000000,0.000002,0.000587
23.844290,-0.000000,0.000002,0.000561,0.000000,0.000002,0.000569
23.877361,-0.000000,0.000002,0.000545,-0.000000,0.000002,0.000552
23.910432,-0.000000,0.000002,0.000528,-0.000000,0.000002,0.000536
23.943503,-0.000000,0.000002,0.000513,-0.000000,0.000002,0.000520
23.976574,-0.000000,0.000002,0.000497,-0.000000,0.000002,0.000504
24.009645,-0.000000,0.000002,0.000482,-0.000000,0.000002,0.000489
24.042717,-0.000000,0.000002,0.000468,-0.000000,0.000001,0.000474
24.075788,-0.000000,0.000002,0.000454,-0.000000,0.000001,0.000460
24.108859,-0.000000,0.000001,0.000440,-0.000000,0.000001,0.000446
24.141930,-0.000000,0.000001,0.000427,-0.000000,0.000001,0.000432
24.175001,-0.000000,0.000001,0.000414,-0.000000,0.000001,0.000419
24.208072,-0.000000,0.000001,0.000401,-0.000000,0.000001,0.000406
24.241143,-0.000000,0.000001,0.000389,-0.000000,0.000001,0.000394
24.274215,-0.000000,0.000001,0.000377,-0.000000,0.000001,0.000382
24.307286,-0.000000,0.000001,0.000365,-0.000000,0.000001,0.000370
24.340357,-0.000000,0.000001,0.000354,-0.000000,0.000001,0.000358
24.373428,-0.000000,0.000001,0.000343,-0.000000,0.000001,0.000347
24.406499,-0.000000,0.000001,0.000332,-0.000000,0.000001,0.000336
24.439570,-0.000000,0.000001,0.000322,-0.000000,0.000001,0.000326
24.472641,-0.000000,0.000001,0.000312,-0.000000,0.000001,0.000316
24.505712,-0.000000,0.000001,0.000302,-0.000000,0.000001,0.000306
24.538784,-0.000000,0.000001,0.000293,-0.000000,0.000001,0.000296
24.571855,-0.000000,0.000001,0.000284,-0.000000,0.000001,0.000287
24.604926,-0.000000,0.000001,0.000275,-0.000000,0.000001,0.000278
24.637997,-0.000000,0.000001,0.000266,-0.000000,0.000000,0.000269
24.671068,-0.000000,0.000001,0.000258,-0.000000,0.000000,0.000260
24.704139,-0.000000,0.000000,0.000250,-0.000000,0.000000,0.000252
24.737210,-0.000000,0.000000,0.000242,-0.000000,0.000000,0.000244
24.770282,0.000000,0.000000,0.000234,-0.000000,0.000000,0.000236
24.803353,0.000000,0.000000,0.000226,-0.000000,0.000000,0.000229
24.836424,0.000000,0.000000,0.000219,-0.000000,0.000000,0.000221
24.869495,0.000000,0.000000,0.000212,-0.000000,0.000000,0.000214
24.902566,-0.000000,0.000000,0.000205,-0.000000,0.000000,0.000207
24.935637,-0.000000,0.000000,0.000199,-0.000000,0.000000,0.000200
24.968708,-0.000000,0.000000,0.000192,-0.000000,0.000000,0.000194
25.001780,0.000000,0.000000,0.000186,-0.000000,0.000000,0.000188
25.034851,0.000000,0.000000,0.000180,-0.000000,0.000000,0.000181
25.067922,0.000000,0.000000,0.000174,-0.000000,0.000000,0.000175
25.100993,0.000000,0.000000,0.000168,-0.000000,0.000000,0.000170
25.134064,0.000000,0.000000,0.000163,-0.000000,0.000000,0.000164
25.167135,0.000000,0.000000,0.000158,-0.000000,0.000000,0.000159
25.200206,0.000000,0.000000,0.000152,-0.000000,0.000000,0.000153
25.233277,0.000000,0.000000,0.000147,-0.000000,0.000000,0.000148
25.266349,0.000000,0.000000,0.000143,-0.000000,0.000000,0.000143
25.299420,0.000000,0.000000,0.000138,-0.000000,0.000000,0.000139
25.332491,0.000000,0.000000,0.000133,-0.000000,0.000000,0.000134
25.365562,0.000000,0.000000,0.000129,-0.000000,0.000000,0.000129
25.398633,0.000000,0.000000,0.000124,-0.000000,0.000000,0.000125
25.431704,0.000000,0.000000,0.000120,-0.000000,0.000000,0.000121
25.464775,0.000000,0.000000,0.000116,-0.000000,0.000000,0.000117
25.497847,0.000000,0.000000,0.000112,-0.000000,0.000000,0.000113
25.530918,0.000000,0.000000,0.000109,-0.000000,0.000000,0.000109
25.563989,0.000000,0.000000,0.000105,-0.000000,0.000000,0.000105
25.597060,0.000000,0.000000,0.000101,-0.000000,0.000000,0.000101
25.630131,0.000000,0.000000,0.000098,-0.000000,0.000000,0.000098
25.663202,0.000000,0.000000,0.000095,-0.000000,0.000000,0.000095
25.696273,0.000000,0.000000,0.000091,-0.000000,0.000000,0.000091
25.729345,0.000000,0.000000,0.000088,-0.000000,0.000000,0.000088
25.762416,0.000000,0.000000,0.000085,-0.000000,0.000000,0.000085
25.795487,0.000000,0.000000,0.000082,0.000000,0.000000,0.000082
25.828558,0.000000,0.000000,0.000079,0.000000,0.000000,0.000079
25.861629,0.000000,0.000000,0.000077,0.000000,0.000000,0.000076
25.894700,0.000000,0.000000,0.000074,0.000000,0.000000,0.000074
25.927771,0.000000,0.000000,0.000071,0.000000,0.000000,0.000071
25.960842,0.000000,0.000000,0.000069,0.000000,0.000000,0.000069
25.993914,0.000000,0.000000,0.000067,0.000000,0.000000,0.000066
26.026985,0.000000,0.000000,0.000064,0.000000,0.000000,0.000064
26.060056,0.000000,-0.000000,0.000062,0.000000,0.000000,0.000061
26.093127,0.000000,-0.000000,0.000060,0.000000,0.000000,0.000059
26.126198,0.000000,-0.000000,0.000058,0.000000,0.000000,0.000057
26.159269,0.000000,-0.000000,0.000056,0.000000,0.000000,0.000055
26.192340,0.000000,-0.000000,0.000054,0.000000,0.000000,0.000053
26.225412,0.000000,-0.000000,0.000052,0.000000,-0.000000,0.000051
26.258483,0.000000,-0.000000,0.000050,0.000000,-0.000000,0.000049
26.291554,0.000000,-0.000000,0.000048,0.000000,-0.000000,0.000047
26.324625,0.000000,-0.000000,0.000046,0.000000,-0.000000,0.000046
26.357696,0.000000,-0.000000,0.000045,0.000000,-0.000000,0.000044
26.390767,0.000000,-0.000000,0.000043,0.000000,-0.000000,0.000042
26.423838,0.000000,-0.000000,0.000042,0.000000,-0.000000,0.000041
26.456910,0.000000,-0.000000,0.000040,0.000000,-0.000000,0.000039
26.489981,0.000000,-0.000000,0.000039,0.000000,-0.000000,0.000038
26.523052,0.000000,-0.000000,0.000037,0.000000,-0.000000,0.000036
26.556123,0.000000,-0.000000,0.000036,0.000000,-0.000000,0.000035
26.589194,0.000000,-0.000000,0.000034,0.000000,-0.000000,0.000034
26.622265,0.000000,-0.000000,0.000033,0.000000,-0.000000,0.000032
26.655336,0.000000,-0.000000,0.000032,0.000000,-0.000000,0.000031
26.688408,0.000000,-0.000000,0.000031,0.000000,-0.000000,0.000030
26.721479,0.000000,-0.000000,0.000030,0.000000,-0.000000,0.000029
26.754550,0.000000,-0.000000,0.000029,0.000000,-0.000000,0.000028
26.787621,0.000000,-0.000000,0.000028,0.000000,-0.000000,0.000027
26.820692,0.000000,-0.000000,0.000026,0.000000,-0.000000,0.000026
26.853763,0.000000,-0.000000,0.000025,0.000000,-0.000000,0.000025
26.886834,0.000000,-0.000000,0.000025,0.000000,-0.000000,0.000024
26.919905,0.000000,-0.000000,0.000024,-0.000000,-0.000000,0.000023
26.952977,0.000000,-0.000000,0.000023,-0.000000,-0.000000,0.000022
26.986048,0.000000,-0.000000,0.000022,-0.000000,-0.000000,0.000021
27.019119,0.000000,-0.000000,0.000021,-0.000000,-0.000000,0.000020
27.052190,0.000000,-0.000000,0.000020,-0.000000,-0.000000,0.000019
27.085261,0.000000,-0.000000,0.000019,-0.000000,-0.000000,0.000019
27.118332,0.000000,-0.000000,0.000019,-0.000000,-0.000000,0.000018
27.151403,0.000000,-0.000000,0.000018,-0.000000,-0.000000,0.000017
27.184475,0.000000,-0.000000,0.000017,-0.000000,-0.000000,0.000016
27.217546,0.000000,-0.000000,0.000017,-0.000000,-0.000000,0.000016
27.250617,0.000000,-0.000000,0.000016,-0.000000,-0.000000,0.000015
27.283688,0.000000,-0.000000,0.000015,-0.000000,-0.000000,0.000014
27.316759,0.000000,-0.000000,0.000015,-0.000000,-0.000000,0.000014
27.349830,0.000000,-0.000000,0.000014,-0.000000,-0.000000,0.000013
27.382901,0.000000,-0.000000,0.000014,-0.000000,-0.000000,0.000013
27.415973,0.000000,-0.000000,0.000013,-0.000000,-0.000000,0.000012
27.449044,0.000000,-0.000000,0.000013,-0.000000,-0.000000,0.000012
27.482115,0.000000,-0.000000,0.000012,-0.000000,-0.000000,0.000011
27.515186,0.000000,-0.000000,0.000012,-0.000000,-0.000000,0.000011
27.548257,0.000000,-0.000000,0.000011,-0.000000,-0.000000,0.000010
27.581328,0.000000,-0.000000,0.000011,-0.000000,-0.000000,0.000010
27.614399,0.000000,-0.000000,0.000010,-0.000000,-0.000000,0.000009
27.647470,0.000000,-0.000000,0.000010,-0.000000,-0.000000,0.000009
27.680542,0.000000,-0.000000,0.000009,-0.000000,-0.000000,0.000009
27.713613,0.000000,-0.000000,0.000009,-0.000000,-0.000000,0.000008
27.746684,0.000000,-0.000000,0.000009,-0.000000,-0.000000,0.000008
27.779755,0.000000,-0.000000,0.000008,-0.000000,-0.000000,0.000008
27.812826,0.000000,-0.000000,0.000008,-0.000000,-0.000000,0.000007
27.845897,0.000000,-0.000000,0.000008,-0.000000,-0.000000,0.000007
27.878968,0.000000,-0.000000,0.000007,-0.000000,-0.000000,0.000007
27.912040,0.000000,-0.000000,0.000007,-0.000000,-0.000000,0.000006
27.945111,0.000000,-0.000000,0.000007,-0.000000,-0.000000,0.000006
27.978182,0.000000,-0.000000,0.000006,-0.000000,-0.000000,0.000006
28.011253,0.000000,-0.000000,0.000006,-0.000000,-0.000000,0.000005
28.044324,0.000000,-0.000000,0.000006,-0.000000,-0.000000,0.000005
28.077395,0.000000,-0.000000,0.000006,-0.000000,-0.000000,0.000005
28.110466,0.000000,-0.000000,0.000005,-0.000000,-0.000000,0.000005
28.143538,0.000000,-0.000000,0.000005,-0.000000,-0.000000,0.000005
28.176609,0.000000,-0.000000,0.000005,-0.000000,-0.000000,0.000004
28.209680,0.000000,-0.000000,0.000005,-0.000000,-0.000000,0.000004
28.242751,0.000000,-0.000000,0.000005,-0.000000,-0.000000,0.000004
28.275822,0.000000,-0.000000,0.000004,-0.000000,-0.000000,0.000004
28.308893,0.000000,-0.000000,0.000004,-0.000000,-0.000000,0.000004
28.341964,0.000000,-0.000000,0.000004,-0.000000,-0.000000,0.000003
28.375035,0.000000,-0.000000,0.000004,-0.000000,-0.000000,0.000003
28.408107,0.000000,-0.000000,0.000004,-0.000000,-0.000000,0.000003
28.441178,0.000000,-0.000000,0.000003,-0.000000,-0.000000,0.000003
28.474249,0.000000,-0.000000,0.000003,-0.000000,-0.000000,0.000003
28.507320,0.000000,-0.000000,0.000003,-0.000000,-0.000000,0.000003
28.540391,0.000000,-0.000000,0.000003,-0.000000,-0.000000,0.000002
28.573462,0.000000,-0.000000,0.000003,-0.000000,-0.000000,0.000002
28.606533,0.000000,-0.000000,0.000003,-0.000000,-0.000000,0.000002
28.639605,0.000000,-0.000000,0.000003,-0.000000,-0.000000,0.000002
28.672676,0.000000,-0.000000,0.000002,-0.000000,-0.000000,0.000002
28.705747,0.000000,-0.000000,0.000002,-0.000000,-0.000000,0.000002
28.738818,0.000000,-0.000000,0.000002,-0.000000,-0.000000,0.000002
28.771889,0.000000,-0.000000,0.000002,0.000000,-0.000000,0.000002
28.804960,0.000000,-0.000000,0.000002,0.000000,-0.000000,0.000002
28.838031,0.000000,-0.000000,0.000002,0.000000,-0.000000,0.000002
28.871103,0.000000,-0.000000,0.000002,0.000000,-0.000000,0.000001
28.904174,0.000000,-0.000000,0.000002,0.000000,-0.000000,0.000001
28.937245,0.000000,-0.000000,0.000002,0.000000,-0.000000,0.000001
28.970316,0.000000,-0.000000,0.000002,0.000000,-0.000000,0.000001
29.003387,0.000000,-0.000000,0.000002,0.000000,-0.000000,0.000001
29.036458,0.000000,-0.000000,0.000001,0.000000,-0.000000,0.000001
29.069529,0.000000,-0.000000,0.000001,0.000000,-0.000000,0.000001
29.102601,0.000000,-0.000000,0.000001,0.000000,-0.000000,0.000001
29.135672,0.000000,-0.000000,0.000001,0.000000,-0.000000,0.000001
29.168743,0.000000,-0.000000,0.000001,0.000000,-0.000000,0.000001
29.201814,0.000000,-0.000000,0.000001,0.000000,-0.000000,0.000001
29.234885,0.000000,-0.000000,0.000001,0.000000,-0.000000,0.000001
29.267956,0.000000,-0.000000,0.000001,-0.000000,-0.000000,0.000001
29.301027,0.000000,-0.000000,0.000001,-0.000000,-0.000000,0.000001
29.334098,0.000000,-0.000000,0.000001,-0.000000,-0.000000,0.000001
29.367170,0.000000,-0.000000,0.000001,-0.000000,-0.000000,0.000001
29.400241,0.000000,-0.000000,0.000001,-0.000000,-0.000000,0.000001
29.433312,0.000000,-0.000000,0.000001,-0.000000,-0.000000,0.000000
29.466383,0.000000,-0.000000,0.000001,-0.000000,-0.000000,0.000000
29.499454,0.000000,-0.000000,0.000001,-0.000000,-0.000000,0.000000
29.532525,0.000000,-0.000000,0.000001,-0.000000,-0.000000,0.000000
29.565596,0.000000,-0.000000,0.000001,-0.000000,-0.000000,0.000000
29.598668,0.000000,-0.000000,0.000001,-0.000000,-0.000000,0.000000
29.631739,0.000000,-0.000000,0.000001,-0.000000,-0.000000,0.000000
29.664810,0.000000,-0.000000,0.000001,-0.000000,-0.000000,0.000000
29.697881,0.000000,-0.000000,0.000000,-0.000000,-0.000000,0.000000
29.730952,0.000000,-0.000000,0.000000,-0.000000,-0.000000,0.000000
29.764023,0.000000,-0.000000,0.000000,-0.000000,-0.000000,0.000000
29.797094,0.000000,-0.000000,0.000000,-0.000000,-0.000000,0.000000
29.830166,0.000000,-0.000000,0.000000,-0.000000,-0.000000,0.000000
29.863237,0.000000,-0.000000,0.000000,-0.000000,-0.000000,0.000000
29.896308,0.000000,-0.000000,0.000000,-0.000000,-0.000000,0.000000
29.929379,0.000000,-0.000000,0.000000,-0.000000,-0.000000,0.000000
29.962450,0.000000,-0.000000,0.000000,-0.000000,-0.000000,0.000000
29.995521,0.000000,-0.000000,0.000000,-0.000000,-0.000000,0.000000
30.028592,0.000000,-0.000000,0.000000,-0.000000,-0.000000,0.000000
30.061663,0.000000,-0.000000,0.000000,-0.000000,-0.000000,0.000000
30.094735,0.000000,-0.000000,0.000000,-0.000000,-0.000000,0.000000
30.127806,0.000000,-0.000000,0.000000,-0.000000,-0.000000,0.000000
30.160877,0.000000,-0.000000,0.000000,-0.000000,-0.000000,0.000000
30.193948,0.000000,-0.000000,0.000000,-0.000000,-0.000000,0.000000
30.227019,0.000000,-0.000000,0.000000,-0.000000,-0.000000,0.000000
30.260090,0.000000,-0.000000,0.000000,-0.000000,-0.000000,0.000000
30.293161,0.000000,-0.000000,0.000000,-0.000000,-0.000000,0.000000
30.326233,0.000000,-0.000000,0.000000,-0.000000,-0.000000,0.000000
30.359304,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
30.392375,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
30.425446,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
30.458517,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
30.491588,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
30.524659,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
30.557731,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
30.590802,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
30.623873,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
30.656944,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
30.690015,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
30.723086,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
30.756157,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
30.789228,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
30.822300,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
30.855371,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
30.888442,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
30.921513,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
30.954584,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
30.987655,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
31.020726,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
31.053798,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
31.086869,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
31.119940,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
31.153011,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
31.186082,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
31.219153,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
31.252224,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
31.285296,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
31.318367,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
31.351438,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
31.384509,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
31.417580,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
31.450651,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
31.483722,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
31.516794,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
31.549865,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
31.582936,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
31.616007,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
31.649078,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
31.682149,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
31.715220,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
31.748291,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
31.781363,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
31.814434,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
31.847505,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
31.880576,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
31.913647,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
31.946718,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
31.979789,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
32.012861,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
32.045932,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
32.079003,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
32.112074,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
32.145145,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,0.000000
32.178216,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,0.000000
32.211287,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,0.000000
32.244359,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,0.000000
32.277430,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,0.000000
32.310501,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,0.000000
32.343572,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,0.000000
32.376643,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,0.000000
32.409714,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,0.000000
32.442785,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,0.000000
32.475856,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,0.000000
32.508928,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,0.000000
32.541999,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,0.000000
32.575070,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,0.000000
32.608141,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,0.000000
32.641212,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,0.000000
32.674283,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,0.000000
32.707354,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,0.000000
32.740426,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,0.000000
32.773497,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,0.000000
32.806568,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,0.000000
32.839639,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,0.000000
32.872710,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,0.000000
32.905781,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,0.000000
32.938852,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,0.000000
32.971924,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,0.000000
33.004995,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,0.000000
33.038066,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,0.000000
33.071137,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,0.000000
33.104208,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,0.000000
33.137279,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,0.000000
33.170350,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,0.000000
33.203421,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,0.000000
33.236493,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,0.000000
33.269564,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,0.000000
33.302635,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,0.000000
33.335706,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,0.000000
33.368777,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,0.000000
33.401848,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,0.000000
33.434919,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,0.000000
33.467991,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,0.000000
33.501062,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,0.000000
33.534133,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,0.000000
33.567204,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,0.000000
33.600275,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,0.000000
33.633346,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,0.000000
33.666417,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,0.000000
33.699489,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,0.000000
33.732560,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,0.000000
33.765631,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,0.000000
33.798702,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,0.000000
33.831773,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,0.000000
33.864844,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,0.000000
33.897915,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,0.000000
33.930987,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,0.000000
33.964058,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,0.000000
33.997129,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,0.000000
34.030200,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,0.000000
34.063271,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,0.000000
34.096342,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,0.000000
34.129413,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,0.000000
34.162484,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,0.000000
34.195556,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,0.000000
34.228627,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,0.000000
34.261698,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,0.000000
34.294769,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,0.000000
34.327840,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,0.000000
34.360911,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,0.000000
34.393982,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,0.000000
34.427054,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,0.000000
34.460125,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,0.000000
34.493196,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,0.000000
34.526267,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,0.000000
34.559338,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,0.000000
34.592409,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,0.000000
34.625480,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,0.000000
34.658552,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,0.000000
34.691623,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,0.000000
34.724694,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,0.000000
34.757765,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,0.000000
34.790836,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,0.000000
34.823907,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,0.000000
34.856978,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,0.000000
34.890049,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,0.000000
34.923121,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,0.000000
34.956192,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,0.000000
34.989263,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,0.000000
35.022334,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,0.000000
35.055405,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,0.000000
35.088476,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,0.000000
35.121547,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,0.000000
35.154619,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,0.000000
35.187690,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,0.000000
35.220761,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,0.000000
35.253832,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,0.000000
35.286903,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,0.000000
35.319974,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,0.000000
35.353045,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,0.000000
35.386117,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,0.000000
35.419188,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,0.000000
35.452259,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,0.000000
35.485330,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,0.000000
35.518401,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,0.000000
35.551472,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,0.000000
35.584543,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,0.000000
35.617614,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,0.000000
35.650686,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,0.000000
35.683757,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,0.000000
35.716828,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,0.000000
35.749899,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,0.000000
35.782970,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,0.000000
35.816041,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,0.000000
35.849112,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,0.000000
35.882184,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,0.000000
35.915255,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,0.000000
35.948326,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,0.000000
35.981397,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,0.000000
36.014468,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
36.047539,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
36.080610,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
36.113682,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
36.146753,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
36.179824,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
36.212895,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
36.245966,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
36.279037,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
36.312108,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
36.345179,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
36.378251,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
36.411322,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
36.444393,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
36.477464,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
36.510535,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
36.543606,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
36.576677,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
36.609749,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
36.642820,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
36.675891,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
36.708962,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
36.742033,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
36.775104,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
36.808175,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
36.841247,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
36.874318,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
36.907389,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
36.940460,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
36.973531,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
37.006602,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
37.039673,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
37.072745,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
37.105816,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
37.138887,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
37.171958,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
37.205029,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
37.238100,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
37.271171,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
37.304242,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
37.337314,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
37.370385,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
37.403456,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
37.436527,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
37.469598,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
37.502669,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
37.535740,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
37.568812,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
37.601883,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
37.634954,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
37.668025,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
37.701096,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
37.734167,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
37.767238,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
37.800310,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
37.833381,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
37.866452,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
37.899523,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
37.932594,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
37.965665,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
37.998736,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
38.031807,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
38.064879,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
38.097950,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
38.131021,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
38.164092,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
38.197163,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
38.230234,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
38.263305,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
38.296377,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
38.329448,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
38.362519,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
38.395590,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
38.428661,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
38.461732,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
38.494803,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
38.527875,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
38.560946,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
38.594017,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
38.627088,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
38.660159,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
38.693230,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
38.726301,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
38.759372,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
38.792444,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
38.825515,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
38.858586,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
38.891657,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
38.924728,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
38.957799,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
38.990870,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
39.023942,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
39.057013,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
39.090084,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
39.123155,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
39.156226,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
39.189297,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
39.222368,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
39.255440,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
39.288511,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
39.321582,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
39.354653,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
39.387724,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
39.420795,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
39.453866,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
39.486938,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
39.520009,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
39.553080,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
39.586151,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
39.619222,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
39.652293,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
39.685364,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
39.718435,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
39.751507,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
39.784578,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
39.817649,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
39.850720,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
39.883791,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
39.916862,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
39.949933,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
39.983005,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
40.016076,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
40.049147,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
40.082218,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
40.115289,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
40.148360,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
40.181431,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
40.214503,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
40.247574,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
40.280645,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
40.313716,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
40.346787,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
40.379858,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
40.412929,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
40.446000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
40.479072,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
40.512143,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
40.545214,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
40.578285,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
40.611356,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
40.644427,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
40.677498,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
40.710570,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
40.743641,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
40.776712,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
40.809783,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
40.842854,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
40.875925,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
40.908996,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
40.942068,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
40.975139,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
41.008210,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
41.041281,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
41.074352,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
41.107423,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
41.140494,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
41.173565,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
41.206637,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
41.239708,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
41.272779,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
41.305850,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
41.338921,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
41.371992,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
41.405063,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
41.438135,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
41.471206,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
41.504277,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
41.537348,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
41.570419,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
41.603490,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
41.636561,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
41.669633,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
41.702704,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
41.735775,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
41.768846,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
41.801917,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
41.834988,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
41.868059,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
41.901131,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
41.934202,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
41.967273,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
42.000344,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
42.033415,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
42.066486,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
42.099557,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
42.132628,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
42.165700,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
42.198771,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
42.231842,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
42.264913,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
42.297984,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
42.331055,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
42.364126,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
42.397198,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
42.430269,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
42.463340,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
42.496411,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
42.529482,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
42.562553,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
42.595624,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
42.628696,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
42.661767,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
42.694838,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
42.727909,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
42.760980,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
42.794051,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
42.827122,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
42.860193,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
42.893265,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
42.926336,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
42.959407,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
42.992478,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
43.025549,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
43.058620,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
43.091691,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
43.124763,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
43.157834,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
43.190905,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
43.223976,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
43.257047,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
43.290118,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
43.323189,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
43.356261,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
43.389332,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
43.422403,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
43.455474,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
43.488545,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
43.521616,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
43.554687,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
43.587758,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
43.620830,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
43.653901,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
43.686972,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
43.720043,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
43.753114,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
43.786185,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
43.819256,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
43.852328,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
43.885399,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
43.918470,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
43.951541,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
43.984612,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
44.017683,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
44.050754,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
44.083826,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
44.116897,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
44.149968,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
44.183039,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
44.216110,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
44.249181,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
44.282252,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
44.315323,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
44.348395,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
44.381466,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
44.414537,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
44.447608,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
44.480679,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
44.513750,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
44.546821,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
44.579893,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
44.612964,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
44.646035,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
44.679106,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
44.712177,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
44.745248,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
44.778319,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
44.811391,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
44.844462,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
44.877533,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
44.910604,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
44.943675,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
44.976746,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
45.009817,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
45.042889,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
45.075960,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
45.109031,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
45.142102,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
45.175173,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
45.208244,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
45.241315,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
45.274386,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
45.307458,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
45.340529,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
45.373600,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
45.406671,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
45.439742,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
45.472813,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
45.505884,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
45.538956,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
45.572027,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
45.605098,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
45.638169,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
45.671240,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
45.704311,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
45.737382,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
45.770454,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
45.803525,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
45.836596,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
45.869667,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
45.902738,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
45.935809,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
45.968880,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
46.001951,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
46.035023,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
46.068094,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
46.101165,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
46.134236,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
46.167307,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
46.200378,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
46.233449,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
46.266521,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
46.299592,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
46.332663,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
46.365734,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
46.398805,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
46.431876,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
46.464947,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
46.498019,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
46.531090,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
46.564161,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
46.597232,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
46.630303,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
46.663374,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
46.696445,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
46.729516,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
46.762588,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
46.795659,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
46.828730,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
46.861801,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
46.894872,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
46.927943,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
46.961014,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
46.994086,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
47.027157,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
47.060228,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
47.093299,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
47.126370,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
47.159441,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
47.192512,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
47.225584,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
47.258655,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
47.291726,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
47.324797,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
47.357868,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
47.390939,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
47.424010,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
47.457082,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
47.490153,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
47.523224,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
47.556295,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
47.589366,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
47.622437,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
47.655508,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
47.688579,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
47.721651,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
47.754722,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
47.787793,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
47.820864,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
47.853935,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
47.887006,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
47.920077,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
47.953149,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
47.986220,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
48.019291,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
48.052362,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
48.085433,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
48.118504,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
48.151575,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
48.184647,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
48.217718,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
48.250789,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
48.283860,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
48.316931,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
48.350002,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
48.383073,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
48.416144,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
48.449216,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
48.482287,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
48.515358,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
48.548429,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
48.581500,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
48.614571,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
48.647642,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
48.680714,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
48.713785,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
48.746856,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
48.779927,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
48.812998,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
48.846069,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
48.879140,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
48.912212,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
48.945283,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
48.978354,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
49.011425,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
49.044496,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
49.077567,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
49.110638,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
49.143709,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
49.176781,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
49.209852,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
49.242923,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
49.275994,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
49.309065,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
49.342136,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
49.375207,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
49.408279,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
49.441350,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
49.474421,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
49.507492,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
49.540563,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
49.573634,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
49.606705,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
49.639777,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
49.672848,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
49.705919,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
49.738990,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
49.772061,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
49.805132,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
49.838203,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
49.871275,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
49.904346,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
49.937417,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
49.970488,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
50.003559,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
50.036630,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
50.069701,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
50.102772,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
50.135844,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
50.168915,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
50.201986,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
50.235057,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
50.268128,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
50.301199,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
50.334270,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
50.367342,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
50.400413,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
50.433484,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
50.466555,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
50.499626,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
50.532697,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
50.565768,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
50.598840,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
50.631911,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
50.664982,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
50.698053,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
50.731124,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
50.764195,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
50.797266,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
50.830337,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
50.863409,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
50.896480,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
50.929551,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
50.962622,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
50.995693,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
51.028764,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
51.061835,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
51.094907,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
51.127978,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
51.161049,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
51.194120,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
51.227191,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
51.260262,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
51.293333,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
51.326405,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
51.359476,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
51.392547,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
51.425618,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
51.458689,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
51.491760,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
51.524831,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
51.557902,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
51.590974,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
51.624045,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
51.657116,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
51.690187,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
51.723258,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
51.756329,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
51.789400,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
51.822472,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
51.855543,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
51.888614,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
51.921685,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
51.954756,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
51.987827,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
52.020898,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
52.053970,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
52.087041,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
52.120112,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
52.153183,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
52.186254,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
52.219325,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
52.252396,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
52.285468,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
52.318539,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
52.351610,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
52.384681,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
52.417752,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
52.450823,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
52.483894,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
52.516965,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
52.550037,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
52.583108,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
52.616179,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
52.649250,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
52.682321,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
52.715392,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
52.748463,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
52.781535,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
52.814606,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
52.847677,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
52.880748,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
52.913819,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
52.946890,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
52.979961,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
53.013033,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
53.046104,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
53.079175,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
53.112246,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
53.145317,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
53.178388,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
53.211459,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
53.244530,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
53.277602,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
53.310673,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
53.343744,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
53.376815,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
53.409886,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
53.442957,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
53.476028,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
53.509100,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
53.542171,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
53.575242,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
53.608313,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
53.641384,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
53.674455,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
53.707526,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
53.740598,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
53.773669,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
53.806740,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
53.839811,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
53.872882,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
53.905953,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
53.939024,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
53.972095,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
54.005167,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
54.038238,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
54.071309,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
54.104380,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
54.137451,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
54.170522,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
54.203593,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
54.236665,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
54.269736,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
54.302807,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
54.335878,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
54.368949,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
54.402020,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
54.435091,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
54.468163,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
54.501234,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
54.534305,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
54.567376,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
54.600447,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
54.633518,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
54.666589,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
54.699660,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
54.732732,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
54.765803,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
54.798874,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
54.831945,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
54.865016,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
54.898087,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
54.931158,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
54.964230,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
54.997301,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
55.030372,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
55.063443,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
55.096514,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
55.129585,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
55.162656,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
55.195728,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
55.228799,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
55.261870,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
55.294941,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
55.328012,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
55.361083,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
55.394154,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
55.427226,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
55.460297,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
55.493368,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
55.526439,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
55.559510,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
55.592581,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
55.625652,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
55.658723,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
55.691795,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
55.724866,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
55.757937,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
55.791008,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
55.824079,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
55.857150,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
55.890221,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
55.923293,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
55.956364,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
55.989435,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
56.022506,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
56.055577,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
56.088648,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
56.121719,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
56.154791,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
56.187862,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
56.220933,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
56.254004,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
56.287075,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
56.320146,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
56.353217,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
56.386288,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
56.419360,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
56.452431,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
56.485502,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
56.518573,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
56.551644,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
56.584715,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
56.617786,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
56.650858,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
56.683929,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
56.717000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
56.750071,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
56.783142,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
56.816213,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
56.849284,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
56.882356,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
56.915427,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
56.948498,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
56.981569,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
57.014640,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
57.047711,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
57.080782,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
57.113853,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
57.146925,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
57.179996,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
57.213067,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
57.246138,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
57.279209,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
57.312280,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
57.345351,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
57.378423,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
57.411494,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
57.444565,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
57.477636,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
57.510707,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
57.543778,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
57.576849,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
57.609921,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
57.642992,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
57.676063,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
57.709134,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
57.742205,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
57.775276,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
57.808347,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
57.841419,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
57.874490,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
57.907561,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
57.940632,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
57.973703,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
58.006774,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
58.039845,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
58.072916,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
58.105988,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
58.139059,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
58.172130,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
58.205201,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
58.238272,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
58.271343,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
58.304414,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
58.337486,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
58.370557,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
58.403628,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
58.436699,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
58.469770,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
58.502841,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
58.535912,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
58.568984,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
58.602055,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
58.635126,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
58.668197,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
58.701268,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
58.734339,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
58.767410,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
58.800481,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
58.833553,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
58.866624,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
58.899695,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
58.932766,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
58.965837,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
58.998908,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
59.031979,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
59.065051,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
59.098122,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
59.131193,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
59.164264,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
59.197335,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
59.230406,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
59.263477,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
59.296549,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
59.329620,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
59.362691,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
59.395762,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
59.428833,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
59.461904,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
59.494975,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
59.528046,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
59.561118,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
59.594189,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
59.627260,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
59.660331,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
59.693402,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
59.726473,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
59.759544,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
59.792616,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
59.825687,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
59.858758,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
59.891829,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
59.924900,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
59.957971,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
59.991042,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
60.024114,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
60.057185,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
60.090256,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
60.123327,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
60.156398,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
60.189469,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
60.222540,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
60.255612,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
60.288683,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
60.321754,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
60.354825,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
60.387896,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
60.420967,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
60.454038,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
60.487109,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
60.520181,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
60.553252,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
60.586323,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
60.619394,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
60.652465,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
60.685536,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
60.718607,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
60.751679,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
60.784750,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
60.817821,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
60.850892,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
60.883963,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
60.917034,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
60.950105,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
60.983177,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
61.016248,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
61.049319,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
61.082390,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
61.115461,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
61.148532,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
61.181603,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
61.214674,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
61.247746,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
61.280817,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
61.313888,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
61.346959,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
61.380030,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
61.413101,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
61.446172,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
61.479244,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
61.512315,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
61.545386,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
61.578457,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
61.611528,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
61.644599,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
61.677670,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
61.710742,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
61.743813,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
61.776884,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
61.809955,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
61.843026,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
61.876097,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
61.909168,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
61.942239,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
61.975311,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
62.008382,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
62.041453,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
62.074524,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
62.107595,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
62.140666,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
62.173737,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
62.206809,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
62.239880,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
62.272951,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
62.306022,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
62.339093,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
62.372164,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
62.405235,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
62.438307,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
62.471378,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
62.504449,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
62.537520,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
62.570591,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
62.603662,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
62.636733,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
62.669805,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
62.702876,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
62.735947,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
62.769018,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
62.802089,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
62.835160,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
62.868231,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
62.901302,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
62.934374,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
62.967445,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
63.000516,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
63.033587,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
63.066658,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
63.099729,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
63.132800,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
63.165872,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
63.198943,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
63.232014,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
63.265085,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
63.298156,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
63.331227,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
63.364298,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
63.397370,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
63.430441,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
63.463512,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
63.496583,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
63.529654,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
63.562725,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
63.595796,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
63.628867,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
63.661939,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
63.695010,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
63.728081,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
63.761152,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
63.794223,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
63.827294,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
63.860365,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
63.893437,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
63.926508,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
63.959579,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
63.992650,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
64.025721,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
64.058792,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
64.091863,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
64.124935,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
64.158006,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
64.191077,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
64.224148,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
64.257219,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
64.290290,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
64.323361,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
64.356432,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
64.389504,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
64.422575,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
64.455646,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
64.488717,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
64.521788,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
64.554859,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
64.587930,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
64.621002,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
64.654073,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
64.687144,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
64.720215,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
64.753286,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
64.786357,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
64.819428,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
64.852500,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
64.885571,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
64.918642,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
64.951713,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
64.984784,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
65.017855,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
65.050926,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
65.083997,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
65.117069,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
65.150140,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
65.183211,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
65.216282,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
65.249353,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
65.282424,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
65.315495,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
65.348567,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
65.381638,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
65.414709,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
65.447780,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
65.480851,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
65.513922,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
65.546993,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
65.580065,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
65.613136,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
65.646207,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
65.679278,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
65.712349,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
65.745420,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
65.778491,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
65.811563,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
65.844634,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
65.877705,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
65.910776,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
65.943847,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
65.976918,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
66.009989,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
66.043060,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
66.076132,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
66.109203,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
66.142274,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
66.175345,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
66.208416,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
66.241487,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
66.274558,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
66.307630,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
66.340701,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
66.373772,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
66.406843,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
66.439914,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
66.472985,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
66.506056,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
66.539128,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
66.572199,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
66.605270,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
66.638341,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
66.671412,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
66.704483,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
66.737554,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
66.770625,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
66.803697,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
66.836768,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
66.869839,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
66.902910,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
66.935981,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
66.969052,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
67.002123,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
67.035195,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
67.068266,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
67.101337,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
67.134408,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
67.167479,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
67.200550,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
67.233621,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
67.266693,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
67.299764,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
67.332835,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
67.365906,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
67.398977,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
67.432048,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
67.465119,0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
67.498190,0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
67.531262,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
67.564333,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
67.597404,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
67.630475,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
67.663546,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
67.696617,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
67.729688,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
67.762760,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
67.795831,0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
67.828902,0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
67.861973,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
67.895044,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
67.928115,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
67.961186,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
67.994258,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
68.027329,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
68.060400,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
68.093471,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
68.126542,0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
68.159613,0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
68.192684,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
68.225756,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
68.258827,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
68.291898,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
68.324969,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
68.358040,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
68.391111,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
68.424182,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
68.457253,0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
68.490325,0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
68.523396,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
68.556467,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
68.589538,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
68.622609,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
68.655680,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
68.688751,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
68.721823,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
68.754894,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
68.787965,0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
68.821036,0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
68.854107,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
68.887178,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
68.920249,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
68.953321,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
68.986392,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
69.019463,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
69.052534,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
69.085605,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
69.118676,0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
69.151747,0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
69.184818,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
69.217890,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
69.250961,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
69.284032,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
69.317103,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
69.350174,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
69.383245,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
69.416316,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
69.449388,0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
69.482459,0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
69.515530,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
69.548601,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
69.581672,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
69.614743,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
69.647814,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
69.680886,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
69.713957,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
69.747028,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
69.780099,0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
69.813170,0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
69.846241,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
69.879312,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
69.912383,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
69.945455,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
69.978526,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
70.011597,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
70.044668,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
70.077739,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
70.110810,0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
70.143881,0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
70.176953,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
70.210024,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
70.243095,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
70.276166,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
70.309237,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
70.342308,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
70.375379,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
70.408451,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
70.441522,0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
70.474593,0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
70.507664,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
70.540735,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
70.573806,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
70.606877,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
70.639949,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
70.673020,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
70.706091,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
70.739162,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
70.772233,0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
70.805304,0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
70.838375,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
70.871446,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
70.904518,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
70.937589,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
70.970660,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
71.003731,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
71.036802,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
71.069873,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
71.102944,0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
71.136016,0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
71.169087,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
71.202158,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
71.235229,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
71.268300,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
71.301371,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
71.334442,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
71.367514,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
71.400585,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
71.433656,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
71.466727,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
71.499798,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
71.532869,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
71.565940,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
71.599011,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
71.632083,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
71.665154,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
71.698225,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
71.731296,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
71.764367,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
71.797438,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
71.830509,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
71.863581,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
71.896652,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
71.929723,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
71.962794,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
71.995865,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
72.028936,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
72.062007,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
72.095079,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
72.128150,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
72.161221,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
72.194292,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
72.227363,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
72.260434,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
72.293505,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
72.326576,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
72.359648,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
72.392719,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
72.425790,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
72.458861,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
72.491932,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
72.525003,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
72.558074,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
72.591146,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
72.624217,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
72.657288,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
72.690359,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
72.723430,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
72.756501,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
72.789572,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
72.822644,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
72.855715,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
72.888786,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
72.921857,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
72.954928,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
72.987999,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
73.021070,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
73.054141,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
73.087213,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
73.120284,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
73.153355,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
73.186426,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
73.219497,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
73.252568,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
73.285639,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
73.318711,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
73.351782,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
73.384853,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
73.417924,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
73.450995,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
73.484066,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
73.517137,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
73.550209,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
73.583280,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
73.616351,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
73.649422,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
73.682493,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
73.715564,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
73.748635,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
73.781707,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
73.814778,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
73.847849,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
73.880920,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
73.913991,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
73.947062,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
73.980133,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
74.013204,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
74.046276,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
74.079347,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
74.112418,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
74.145489,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
74.178560,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
74.211631,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
74.244702,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
74.277774,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
74.310845,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
74.343916,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
74.376987,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
74.410058,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
74.443129,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
74.476200,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
74.509272,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
74.542343,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
74.575414,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
74.608485,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
74.641556,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
74.674627,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
74.707698,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
74.740769,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
74.773841,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
74.806912,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
74.839983,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
74.873054,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
74.906125,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
74.939196,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
74.972267,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
75.005339,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
75.038410,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
75.071481,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
75.104552,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
75.137623,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
75.170694,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
75.203765,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
75.236837,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
75.269908,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
75.302979,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
75.336050,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
75.369121,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
75.402192,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
75.435263,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
75.468334,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
75.501406,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
75.534477,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
75.567548,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
75.600619,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
75.633690,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
75.666761,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
75.699832,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
75.732904,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
75.765975,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
75.799046,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
75.832117,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
75.865188,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
75.898259,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
75.931330,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
75.964402,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
75.997473,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
76.030544,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
76.063615,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
76.096686,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
76.129757,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
76.162828,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
76.195900,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
76.228971,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
76.262042,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
76.295113,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
76.328184,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
76.361255,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
76.394326,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
76.427397,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
76.460469,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
76.493540,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
76.526611,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
76.559682,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
76.592753,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
76.625824,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
76.658895,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
76.691967,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
76.725038,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
76.758109,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
76.791180,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
76.824251,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
76.857322,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
76.890393,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
76.923465,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
76.956536,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
76.989607,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
77.022678,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
77.055749,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
77.088820,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
77.121891,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
77.154962,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
77.188034,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
77.221105,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
77.254176,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
77.287247,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
77.320318,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
77.353389,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
77.386460,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
77.419532,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
77.452603,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
77.485674,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
77.518745,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
77.551816,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
77.584887,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
77.617958,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
77.651030,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
77.684101,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
77.717172,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
77.750243,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
77.783314,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
77.816385,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
77.849456,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
77.882527,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
77.915599,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
77.948670,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
77.981741,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
78.014812,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
78.047883,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
78.080954,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
78.114025,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
78.147097,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
78.180168,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
78.213239,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
78.246310,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
78.279381,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
78.312452,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
78.345523,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
78.378595,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
78.411666,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
78.444737,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
78.477808,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
78.510879,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
78.543950,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
78.577021,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
78.610093,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
78.643164,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
78.676235,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
78.709306,0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
78.742377,0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
78.775448,0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
78.808519,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
78.841590,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
78.874662,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
78.907733,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
78.940804,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
78.973875,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
79.006946,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
79.040017,0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
79.073088,0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
79.106160,0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
79.139231,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
79.172302,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
79.205373,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
79.238444,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
79.271515,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
79.304586,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
79.337658,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
79.370729,0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
79.403800,0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
79.436871,0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
79.469942,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
79.503013,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
79.536084,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
79.569155,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
79.602227,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
79.635298,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
79.668369,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
79.701440,0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
79.734511,0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
79.767582,0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
79.800653,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
79.833725,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
79.866796,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
79.899867,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
79.932938,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
79.966009,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
79.999080,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
80.032151,0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
80.065223,0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
80.098294,0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
80.131365,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
80.164436,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
80.197507,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
80.230578,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
80.263649,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
80.296720,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
80.329792,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
80.362863,0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
80.395934,0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
80.429005,0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
80.462076,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
80.495147,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
80.528218,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
80.561290,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
80.594361,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
80.627432,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
80.660503,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
80.693574,0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
80.726645,0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
80.759716,0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
80.792788,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
80.825859,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
80.858930,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
80.892001,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
80.925072,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
80.958143,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
80.991214,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
81.024286,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
81.057357,0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
81.090428,0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
81.123499,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
81.156570,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
81.189641,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
81.222712,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
81.255783,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
81.288855,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
81.321926,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
81.354997,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
81.388068,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
81.421139,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
81.454210,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
81.487281,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
81.520353,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
81.553424,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
81.586495,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
81.619566,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
81.652637,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
81.685708,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
81.718779,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
81.751851,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
81.784922,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
81.817993,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
81.851064,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
81.884135,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
81.917206,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
81.950277,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
81.983348,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
82.016420,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
82.049491,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
82.082562,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
82.115633,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
82.148704,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
82.181775,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
82.214846,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
82.247918,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
82.280989,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
82.314060,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
82.347131,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
82.380202,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
82.413273,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
82.446344,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
82.479416,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
82.512487,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
82.545558,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
82.578629,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
82.611700,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
82.644771,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
82.677842,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
82.710913,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
82.743985,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
82.777056,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
82.810127,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
82.843198,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
82.876269,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
82.909340,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
82.942411,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
82.975483,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
83.008554,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
83.041625,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
83.074696,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
83.107767,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
83.140838,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
83.173909,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
83.206981,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
83.240052,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
83.273123,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
83.306194,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
83.339265,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
83.372336,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
83.405407,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
83.438478,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
83.471550,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
83.504621,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
83.537692,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
83.570763,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
83.603834,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
83.636905,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
83.669976,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
83.703048,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
83.736119,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
83.769190,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
83.802261,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
83.835332,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
83.868403,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
83.901474,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
83.934546,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
83.967617,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
84.000688,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
84.033759,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
84.066830,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
84.099901,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
84.132972,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
84.166044,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
84.199115,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
84.232186,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
84.265257,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
84.298328,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
84.331399,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
84.364470,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
84.397541,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
84.430613,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
84.463684,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
84.496755,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
84.529826,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
84.562897,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
84.595968,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
84.629039,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
84.662111,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
84.695182,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
84.728253,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
84.761324,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
84.794395,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
84.827466,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
84.860537,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
84.893609,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
84.926680,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
84.959751,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
84.992822,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
85.025893,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
85.058964,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
85.092035,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
85.125106,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
85.158178,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
85.191249,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
85.224320,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
85.257391,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
85.290462,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
85.323533,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
85.356604,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
85.389676,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
85.422747,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
85.455818,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
85.488889,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
85.521960,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
85.555031,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
85.588102,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
85.621174,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
85.654245,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
85.687316,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
85.720387,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
85.753458,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
85.786529,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
85.819600,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
85.852671,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
85.885743,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
85.918814,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
85.951885,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
85.984956,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
86.018027,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
86.051098,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
86.084169,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
86.117241,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
86.150312,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
86.183383,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
86.216454,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
86.249525,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
86.282596,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
86.315667,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
86.348739,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
86.381810,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
86.414881,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
86.447952,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
86.481023,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
86.514094,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
86.547165,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
86.580237,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
86.613308,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
86.646379,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
86.679450,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
86.712521,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
86.745592,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
86.778663,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
86.811734,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
86.844806,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
86.877877,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
86.910948,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
86.944019,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
86.977090,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
87.010161,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
87.043232,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
87.076304,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
87.109375,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
87.142446,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
87.175517,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
87.208588,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
87.241659,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
87.274730,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
87.307802,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
87.340873,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
87.373944,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
87.407015,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
87.440086,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
87.473157,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
87.506228,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
87.539299,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
87.572371,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
87.605442,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
87.638513,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
87.671584,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
87.704655,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
87.737726,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
87.770797,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
87.803869,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
87.836940,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
87.870011,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
87.903082,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
87.936153,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
87.969224,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
88.002295,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
88.035367,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
88.068438,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
88.101509,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
88.134580,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
88.167651,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
88.200722,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
88.233793,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
88.266864,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
88.299936,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
88.333007,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
88.366078,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
88.399149,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
88.432220,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
88.465291,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
88.498362,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
88.531434,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
88.564505,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
88.597576,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
88.630647,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
88.663718,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
88.696789,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
88.729860,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
88.762932,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
88.796003,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
88.829074,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
88.862145,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
88.895216,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
88.928287,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
88.961358,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
88.994430,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
89.027501,0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
89.060572,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
89.093643,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
89.126714,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
89.159785,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
89.192856,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
89.225927,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
89.258999,0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
89.292070,0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
89.325141,0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
89.358212,0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
89.391283,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
89.424354,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
89.457425,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
89.490497,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
89.523568,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
89.556639,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
89.589710,0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
89.622781,0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
89.655852,0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
89.688923,0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
89.721995,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
89.755066,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
89.788137,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
89.821208,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
89.854279,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
89.887350,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
89.920421,0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
89.953492,0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
89.986564,0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
90.019635,0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
90.052706,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
90.085777,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
90.118848,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
90.151919,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
90.184990,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
90.218062,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
90.251133,0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
90.284204,0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
90.317275,0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
90.350346,0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
90.383417,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
90.416488,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
90.449560,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
90.482631,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
90.515702,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
90.548773,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
90.581844,0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
90.614915,0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
90.647986,0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
90.681057,0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
90.714129,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
90.747200,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
90.780271,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
90.813342,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
90.846413,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
90.879484,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
90.912555,0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
90.945627,0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
90.978698,0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
91.011769,0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
91.044840,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
91.077911,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
91.110982,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
91.144053,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
91.177125,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
91.210196,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
91.243267,0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
91.276338,0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
91.309409,0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
91.342480,0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
91.375551,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
91.408623,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
91.441694,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
91.474765,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
91.507836,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
91.540907,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
91.573978,0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
91.607049,0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
91.640120,0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
91.673192,0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
91.706263,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
91.739334,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
91.772405,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
91.805476,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
91.838547,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
91.871618,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
91.904690,0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
91.937761,0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
91.970832,0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
92.003903,0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
92.036974,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
92.070045,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
92.103116,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
92.136188,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
92.169259,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
92.202330,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
92.235401,0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
92.268472,0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
92.301543,0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
92.334614,0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
92.367685,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
92.400757,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
92.433828,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
92.466899,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
92.499970,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
92.533041,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
92.566112,0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
92.599183,0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
92.632255,0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
92.665326,0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
92.698397,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
92.731468,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
92.764539,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
92.797610,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
92.830681,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
92.863753,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
92.896824,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
92.929895,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
92.962966,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
92.996037,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
93.029108,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
93.062179,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
93.095250,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
93.128322,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
93.161393,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
93.194464,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
93.227535,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
93.260606,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
93.293677,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
93.326748,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
93.359820,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
93.392891,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
93.425962,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
93.459033,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
93.492104,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
93.525175,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
93.558246,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
93.591318,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
93.624389,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
93.657460,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
93.690531,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
93.723602,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
93.756673,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
93.789744,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
93.822815,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
93.855887,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
93.888958,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
93.922029,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
93.955100,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
93.988171,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
94.021242,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
94.054313,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
94.087385,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
94.120456,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
94.153527,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
94.186598,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
94.219669,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
94.252740,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
94.285811,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
94.318883,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
94.351954,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
94.385025,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
94.418096,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
94.451167,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
94.484238,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
94.517309,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
94.550381,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
94.583452,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
94.616523,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
94.649594,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
94.682665,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
94.715736,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
94.748807,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
94.781878,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
94.814950,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
94.848021,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
94.881092,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
94.914163,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
94.947234,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
94.980305,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
95.013376,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
95.046448,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
95.079519,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
95.112590,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
95.145661,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
95.178732,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
95.211803,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
95.244874,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
95.277946,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
95.311017,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
95.344088,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
95.377159,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
95.410230,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
95.443301,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
95.476372,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
95.509443,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
95.542515,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
95.575586,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
95.608657,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
95.641728,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
95.674799,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
95.707870,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
95.740941,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
95.774013,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
95.807084,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
95.840155,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
95.873226,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
95.906297,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
95.939368,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
95.972439,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
96.005511,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
96.038582,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
96.071653,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
96.104724,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
96.137795,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
96.170866,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
96.203937,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
96.237008,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
96.270080,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
96.303151,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
96.336222,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
96.369293,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
96.402364,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
96.435435,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
96.468506,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
96.501578,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
96.534649,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
96.567720,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
96.600791,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
96.633862,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
96.666933,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
96.700004,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
96.733076,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
96.766147,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
96.799218,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
96.832289,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
96.865360,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
96.898431,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
96.931502,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
96.964574,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
96.997645,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
97.030716,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
97.063787,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
97.096858,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
97.129929,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
97.163000,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
97.196071,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
97.229143,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
97.262214,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
97.295285,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
97.328356,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
97.361427,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
97.394498,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
97.427569,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
97.460641,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
97.493712,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
97.526783,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
97.559854,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
97.592925,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
97.625996,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
97.659067,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
97.692139,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
97.725210,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
97.758281,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
97.791352,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
97.824423,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
97.857494,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
97.890565,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
97.923636,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
97.956708,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
97.989779,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
98.022850,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
98.055921,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
98.088992,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
98.122063,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
98.155134,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
98.188206,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
98.221277,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
98.254348,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
98.287419,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
98.320490,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
98.353561,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
98.386632,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
98.419704,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
98.452775,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
98.485846,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
98.518917,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
98.551988,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
98.585059,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
98.618130,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
98.651201,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
98.684273,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
98.717344,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
98.750415,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
98.783486,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
98.816557,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
98.849628,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
98.882699,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
98.915771,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
98.948842,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
98.981913,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
99.014984,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
99.048055,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
99.081126,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
99.114197,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
99.147269,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
99.180340,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
99.213411,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
99.246482,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
99.279553,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
99.312624,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
99.345695,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
99.378767,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
99.411838,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
99.444909,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
99.477980,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
99.511051,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
99.544122,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
99.577193,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
99.610264,0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
99.643336,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
99.676407,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
99.709478,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
99.742549,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
99.775620,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
99.808691,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
99.841762,0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
99.874834,0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
99.907905,0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
99.940976,0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
99.974047,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
100.007118,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
100.040189,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
100.073260,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
100.106332,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
100.139403,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
100.172474,0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
100.205545,0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
100.238616,0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
100.271687,0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
100.304758,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
100.337829,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
100.370901,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
100.403972,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
100.437043,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
100.470114,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
100.503185,0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
100.536256,0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
100.569327,0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
100.602399,0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
100.635470,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
100.668541,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
100.701612,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
100.734683,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
100.767754,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
100.800825,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
100.833897,0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
100.866968,0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
100.900039,0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
100.933110,0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
100.966181,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
100.999252,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
101.032323,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
101.065394,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
101.098466,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
101.131537,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
101.164608,0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
101.197679,0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
101.230750,0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
101.263821,0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
101.296892,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
101.329964,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
101.363035,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
101.396106,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
101.429177,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
101.462248,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
101.495319,0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
101.528390,0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
101.561462,0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
101.594533,0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
101.627604,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
101.660675,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
101.693746,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
101.726817,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
101.759888,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
101.792960,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
101.826031,0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
101.859102,0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
101.892173,0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
101.925244,0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
101.958315,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
101.991386,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
102.024457,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
102.057529,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
102.090600,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
102.123671,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
102.156742,0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
102.189813,0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
102.222884,0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
102.255955,0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
102.289027,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
102.322098,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
102.355169,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
102.388240,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
102.421311,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
102.454382,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
102.487453,0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
102.520525,0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
102.553596,0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
102.586667,0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
102.619738,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
102.652809,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
102.685880,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
102.718951,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
102.752022,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
102.785094,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
102.818165,0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
102.851236,0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
102.884307,0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
102.917378,0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
102.950449,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
102.983520,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
103.016592,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
103.049663,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
103.082734,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
103.115805,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
103.148876,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
103.181947,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
103.215018,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
103.248090,0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
103.281161,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
103.314232,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
103.347303,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
103.380374,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
103.413445,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
103.446516,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
103.479587,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
103.512659,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
103.545730,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
103.578801,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
103.611872,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
103.644943,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
103.678014,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
103.711085,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
103.744157,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
103.777228,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
103.810299,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
103.843370,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
103.876441,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
103.909512,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
103.942583,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
103.975655,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
104.008726,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
104.041797,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
104.074868,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
104.107939,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
104.141010,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
104.174081,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
104.207152,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
104.240224,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
104.273295,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
104.306366,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
104.339437,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
104.372508,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
104.405579,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
104.438650,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
104.471722,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
104.504793,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
104.537864,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
104.570935,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
104.604006,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
104.637077,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
104.670148,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
104.703220,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
104.736291,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
104.769362,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
104.802433,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
104.835504,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
104.868575,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
104.901646,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
104.934718,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
104.967789,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
105.000860,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
105.033931,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
105.067002,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
105.100073,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
105.133144,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
105.166215,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
105.199287,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
105.232358,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
105.265429,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
105.298500,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
105.331571,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
105.364642,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
105.397713,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
105.430785,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
105.463856,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
105.496927,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
105.529998,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
105.563069,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
105.596140,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
105.629211,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
105.662283,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
105.695354,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
105.728425,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
105.761496,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
105.794567,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
105.827638,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
105.860709,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
105.893780,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
105.926852,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
105.959923,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
105.992994,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
106.026065,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
106.059136,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
106.092207,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
106.125278,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
106.158350,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
106.191421,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
106.224492,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
106.257563,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
106.290634,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
106.323705,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
106.356776,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
106.389848,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
106.422919,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
106.455990,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
106.489061,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
106.522132,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
106.555203,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
106.588274,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
106.621345,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
106.654417,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
106.687488,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
106.720559,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
106.753630,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
106.786701,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
106.819772,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
106.852843,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
106.885915,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
106.918986,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
106.952057,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
106.985128,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
107.018199,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
107.051270,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
107.084341,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
107.117413,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
107.150484,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
107.183555,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
107.216626,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
107.249697,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
107.282768,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
107.315839,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
107.348911,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
107.381982,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
107.415053,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
107.448124,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
107.481195,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
107.514266,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
107.547337,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
107.580408,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
107.613480,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
107.646551,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
107.679622,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
107.712693,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
107.745764,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
107.778835,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
107.811906,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
107.844978,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
107.878049,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
107.911120,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
107.944191,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
107.977262,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
108.010333,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
108.043404,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
108.076476,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
108.109547,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
108.142618,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
108.175689,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
108.208760,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
108.241831,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
108.274902,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
108.307973,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
108.341045,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
108.374116,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
108.407187,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
108.440258,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
108.473329,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
108.506400,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
108.539471,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
108.572543,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
108.605614,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
108.638685,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
108.671756,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
108.704827,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
108.737898,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
108.770969,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
108.804041,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
108.837112,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
108.870183,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
108.903254,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
108.936325,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
108.969396,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
109.002467,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
109.035538,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
109.068610,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
109.101681,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
109.134752,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
109.167823,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
109.200894,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
109.233965,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
109.267036,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
109.300108,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
109.333179,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
109.366250,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
109.399321,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
109.432392,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
109.465463,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
109.498534,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
109.531606,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
109.564677,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
109.597748,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
109.630819,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
109.663890,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
109.696961,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
109.730032,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
109.763104,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
109.796175,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
109.829246,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
109.862317,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
109.895388,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
109.928459,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
109.961530,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
109.994601,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
110.027673,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
110.060744,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
110.093815,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
110.126886,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
110.159957,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
110.193028,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
110.226099,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
110.259171,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
110.292242,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
110.325313,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
110.358384,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
110.391455,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
110.424526,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
110.457597,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
110.490669,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
110.523740,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
110.556811,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
110.589882,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
110.622953,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
110.656024,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
110.689095,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
110.722166,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
110.755238,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
110.788309,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
110.821380,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
110.854451,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
110.887522,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
110.920593,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
110.953664,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
110.986736,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
111.019807,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
111.052878,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
111.085949,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
111.119020,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
111.152091,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
111.185162,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
111.218234,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
111.251305,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
111.284376,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
111.317447,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
111.350518,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
111.383589,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
111.416660,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
111.449731,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
111.482803,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
111.515874,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
111.548945,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
111.582016,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
111.615087,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
111.648158,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
111.681229,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
111.714301,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
111.747372,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
111.780443,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
111.813514,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
111.846585,0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
111.879656,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
111.912727,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
111.945799,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
111.978870,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
112.011941,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
112.045012,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
112.078083,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
112.111154,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
112.144225,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
112.177296,0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
112.210368,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
112.243439,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
112.276510,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
112.309581,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
112.342652,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
112.375723,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
112.408794,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
112.441866,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
112.474937,0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
112.508008,0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
112.541079,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
112.574150,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
112.607221,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
112.640292,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
112.673364,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
112.706435,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
112.739506,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
112.772577,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
112.805648,0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
112.838719,0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
112.871790,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
112.904862,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
112.937933,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
112.971004,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
113.004075,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
113.037146,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
113.070217,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
113.103288,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
113.136359,0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
113.169431,0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
113.202502,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
113.235573,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
113.268644,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
113.301715,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
113.334786,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
113.367857,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
113.400929,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
113.434000,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
113.467071,0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
113.500142,0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
113.533213,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
113.566284,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
113.599355,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
113.632427,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
113.665498,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
113.698569,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
113.731640,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
113.764711,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
113.797782,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
113.830853,0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
113.863924,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
113.896996,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
113.930067,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
113.963138,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
113.996209,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
114.029280,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
114.062351,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
114.095422,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
114.128494,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
114.161565,0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
114.194636,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
114.227707,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
114.260778,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
114.293849,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
114.326920,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
114.359992,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
114.393063,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
114.426134,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
114.459205,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
114.492276,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
114.525347,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
114.558418,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
114.591489,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
114.624561,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
114.657632,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
114.690703,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
114.723774,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
114.756845,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
114.789916,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
114.822987,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
114.856059,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
114.889130,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
114.922201,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
114.955272,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
114.988343,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
115.021414,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
115.054485,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
115.087557,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
115.120628,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
115.153699,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
115.186770,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
115.219841,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
115.252912,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
115.285983,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
115.319055,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
115.352126,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
115.385197,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
115.418268,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
115.451339,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
115.484410,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
115.517481,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
115.550552,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
115.583624,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
115.616695,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
115.649766,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
115.682837,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
115.715908,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
115.748979,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
115.782050,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
115.815122,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
115.848193,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
115.881264,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
115.914335,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
115.947406,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
115.980477,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
116.013548,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
116.046620,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
116.079691,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
116.112762,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
116.145833,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
116.178904,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
116.211975,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
116.245046,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
116.278117,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
116.311189,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
116.344260,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
116.377331,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
116.410402,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
116.443473,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
116.476544,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
116.509615,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
116.542687,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
116.575758,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
116.608829,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
116.641900,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
116.674971,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
116.708042,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
116.741113,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
116.774185,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
116.807256,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
116.840327,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
116.873398,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
116.906469,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
116.939540,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
116.972611,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
117.005682,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
117.038754,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
117.071825,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
117.104896,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
117.137967,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
117.171038,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
117.204109,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
117.237180,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
117.270252,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
117.303323,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
117.336394,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
117.369465,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
117.402536,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
117.435607,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
117.468678,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
117.501750,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
117.534821,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
117.567892,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
117.600963,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
117.634034,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
117.667105,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
117.700176,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
117.733248,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
117.766319,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
117.799390,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
117.832461,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
117.865532,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
117.898603,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
117.931674,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
117.964745,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
117.997817,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
118.030888,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
118.063959,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
118.097030,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
118.130101,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
118.163172,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
118.196243,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
118.229315,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
118.262386,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
118.295457,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
118.328528,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
118.361599,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
118.394670,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
118.427741,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
118.460813,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
118.493884,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
118.526955,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
118.560026,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
118.593097,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
118.626168,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
118.659239,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
118.692310,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
118.725382,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
118.758453,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
118.791524,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
118.824595,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
118.857666,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
118.890737,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
118.923808,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
118.956880,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
118.989951,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
119.023022,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
119.056093,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
119.089164,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
119.122235,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
119.155306,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
119.188378,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
119.221449,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
119.254520,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
119.287591,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
119.320662,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
119.353733,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
119.386804,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
119.419875,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
119.452947,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
119.486018,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
119.519089,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
119.552160,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
119.585231,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
119.618302,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
119.651373,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
119.684445,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
119.717516,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
119.750587,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
119.783658,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
119.816729,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
119.849800,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
119.882871,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
119.915943,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
119.949014,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
119.982085,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
120.015156,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
120.048227,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
120.081298,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
120.114369,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
120.147441,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
120.180512,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
120.213583,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
120.246654,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
120.279725,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
120.312796,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
120.345867,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
120.378938,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
120.412010,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
120.445081,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
120.478152,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
120.511223,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
120.544294,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
120.577365,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
120.610436,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
120.643508,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
120.676579,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
120.709650,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
120.742721,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
120.775792,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
120.808863,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
120.841934,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
120.875006,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
120.908077,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
120.941148,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
120.974219,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
121.007290,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
121.040361,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
121.073432,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
121.106503,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
121.139575,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
121.172646,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
121.205717,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
121.238788,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
121.271859,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
121.304930,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
121.338001,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
121.371073,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
121.404144,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
121.437215,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
121.470286,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
121.503357,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
121.536428,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
121.569499,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
121.602571,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
121.635642,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
121.668713,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
121.701784,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
121.734855,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
121.767926,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
121.800997,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
121.834068,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
121.867140,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
121.900211,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
121.933282,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
121.966353,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
121.999424,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
122.032495,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
122.065566,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
122.098638,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
122.131709,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
122.164780,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
122.197851,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
122.230922,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
122.263993,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
122.297064,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
122.330136,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
122.363207,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
122.396278,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
122.429349,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
122.462420,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
122.495491,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
122.528562,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
122.561633,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
122.594705,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
122.627776,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
122.660847,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
122.693918,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
122.726989,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
122.760060,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
122.793131,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
122.826203,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
122.859274,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
122.892345,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
122.925416,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
122.958487,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
122.991558,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
123.024629,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
123.057701,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
123.090772,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
123.123843,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
123.156914,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
123.189985,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
123.223056,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
123.256127,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
123.289199,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
123.322270,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
123.355341,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
123.388412,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
123.421483,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
123.454554,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
123.487625,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
123.520696,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
123.553768,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
123.586839,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
123.619910,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
123.652981,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
123.686052,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
123.719123,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
123.752194,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
123.785266,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
123.818337,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
123.851408,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
123.884479,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
123.917550,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
123.950621,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
123.983692,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
124.016764,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
124.049835,0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
124.082906,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
124.115977,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
124.149048,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
124.182119,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
124.215190,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
124.248261,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
124.281333,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
124.314404,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
124.347475,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
124.380546,0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
124.413617,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
124.446688,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
124.479759,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
124.512831,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
124.545902,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
124.578973,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
124.612044,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
124.645115,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
124.678186,0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
124.711257,0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
124.744329,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
124.777400,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
124.810471,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
124.843542,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
124.876613,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
124.909684,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
124.942755,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
124.975826,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
125.008898,0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
125.041969,0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
125.075040,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
125.108111,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
125.141182,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
125.174253,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
125.207324,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
125.240396,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
125.273467,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
125.306538,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
125.339609,0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
125.372680,0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
125.405751,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
125.438822,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
125.471894,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
125.504965,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
125.538036,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
125.571107,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
125.604178,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
125.637249,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
125.670320,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
125.703392,0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
125.736463,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
125.769534,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
125.802605,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
125.835676,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
125.868747,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
125.901818,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
125.934889,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
125.967961,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
126.001032,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
126.034103,0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
126.067174,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
126.100245,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
126.133316,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
126.166387,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
126.199459,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
126.232530,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
126.265601,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
126.298672,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
126.331743,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
126.364814,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
126.397885,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
126.430957,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
126.464028,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
126.497099,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
126.530170,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
126.563241,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
126.596312,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
126.629383,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
126.662454,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
126.695526,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
126.728597,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
126.761668,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
126.794739,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
126.827810,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
126.860881,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
126.893952,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
126.927024,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
126.960095,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
126.993166,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
127.026237,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
127.059308,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
127.092379,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
127.125450,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
127.158522,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
127.191593,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
127.224664,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
127.257735,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
127.290806,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
127.323877,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
127.356948,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
127.390019,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
127.423091,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
127.456162,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
127.489233,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
127.522304,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
127.555375,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
127.588446,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
127.621517,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
127.654589,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
127.687660,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
127.720731,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
127.753802,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
127.786873,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
127.819944,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
127.853015,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
127.886087,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
127.919158,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
127.952229,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
127.985300,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
128.018371,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
128.051442,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
128.084513,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
128.117585,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
128.150656,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
128.183727,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
128.216798,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
128.249869,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
128.282940,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
128.316011,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
128.349082,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
128.382154,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
128.415225,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
128.448296,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
128.481367,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
128.514438,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
128.547509,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
128.580580,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
128.613652,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
128.646723,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
128.679794,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
128.712865,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
128.745936,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
128.779007,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
128.812078,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
128.845150,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
128.878221,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
128.911292,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
128.944363,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
128.977434,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
129.010505,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
129.043576,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
129.076647,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
129.109719,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
129.142790,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
129.175861,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
129.208932,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
129.242003,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
129.275074,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
129.308145,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
129.341217,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
129.374288,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
129.407359,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
129.440430,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
129.473501,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
129.506572,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
129.539643,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
129.572715,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
129.605786,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
129.638857,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
129.671928,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
129.704999,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
129.738070,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
129.771141,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
129.804212,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
129.837284,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
129.870355,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
129.903426,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
129.936497,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
129.969568,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
130.002639,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
130.035710,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
130.068782,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
130.101853,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
130.134924,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
130.167995,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
130.201066,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
130.234137,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
130.267208,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
130.300280,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
130.333351,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
130.366422,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
130.399493,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
130.432564,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
130.465635,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
130.498706,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
130.531778,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
130.564849,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
130.597920,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
130.630991,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
130.664062,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
130.697133,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
130.730204,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
130.763275,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
130.796347,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
130.829418,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
130.862489,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
130.895560,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
130.928631,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
130.961702,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
130.994773,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
131.027845,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
131.060916,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
131.093987,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
131.127058,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
131.160129,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
131.193200,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
131.226271,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
131.259343,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
131.292414,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
131.325485,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
131.358556,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
131.391627,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
131.424698,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
131.457769,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
131.490840,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
131.523912,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
131.556983,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
131.590054,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
131.623125,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
131.656196,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
131.689267,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
131.722338,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
131.755410,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
131.788481,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
131.821552,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
131.854623,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
131.887694,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
131.920765,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
131.953836,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
131.986908,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
132.019979,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
132.053050,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
132.086121,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
132.119192,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
132.152263,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
132.185334,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
132.218405,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
132.251477,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
132.284548,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
132.317619,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
132.350690,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
132.383761,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
132.416832,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
132.449903,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
132.482975,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
132.516046,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
132.549117,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
132.582188,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
132.615259,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
132.648330,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
132.681401,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
132.714473,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
132.747544,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
132.780615,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
132.813686,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
132.846757,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
132.879828,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
132.912899,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
132.945970,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
132.979042,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
133.012113,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
133.045184,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
133.078255,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
133.111326,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
133.144397,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
133.177468,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
133.210540,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
133.243611,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
133.276682,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
133.309753,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
133.342824,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
133.375895,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
133.408966,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
133.442038,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
133.475109,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
133.508180,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
133.541251,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
133.574322,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
133.607393,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
133.640464,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
133.673536,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
133.706607,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
133.739678,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
133.772749,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
133.805820,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
133.838891,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
133.871962,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
133.905033,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
133.938105,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
133.971176,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
134.004247,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
134.037318,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
134.070389,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
134.103460,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
134.136531,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
134.169603,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
134.202674,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
134.235745,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
134.268816,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
134.301887,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
134.334958,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
134.368029,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
134.401101,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
134.434172,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
134.467243,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
134.500314,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
134.533385,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
134.566456,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
134.599527,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
134.632598,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
134.665670,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
134.698741,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
134.731812,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
134.764883,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
134.797954,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
134.831025,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
134.864096,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
134.897168,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
134.930239,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
134.963310,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
134.996381,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
135.029452,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
135.062523,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
135.095594,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
135.128666,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
135.161737,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
135.194808,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
135.227879,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
135.260950,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
135.294021,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
135.327092,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
135.360163,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
135.393235,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
135.426306,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
135.459377,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
135.492448,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
135.525519,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
135.558590,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
135.591661,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
135.624733,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
135.657804,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
135.690875,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
135.723946,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
135.757017,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
135.790088,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
135.823159,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
135.856231,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
135.889302,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
135.922373,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
135.955444,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
135.988515,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
136.021586,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
136.054657,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
136.087729,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
136.120800,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
136.153871,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
136.186942,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
136.220013,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
136.253084,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
136.286155,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
136.319226,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
136.352298,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
136.385369,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
136.418440,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
136.451511,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
136.484582,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
136.517653,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
136.550724,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
136.583796,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
136.616867,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
136.649938,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
136.683009,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
136.716080,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
136.749151,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
136.782222,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
136.815294,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
136.848365,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
136.881436,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
136.914507,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
136.947578,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
136.980649,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
137.013720,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
137.046791,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
137.079863,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
137.112934,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
137.146005,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
137.179076,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
137.212147,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
137.245218,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
137.278289,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
137.311361,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
137.344432,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
137.377503,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
137.410574,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
137.443645,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
137.476716,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
137.509787,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
137.542859,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
137.575930,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
137.609001,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
137.642072,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
137.675143,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
137.708214,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
137.741285,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
137.774356,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
137.807428,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
137.840499,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
137.873570,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
137.906641,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
137.939712,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
137.972783,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
138.005854,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
138.038926,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
138.071997,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
138.105068,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
138.138139,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
138.171210,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
138.204281,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
138.237352,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
138.270424,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
138.303495,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
138.336566,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
138.369637,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
138.402708,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
138.435779,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
138.468850,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
138.501922,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
138.534993,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
138.568064,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
138.601135,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
138.634206,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
138.667277,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
138.700348,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
138.733419,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
138.766491,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
138.799562,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
138.832633,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
138.865704,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
138.898775,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
138.931846,0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
138.964917,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
138.997989,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
139.031060,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
139.064131,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
139.097202,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
139.130273,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
139.163344,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
139.196415,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
139.229487,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
139.262558,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
139.295629,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
139.328700,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
139.361771,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
139.394842,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
139.427913,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
139.460984,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
139.494056,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
139.527127,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
139.560198,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
139.593269,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
139.626340,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
139.659411,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
139.692482,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
139.725554,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
139.758625,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
139.791696,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
139.824767,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
139.857838,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
139.890909,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
139.923980,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
139.957052,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
139.990123,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
140.023194,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
140.056265,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
140.089336,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
140.122407,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
140.155478,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
140.188549,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
140.221621,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
140.254692,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
140.287763,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
140.320834,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
140.353905,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
140.386976,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
140.420047,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
140.453119,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
140.486190,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
140.519261,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
140.552332,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
140.585403,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
140.618474,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
140.651545,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
140.684617,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
140.717688,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
140.750759,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
140.783830,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
140.816901,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
140.849972,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
140.883043,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
140.916115,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
140.949186,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
140.982257,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
141.015328,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
141.048399,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
141.081470,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
141.114541,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
141.147612,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
141.180684,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
141.213755,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
141.246826,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
141.279897,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
141.312968,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
141.346039,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
141.379110,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
141.412182,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
141.445253,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
141.478324,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
141.511395,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
141.544466,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
141.577537,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
141.610608,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
141.643680,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
141.676751,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
141.709822,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
141.742893,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
141.775964,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
141.809035,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
141.842106,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
141.875177,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
141.908249,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
141.941320,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
141.974391,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
142.007462,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
142.040533,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
142.073604,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
142.106675,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
142.139747,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
142.172818,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
142.205889,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
142.238960,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
142.272031,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
142.305102,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
142.338173,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
142.371245,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
142.404316,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
142.437387,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
142.470458,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
142.503529,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
142.536600,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
142.569671,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
142.602742,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
142.635814,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
142.668885,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
142.701956,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
142.735027,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
142.768098,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
142.801169,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
142.834240,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
142.867312,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
142.900383,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
142.933454,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
142.966525,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
142.999596,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
143.032667,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
143.065738,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
143.098810,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
143.131881,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
143.164952,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
143.198023,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
143.231094,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
143.264165,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
143.297236,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
143.330307,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
143.363379,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
143.396450,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
143.429521,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
143.462592,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
143.495663,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
143.528734,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
143.561805,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
143.594877,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
143.627948,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
143.661019,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
143.694090,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
143.727161,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
143.760232,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
143.793303,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
143.826375,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
143.859446,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
143.892517,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
143.925588,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
143.958659,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
143.991730,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
144.024801,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
144.057873,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
144.090944,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
144.124015,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
144.157086,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
144.190157,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
144.223228,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
144.256299,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
144.289370,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
144.322442,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
144.355513,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
144.388584,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
144.421655,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
144.454726,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
144.487797,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
144.520868,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
144.553940,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
144.587011,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
144.620082,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
144.653153,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
144.686224,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
144.719295,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
144.752366,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
144.785438,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
144.818509,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
144.851580,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
144.884651,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
144.917722,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
144.950793,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
144.983864,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
145.016935,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
145.050007,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
145.083078,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
145.116149,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
145.149220,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
145.182291,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
145.215362,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
145.248433,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
145.281505,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
145.314576,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
145.347647,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
145.380718,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
145.413789,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
145.446860,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
145.479931,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
145.513003,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
145.546074,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
145.579145,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
145.612216,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
145.645287,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
145.678358,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
145.711429,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
145.744500,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
145.777572,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
145.810643,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
145.843714,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
145.876785,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
145.909856,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
145.942927,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
145.975998,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
146.009070,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
146.042141,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
146.075212,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
146.108283,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
146.141354,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
146.174425,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
146.207496,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
146.240568,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
146.273639,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
146.306710,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
146.339781,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
146.372852,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
146.405923,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
146.438994,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
146.472066,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
146.505137,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
146.538208,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
146.571279,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
146.604350,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
146.637421,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
146.670492,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
146.703563,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
146.736635,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
146.769706,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
146.802777,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
146.835848,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
146.868919,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
146.901990,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
146.935061,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
146.968133,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
147.001204,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
147.034275,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
147.067346,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
147.100417,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
147.133488,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
147.166559,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
147.199631,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
147.232702,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
147.265773,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
147.298844,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
147.331915,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
147.364986,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
147.398057,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
147.431128,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
147.464200,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
147.497271,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
147.530342,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
147.563413,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
147.596484,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
147.629555,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
147.662626,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
147.695698,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
147.728769,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
147.761840,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
147.794911,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
147.827982,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
147.861053,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
147.894124,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
147.927196,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
147.960267,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
147.993338,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
148.026409,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
148.059480,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
148.092551,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
148.125622,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
148.158693,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
148.191765,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
148.224836,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
148.257907,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
148.290978,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
148.324049,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
148.357120,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
148.390191,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
148.423263,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
148.456334,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
148.489405,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
148.522476,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
148.555547,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
148.588618,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
148.621689,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
148.654761,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
148.687832,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
148.720903,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
148.753974,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
148.787045,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
148.820116,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
148.853187,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
148.886259,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
148.919330,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
148.952401,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
148.985472,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
149.018543,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
149.051614,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
149.084685,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
149.117756,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
149.150828,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
149.183899,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
149.216970,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
149.250041,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
149.283112,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
149.316183,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
149.349254,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
149.382326,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
149.415397,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
149.448468,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
149.481539,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
149.514610,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
149.547681,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
149.580752,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
149.613824,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
149.646895,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
149.679966,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
149.713037,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
149.746108,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
149.779179,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
149.812250,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
149.845321,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
149.878393,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
149.911464,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
149.944535,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
149.977606,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
150.010677,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
150.043748,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
150.076819,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
150.109891,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
150.142962,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
150.176033,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
150.209104,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
150.242175,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
150.275246,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
150.308317,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
150.341389,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
150.374460,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
150.407531,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
150.440602,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
150.473673,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
150.506744,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
150.539815,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
150.572886,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
150.605958,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
150.639029,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
150.672100,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
150.705171,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
150.738242,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
150.771313,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
150.804384,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
150.837456,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
150.870527,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
150.903598,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
150.936669,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
150.969740,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
151.002811,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
151.035882,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
151.068954,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
151.102025,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
151.135096,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
151.168167,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
151.201238,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
151.234309,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
151.267380,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
151.300451,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
151.333523,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
151.366594,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
151.399665,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
151.432736,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
151.465807,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
151.498878,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
151.531949,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
151.565021,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
151.598092,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
151.631163,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
151.664234,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
151.697305,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
151.730376,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
151.763447,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
151.796519,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
151.829590,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
151.862661,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
151.895732,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
151.928803,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
151.961874,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
151.994945,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
152.028017,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
152.061088,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
152.094159,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
152.127230,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
152.160301,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
152.193372,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
152.226443,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
152.259514,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
152.292586,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
152.325657,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
152.358728,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
152.391799,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
152.424870,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
152.457941,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
152.491012,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
152.524084,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
152.557155,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
152.590226,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
152.623297,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
152.656368,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
152.689439,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
152.722510,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
152.755582,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
152.788653,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
152.821724,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
152.854795,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
152.887866,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
152.920937,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
152.954008,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
152.987079,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
153.020151,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
153.053222,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
153.086293,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
153.119364,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
153.152435,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
153.185506,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
153.218577,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
153.251649,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
153.284720,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
153.317791,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
153.350862,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
153.383933,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
153.417004,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
153.450075,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
153.483147,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
153.516218,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
153.549289,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
153.582360,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
153.615431,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
153.648502,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
153.681573,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
153.714644,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
153.747716,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
153.780787,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
153.813858,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
153.846929,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
153.880000,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
153.913071,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
153.946142,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
153.979214,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
154.012285,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
154.045356,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
154.078427,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
154.111498,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
154.144569,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
154.177640,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
154.210712,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
154.243783,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
154.276854,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
154.309925,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
154.342996,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
154.376067,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
154.409138,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
154.442210,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
154.475281,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
154.508352,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
154.541423,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
154.574494,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
154.607565,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
154.640636,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
154.673707,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
154.706779,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
154.739850,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
154.772921,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
154.805992,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
154.839063,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
154.872134,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
154.905205,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
154.938277,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
154.971348,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
155.004419,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
155.037490,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
155.070561,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
155.103632,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
155.136703,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
155.169775,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
155.202846,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
155.235917,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
155.268988,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
155.302059,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
155.335130,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
155.368201,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
155.401272,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
155.434344,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
155.467415,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
155.500486,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
155.533557,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
155.566628,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
155.599699,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
155.632770,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
155.665842,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
155.698913,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
155.731984,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
155.765055,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
155.798126,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
155.831197,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
155.864268,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
155.897340,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
155.930411,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
155.963482,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
155.996553,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
156.029624,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
156.062695,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
156.095766,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
156.128837,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
156.161909,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
156.194980,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
156.228051,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
156.261122,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
156.294193,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
156.327264,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
156.360335,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
156.393407,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
156.426478,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
156.459549,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
156.492620,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
156.525691,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
156.558762,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
156.591833,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
156.624905,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
156.657976,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
156.691047,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
156.724118,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
156.757189,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
156.790260,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
156.823331,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
156.856403,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
156.889474,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
156.922545,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
156.955616,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
156.988687,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
157.021758,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
157.054829,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
157.087900,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
157.120972,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
157.154043,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
157.187114,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
157.220185,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
157.253256,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
157.286327,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
157.319398,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
157.352470,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
157.385541,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
157.418612,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
157.451683,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
157.484754,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
157.517825,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
157.550896,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
157.583968,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
157.617039,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
157.650110,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
157.683181,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
157.716252,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
157.749323,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
157.782394,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
157.815465,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
157.848537,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
157.881608,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
157.914679,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
157.947750,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
157.980821,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
158.013892,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
158.046963,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
158.080035,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
158.113106,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
158.146177,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
158.179248,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
158.212319,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
158.245390,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
158.278461,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
158.311533,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
158.344604,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
158.377675,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
158.410746,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
158.443817,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
158.476888,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
158.509959,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
158.543030,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
158.576102,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
158.609173,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
158.642244,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
158.675315,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
158.708386,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
158.741457,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
158.774528,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
158.807600,0.000000,-0.000000,0.000000,0.000000,-0.000000,-0.000000
158.840671,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
158.873742,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
158.906813,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
158.939884,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
158.972955,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
159.006026,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
159.039098,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
159.072169,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
159.105240,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
159.138311,0.000000,-0.000000,0.000000,0.000000,-0.000000,-0.000000
159.171382,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
159.204453,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
159.237524,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
159.270596,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
159.303667,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
159.336738,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
159.369809,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
159.402880,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
159.435951,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
159.469022,0.000000,-0.000000,0.000000,0.000000,-0.000000,-0.000000
159.502093,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
159.535165,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
159.568236,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
159.601307,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
159.634378,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
159.667449,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
159.700520,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
159.733591,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
159.766663,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
159.799734,0.000000,-0.000000,0.000000,0.000000,-0.000000,-0.000000
159.832805,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
159.865876,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
159.898947,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
159.932018,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
159.965089,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
159.998161,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
160.031232,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
160.064303,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
160.097374,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
160.130445,0.000000,-0.000000,0.000000,0.000000,-0.000000,-0.000000
160.163516,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
160.196587,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
160.229658,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
160.262730,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
160.295801,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
160.328872,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
160.361943,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
160.395014,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
160.428085,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
160.461156,0.000000,-0.000000,0.000000,0.000000,-0.000000,-0.000000
160.494228,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
160.527299,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
160.560370,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
160.593441,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
160.626512,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
160.659583,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
160.692654,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
160.725726,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
160.758797,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
160.791868,0.000000,-0.000000,0.000000,0.000000,-0.000000,-0.000000
160.824939,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
160.858010,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
160.891081,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
160.924152,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
160.957223,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
160.990295,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
161.023366,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
161.056437,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
161.089508,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
161.122579,0.000000,-0.000000,0.000000,0.000000,-0.000000,-0.000000
161.155650,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
161.188721,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
161.221793,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
161.254864,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
161.287935,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
161.321006,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
161.354077,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
161.387148,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
161.420219,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
161.453291,0.000000,-0.000000,0.000000,0.000000,-0.000000,-0.000000
161.486362,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
161.519433,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
161.552504,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
161.585575,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
161.618646,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
161.651717,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
161.684788,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
161.717860,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
161.750931,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
161.784002,0.000000,-0.000000,0.000000,0.000000,-0.000000,-0.000000
161.817073,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
161.850144,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
161.883215,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
161.916286,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
161.949358,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
161.982429,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
162.015500,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
162.048571,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
162.081642,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
162.114713,0.000000,-0.000000,0.000000,0.000000,-0.000000,-0.000000
162.147784,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
162.180856,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
162.213927,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
162.246998,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
162.280069,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
162.313140,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
162.346211,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
162.379282,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
162.412354,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
162.445425,0.000000,-0.000000,0.000000,0.000000,-0.000000,-0.000000
162.478496,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
162.511567,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
162.544638,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
162.577709,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
162.610780,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
162.643851,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
162.676923,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
162.709994,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
162.743065,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
162.776136,0.000000,-0.000000,0.000000,0.000000,-0.000000,-0.000000
162.809207,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
162.842278,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
162.875349,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
162.908421,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
162.941492,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
162.974563,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
163.007634,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
163.040705,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
163.073776,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
163.106847,0.000000,-0.000000,0.000000,0.000000,-0.000000,-0.000000
163.139919,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
163.172990,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
163.206061,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
163.239132,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
163.272203,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
163.305274,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
163.338345,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
163.371416,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
163.404488,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
163.437559,0.000000,-0.000000,0.000000,0.000000,-0.000000,-0.000000
163.470630,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
163.503701,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
163.536772,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
163.569843,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
163.602914,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
163.635986,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
163.669057,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
163.702128,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
163.735199,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
163.768270,0.000000,-0.000000,0.000000,0.000000,-0.000000,-0.000000
163.801341,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
163.834412,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
163.867484,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
163.900555,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
163.933626,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
163.966697,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
163.999768,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
164.032839,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
164.065910,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
164.098981,0.000000,-0.000000,0.000000,0.000000,-0.000000,-0.000000
164.132053,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
164.165124,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
164.198195,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
164.231266,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
164.264337,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
164.297408,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
164.330479,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
164.363551,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
164.396622,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
164.429693,0.000000,-0.000000,0.000000,0.000000,-0.000000,-0.000000
164.462764,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
164.495835,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
164.528906,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
164.561977,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
164.595049,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
164.628120,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
164.661191,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
164.694262,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
164.727333,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
164.760404,0.000000,-0.000000,0.000000,0.000000,-0.000000,-0.000000
164.793475,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
164.826547,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
164.859618,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
164.892689,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
164.925760,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
164.958831,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
164.991902,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
165.024973,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
165.058044,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
165.091116,0.000000,-0.000000,0.000000,0.000000,-0.000000,-0.000000
165.124187,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
165.157258,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
165.190329,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
165.223400,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
165.256471,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
165.289542,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
165.322614,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
165.355685,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
165.388756,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
165.421827,0.000000,-0.000000,0.000000,0.000000,-0.000000,-0.000000
165.454898,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
165.487969,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
165.521040,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
165.554112,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
165.587183,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
165.620254,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
165.653325,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
165.686396,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
165.719467,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
165.752538,0.000000,-0.000000,0.000000,0.000000,-0.000000,-0.000000
165.785609,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
165.818681,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
165.851752,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
165.884823,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
165.917894,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
165.950965,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
165.984036,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
166.017107,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
166.050179,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
166.083250,0.000000,-0.000000,0.000000,0.000000,-0.000000,-0.000000
166.116321,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
166.149392,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
166.182463,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
166.215534,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
166.248605,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
166.281677,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
166.314748,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
166.347819,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
166.380890,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
166.413961,0.000000,-0.000000,0.000000,0.000000,-0.000000,-0.000000
166.447032,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
166.480103,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
166.513174,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
166.546246,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
166.579317,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
166.612388,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
166.645459,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
166.678530,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
166.711601,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
166.744672,0.000000,-0.000000,0.000000,0.000000,-0.000000,-0.000000
166.777744,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
166.810815,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
166.843886,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
166.876957,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
166.910028,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
166.943099,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
166.976170,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
167.009242,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
167.042313,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
167.075384,0.000000,-0.000000,0.000000,0.000000,-0.000000,-0.000000
167.108455,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
167.141526,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
167.174597,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
167.207668,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
167.240740,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
167.273811,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
167.306882,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
167.339953,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
167.373024,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
167.406095,0.000000,-0.000000,0.000000,0.000000,-0.000000,-0.000000
167.439166,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
167.472237,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
167.505309,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
167.538380,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
167.571451,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
167.604522,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
167.637593,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
167.670664,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
167.703735,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
167.736807,0.000000,-0.000000,0.000000,0.000000,-0.000000,-0.000000
167.769878,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
167.802949,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
167.836020,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
167.869091,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
167.902162,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
167.935233,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
167.968305,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
168.001376,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
168.034447,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
168.067518,0.000000,-0.000000,0.000000,0.000000,-0.000000,-0.000000
168.100589,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
168.133660,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
168.166731,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
168.199802,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
168.232874,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
168.265945,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
168.299016,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
168.332087,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
168.365158,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
168.398229,0.000000,-0.000000,0.000000,0.000000,-0.000000,-0.000000
168.431300,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
168.464372,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
168.497443,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
168.530514,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
168.563585,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
168.596656,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
168.629727,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
168.662798,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
168.695870,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
168.728941,0.000000,-0.000000,0.000000,0.000000,-0.000000,-0.000000
168.762012,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
168.795083,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
168.828154,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
168.861225,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
168.894296,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
168.927367,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
168.960439,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
168.993510,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
169.026581,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
169.059652,0.000000,-0.000000,0.000000,0.000000,-0.000000,-0.000000
169.092723,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
169.125794,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
169.158865,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
169.191937,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
169.225008,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
169.258079,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
169.291150,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
169.324221,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
169.357292,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
169.390363,0.000000,-0.000000,0.000000,0.000000,-0.000000,-0.000000
169.423435,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
169.456506,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
169.489577,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
169.522648,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
169.555719,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
169.588790,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
169.621861,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
169.654933,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
169.688004,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
169.721075,0.000000,-0.000000,0.000000,0.000000,-0.000000,-0.000000
169.754146,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
169.787217,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
169.820288,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
169.853359,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
169.886430,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
169.919502,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
169.952573,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
169.985644,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
170.018715,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
170.051786,0.000000,-0.000000,0.000000,0.000000,-0.000000,-0.000000
170.084857,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
170.117928,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
170.151000,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
170.184071,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
170.217142,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
170.250213,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
170.283284,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
170.316355,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
170.349426,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
170.382498,0.000000,-0.000000,0.000000,0.000000,-0.000000,-0.000000
170.415569,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
170.448640,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
170.481711,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
170.514782,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
170.547853,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
170.580924,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
170.613995,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
170.647067,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
170.680138,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
170.713209,0.000000,-0.000000,0.000000,0.000000,-0.000000,-0.000000
170.746280,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
170.779351,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
170.812422,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
170.845493,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
170.878565,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
170.911636,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
170.944707,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
170.977778,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
171.010849,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
171.043920,0.000000,-0.000000,0.000000,0.000000,-0.000000,-0.000000
171.076991,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
171.110063,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
171.143134,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
171.176205,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
171.209276,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
171.242347,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
171.275418,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
171.308489,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
171.341560,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
171.374632,0.000000,-0.000000,0.000000,0.000000,-0.000000,-0.000000
171.407703,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
171.440774,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
171.473845,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
171.506916,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
171.539987,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
171.573058,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
171.606130,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
171.639201,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
171.672272,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
171.705343,0.000000,-0.000000,0.000000,0.000000,-0.000000,-0.000000
171.738414,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
171.771485,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
171.804556,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
171.837628,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
171.870699,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
171.903770,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
171.936841,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
171.969912,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
172.002983,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
172.036054,0.000000,-0.000000,0.000000,0.000000,-0.000000,-0.000000
172.069125,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
172.102197,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
172.135268,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
172.168339,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
172.201410,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
172.234481,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
172.267552,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
172.300623,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
172.333695,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
172.366766,0.000000,-0.000000,0.000000,0.000000,-0.000000,-0.000000
172.399837,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
172.432908,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
172.465979,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
172.499050,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
172.532121,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
172.565193,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
172.598264,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
172.631335,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
172.664406,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
172.697477,0.000000,-0.000000,0.000000,0.000000,-0.000000,-0.000000
172.730548,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
172.763619,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
172.796691,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
172.829762,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
172.862833,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
172.895904,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
172.928975,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
172.962046,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
172.995117,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
173.028188,0.000000,-0.000000,0.000000,0.000000,-0.000000,-0.000000
173.061260,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
173.094331,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
173.127402,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
173.160473,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
173.193544,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
173.226615,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
173.259686,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
173.292758,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
173.325829,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
173.358900,0.000000,-0.000000,0.000000,0.000000,-0.000000,-0.000000
173.391971,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
173.425042,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
173.458113,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
173.491184,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
173.524256,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
173.557327,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
173.590398,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
173.623469,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
173.656540,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
173.689611,0.000000,-0.000000,0.000000,0.000000,-0.000000,-0.000000
173.722682,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
173.755753,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
173.788825,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
173.821896,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
173.854967,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
173.888038,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
173.921109,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
173.954180,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
173.987251,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
174.020323,0.000000,-0.000000,0.000000,0.000000,-0.000000,-0.000000
174.053394,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
174.086465,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
174.119536,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
174.152607,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
174.185678,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
174.218749,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
174.251821,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
174.284892,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
174.317963,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
174.351034,0.000000,-0.000000,0.000000,0.000000,-0.000000,-0.000000
174.384105,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
174.417176,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
174.450247,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
174.483318,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
174.516390,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
174.549461,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
174.582532,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
174.615603,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
174.648674,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
174.681745,0.000000,-0.000000,0.000000,0.000000,-0.000000,-0.000000
174.714816,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
174.747888,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
174.780959,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
174.814030,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
174.847101,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
174.880172,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
174.913243,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
174.946314,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
174.979386,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
175.012457,0.000000,-0.000000,0.000000,0.000000,-0.000000,-0.000000
175.045528,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
175.078599,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
175.111670,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
175.144741,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
175.177812,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
175.210884,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
175.243955,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
175.277026,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
175.310097,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
175.343168,0.000000,-0.000000,0.000000,0.000000,-0.000000,-0.000000
175.376239,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
175.409310,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
175.442381,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
175.475453,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
175.508524,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
175.541595,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
175.574666,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
175.607737,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
175.640808,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
175.673879,0.000000,-0.000000,0.000000,0.000000,-0.000000,-0.000000
175.706951,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
175.740022,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
175.773093,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
175.806164,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
175.839235,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
175.872306,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
175.905377,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
175.938449,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
175.971520,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
176.004591,0.000000,-0.000000,0.000000,0.000000,-0.000000,-0.000000
176.037662,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
176.070733,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
176.103804,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
176.136875,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
176.169946,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
176.203018,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
176.236089,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
176.269160,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
176.302231,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
176.335302,0.000000,-0.000000,0.000000,0.000000,-0.000000,-0.000000
176.368373,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
176.401444,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
176.434516,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
176.467587,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
176.500658,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
176.533729,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
176.566800,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
176.599871,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
176.632942,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
176.666014,0.000000,-0.000000,0.000000,0.000000,-0.000000,-0.000000
176.699085,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
176.732156,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
176.765227,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
176.798298,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
176.831369,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
176.864440,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
176.897511,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
176.930583,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
176.963654,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
176.996725,0.000000,-0.000000,0.000000,0.000000,-0.000000,-0.000000
177.029796,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
177.062867,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
177.095938,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
177.129009,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
177.162081,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
177.195152,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
177.228223,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
177.261294,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
177.294365,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
177.327436,0.000000,-0.000000,0.000000,0.000000,-0.000000,-0.000000
177.360507,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
177.393579,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
177.426650,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
177.459721,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
177.492792,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
177.525863,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
177.558934,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
177.592005,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
177.625077,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
177.658148,0.000000,-0.000000,0.000000,0.000000,-0.000000,-0.000000
177.691219,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
177.724290,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
177.757361,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
177.790432,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
177.823503,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
177.856574,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
177.889646,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
177.922717,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
177.955788,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
177.988859,0.000000,-0.000000,0.000000,0.000000,-0.000000,-0.000000
178.021930,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
178.055001,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
178.088072,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
178.121144,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
178.154215,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
178.187286,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
178.220357,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
178.253428,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
178.286499,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
178.319570,0.000000,-0.000000,0.000000,0.000000,-0.000000,-0.000000
178.352642,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
178.385713,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
178.418784,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
178.451855,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
178.484926,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
178.517997,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
178.551068,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
178.584139,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
178.617211,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
178.650282,0.000000,-0.000000,0.000000,0.000000,-0.000000,-0.000000
178.683353,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
178.716424,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
178.749495,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
178.782566,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
178.815637,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
178.848709,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
178.881780,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
178.914851,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
178.947922,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
178.980993,0.000000,-0.000000,0.000000,0.000000,-0.000000,-0.000000
179.014064,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
179.047135,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
179.080207,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
179.113278,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
179.146349,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
179.179420,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
179.212491,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
179.245562,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
179.278633,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
179.311704,0.000000,-0.000000,0.000000,0.000000,-0.000000,-0.000000
179.344776,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
179.377847,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
179.410918,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
179.443989,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
179.477060,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
179.510131,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
179.543202,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
179.576274,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
179.609345,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
179.642416,0.000000,-0.000000,0.000000,0.000000,-0.000000,-0.000000
179.675487,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
179.708558,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
179.741629,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
179.774700,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
179.807772,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
179.840843,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
179.873914,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
179.906985,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
179.940056,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
179.973127,0.000000,-0.000000,0.000000,0.000000,-0.000000,-0.000000
180.006198,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
180.039269,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
180.072341,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
180.105412,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
180.138483,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
180.171554,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
180.204625,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
180.237696,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
180.270767,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
180.303839,0.000000,-0.000000,0.000000,0.000000,-0.000000,-0.000000
180.336910,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
180.369981,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
180.403052,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
180.436123,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
180.469194,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
180.502265,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
180.535337,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
180.568408,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
180.601479,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
180.634550,0.000000,-0.000000,0.000000,0.000000,-0.000000,-0.000000
180.667621,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
180.700692,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
180.733763,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
180.766835,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
180.799906,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
180.832977,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
180.866048,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
180.899119,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
180.932190,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
180.965261,0.000000,-0.000000,0.000000,0.000000,-0.000000,-0.000000
180.998332,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
181.031404,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
181.064475,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
181.097546,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
181.130617,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
181.163688,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
181.196759,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
181.229830,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
181.262902,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
181.295973,0.000000,-0.000000,0.000000,0.000000,-0.000000,-0.000000
181.329044,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
181.362115,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
181.395186,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
181.428257,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
181.461328,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
181.494400,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
181.527471,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
181.560542,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
181.593613,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
181.626684,0.000000,-0.000000,0.000000,0.000000,-0.000000,-0.000000
181.659755,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
181.692826,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
181.725897,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
181.758969,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
181.792040,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
181.825111,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
181.858182,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
181.891253,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
181.924324,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
181.957395,0.000000,-0.000000,0.000000,0.000000,-0.000000,-0.000000
181.990467,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
182.023538,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
182.056609,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
182.089680,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
182.122751,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
182.155822,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
182.188893,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
182.221965,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
182.255036,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
182.288107,0.000000,-0.000000,0.000000,0.000000,-0.000000,-0.000000
182.321178,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
182.354249,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
182.387320,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
182.420391,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
182.453462,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
182.486534,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
182.519605,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
182.552676,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
182.585747,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
182.618818,0.000000,-0.000000,0.000000,0.000000,-0.000000,-0.000000
182.651889,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
182.684960,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
182.718032,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
182.751103,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
182.784174,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
182.817245,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
182.850316,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
182.883387,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
182.916458,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
182.949530,0.000000,-0.000000,0.000000,0.000000,-0.000000,-0.000000
182.982601,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
183.015672,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
183.048743,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
183.081814,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
183.114885,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
183.147956,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
183.181028,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
183.214099,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
183.247170,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
183.280241,0.000000,-0.000000,0.000000,0.000000,-0.000000,-0.000000
183.313312,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
183.346383,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
183.379454,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
183.412525,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
183.445597,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
183.478668,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
183.511739,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
183.544810,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
183.577881,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
183.610952,0.000000,-0.000000,0.000000,0.000000,-0.000000,-0.000000
183.644023,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
183.677095,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
183.710166,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
183.743237,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
183.776308,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
183.809379,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
183.842450,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
183.875521,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
183.908593,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
183.941664,0.000000,-0.000000,0.000000,0.000000,-0.000000,-0.000000
183.974735,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
184.007806,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
184.040877,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
184.073948,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
184.107019,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
184.140090,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
184.173162,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
184.206233,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
184.239304,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
184.272375,0.000000,-0.000000,0.000000,0.000000,-0.000000,-0.000000
184.305446,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
184.338517,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
184.371588,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
184.404660,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
184.437731,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
184.470802,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
184.503873,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
184.536944,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
184.570015,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
184.603086,0.000000,-0.000000,0.000000,0.000000,-0.000000,-0.000000
184.636158,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
184.669229,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
184.702300,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
184.735371,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
184.768442,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
184.801513,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
184.834584,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
184.867655,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
184.900727,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
184.933798,0.000000,-0.000000,0.000000,0.000000,-0.000000,-0.000000
184.966869,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
184.999940,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
185.033011,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
185.066082,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
185.099153,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
185.132225,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
185.165296,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
185.198367,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
185.231438,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
185.264509,0.000000,-0.000000,0.000000,0.000000,-0.000000,-0.000000
185.297580,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
185.330651,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
185.363723,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
185.396794,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
185.429865,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
185.462936,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
185.496007,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
185.529078,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
185.562149,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
185.595221,0.000000,-0.000000,0.000000,0.000000,-0.000000,-0.000000
185.628292,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
185.661363,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
185.694434,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
185.727505,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
185.760576,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
185.793647,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
185.826718,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
185.859790,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
185.892861,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
185.925932,0.000000,-0.000000,0.000000,0.000000,-0.000000,-0.000000
185.959003,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
185.992074,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
186.025145,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
186.058216,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
186.091288,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
186.124359,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
186.157430,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
186.190501,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
186.223572,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
186.256643,0.000000,-0.000000,0.000000,0.000000,-0.000000,-0.000000
186.289714,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
186.322786,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
186.355857,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
186.388928,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
186.421999,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
186.455070,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
186.488141,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
186.521212,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
186.554283,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
186.587355,0.000000,-0.000000,0.000000,0.000000,-0.000000,-0.000000
186.620426,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
186.653497,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
186.686568,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
186.719639,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
186.752710,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
186.785781,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
186.818853,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
186.851924,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
186.884995,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
186.918066,0.000000,-0.000000,0.000000,0.000000,-0.000000,-0.000000
186.951137,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
186.984208,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
187.017279,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
187.050351,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
187.083422,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
187.116493,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
187.149564,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
187.182635,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
187.215706,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
187.248777,0.000000,-0.000000,0.000000,0.000000,-0.000000,-0.000000
187.281848,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
187.314920,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
187.347991,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
187.381062,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
187.414133,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
187.447204,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
187.480275,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
187.513346,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
187.546418,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
187.579489,0.000000,-0.000000,0.000000,0.000000,-0.000000,-0.000000
187.612560,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
187.645631,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
187.678702,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
187.711773,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
187.744844,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
187.777916,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
187.810987,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
187.844058,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
187.877129,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
187.910200,0.000000,-0.000000,0.000000,0.000000,-0.000000,-0.000000
187.943271,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
187.976342,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
188.009414,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
188.042485,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
188.075556,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
188.108627,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
188.141698,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
188.174769,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
188.207840,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
188.240911,0.000000,-0.000000,0.000000,0.000000,-0.000000,-0.000000
188.273983,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
188.307054,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
188.340125,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
188.373196,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
188.406267,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
188.439338,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
188.472409,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
188.505481,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
188.538552,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
188.571623,0.000000,-0.000000,0.000000,0.000000,-0.000000,-0.000000
188.604694,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
188.637765,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
188.670836,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
188.703907,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
188.736979,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
188.770050,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
188.803121,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
188.836192,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
188.869263,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
188.902334,0.000000,-0.000000,0.000000,0.000000,-0.000000,-0.000000
188.935405,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
188.968476,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
189.001548,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
189.034619,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
189.067690,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
189.100761,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
189.133832,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
189.166903,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
189.199974,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
189.233046,0.000000,-0.000000,0.000000,0.000000,-0.000000,-0.000000
189.266117,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
189.299188,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
189.332259,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
189.365330,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
189.398401,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
189.431472,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
189.464544,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
189.497615,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
189.530686,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
189.563757,0.000000,-0.000000,0.000000,0.000000,-0.000000,-0.000000
189.596828,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
189.629899,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
189.662970,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
189.696041,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
189.729113,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
189.762184,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
189.795255,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
189.828326,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
189.861397,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
189.894468,0.000000,-0.000000,0.000000,0.000000,-0.000000,-0.000000
189.927539,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
189.960611,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
189.993682,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
190.026753,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
190.059824,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
190.092895,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
190.125966,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
190.159037,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
190.192109,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
190.225180,0.000000,-0.000000,0.000000,0.000000,-0.000000,-0.000000
190.258251,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
190.291322,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
190.324393,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
190.357464,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
190.390535,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
190.423606,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
190.456678,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
190.489749,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
190.522820,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
190.555891,0.000000,-0.000000,0.000000,0.000000,-0.000000,-0.000000
190.588962,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
190.622033,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
190.655104,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
190.688176,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
190.721247,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
190.754318,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
190.787389,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
190.820460,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
190.853531,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
190.886602,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
190.919674,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
190.952745,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
190.985816,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
191.018887,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
191.051958,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
191.085029,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
191.118100,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
191.151172,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
191.184243,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
191.217314,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
191.250385,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
191.283456,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
191.316527,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
191.349598,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
191.382669,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
191.415741,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
191.448812,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
191.481883,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
191.514954,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
191.548025,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
191.581096,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
191.614167,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
191.647239,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
191.680310,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
191.713381,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
191.746452,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
191.779523,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
191.812594,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
191.845665,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
191.878737,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
191.911808,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
191.944879,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
191.977950,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
192.011021,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
192.044092,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
192.077163,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
192.110234,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
192.143306,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
192.176377,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
192.209448,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
192.242519,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
192.275590,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
192.308661,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
192.341732,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
192.374804,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
192.407875,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
192.440946,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
192.474017,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
192.507088,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
192.540159,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
192.573230,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
192.606302,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
192.639373,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
192.672444,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
192.705515,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
192.738586,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
192.771657,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
192.804728,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
192.837799,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
192.870871,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
192.903942,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
192.937013,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
192.970084,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
193.003155,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
193.036226,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
193.069297,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
193.102369,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
193.135440,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
193.168511,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
193.201582,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
193.234653,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
193.267724,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
193.300795,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
193.333867,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
193.366938,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
193.400009,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
193.433080,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
193.466151,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
193.499222,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
193.532293,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
193.565365,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
193.598436,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
193.631507,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
193.664578,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
193.697649,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
193.730720,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
193.763791,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
193.796862,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
193.829934,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
193.863005,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
193.896076,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
193.929147,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
193.962218,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
193.995289,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
194.028360,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
194.061432,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
194.094503,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
194.127574,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
194.160645,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
194.193716,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
194.226787,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
194.259858,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
194.292930,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
194.326001,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
194.359072,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
194.392143,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
194.425214,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
194.458285,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
194.491356,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
194.524427,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
194.557499,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
194.590570,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
194.623641,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
194.656712,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
194.689783,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
194.722854,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
194.755925,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
194.788997,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
194.822068,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
194.855139,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
194.888210,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
194.921281,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
194.954352,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
194.987423,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
195.020495,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
195.053566,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
195.086637,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
195.119708,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
195.152779,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
195.185850,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
195.218921,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
195.251992,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
195.285064,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
195.318135,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
195.351206,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
195.384277,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
195.417348,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
195.450419,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
195.483490,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
195.516562,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
195.549633,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
195.582704,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
195.615775,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
195.648846,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
195.681917,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
195.714988,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
195.748060,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
195.781131,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
195.814202,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
195.847273,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
195.880344,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
195.913415,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
195.946486,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
195.979558,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
196.012629,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
196.045700,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
196.078771,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
196.111842,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
196.144913,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
196.177984,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
196.211055,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
196.244127,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
196.277198,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
196.310269,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
196.343340,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
196.376411,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
196.409482,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
196.442553,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
196.475625,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
196.508696,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
196.541767,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
196.574838,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
196.607909,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
196.640980,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
196.674051,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
196.707123,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
196.740194,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
196.773265,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
196.806336,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
196.839407,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
196.872478,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
196.905549,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
196.938620,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
196.971692,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
197.004763,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
197.037834,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
197.070905,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
197.103976,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
197.137047,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
197.170118,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
197.203190,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
197.236261,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
197.269332,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
197.302403,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
197.335474,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
197.368545,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
197.401616,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
197.434688,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
197.467759,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
197.500830,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
197.533901,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
197.566972,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
197.600043,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
197.633114,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
197.666185,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
197.699257,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
197.732328,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
197.765399,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
197.798470,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
197.831541,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
197.864612,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
197.897683,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
197.930755,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
197.963826,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
197.996897,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
198.029968,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
198.063039,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
198.096110,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
198.129181,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
198.162253,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
198.195324,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
198.228395,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
198.261466,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
198.294537,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
198.327608,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
198.360679,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
198.393751,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
198.426822,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
198.459893,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
198.492964,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
198.526035,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
198.559106,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
198.592177,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
198.625248,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
198.658320,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
198.691391,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
198.724462,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
198.757533,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
198.790604,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
198.823675,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
198.856746,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
198.889818,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
198.922889,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
198.955960,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
198.989031,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
199.022102,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
199.055173,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
199.088244,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
199.121316,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
199.154387,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
199.187458,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
199.220529,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
199.253600,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
199.286671,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
199.319742,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
199.352813,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
199.385885,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
199.418956,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
199.452027,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
199.485098,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
199.518169,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
199.551240,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
199.584311,-0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
199.617383,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
199.650454,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
199.683525,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
199.716596,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
199.749667,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
199.782738,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
199.815809,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
199.848881,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
199.881952,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
199.915023,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
199.948094,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
199.981165,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
200.014236,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
200.047307,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
200.080378,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
200.113450,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
200.146521,0.000000,0.000000,0.000000,0.000000,-0.000000,-0.000000
200.179592,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
200.212663,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
200.245734,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
200.278805,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
200.311876,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
200.344948,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
200.378019,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
200.411090,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
200.444161,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
200.477232,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
200.510303,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
200.543374,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
200.576446,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
200.609517,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
200.642588,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
200.675659,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
200.708730,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
200.741801,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
200.774872,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
200.807943,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
200.841015,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
200.874086,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
200.907157,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
200.940228,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
200.973299,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
201.006370,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
201.039441,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
201.072513,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
201.105584,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
201.138655,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
201.171726,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
201.204797,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
201.237868,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
201.270939,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
201.304011,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
201.337082,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
201.370153,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
201.403224,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
201.436295,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
201.469366,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
201.502437,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
201.535509,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
201.568580,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
201.601651,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
201.634722,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
201.667793,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
201.700864,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
201.733935,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
201.767006,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
201.800078,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
201.833149,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
201.866220,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
201.899291,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
201.932362,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
201.965433,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
201.998504,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
202.031576,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
202.064647,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
202.097718,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
202.130789,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
202.163860,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
202.196931,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
202.230002,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
202.263074,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
202.296145,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
202.329216,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
202.362287,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
202.395358,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
202.428429,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
202.461500,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
202.494571,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
202.527643,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
202.560714,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
202.593785,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
202.626856,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
202.659927,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
202.692998,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
202.726069,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
202.759141,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
202.792212,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
202.825283,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
202.858354,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
202.891425,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
202.924496,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
202.957567,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
202.990639,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
203.023710,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
203.056781,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
203.089852,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
203.122923,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
203.155994,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
203.189065,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
203.222136,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
203.255208,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
203.288279,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
203.321350,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
203.354421,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
203.387492,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
203.420563,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
203.453634,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
203.486706,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
203.519777,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
203.552848,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
203.585919,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
203.618990,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
203.652061,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
203.685132,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
203.718204,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
203.751275,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
203.784346,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
203.817417,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
203.850488,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
203.883559,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
203.916630,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
203.949702,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
203.982773,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
204.015844,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
204.048915,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
204.081986,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
204.115057,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
204.148128,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
204.181199,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
204.214271,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
204.247342,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
204.280413,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
204.313484,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
204.346555,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
204.379626,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
204.412697,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
204.445769,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
204.478840,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
204.511911,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
204.544982,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
204.578053,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
204.611124,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
204.644195,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
204.677267,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
204.710338,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
204.743409,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
204.776480,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
204.809551,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
204.842622,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
204.875693,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
204.908764,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
204.941836,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
204.974907,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
205.007978,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
205.041049,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
205.074120,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
205.107191,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
205.140262,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
205.173334,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
205.206405,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
205.239476,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
205.272547,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
205.305618,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
205.338689,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
205.371760,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
205.404832,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
205.437903,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
205.470974,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
205.504045,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
205.537116,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
205.570187,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
205.603258,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
205.636329,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
205.669401,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
205.702472,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
205.735543,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
205.768614,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
205.801685,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
205.834756,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
205.867827,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
205.900899,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
205.933970,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
205.967041,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
206.000112,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
206.033183,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
206.066254,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
206.099325,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
206.132397,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
206.165468,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
206.198539,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
206.231610,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
206.264681,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
206.297752,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
206.330823,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
206.363895,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
206.396966,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
206.430037,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
206.463108,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
206.496179,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
206.529250,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
206.562321,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
206.595392,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
206.628464,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
206.661535,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
206.694606,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
206.727677,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
206.760748,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
206.793819,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
206.826890,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
206.859962,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
206.893033,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
206.926104,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
206.959175,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
206.992246,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
207.025317,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
207.058388,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
207.091460,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
207.124531,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
207.157602,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
207.190673,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
207.223744,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
207.256815,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
207.289886,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
207.322957,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
207.356029,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
207.389100,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
207.422171,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
207.455242,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
207.488313,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
207.521384,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
207.554455,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
207.587527,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
207.620598,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
207.653669,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
207.686740,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
207.719811,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
207.752882,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
207.785953,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
207.819025,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
207.852096,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
207.885167,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
207.918238,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
207.951309,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
207.984380,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
208.017451,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
208.050522,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
208.083594,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
208.116665,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
208.149736,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
208.182807,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
208.215878,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
208.248949,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
208.282020,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
208.315092,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
208.348163,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
208.381234,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
208.414305,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
208.447376,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
208.480447,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
208.513518,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
208.546590,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
208.579661,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
208.612732,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
208.645803,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
208.678874,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
208.711945,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
208.745016,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
208.778088,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
208.811159,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
208.844230,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
208.877301,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
208.910372,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
208.943443,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
208.976514,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
209.009585,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
209.042657,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
209.075728,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
209.108799,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
209.141870,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
209.174941,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
209.208012,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
209.241083,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
209.274155,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
209.307226,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
209.340297,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
209.373368,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
209.406439,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
209.439510,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
209.472581,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
209.505653,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
209.538724,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
209.571795,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
209.604866,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
209.637937,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
209.671008,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
209.704079,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
209.737150,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
209.770222,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
209.803293,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
209.836364,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
209.869435,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
209.902506,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
209.935577,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
209.968648,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
210.001720,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
210.034791,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
210.067862,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
210.100933,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
210.134004,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
210.167075,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
210.200146,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
210.233218,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
210.266289,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
210.299360,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
210.332431,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
210.365502,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
210.398573,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
210.431644,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
210.464715,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
210.497787,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
210.530858,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
210.563929,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
210.597000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
210.630071,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
210.663142,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
210.696213,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
210.729285,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
210.762356,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
210.795427,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
210.828498,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
210.861569,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
210.894640,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
210.927711,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
210.960783,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
210.993854,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
211.026925,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
211.059996,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
211.093067,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
211.126138,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
211.159209,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
211.192280,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
211.225352,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
211.258423,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
211.291494,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
211.324565,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
211.357636,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
211.390707,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
211.423778,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
211.456850,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
211.489921,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
211.522992,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
211.556063,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
211.589134,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
211.622205,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
211.655276,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
211.688348,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
211.721419,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
211.754490,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
211.787561,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
211.820632,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
211.853703,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
211.886774,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
211.919846,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
211.952917,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
211.985988,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
212.019059,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
212.052130,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
212.085201,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
212.118272,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
212.151343,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
212.184415,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
212.217486,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
212.250557,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
212.283628,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
212.316699,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
212.349770,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
212.382841,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
212.415913,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
212.448984,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
212.482055,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
212.515126,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
212.548197,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
212.581268,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
212.614339,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
212.647411,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
212.680482,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
212.713553,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
212.746624,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
212.779695,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
212.812766,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
212.845837,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
212.878908,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
212.911980,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
212.945051,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
212.978122,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
213.011193,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
213.044264,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
213.077335,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
213.110406,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
213.143478,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
213.176549,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
213.209620,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
213.242691,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
213.275762,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
213.308833,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
213.341904,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
213.374976,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
213.408047,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
213.441118,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
213.474189,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
213.507260,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
213.540331,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
213.573402,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
213.606473,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
213.639545,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
213.672616,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
213.705687,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
213.738758,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
213.771829,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
213.804900,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
213.837971,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
213.871043,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
213.904114,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
213.937185,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
213.970256,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
214.003327,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
214.036398,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
214.069469,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
214.102541,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
214.135612,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
214.168683,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
214.201754,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
214.234825,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
214.267896,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
214.300967,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
214.334039,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
214.367110,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
214.400181,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
214.433252,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
214.466323,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
214.499394,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
214.532465,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
214.565536,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
214.598608,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
214.631679,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
214.664750,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
214.697821,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
214.730892,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
214.763963,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
214.797034,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
214.830106,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
214.863177,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
214.896248,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
214.929319,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
214.962390,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
214.995461,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
215.028532,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
215.061604,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
215.094675,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
215.127746,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
215.160817,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
215.193888,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
215.226959,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
215.260030,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
215.293101,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
215.326173,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
215.359244,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
215.392315,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
215.425386,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
215.458457,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
215.491528,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
215.524599,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
215.557671,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
215.590742,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
215.623813,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
215.656884,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
215.689955,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
215.723026,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
215.756097,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
215.789169,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
215.822240,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
215.855311,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
215.888382,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
215.921453,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
215.954524,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
215.987595,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
216.020666,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
216.053738,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
216.086809,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
216.119880,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
216.152951,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
216.186022,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
216.219093,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
216.252164,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
216.285236,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
216.318307,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
216.351378,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
216.384449,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
216.417520,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
216.450591,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
216.483662,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
216.516734,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
216.549805,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
216.582876,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
216.615947,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
216.649018,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
216.682089,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
216.715160,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
216.748232,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
216.781303,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
216.814374,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
216.847445,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
216.880516,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
216.913587,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
216.946658,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
216.979729,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
217.012801,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
217.045872,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
217.078943,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
217.112014,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
217.145085,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
217.178156,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
217.211227,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
217.244299,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
217.277370,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
217.310441,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
217.343512,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
217.376583,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
217.409654,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
217.442725,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
217.475797,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
217.508868,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
217.541939,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
217.575010,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
217.608081,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
217.641152,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
217.674223,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
217.707294,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
217.740366,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
217.773437,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
217.806508,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
217.839579,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
217.872650,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
217.905721,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
217.938792,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
217.971864,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
218.004935,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
218.038006,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
218.071077,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
218.104148,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
218.137219,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
218.170290,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
218.203362,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
218.236433,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
218.269504,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
218.302575,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
218.335646,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
218.368717,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
218.401788,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
218.434859,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
218.467931,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
218.501002,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
218.534073,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
218.567144,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
218.600215,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
218.633286,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
218.666357,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
218.699429,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
218.732500,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
218.765571,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
218.798642,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
218.831713,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
218.864784,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
218.897855,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
218.930927,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
218.963998,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
218.997069,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
219.030140,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
219.063211,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
219.096282,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
219.129353,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
219.162424,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
219.195496,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
219.228567,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
219.261638,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
219.294709,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
219.327780,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
219.360851,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
219.393922,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
219.426994,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
219.460065,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
219.493136,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
219.526207,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
219.559278,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
219.592349,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
219.625420,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
219.658492,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
219.691563,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
219.724634,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
219.757705,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
219.790776,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
219.823847,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
219.856918,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
219.889990,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
219.923061,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
219.956132,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
219.989203,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
220.022274,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
220.055345,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
220.088416,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
220.121487,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
220.154559,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
220.187630,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
220.220701,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
220.253772,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
220.286843,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
220.319914,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
220.352985,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
220.386057,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
220.419128,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
220.452199,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
220.485270,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
220.518341,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
220.551412,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
220.584483,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
220.617555,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
220.650626,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
220.683697,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
220.716768,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
220.749839,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
220.782910,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
220.815981,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
220.849052,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
220.882124,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
220.915195,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
220.948266,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
220.981337,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
221.014408,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
221.047479,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
221.080550,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
221.113622,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
221.146693,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
221.179764,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
221.212835,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
221.245906,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
221.278977,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
221.312048,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
221.345120,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
221.378191,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
221.411262,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
221.444333,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
221.477404,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
221.510475,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
221.543546,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
221.576617,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
221.609689,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
221.642760,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
221.675831,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
221.708902,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
221.741973,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
221.775044,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
221.808115,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
221.841187,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
221.874258,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
221.907329,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
221.940400,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
221.973471,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
222.006542,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
222.039613,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
222.072685,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
222.105756,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
222.138827,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
222.171898,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
222.204969,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
222.238040,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
222.271111,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
222.304183,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
222.337254,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
222.370325,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
222.403396,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
222.436467,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
222.469538,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
222.502609,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
222.535680,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
222.568752,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
222.601823,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
222.634894,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
222.667965,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
222.701036,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
222.734107,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
222.767178,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
222.800250,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
222.833321,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
222.866392,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
222.899463,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
222.932534,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
222.965605,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
222.998676,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
223.031748,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
223.064819,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
223.097890,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
223.130961,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
223.164032,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
223.197103,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
223.230174,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
223.263245,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
223.296317,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
223.329388,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
223.362459,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
223.395530,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
223.428601,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
223.461672,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
223.494743,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
223.527815,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
223.560886,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
223.593957,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
223.627028,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
223.660099,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
223.693170,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
223.726241,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
223.759313,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
223.792384,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
223.825455,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
223.858526,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
223.891597,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
223.924668,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
223.957739,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
223.990810,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
224.023882,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
224.056953,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
224.090024,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
224.123095,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
224.156166,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
224.189237,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
224.222308,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
224.255380,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
224.288451,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
224.321522,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
224.354593,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
224.387664,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
224.420735,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
224.453806,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
224.486878,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
224.519949,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
224.553020,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
224.586091,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
224.619162,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
224.652233,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
224.685304,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
224.718376,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
224.751447,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
224.784518,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
224.817589,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
224.850660,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
224.883731,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
224.916802,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
224.949873,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
224.982945,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
225.016016,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
225.049087,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
225.082158,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
225.115229,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
225.148300,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
225.181371,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
225.214443,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
225.247514,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
225.280585,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
225.313656,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
225.346727,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
225.379798,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
225.412869,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
225.445941,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
225.479012,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
225.512083,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
225.545154,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
225.578225,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
225.611296,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
225.644367,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
225.677438,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
225.710510,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
225.743581,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
225.776652,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
225.809723,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
225.842794,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
225.875865,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
225.908936,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
225.942008,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
225.975079,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
226.008150,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
226.041221,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
226.074292,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
226.107363,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
226.140434,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
226.173506,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
226.206577,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
226.239648,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
226.272719,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
226.305790,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
226.338861,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
226.371932,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
226.405003,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
226.438075,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
226.471146,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
226.504217,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
226.537288,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
226.570359,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
226.603430,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
226.636501,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
226.669573,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
226.702644,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
226.735715,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
226.768786,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
226.801857,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
226.834928,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
226.867999,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
226.901071,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
226.934142,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
226.967213,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
227.000284,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
227.033355,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
227.066426,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
227.099497,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
227.132569,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
227.165640,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
227.198711,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
227.231782,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
227.264853,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
227.297924,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
227.330995,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
227.364066,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
227.397138,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
227.430209,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
227.463280,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
227.496351,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
227.529422,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
227.562493,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
227.595564,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
227.628636,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
227.661707,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
227.694778,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
227.727849,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
227.760920,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
227.793991,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
227.827062,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
227.860134,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
227.893205,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
227.926276,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
227.959347,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
227.992418,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
228.025489,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
228.058560,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
228.091631,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
228.124703,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
228.157774,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
228.190845,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
228.223916,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
228.256987,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
228.290058,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
228.323129,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
228.356201,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
228.389272,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
228.422343,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
228.455414,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
228.488485,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
228.521556,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
228.554627,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
228.587699,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
228.620770,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
228.653841,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
228.686912,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
228.719983,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
228.753054,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
228.786125,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
228.819196,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
228.852268,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
228.885339,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
228.918410,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
228.951481,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
228.984552,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
229.017623,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
229.050694,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
229.083766,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
229.116837,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
229.149908,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
229.182979,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
229.216050,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
229.249121,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
229.282192,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
229.315264,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
229.348335,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
229.381406,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
229.414477,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
229.447548,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
229.480619,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
229.513690,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
229.546761,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
229.579833,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
229.612904,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
229.645975,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
229.679046,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
229.712117,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
229.745188,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
229.778259,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
229.811331,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
229.844402,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
229.877473,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
229.910544,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
229.943615,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
229.976686,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
230.009757,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
230.042829,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
230.075900,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
230.108971,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
230.142042,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
230.175113,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
230.208184,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
230.241255,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
230.274327,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
230.307398,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
230.340469,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
230.373540,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
230.406611,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
230.439682,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
230.472753,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
230.505824,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
230.538896,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
230.571967,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
230.605038,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
230.638109,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
230.671180,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
230.704251,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
230.737322,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
230.770394,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
230.803465,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
230.836536,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
230.869607,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
230.902678,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
230.935749,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
230.968820,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
231.001892,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
231.034963,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
231.068034,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
231.101105,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
231.134176,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
231.167247,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
231.200318,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
231.233389,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
231.266461,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
231.299532,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
231.332603,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
231.365674,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
231.398745,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
231.431816,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
231.464887,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
231.497959,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
231.531030,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
231.564101,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
231.597172,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
231.630243,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
231.663314,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
231.696385,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
231.729457,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
231.762528,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
231.795599,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
231.828670,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
231.861741,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
231.894812,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
231.927883,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
231.960954,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
231.994026,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
232.027097,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
232.060168,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
232.093239,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
232.126310,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
232.159381,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
232.192452,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
232.225524,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
232.258595,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
232.291666,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
232.324737,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
232.357808,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
232.390879,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
232.423950,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
232.457022,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
232.490093,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
232.523164,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
232.556235,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
232.589306,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
232.622377,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
232.655448,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
232.688520,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
232.721591,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
232.754662,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
232.787733,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
232.820804,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
232.853875,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
232.886946,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
232.920017,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
232.953089,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
232.986160,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
233.019231,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
233.052302,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
233.085373,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
233.118444,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
233.151515,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
233.184587,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
233.217658,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
233.250729,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
233.283800,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
233.316871,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
233.349942,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
233.383013,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
233.416085,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
233.449156,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
233.482227,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
233.515298,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
233.548369,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
233.581440,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
233.614511,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
233.647582,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
233.680654,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
233.713725,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
233.746796,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
233.779867,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
233.812938,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
233.846009,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
233.879080,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
233.912152,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
233.945223,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
233.978294,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
234.011365,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
234.044436,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
234.077507,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
234.110578,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
234.143650,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
234.176721,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
234.209792,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
234.242863,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
234.275934,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
234.309005,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
234.342076,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
234.375147,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
234.408219,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
234.441290,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
234.474361,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
234.507432,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
234.540503,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
234.573574,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
234.606645,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
234.639717,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
234.672788,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
234.705859,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
234.738930,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
234.772001,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
234.805072,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
234.838143,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
234.871215,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
234.904286,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
234.937357,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
234.970428,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
235.003499,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
235.036570,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
235.069641,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
235.102713,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
235.135784,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
235.168855,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
235.201926,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
235.234997,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
235.268068,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
235.301139,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
235.334210,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
235.367282,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
235.400353,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
235.433424,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
235.466495,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
235.499566,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
235.532637,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
235.565708,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
235.598780,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
235.631851,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
235.664922,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
235.697993,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
235.731064,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
235.764135,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
235.797206,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
235.830278,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
235.863349,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
235.896420,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
235.929491,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
235.962562,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
235.995633,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
236.028704,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
236.061775,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
236.094847,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
236.127918,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
236.160989,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
236.194060,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
236.227131,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
236.260202,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
236.293273,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
236.326345,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
236.359416,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
236.392487,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
236.425558,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
236.458629,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
236.491700,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
236.524771,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
236.557843,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
236.590914,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
236.623985,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
236.657056,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
236.690127,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
236.723198,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
236.756269,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
236.789340,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
236.822412,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
236.855483,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
236.888554,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
236.921625,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
236.954696,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
236.987767,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
237.020838,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
237.053910,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
237.086981,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
237.120052,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
237.153123,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
237.186194,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
237.219265,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
237.252336,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
237.285408,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
237.318479,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
237.351550,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
237.384621,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
237.417692,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
237.450763,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
237.483834,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
237.516906,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
237.549977,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
237.583048,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
237.616119,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
237.649190,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
237.682261,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
237.715332,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
237.748403,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
237.781475,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
237.814546,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
237.847617,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
237.880688,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
237.913759,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
237.946830,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
237.979901,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
238.012973,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
238.046044,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
238.079115,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
238.112186,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
238.145257,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
238.178328,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
238.211399,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
238.244471,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
238.277542,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
238.310613,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
238.343684,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
238.376755,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
238.409826,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
238.442897,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
238.475968,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
238.509040,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
238.542111,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
238.575182,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
238.608253,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
238.641324,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
238.674395,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
238.707466,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
238.740538,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
238.773609,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
238.806680,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
238.839751,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
238.872822,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
238.905893,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
238.938964,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
238.972036,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
239.005107,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
239.038178,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
239.071249,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
239.104320,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
239.137391,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
239.170462,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
239.203533,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
239.236605,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
239.269676,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
239.302747,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
239.335818,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
239.368889,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
239.401960,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
239.435031,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
239.468103,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
239.501174,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
239.534245,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
239.567316,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
239.600387,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
239.633458,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
239.666529,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
239.699601,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
239.732672,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
239.765743,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
239.798814,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
239.831885,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
239.864956,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
239.898027,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
239.931098,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
239.964170,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
239.997241,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
240.030312,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
240.063383,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
240.096454,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
240.129525,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
240.162596,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
240.195668,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
240.228739,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
240.261810,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
240.294881,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
240.327952,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
240.361023,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
240.394094,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
240.427166,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
240.460237,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
240.493308,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
240.526379,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
240.559450,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
240.592521,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
240.625592,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
240.658664,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
240.691735,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
240.724806,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
240.757877,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
240.790948,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
240.824019,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
240.857090,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
240.890161,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
240.923233,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
240.956304,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
240.989375,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
241.022446,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
241.055517,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
241.088588,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
241.121659,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
241.154731,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
241.187802,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
241.220873,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
241.253944,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
241.287015,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
241.320086,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
241.353157,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
241.386229,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
241.419300,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
241.452371,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
241.485442,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
241.518513,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
241.551584,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
241.584655,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
241.617726,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
241.650798,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
241.683869,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
241.716940,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
241.750011,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
241.783082,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
241.816153,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
241.849224,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
241.882296,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
241.915367,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
241.948438,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
241.981509,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
242.014580,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
242.047651,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
242.080722,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
242.113794,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
242.146865,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
242.179936,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
242.213007,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
242.246078,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
242.279149,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
242.312220,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
242.345291,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
242.378363,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
242.411434,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
242.444505,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
242.477576,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
242.510647,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
242.543718,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
242.576789,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
242.609861,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
242.642932,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
242.676003,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
242.709074,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
242.742145,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
242.775216,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
242.808287,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
242.841359,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
242.874430,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
242.907501,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
242.940572,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
242.973643,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
243.006714,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
243.039785,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
243.072857,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
243.105928,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
243.138999,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
243.172070,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
243.205141,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
243.238212,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
243.271283,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
243.304354,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
243.337426,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
243.370497,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
243.403568,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
243.436639,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
243.469710,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
243.502781,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
243.535852,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
243.568924,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
243.601995,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
243.635066,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
243.668137,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
243.701208,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
243.734279,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
243.767350,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
243.800422,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
243.833493,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
243.866564,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
243.899635,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
243.932706,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
243.965777,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
243.998848,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
244.031919,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
244.064991,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
244.098062,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
244.131133,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
244.164204,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
244.197275,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
244.230346,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
244.263417,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
244.296489,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
244.329560,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
244.362631,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
244.395702,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
244.428773,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
244.461844,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
244.494915,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
244.527987,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
244.561058,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
244.594129,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
244.627200,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
244.660271,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
244.693342,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
244.726413,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
244.759484,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
244.792556,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
244.825627,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
244.858698,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
244.891769,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
244.924840,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
244.957911,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
244.990982,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
245.024054,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
245.057125,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
245.090196,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
245.123267,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
245.156338,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
245.189409,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
245.222480,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
245.255552,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
245.288623,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
245.321694,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
245.354765,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
245.387836,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
245.420907,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
245.453978,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
245.487050,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
245.520121,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
245.553192,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
245.586263,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
245.619334,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
245.652405,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
245.685476,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
245.718547,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
245.751619,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
245.784690,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
245.817761,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
245.850832,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
245.883903,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
245.916974,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
245.950045,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
245.983117,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
246.016188,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
246.049259,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
246.082330,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
246.115401,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
246.148472,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
246.181543,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
246.214615,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
246.247686,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
246.280757,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
246.313828,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
246.346899,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
246.379970,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
246.413041,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
246.446112,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
246.479184,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
246.512255,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
246.545326,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
246.578397,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
246.611468,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
246.644539,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
246.677610,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
246.710682,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
246.743753,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
246.776824,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
246.809895,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
246.842966,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
246.876037,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
246.909108,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
246.942180,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
246.975251,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
247.008322,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
247.041393,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
247.074464,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
247.107535,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
247.140606,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
247.173677,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
247.206749,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
247.239820,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
247.272891,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
247.305962,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
247.339033,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
247.372104,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
247.405175,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
247.438247,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
247.471318,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
247.504389,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
247.537460,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
247.570531,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
247.603602,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
247.636673,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
247.669745,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
247.702816,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
247.735887,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
247.768958,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
247.802029,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
247.835100,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
247.868171,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
247.901243,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
247.934314,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
247.967385,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
248.000456,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
248.033527,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
248.066598,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
248.099669,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
248.132740,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
248.165812,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
248.198883,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
248.231954,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
248.265025,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
248.298096,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
248.331167,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
248.364238,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
248.397310,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
248.430381,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
248.463452,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
248.496523,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
248.529594,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
248.562665,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
248.595736,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
248.628808,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
248.661879,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
248.694950,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
248.728021,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
248.761092,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
248.794163,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
248.827234,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
248.860305,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
248.893377,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
248.926448,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
248.959519,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
248.992590,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
249.025661,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
249.058732,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
249.091803,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
249.124875,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
249.157946,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
249.191017,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
249.224088,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
249.257159,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
249.290230,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
249.323301,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
249.356373,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
249.389444,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
249.422515,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
249.455586,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
249.488657,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
249.521728,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
249.554799,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
249.587870,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
249.620942,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
249.654013,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
249.687084,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
249.720155,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
249.753226,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
249.786297,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
249.819368,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
249.852440,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
249.885511,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
249.918582,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
249.951653,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
249.984724,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
250.017795,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
250.050866,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
250.083938,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
250.117009,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
250.150080,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
250.183151,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
250.216222,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
250.249293,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
250.282364,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
250.315435,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
250.348507,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
250.381578,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
250.414649,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
250.447720,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
250.480791,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
250.513862,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
250.546933,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
250.580005,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
250.613076,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
250.646147,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
250.679218,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
250.712289,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
250.745360,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
250.778431,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
250.811503,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
250.844574,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
250.877645,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
250.910716,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
250.943787,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
250.976858,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
251.009929,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
251.043001,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
251.076072,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
251.109143,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
251.142214,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
251.175285,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
251.208356,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
251.241427,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
251.274498,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
251.307570,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
251.340641,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
251.373712,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
251.406783,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
251.439854,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
251.472925,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
251.505996,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
251.539068,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
251.572139,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
251.605210,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
251.638281,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
251.671352,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
251.704423,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
251.737494,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
251.770566,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
251.803637,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
251.836708,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
251.869779,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
251.902850,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
251.935921,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
251.968992,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
252.002063,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
252.035135,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
252.068206,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
252.101277,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
252.134348,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
252.167419,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
252.200490,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
252.233561,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
252.266633,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
252.299704,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
252.332775,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
252.365846,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
252.398917,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
252.431988,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
252.465059,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
252.498131,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
252.531202,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
252.564273,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
252.597344,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
252.630415,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
252.663486,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
252.696557,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
252.729628,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
252.762700,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
252.795771,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
252.828842,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
252.861913,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
252.894984,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
252.928055,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
252.961126,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
252.994198,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
253.027269,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
253.060340,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
253.093411,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
253.126482,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
253.159553,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
253.192624,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
253.225696,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
253.258767,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
253.291838,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
253.324909,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
253.357980,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
253.391051,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
253.424122,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
253.457194,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
253.490265,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
253.523336,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
253.556407,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
253.589478,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
253.622549,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
253.655620,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
253.688691,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
253.721763,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
253.754834,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
253.787905,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
253.820976,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
253.854047,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
253.887118,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
253.920189,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
253.953261,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
253.986332,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
254.019403,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
254.052474,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
254.085545,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
254.118616,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
254.151687,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
254.184759,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
254.217830,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
254.250901,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
254.283972,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
254.317043,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
254.350114,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
254.383185,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
254.416256,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
254.449328,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
254.482399,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
254.515470,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
254.548541,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
254.581612,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
254.614683,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
254.647754,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
254.680826,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
254.713897,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
254.746968,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
254.780039,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
254.813110,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
254.846181,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
254.879252,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
254.912324,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
254.945395,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
254.978466,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
255.011537,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
255.044608,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
255.077679,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
255.110750,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
255.143821,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
255.176893,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
255.209964,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
255.243035,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
255.276106,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
255.309177,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
255.342248,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
255.375319,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
255.408391,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
255.441462,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
255.474533,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
255.507604,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
255.540675,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
255.573746,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
255.606817,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
255.639889,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
255.672960,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
255.706031,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
255.739102,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
255.772173,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
255.805244,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
255.838315,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
255.871387,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
255.904458,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
255.937529,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
255.970600,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
256.003671,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
256.036742,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
256.069813,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
256.102884,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
256.135956,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
256.169027,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
256.202098,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
256.235169,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
256.268240,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
256.301311,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
256.334382,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
256.367454,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
256.400525,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
256.433596,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
256.466667,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
256.499738,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
256.532809,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
256.565880,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
256.598952,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
256.632023,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
256.665094,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
256.698165,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
256.731236,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
256.764307,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
256.797378,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
256.830449,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
256.863521,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
256.896592,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
256.929663,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
256.962734,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
256.995805,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
257.028876,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
257.061947,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
257.095019,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
257.128090,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
257.161161,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
257.194232,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
257.227303,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
257.260374,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
257.293445,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
257.326517,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
257.359588,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
257.392659,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
257.425730,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
257.458801,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
257.491872,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
257.524943,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
257.558014,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
257.591086,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
257.624157,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
257.657228,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
257.690299,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
257.723370,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
257.756441,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
257.789512,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
257.822584,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
257.855655,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
257.888726,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
257.921797,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
257.954868,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
257.987939,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
258.021010,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
258.054082,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
258.087153,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
258.120224,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
258.153295,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
258.186366,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
258.219437,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
258.252508,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
258.285579,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
258.318651,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
258.351722,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
258.384793,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
258.417864,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
258.450935,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
258.484006,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
258.517077,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
258.550149,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
258.583220,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
258.616291,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
258.649362,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
258.682433,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
258.715504,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
258.748575,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
258.781647,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
258.814718,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
258.847789,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
258.880860,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
258.913931,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
258.947002,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
258.980073,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
259.013145,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
259.046216,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
259.079287,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
259.112358,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
259.145429,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
259.178500,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
259.211571,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
259.244642,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
259.277714,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
259.310785,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
259.343856,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
259.376927,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
259.409998,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
259.443069,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
259.476140,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
259.509212,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
259.542283,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
259.575354,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
259.608425,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
259.641496,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
259.674567,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
259.707638,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
259.740710,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
259.773781,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
259.806852,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
259.839923,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
259.872994,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
259.906065,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
259.939136,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
259.972207,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
260.005279,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
260.038350,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
260.071421,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
260.104492,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
260.137563,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
260.170634,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
260.203705,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
260.236777,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
260.269848,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
260.302919,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
260.335990,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
260.369061,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
260.402132,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
260.435203,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
260.468275,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
260.501346,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
260.534417,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
260.567488,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
260.600559,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
260.633630,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
260.666701,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
260.699772,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
260.732844,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
260.765915,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
260.798986,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
260.832057,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
260.865128,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
260.898199,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
260.931270,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
260.964342,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
260.997413,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
261.030484,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
261.063555,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
261.096626,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
261.129697,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
261.162768,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
261.195840,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
261.228911,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
261.261982,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
261.295053,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
261.328124,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
261.361195,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
261.394266,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
261.427338,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
261.460409,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
261.493480,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
261.526551,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
261.559622,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
261.592693,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
261.625764,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
261.658835,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
261.691907,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
261.724978,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
261.758049,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
261.791120,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
261.824191,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
261.857262,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
261.890333,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
261.923405,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
261.956476,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
261.989547,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
262.022618,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
262.055689,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
262.088760,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
262.121831,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
262.154903,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
262.187974,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
262.221045,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
262.254116,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
262.287187,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
262.320258,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
262.353329,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
262.386400,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
262.419472,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
262.452543,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
262.485614,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
262.518685,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
262.551756,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
262.584827,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
262.617898,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
262.650970,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
262.684041,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
262.717112,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
262.750183,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
262.783254,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
262.816325,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
262.849396,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
262.882468,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
262.915539,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
262.948610,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
262.981681,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
263.014752,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
263.047823,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
263.080894,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
263.113965,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
263.147037,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
263.180108,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
263.213179,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
263.246250,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
263.279321,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
263.312392,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
263.345463,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
263.378535,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
263.411606,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
263.444677,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
263.477748,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
263.510819,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
263.543890,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
263.576961,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
263.610033,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
263.643104,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
263.676175,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
263.709246,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
263.742317,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
263.775388,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
263.808459,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
263.841531,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
263.874602,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
263.907673,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
263.940744,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
263.973815,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
264.006886,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
264.039957,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
264.073028,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
264.106100,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
264.139171,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
264.172242,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
264.205313,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
264.238384,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
264.271455,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
264.304526,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
264.337598,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
264.370669,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
264.403740,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
264.436811,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
264.469882,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
264.502953,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
264.536024,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
264.569096,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
264.602167,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
264.635238,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
264.668309,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
264.701380,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
264.734451,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
264.767522,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
264.800593,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
264.833665,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
264.866736,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
264.899807,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
264.932878,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
264.965949,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
264.999020,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
265.032091,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
265.065163,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
265.098234,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
265.131305,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
265.164376,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
265.197447,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
265.230518,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
265.263589,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
265.296661,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
265.329732,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
265.362803,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
265.395874,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
265.428945,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
265.462016,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
265.495087,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
265.528158,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
265.561230,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
265.594301,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
265.627372,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
265.660443,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
265.693514,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
265.726585,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
265.759656,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
265.792728,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
265.825799,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
265.858870,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
265.891941,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
265.925012,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
265.958083,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
265.991154,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
266.024226,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
266.057297,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
266.090368,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
266.123439,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
266.156510,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
266.189581,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
266.222652,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
266.255724,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
266.288795,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
266.321866,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
266.354937,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
266.388008,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
266.421079,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
266.454150,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
266.487221,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
266.520293,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
266.553364,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
266.586435,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
266.619506,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
266.652577,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
266.685648,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
266.718719,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
266.751791,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
266.784862,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
266.817933,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
266.851004,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
266.884075,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
266.917146,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
266.950217,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
266.983289,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
267.016360,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
267.049431,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
267.082502,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
267.115573,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
267.148644,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
267.181715,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
267.214786,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
267.247858,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
267.280929,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
267.314000,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
267.347071,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
267.380142,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
267.413213,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
267.446284,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
267.479356,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
267.512427,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
267.545498,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
267.578569,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
267.611640,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
267.644711,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
267.677782,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
267.710854,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
267.743925,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
267.776996,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
267.810067,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
267.843138,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
267.876209,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
267.909280,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
267.942351,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
267.975423,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
268.008494,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
268.041565,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
268.074636,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
268.107707,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
268.140778,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
268.173849,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
268.206921,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
268.239992,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
268.273063,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
268.306134,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
268.339205,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
268.372276,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
268.405347,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
268.438419,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
268.471490,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
268.504561,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
268.537632,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
268.570703,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
268.603774,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
268.636845,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
268.669916,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
268.702988,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
268.736059,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
268.769130,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
268.802201,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
268.835272,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
268.868343,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
268.901414,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
268.934486,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
268.967557,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
269.000628,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
269.033699,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
269.066770,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
269.099841,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
269.132912,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
269.165984,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
269.199055,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
269.232126,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
269.265197,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
269.298268,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
269.331339,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
269.364410,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
269.397482,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
269.430553,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
269.463624,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
269.496695,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
269.529766,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
269.562837,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
269.595908,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
269.628979,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
269.662051,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
269.695122,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
269.728193,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
269.761264,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
269.794335,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
269.827406,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
269.860477,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
269.893549,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
269.926620,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
269.959691,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
269.992762,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
270.025833,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
270.058904,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
270.091975,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
270.125047,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
270.158118,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
270.191189,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
270.224260,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
270.257331,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
270.290402,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
270.323473,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
270.356544,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
270.389616,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
270.422687,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
270.455758,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
270.488829,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
270.521900,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
270.554971,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
270.588042,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
270.621114,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
270.654185,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
270.687256,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
270.720327,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
270.753398,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
270.786469,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
270.819540,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
270.852612,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
270.885683,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
270.918754,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
270.951825,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
270.984896,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
271.017967,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
271.051038,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
271.084109,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
271.117181,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
271.150252,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
271.183323,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
271.216394,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
271.249465,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
271.282536,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
271.315607,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
271.348679,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
271.381750,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
271.414821,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
271.447892,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
271.480963,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
271.514034,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
271.547105,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
271.580177,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
271.613248,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
271.646319,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
271.679390,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
271.712461,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
271.745532,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
271.778603,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
271.811675,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
271.844746,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
271.877817,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
271.910888,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
271.943959,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
271.977030,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
272.010101,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
272.043172,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
272.076244,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
272.109315,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
272.142386,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
272.175457,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
272.208528,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
272.241599,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
272.274670,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
272.307742,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
272.340813,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
272.373884,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
272.406955,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
272.440026,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
272.473097,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
272.506168,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
272.539240,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
272.572311,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
272.605382,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
272.638453,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
272.671524,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
272.704595,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
272.737666,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
272.770737,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
272.803809,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
272.836880,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
272.869951,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
272.903022,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
272.936093,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
272.969164,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
273.002235,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
273.035307,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
273.068378,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
273.101449,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
273.134520,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
273.167591,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
273.200662,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
273.233733,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
273.266805,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
273.299876,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
273.332947,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
273.366018,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
273.399089,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
273.432160,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
273.465231,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
273.498302,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
273.531374,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
273.564445,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
273.597516,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
273.630587,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
273.663658,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
273.696729,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
273.729800,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
273.762872,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
273.795943,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
273.829014,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
273.862085,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
273.895156,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
273.928227,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
273.961298,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
273.994370,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
274.027441,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
274.060512,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
274.093583,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
274.126654,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
274.159725,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
274.192796,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
274.225868,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
274.258939,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
274.292010,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
274.325081,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
274.358152,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
274.391223,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
274.424294,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
274.457365,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
274.490437,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
274.523508,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
274.556579,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
274.589650,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
274.622721,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
274.655792,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
274.688863,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
274.721935,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
274.755006,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
274.788077,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
274.821148,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
274.854219,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
274.887290,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
274.920361,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
274.953433,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
274.986504,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
275.019575,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
275.052646,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
275.085717,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
275.118788,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
275.151859,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
275.184930,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
275.218002,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
275.251073,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
275.284144,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
275.317215,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
275.350286,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
275.383357,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
275.416428,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
275.449500,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
275.482571,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
275.515642,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
275.548713,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
275.581784,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
275.614855,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
275.647926,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
275.680998,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
275.714069,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
275.747140,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
275.780211,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
275.813282,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
275.846353,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
275.879424,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
275.912495,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
275.945567,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
275.978638,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
276.011709,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
276.044780,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
276.077851,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
276.110922,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
276.143993,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
276.177065,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
276.210136,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
276.243207,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
276.276278,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
276.309349,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
276.342420,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
276.375491,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
276.408563,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
276.441634,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
276.474705,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
276.507776,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
276.540847,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
276.573918,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
276.606989,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
276.640061,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
276.673132,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
276.706203,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
276.739274,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
276.772345,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
276.805416,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
276.838487,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
276.871558,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
276.904630,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
276.937701,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
276.970772,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
277.003843,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
277.036914,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
277.069985,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
277.103056,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
277.136128,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
277.169199,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
277.202270,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
277.235341,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
277.268412,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
277.301483,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
277.334554,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
277.367626,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
277.400697,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
277.433768,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
277.466839,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
277.499910,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
277.532981,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
277.566052,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
277.599123,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
277.632195,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
277.665266,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
277.698337,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
277.731408,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
277.764479,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
277.797550,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
277.830621,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
277.863693,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
277.896764,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
277.929835,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
277.962906,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
277.995977,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
278.029048,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
278.062119,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
278.095191,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
278.128262,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
278.161333,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
278.194404,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
278.227475,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
278.260546,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
278.293617,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
278.326688,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
278.359760,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
278.392831,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
278.425902,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
278.458973,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
278.492044,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
278.525115,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
278.558186,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
278.591258,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
278.624329,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
278.657400,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
278.690471,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
278.723542,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
278.756613,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
278.789684,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
278.822756,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
278.855827,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
278.888898,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
278.921969,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
278.955040,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
278.988111,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
279.021182,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
279.054253,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
279.087325,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
279.120396,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
279.153467,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
279.186538,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
279.219609,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
279.252680,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
279.285751,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
279.318823,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
279.351894,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
279.384965,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
279.418036,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
279.451107,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
279.484178,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
279.517249,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
279.550321,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
279.583392,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
279.616463,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
279.649534,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
279.682605,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
279.715676,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
279.748747,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
279.781819,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
279.814890,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
279.847961,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
279.881032,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
279.914103,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
279.947174,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
279.980245,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
280.013316,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
280.046388,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
280.079459,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
280.112530,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
280.145601,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
280.178672,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
280.211743,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
280.244814,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
280.277886,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
280.310957,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
280.344028,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
280.377099,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
280.410170,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
280.443241,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
280.476312,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
280.509384,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
280.542455,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
280.575526,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
280.608597,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
280.641668,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
280.674739,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
280.707810,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
280.740881,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
280.773953,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
280.807024,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
280.840095,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
280.873166,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
280.906237,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
280.939308,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
280.972379,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
281.005451,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
281.038522,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
281.071593,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
281.104664,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
281.137735,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
281.170806,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
281.203877,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
281.236949,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
281.270020,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
281.303091,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
281.336162,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
281.369233,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
281.402304,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
281.435375,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
281.468446,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
281.501518,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
281.534589,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
281.567660,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
281.600731,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
281.633802,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
281.666873,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
281.699944,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
281.733016,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
281.766087,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
281.799158,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
281.832229,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
281.865300,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
281.898371,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
281.931442,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
281.964514,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
281.997585,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
282.030656,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
282.063727,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
282.096798,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
282.129869,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
282.162940,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
282.196012,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
282.229083,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
282.262154,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
282.295225,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
282.328296,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
282.361367,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
282.394438,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
282.427509,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
282.460581,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
282.493652,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
282.526723,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
282.559794,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
282.592865,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
282.625936,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
282.659007,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
282.692079,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
282.725150,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
282.758221,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
282.791292,0.000000,-0.000000,-0.000000,-0.000000,-0.000000,-0.000000
282.824363,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
282.857434,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
282.890505,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
282.923577,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
282.956648,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
282.989719,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
283.022790,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
283.055861,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
283.088932,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
283.122003,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
283.155074,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
283.188146,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
283.221217,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
283.254288,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
283.287359,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
283.320430,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
283.353501,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
283.386572,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
283.419644,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
283.452715,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
283.485786,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
283.518857,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
283.551928,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
283.584999,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
283.618070,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
283.651142,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
283.684213,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
283.717284,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
283.750355,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
283.783426,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
283.816497,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
283.849568,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
283.882639,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
283.915711,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
283.948782,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
283.981853,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
284.014924,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
284.047995,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
284.081066,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
284.114137,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
284.147209,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
284.180280,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
284.213351,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
284.246422,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
284.279493,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
284.312564,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
284.345635,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
284.378707,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
284.411778,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
284.444849,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
284.477920,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
284.510991,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
284.544062,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
284.577133,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
284.610205,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
284.643276,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
284.676347,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
284.709418,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
284.742489,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
284.775560,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
284.808631,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
284.841702,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
284.874774,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
284.907845,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
284.940916,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
284.973987,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
285.007058,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
285.040129,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
285.073200,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
285.106272,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
285.139343,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
285.172414,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
285.205485,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
285.238556,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
285.271627,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
285.304698,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
285.337770,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
285.370841,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
285.403912,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
285.436983,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
285.470054,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
285.503125,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
285.536196,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
285.569267,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
285.602339,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
285.635410,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
285.668481,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
285.701552,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
285.734623,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
285.767694,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
285.800765,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
285.833837,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
285.866908,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
285.899979,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
285.933050,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
285.966121,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
285.999192,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
286.032263,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
286.065335,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
286.098406,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
286.131477,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
286.164548,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
286.197619,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
286.230690,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
286.263761,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
286.296832,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
286.329904,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
286.362975,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
286.396046,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
286.429117,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
286.462188,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
286.495259,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
286.528330,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
286.561402,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
286.594473,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
286.627544,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
286.660615,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
286.693686,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
286.726757,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
286.759828,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
286.792900,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
286.825971,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
286.859042,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
286.892113,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
286.925184,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
286.958255,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
286.991326,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
287.024397,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
287.057469,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
287.090540,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
287.123611,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
287.156682,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
287.189753,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
287.222824,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
287.255895,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
287.288967,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
287.322038,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
287.355109,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
287.388180,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
287.421251,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
287.454322,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
287.487393,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
287.520465,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
287.553536,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
287.586607,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
287.619678,-0.000000,0.000000,-0.000000,-0.000000,-0.000000,-0.000000
287.652749,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
287.685820,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
287.718891,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
287.751963,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
287.785034,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
287.818105,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
287.851176,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
287.884247,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
287.917318,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
287.950389,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
287.983460,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
288.016532,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
288.049603,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
288.082674,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
288.115745,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
288.148816,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
288.181887,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
288.214958,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
288.248030,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
288.281101,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
288.314172,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
288.347243,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
288.380314,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
288.413385,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
288.446456,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
288.479528,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
288.512599,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
288.545670,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
288.578741,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
288.611812,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
288.644883,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
288.677954,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
288.711025,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
288.744097,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
288.777168,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
288.810239,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
288.843310,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
288.876381,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
288.909452,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
288.942523,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
288.975595,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
289.008666,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
289.041737,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
289.074808,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
289.107879,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
289.140950,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
289.174021,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
289.207093,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
289.240164,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
289.273235,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
289.306306,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
289.339377,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
289.372448,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
289.405519,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
289.438590,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
289.471662,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
289.504733,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
289.537804,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
289.570875,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
289.603946,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
289.637017,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
289.670088,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
289.703160,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
289.736231,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
289.769302,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
289.802373,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
289.835444,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
289.868515,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
289.901586,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
289.934658,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
289.967729,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
290.000800,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
290.033871,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
290.066942,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
290.100013,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
290.133084,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
290.166156,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
290.199227,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
290.232298,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
290.265369,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
290.298440,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
290.331511,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
290.364582,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
290.397653,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
290.430725,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
290.463796,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
290.496867,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
290.529938,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
290.563009,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
290.596080,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
290.629151,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
290.662223,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
290.695294,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
290.728365,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
290.761436,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
290.794507,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
290.827578,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
290.860649,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
290.893721,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
290.926792,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
290.959863,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
290.992934,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
291.026005,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
291.059076,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
291.092147,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
291.125218,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
291.158290,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
291.191361,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
291.224432,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
291.257503,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
291.290574,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
291.323645,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
291.356716,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
291.389788,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
291.422859,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
291.455930,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
291.489001,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
291.522072,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
291.555143,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
291.588214,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
291.621286,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
291.654357,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
291.687428,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
291.720499,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
291.753570,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
291.786641,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
291.819712,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
291.852783,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
291.885855,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
291.918926,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
291.951997,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
291.985068,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
292.018139,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
292.051210,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
292.084281,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
292.117353,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
292.150424,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
292.183495,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
292.216566,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
292.249637,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
292.282708,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
292.315779,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
292.348851,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
292.381922,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
292.414993,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
292.448064,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
292.481135,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
292.514206,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
292.547277,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
292.580349,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
292.613420,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
292.646491,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
292.679562,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
292.712633,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
292.745704,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
292.778775,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
292.811846,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
292.844918,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
292.877989,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
292.911060,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
292.944131,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
292.977202,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
293.010273,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
293.043344,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
293.076416,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
293.109487,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
293.142558,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
293.175629,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
293.208700,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
293.241771,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
293.274842,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
293.307914,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
293.340985,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
293.374056,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
293.407127,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
293.440198,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
293.473269,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
293.506340,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
293.539411,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
293.572483,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
293.605554,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
293.638625,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
293.671696,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
293.704767,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
293.737838,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
293.770909,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
293.803981,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
293.837052,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
293.870123,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
293.903194,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
293.936265,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
293.969336,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
294.002407,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
294.035479,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
294.068550,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
294.101621,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
294.134692,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
294.167763,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
294.200834,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
294.233905,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
294.266976,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
294.300048,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
294.333119,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
294.366190,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
294.399261,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
294.432332,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
294.465403,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
294.498474,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
294.531546,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
294.564617,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
294.597688,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
294.630759,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
294.663830,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
294.696901,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
294.729972,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
294.763044,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
294.796115,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
294.829186,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
294.862257,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
294.895328,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
294.928399,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
294.961470,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
294.994542,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
295.027613,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
295.060684,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
295.093755,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
295.126826,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
295.159897,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
295.192968,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
295.226039,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
295.259111,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
295.292182,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
295.325253,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
295.358324,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
295.391395,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
295.424466,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
295.457537,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
295.490609,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
295.523680,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
295.556751,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
295.589822,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
295.622893,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
295.655964,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
295.689035,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
295.722107,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
295.755178,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
295.788249,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
295.821320,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
295.854391,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
295.887462,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
295.920533,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
295.953604,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
295.986676,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
296.019747,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
296.052818,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
296.085889,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
296.118960,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
296.152031,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
296.185102,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
296.218174,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
296.251245,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
296.284316,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
296.317387,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
296.350458,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
296.383529,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
296.416600,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
296.449672,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
296.482743,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
296.515814,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
296.548885,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
296.581956,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
296.615027,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
296.648098,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
296.681169,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
296.714241,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
296.747312,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
296.780383,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
296.813454,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
296.846525,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
296.879596,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
296.912667,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
296.945739,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
296.978810,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
297.011881,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
297.044952,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
297.078023,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
297.111094,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
297.144165,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
297.177237,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
297.210308,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
297.243379,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
297.276450,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
297.309521,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
297.342592,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
297.375663,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
297.408734,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
297.441806,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
297.474877,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
297.507948,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
297.541019,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
297.574090,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
297.607161,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
297.640232,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
297.673304,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
297.706375,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
297.739446,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
297.772517,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
297.805588,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
297.838659,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
297.871730,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
297.904802,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
297.937873,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
297.970944,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
298.004015,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
298.037086,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
298.070157,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
298.103228,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
298.136300,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
298.169371,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
298.202442,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
298.235513,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
298.268584,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
298.301655,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
298.334726,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
298.367797,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
298.400869,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
298.433940,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
298.467011,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
298.500082,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
298.533153,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
298.566224,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
298.599295,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
298.632367,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
298.665438,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
298.698509,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
298.731580,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
298.764651,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
298.797722,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
298.830793,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
298.863865,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
298.896936,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
298.930007,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
298.963078,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
298.996149,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
299.029220,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
299.062291,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
299.095362,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
299.128434,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
299.161505,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
299.194576,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
299.227647,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
299.260718,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
299.293789,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
299.326860,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
299.359932,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
299.393003,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
299.426074,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
299.459145,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
299.492216,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
299.525287,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
299.558358,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
299.591430,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
299.624501,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
299.657572,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
299.690643,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
299.723714,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
299.756785,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
299.789856,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
299.822927,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
299.855999,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
299.889070,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
299.922141,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
299.955212,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
299.988283,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
300.021354,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
300.054425,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
300.087497,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
300.120568,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
300.153639,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
300.186710,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
300.219781,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
300.252852,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
300.285923,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
300.318995,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
300.352066,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
300.385137,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
300.418208,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
300.451279,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
300.484350,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
300.517421,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
300.550493,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
300.583564,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
300.616635,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
300.649706,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
300.682777,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
300.715848,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
300.748919,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
300.781990,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
300.815062,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
300.848133,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
300.881204,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
300.914275,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
300.947346,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
300.980417,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
301.013488,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
301.046560,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
301.079631,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
301.112702,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
301.145773,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
301.178844,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
301.211915,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
301.244986,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
301.278058,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
301.311129,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
301.344200,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
301.377271,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
301.410342,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
301.443413,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
301.476484,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
301.509555,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
301.542627,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
301.575698,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
301.608769,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
301.641840,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
301.674911,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
301.707982,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
301.741053,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
301.774125,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
301.807196,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
301.840267,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
301.873338,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
301.906409,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
301.939480,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
301.972551,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
302.005623,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
302.038694,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
302.071765,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
302.104836,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
302.137907,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
302.170978,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
302.204049,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
302.237120,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
302.270192,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
302.303263,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
302.336334,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
302.369405,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
302.402476,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
302.435547,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
302.468618,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
302.501690,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
302.534761,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
302.567832,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
302.600903,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
302.633974,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
302.667045,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
302.700116,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
302.733188,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
302.766259,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
302.799330,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
302.832401,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
302.865472,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
302.898543,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
302.931614,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
302.964686,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
302.997757,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
303.030828,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
303.063899,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
303.096970,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
303.130041,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
303.163112,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
303.196183,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
303.229255,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
303.262326,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
303.295397,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
303.328468,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
303.361539,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
303.394610,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
303.427681,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
303.460753,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
303.493824,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
303.526895,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
303.559966,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
303.593037,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
303.626108,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
303.659179,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
303.692251,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
303.725322,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
303.758393,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
303.791464,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
303.824535,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
303.857606,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
303.890677,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
303.923748,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
303.956820,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
303.989891,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
304.022962,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
304.056033,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
304.089104,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
304.122175,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
304.155246,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
304.188318,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
304.221389,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
304.254460,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
304.287531,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
304.320602,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
304.353673,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
304.386744,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
304.419816,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
304.452887,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
304.485958,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
304.519029,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
304.552100,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
304.585171,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
304.618242,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
304.651313,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
304.684385,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
304.717456,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
304.750527,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
304.783598,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
304.816669,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
304.849740,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
304.882811,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
304.915883,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
304.948954,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
304.982025,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
305.015096,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
305.048167,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
305.081238,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
305.114309,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
305.147381,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
305.180452,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
305.213523,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
305.246594,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
305.279665,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
305.312736,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
305.345807,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
305.378879,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
305.411950,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
305.445021,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
305.478092,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
305.511163,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
305.544234,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
305.577305,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
305.610376,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
305.643448,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
305.676519,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
305.709590,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
305.742661,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
305.775732,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
305.808803,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
305.841874,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
305.874946,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
305.908017,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
305.941088,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
305.974159,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
306.007230,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
306.040301,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
306.073372,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
306.106444,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
306.139515,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
306.172586,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
306.205657,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
306.238728,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
306.271799,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
306.304870,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
306.337941,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
306.371013,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
306.404084,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
306.437155,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
306.470226,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
306.503297,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
306.536368,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
306.569439,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
306.602511,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
306.635582,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
306.668653,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
306.701724,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
306.734795,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
306.767866,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
306.800937,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
306.834009,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
306.867080,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
306.900151,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
306.933222,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
306.966293,0.000000,-0.000000,-0.000000,0.000000,-0.000000,-0.000000
306.999364,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
307.032435,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
307.065506,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
307.098578,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
307.131649,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
307.164720,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
307.197791,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
307.230862,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
307.263933,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
307.297004,0.000000,-0.000000,0.000000,0.000000,-0.000000,-0.000000
307.330076,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
307.363147,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
307.396218,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
307.429289,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
307.462360,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
307.495431,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
307.528502,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
307.561574,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
307.594645,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
307.627716,0.000000,-0.000000,0.000000,0.000000,-0.000000,-0.000000
307.660787,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
307.693858,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
307.726929,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
307.760000,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
307.793071,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
307.826143,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
307.859214,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
307.892285,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
307.925356,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
307.958427,0.000000,-0.000000,0.000000,0.000000,-0.000000,-0.000000
307.991498,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
308.024569,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
308.057641,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
308.090712,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
308.123783,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
308.156854,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
308.189925,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
308.222996,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
308.256067,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
308.289139,0.000000,-0.000000,0.000000,0.000000,-0.000000,-0.000000
308.322210,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
308.355281,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
308.388352,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
308.421423,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
308.454494,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
308.487565,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
308.520637,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
308.553708,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
308.586779,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
308.619850,0.000000,-0.000000,0.000000,0.000000,-0.000000,-0.000000
308.652921,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
308.685992,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
308.719063,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
308.752134,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
308.785206,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
308.818277,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
308.851348,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
308.884419,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
308.917490,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
308.950561,0.000000,-0.000000,0.000000,0.000000,-0.000000,-0.000000
308.983632,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
309.016704,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
309.049775,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
309.082846,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
309.115917,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
309.148988,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
309.182059,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
309.215130,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
309.248202,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
309.281273,0.000000,-0.000000,0.000000,0.000000,-0.000000,-0.000000
309.314344,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
309.347415,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
309.380486,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
309.413557,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
309.446628,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
309.479699,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
309.512771,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
309.545842,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
309.578913,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
309.611984,0.000000,-0.000000,0.000000,0.000000,-0.000000,-0.000000
309.645055,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
309.678126,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
309.711197,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
309.744269,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
309.777340,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
309.810411,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
309.843482,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
309.876553,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
309.909624,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
309.942695,0.000000,-0.000000,0.000000,0.000000,-0.000000,-0.000000
309.975767,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
310.008838,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
310.041909,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
310.074980,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
310.108051,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
310.141122,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
310.174193,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
310.207264,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
310.240336,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
310.273407,0.000000,-0.000000,0.000000,0.000000,-0.000000,-0.000000
310.306478,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
310.339549,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
310.372620,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
310.405691,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
310.438762,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
310.471834,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
310.504905,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
310.537976,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
310.571047,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
310.604118,0.000000,-0.000000,0.000000,0.000000,-0.000000,-0.000000
310.637189,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
310.670260,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
310.703332,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
310.736403,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
310.769474,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
310.802545,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
310.835616,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
310.868687,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
310.901758,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
310.934830,0.000000,-0.000000,0.000000,0.000000,-0.000000,-0.000000
310.967901,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
311.000972,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
311.034043,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
311.067114,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
311.100185,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
311.133256,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
311.166327,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
311.199399,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
311.232470,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
311.265541,0.000000,-0.000000,0.000000,0.000000,-0.000000,-0.000000
311.298612,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
311.331683,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
311.364754,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
311.397825,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
311.430897,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
311.463968,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
311.497039,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
311.530110,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
311.563181,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
311.596252,0.000000,-0.000000,0.000000,0.000000,-0.000000,-0.000000
311.629323,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
311.662395,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
311.695466,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
311.728537,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
311.761608,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
311.794679,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
311.827750,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
311.860821,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
311.893892,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
311.926964,0.000000,-0.000000,0.000000,0.000000,-0.000000,-0.000000
311.960035,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
311.993106,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
312.026177,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
312.059248,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
312.092319,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
312.125390,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
312.158462,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
312.191533,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
312.224604,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
312.257675,0.000000,-0.000000,0.000000,0.000000,-0.000000,-0.000000
312.290746,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
312.323817,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
312.356888,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
312.389960,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
312.423031,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
312.456102,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
312.489173,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
312.522244,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
312.555315,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
312.588386,0.000000,-0.000000,0.000000,0.000000,-0.000000,-0.000000
312.621457,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
312.654529,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
312.687600,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
312.720671,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
312.753742,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
312.786813,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
312.819884,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
312.852955,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
312.886027,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
312.919098,0.000000,-0.000000,0.000000,0.000000,-0.000000,-0.000000
312.952169,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
312.985240,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
313.018311,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
313.051382,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
313.084453,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
313.117525,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
313.150596,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
313.183667,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
313.216738,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
313.249809,0.000000,-0.000000,0.000000,0.000000,-0.000000,-0.000000
313.282880,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
313.315951,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
313.349023,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
313.382094,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
313.415165,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
313.448236,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
313.481307,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
313.514378,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
313.547449,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
313.580520,0.000000,-0.000000,0.000000,0.000000,-0.000000,-0.000000
313.613592,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
313.646663,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
313.679734,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
313.712805,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
313.745876,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
313.778947,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
313.812018,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
313.845090,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
313.878161,0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
313.911232,0.000000,-0.000000,0.000000,0.000000,-0.000000,-0.000000
313.944303,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
313.977374,0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
314.010445,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
314.043516,-0.000000,0.000000,-0.000000,0.000000,-0.000000,-0.000000
314.076588,-0.000000,0.000000,0.000000,-0.000000,-0.000000,-0.000000
314.109659,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000
314.142730,-0.000000,-0.000000,0.000000,-0.000000,-0.000000,-0.000000


==> anc/fig4/fig_a.csv <==
tt_0,L=10,L=8,L=6
0.000000,0.497344,0.497493,0.497762
0.010000,0.495419,0.495565,0.495829
0.020000,0.489669,0.489807,0.490058
0.030000,0.480175,0.480301,0.480529
0.040000,0.467070,0.467178,0.467375
0.050000,0.450536,0.450622,0.450778
0.060000,0.430800,0.430858,0.430966
0.070000,0.408131,0.408158,0.408208
0.080000,0.382837,0.382827,0.382812
0.090000,0.355253,0.355203,0.355114
0.100000,0.325742,0.325647,0.325478
0.110000,0.294683,0.294539,0.294284
0.120000,0.262468,0.262273,0.261924
0.130000,0.229494,0.229243,0.228796
0.140000,0.196154,0.195845,0.195294
0.150000,0.162834,0.162465,0.161806
0.160000,0.129905,0.129475,0.128704
0.170000,0.097719,0.097226,0.096341
0.180000,0.066601,0.066044,0.065044
0.190000,0.036848,0.036226,0.035111
0.200000,0.008722,0.008037,0.006806
0.210000,-0.017549,-0.018297,-0.019642
0.220000,-0.041777,-0.042587,-0.044042
0.230000,-0.063812,-0.064681,-0.066244
0.240000,-0.083545,-0.084470,-0.086136
0.250000,-0.100903,-0.101882,-0.103646
0.260000,-0.115857,-0.116885,-0.118739
0.270000,-0.128408,-0.129482,-0.131419
0.280000,-0.138596,-0.139710,-0.141723
0.290000,-0.146489,-0.147639,-0.149718
0.300000,-0.152185,-0.153366,-0.155502
0.310000,-0.155805,-0.157012,-0.159194
0.320000,-0.157492,-0.158719,-0.160937
0.330000,-0.157404,-0.158644,-0.160888
0.340000,-0.155711,-0.156961,-0.159220
0.350000,-0.152595,-0.153847,-0.156111
0.360000,-0.148239,-0.149489,-0.151747
0.370000,-0.142830,-0.144072,-0.146315
0.380000,-0.136553,-0.137782,-0.139999
0.390000,-0.129585,-0.130797,-0.132980
0.400000,-0.122100,-0.123290,-0.125431
0.410000,-0.114259,-0.115423,-0.117514
0.420000,-0.106213,-0.107347,-0.109382
0.430000,-0.098099,-0.099201,-0.101173
0.440000,-0.090040,-0.091107,-0.093012
0.450000,-0.082145,-0.083175,-0.085009
0.460000,-0.074507,-0.075499,-0.077259
0.470000,-0.067205,-0.068157,-0.069841
0.480000,-0.060303,-0.061215,-0.062821
0.490000,-0.053848,-0.054720,-0.056250
0.500000,-0.047879,-0.048712,-0.050164
0.510000,-0.042418,-0.043212,-0.044590
0.520000,-0.037478,-0.038234,-0.039539
0.530000,-0.033060,-0.033780,-0.035016
0.540000,-0.029159,-0.029845,-0.031015
0.550000,-0.025759,-0.026413,-0.027522
0.560000,-0.022841,-0.023464,-0.024516
0.570000,-0.020377,-0.020973,-0.021974
0.580000,-0.018339,-0.018911,-0.019865
0.590000,-0.016694,-0.017244,-0.018157
0.600000,-0.015408,-0.015938,-0.016816
0.610000,-0.014445,-0.014959,-0.015807
0.620000,-0.013770,-0.014270,-0.015094
0.630000,-0.013349,-0.013837,-0.014643
0.640000,-0.013148,-0.013627,-0.014419
0.650000,-0.013134,-0.013607,-0.014390
0.660000,-0.013279,-0.013747,-0.014526
0.670000,-0.013554,-0.014019,-0.014798
0.680000,-0.013934,-0.014398,-0.015181
0.690000,-0.014396,-0.014861,-0.015651
0.700000,-0.014921,-0.015388,-0.016187
0.710000,-0.015490,-0.015960,-0.016771
0.720000,-0.016089,-0.016563,-0.017388
0.730000,-0.016705,-0.017182,-0.018022
0.740000,-0.017326,-0.017808,-0.018664
0.750000,-0.017944,-0.018430,-0.019303
0.760000,-0.018552,-0.019042,-0.019931
0.770000,-0.019145,-0.019638,-0.020543
0.780000,-0.019718,-0.020214,-0.021133
0.790000,-0.020268,-0.020767,-0.021699
0.800000,-0.020795,-0.021294,-0.022238
0.810000,-0.021295,-0.021795,-0.022749
0.820000,-0.021770,-0.022269,-0.023230
0.830000,-0.022218,-0.022715,-0.023682
0.840000,-0.022641,-0.023135,-0.024104
0.850000,-0.023040,-0.023528,-0.024498
0.860000,-0.023414,-0.023896,-0.024863
0.870000,-0.023765,-0.024240,-0.025202
0.880000,-0.024094,-0.024560,-0.025515
0.890000,-0.024402,-0.024858,-0.025803
0.900000,-0.024690,-0.025135,-0.026068
0.910000,-0.024958,-0.025392,-0.026310
0.920000,-0.025208,-0.025629,-0.026530
0.930000,-0.025439,-0.025847,-0.026729
0.940000,-0.025653,-0.026047,-0.026909
0.950000,-0.025850,-0.026230,-0.027070
0.960000,-0.026030,-0.026396,-0.027213
0.970000,-0.026194,-0.026545,-0.027337
0.980000,-0.026342,-0.026677,-0.027445
0.990000,-0.026473,-0.026794,-0.027536
1.000000,-0.026588,-0.026895,-0.027610
1.010000,-0.026688,-0.026980,-0.027669
1.020000,-0.026772,-0.027050,-0.027712
1.030000,-0.026839,-0.027104,-0.027739
1.040000,-0.026892,-0.027144,-0.027752
1.050000,-0.026929,-0.027168,-0.027750
1.060000,-0.026950,-0.027177,-0.027733
1.070000,-0.026957,-0.027172,-0.027702
1.080000,-0.026948,-0.027152,-0.027657
1.090000,-0.026925,-0.027118,-0.027597
1.100000,-0.026887,-0.027070,-0.027525
1.110000,-0.026835,-0.027008,-0.027438
1.120000,-0.026769,-0.026932,-0.027338
1.130000,-0.026689,-0.026843,-0.027225
1.140000,-0.026596,-0.026740,-0.027099
1.150000,-0.026490,-0.026625,-0.026961
1.160000,-0.026371,-0.026497,-0.026809
1.170000,-0.026240,-0.026356,-0.026646
1.180000,-0.026096,-0.026203,-0.026470
1.190000,-0.025941,-0.026038,-0.026282
1.200000,-0.025774,-0.025861,-0.026082
1.210000,-0.025596,-0.025673,-0.025871
1.220000,-0.025406,-0.025473,-0.025648
1.230000,-0.025206,-0.025262,-0.025414
1.240000,-0.024995,-0.025040,-0.025169
1.250000,-0.024774,-0.024807,-0.024913
1.260000,-0.024542,-0.024564,-0.024646
1.270000,-0.024300,-0.024310,-0.024368
1.280000,-0.024048,-0.024046,-0.024080
1.290000,-0.023787,-0.023771,-0.023782
1.300000,-0.023515,-0.023487,-0.023475
1.310000,-0.023233,-0.023193,-0.023157
1.320000,-0.022942,-0.022889,-0.022829
1.330000,-0.022642,-0.022576,-0.022493
1.340000,-0.022332,-0.022253,-0.022147
1.350000,-0.022013,-0.021921,-0.021792
1.360000,-0.021684,-0.021581,-0.021429
1.370000,-0.021347,-0.021231,-0.021057
1.380000,-0.021001,-0.020873,-0.020677
1.390000,-0.020646,-0.020507,-0.020289
1.400000,-0.020283,-0.020132,-0.019894
1.410000,-0.019911,-0.019750,-0.019491
1.420000,-0.019532,-0.019360,-0.019081
1.430000,-0.019145,-0.018963,-0.018665
1.440000,-0.018750,-0.018559,-0.018242
1.450000,-0.018348,-0.018148,-0.017813
1.460000,-0.017939,-0.017731,-0.017379
1.470000,-0.017524,-0.017308,-0.016939
1.480000,-0.017102,-0.016879,-0.016494
1.490000,-0.016675,-0.016445,-0.016044
1.500000,-0.016242,-0.016006,-0.015590
1.510000,-0.015804,-0.015563,-0.015132
1.520000,-0.015361,-0.015115,-0.014671
1.530000,-0.014913,-0.014663,-0.014206
1.540000,-0.014462,-0.014208,-0.013738
1.550000,-0.014007,-0.013750,-0.013268
1.560000,-0.013549,-0.013289,-0.012795
1.570000,-0.013089,-0.012826,-0.012321
1.580000,-0.012626,-0.012360,-0.011844
1.590000,-0.012160,-0.011893,-0.011367
1.600000,-0.011694,-0.011425,-0.010889
1.610000,-0.011226,-0.010955,-0.010410
1.620000,-0.010757,-0.010485,-0.009931
1.630000,-0.010287,-0.010015,-0.009452
1.640000,-0.009817,-0.009545,-0.008974
1.650000,-0.009348,-0.009075,-0.008496
1.660000,-0.008879,-0.008606,-0.008019
1.670000,-0.008410,-0.008137,-0.007543
1.680000,-0.007943,-0.007670,-0.007069
1.690000,-0.007477,-0.007204,-0.006597
1.700000,-0.007012,-0.006740,-0.006126
1.710000,-0.006549,-0.006278,-0.005658
1.720000,-0.006089,-0.005818,-0.005193
1.730000,-0.005630,-0.005360,-0.004730
1.740000,-0.005175,-0.004906,-0.004270
1.750000,-0.004722,-0.004453,-0.003813
1.760000,-0.004272,-0.004005,-0.003360
1.770000,-0.003825,-0.003559,-0.002911
1.780000,-0.003382,-0.003117,-0.002465
1.790000,-0.002942,-0.002679,-0.002024
1.800000,-0.002507,-0.002244,-0.001587
1.810000,-0.002075,-0.001814,-0.001154
1.820000,-0.001648,-0.001388,-0.000726
1.830000,-0.001225,-0.000967,-0.000303
1.840000,-0.000806,-0.000550,0.000115
1.850000,-0.000393,-0.000138,0.000528
1.860000,0.000016,0.000269,0.000935
1.870000,0.000419,0.000670,0.001336
1.880000,0.000818,0.001067,0.001732
1.890000,0.001210,0.001457,0.002121
1.900000,0.001597,0.001842,0.002504
1.910000,0.001978,0.002221,0.002881
1.920000,0.002353,0.002593,0.003251
1.930000,0.002722,0.002960,0.003615
1.940000,0.003084,0.003319,0.003971
1.950000,0.003440,0.003673,0.004320
1.960000,0.003789,0.004019,0.004662
1.970000,0.004132,0.004359,0.004997
1.980000,0.004467,0.004691,0.005324
1.990000,0.004795,0.005016,0.005643
2.000000,0.005116,0.005334,0.005955
2.010000,0.005429,0.005644,0.006258
2.020000,0.005735,0.005947,0.006554
2.030000,0.006033,0.006241,0.006841
2.040000,0.006324,0.006528,0.007120
2.050000,0.006606,0.006807,0.007390
2.060000,0.006881,0.007078,0.007652
2.070000,0.007147,0.007340,0.007905
2.080000,0.007405,0.007594,0.008150
2.090000,0.007655,0.007840,0.008385
2.100000,0.007896,0.008077,0.008612
2.110000,0.008129,0.008306,0.008830
2.120000,0.008354,0.008526,0.009039
2.130000,0.008570,0.008737,0.009239
2.140000,0.008777,0.008940,0.009430
2.150000,0.008976,0.009134,0.009612
2.160000,0.009165,0.009319,0.009785
2.170000,0.009347,0.009495,0.009949
2.180000,0.009519,0.009662,0.010104
2.190000,0.009683,0.009820,0.010250
2.200000,0.009838,0.009970,0.010386
2.210000,0.009984,0.010110,0.010514
2.220000,0.010121,0.010242,0.010633
2.230000,0.010250,0.010365,0.010743
2.240000,0.010370,0.010479,0.010844
2.250000,0.010482,0.010585,0.010936
2.260000,0.010585,0.010682,0.011019
2.270000,0.010680,0.010770,0.011094
2.280000,0.010766,0.010850,0.011160
2.290000,0.010844,0.010921,0.011218
2.300000,0.010913,0.010984,0.011267
2.310000,0.010974,0.011038,0.011308
2.320000,0.011028,0.011084,0.011340
2.330000,0.011073,0.011123,0.011365
2.340000,0.011110,0.011153,0.011381
2.350000,0.011140,0.011175,0.011390
2.360000,0.011162,0.011190,0.011391
2.370000,0.011176,0.011197,0.011385
2.380000,0.011183,0.011196,0.011371
2.390000,0.011183,0.011188,0.011350
2.400000,0.011175,0.011173,0.011321
2.410000,0.011161,0.011151,0.011286
2.420000,0.011140,0.011122,0.011244
2.430000,0.011112,0.011086,0.011195
2.440000,0.011077,0.011044,0.011140
2.450000,0.011037,0.010995,0.011078
2.460000,0.010990,0.010940,0.011011
2.470000,0.010937,0.010879,0.010937
2.480000,0.010878,0.010813,0.010858
2.490000,0.010814,0.010740,0.010772
2.500000,0.010744,0.010662,0.010682
2.510000,0.010669,0.010579,0.010586
2.520000,0.010588,0.010490,0.010486
2.530000,0.010503,0.010397,0.010380
2.540000,0.010413,0.010299,0.010270
2.550000,0.010318,0.010196,0.010155
2.560000,0.010219,0.010089,0.010036
2.570000,0.010116,0.009978,0.009913
2.580000,0.010008,0.009863,0.009786
2.590000,0.009897,0.009744,0.009656
2.600000,0.009782,0.009621,0.009521
2.610000,0.009663,0.009495,0.009384
2.620000,0.009541,0.009365,0.009243
2.630000,0.009416,0.009233,0.009099
2.640000,0.009288,0.009098,0.008952
2.650000,0.009157,0.008960,0.008803
2.660000,0.009023,0.008819,0.008651
2.670000,0.008887,0.008676,0.008496
2.680000,0.008748,0.008531,0.008340
2.690000,0.008608,0.008383,0.008182
2.700000,0.008465,0.008234,0.008021
2.710000,0.008320,0.008083,0.007859
2.720000,0.008173,0.007931,0.007696
2.730000,0.008025,0.007777,0.007531
2.740000,0.007875,0.007621,0.007365
2.750000,0.007724,0.007465,0.007198
2.760000,0.007572,0.007308,0.007029
2.770000,0.007419,0.007149,0.006860
2.780000,0.007264,0.006990,0.006690
2.790000,0.007109,0.006830,0.006520
2.800000,0.006953,0.006670,0.006349
2.810000,0.006796,0.006509,0.006178
2.820000,0.006639,0.006348,0.006007
2.830000,0.006482,0.006187,0.005835
2.840000,0.006324,0.006026,0.005664
2.850000,0.006166,0.005865,0.005493
2.860000,0.006007,0.005704,0.005322
2.870000,0.005849,0.005543,0.005151
2.880000,0.005691,0.005382,0.004981
2.890000,0.005532,0.005222,0.004811
2.900000,0.005374,0.005062,0.004641
2.910000,0.005217,0.004902,0.004473
2.920000,0.005059,0.004744,0.004305
2.930000,0.004902,0.004586,0.004138
2.940000,0.004746,0.004428,0.003972
2.950000,0.004590,0.004272,0.003807
2.960000,0.004434,0.004116,0.003644
2.970000,0.004280,0.003961,0.003481
2.980000,0.004126,0.003807,0.003319
2.990000,0.003973,0.003655,0.003159
3.000000,0.003820,0.003503,0.003001
3.010000,0.003669,0.003353,0.002843
3.020000,0.003519,0.003203,0.002688
3.030000,0.003369,0.003055,0.002533
3.040000,0.003221,0.002908,0.002381
3.050000,0.003074,0.002763,0.002230
3.060000,0.002927,0.002619,0.002081
3.070000,0.002783,0.002476,0.001933
3.080000,0.002639,0.002335,0.001788
3.090000,0.002496,0.002196,0.001645
3.100000,0.002355,0.002058,0.001503
3.110000,0.002216,0.001921,0.001363
3.120000,0.002078,0.001786,0.001226
3.130000,0.001941,0.001653,0.001091
3.140000,0.001806,0.001522,0.000958
3.150000,0.001672,0.001392,0.000827
3.160000,0.001540,0.001264,0.000698
3.170000,0.001409,0.001138,0.000571
3.180000,0.001281,0.001014,0.000447
3.190000,0.001153,0.000892,0.000326
3.200000,0.001028,0.000771,0.000206
3.210000,0.000905,0.000653,0.000089
3.220000,0.000783,0.000536,-0.000025
3.230000,0.000663,0.000422,-0.000137
3.240000,0.000545,0.000310,-0.000246
3.250000,0.000429,0.000199,-0.000353
3.260000,0.000315,0.000091,-0.000457
3.270000,0.000203,-0.000015,-0.000559
3.280000,0.000093,-0.000119,-0.000658
3.290000,-0.000015,-0.000220,-0.000754
3.300000,-0.000121,-0.000320,-0.000847
3.310000,-0.000225,-0.000417,-0.000938
3.320000,-0.000326,-0.000512,-0.001027
3.330000,-0.000426,-0.000605,-0.001112
3.340000,-0.000523,-0.000695,-0.001195
3.350000,-0.000618,-0.000784,-0.001275
3.360000,-0.000710,-0.000869,-0.001352
3.370000,-0.000801,-0.000953,-0.001427
3.380000,-0.000889,-0.001034,-0.001499
3.390000,-0.000974,-0.001113,-0.001568
3.400000,-0.001058,-0.001189,-0.001635
3.410000,-0.001139,-0.001263,-0.001699
3.420000,-0.001217,-0.001335,-0.001760
3.430000,-0.001293,-0.001404,-0.001818
3.440000,-0.001367,-0.001471,-0.001874
3.450000,-0.001439,-0.001535,-0.001927
3.460000,-0.001508,-0.001597,-0.001977
3.470000,-0.001574,-0.001657,-0.002025
3.480000,-0.001638,-0.001714,-0.002071
3.490000,-0.001700,-0.001769,-0.002114
3.500000,-0.001759,-0.001821,-0.002154
3.510000,-0.001816,-0.001871,-0.002192
3.520000,-0.001870,-0.001919,-0.002227
3.530000,-0.001922,-0.001964,-0.002260
3.540000,-0.001971,-0.002007,-0.002290
3.550000,-0.002018,-0.002048,-0.002318
3.560000,-0.002063,-0.002086,-0.002344
3.570000,-0.002105,-0.002122,-0.002368
3.580000,-0.002145,-0.002156,-0.002389
3.590000,-0.002183,-0.002188,-0.002408
3.600000,-0.002218,-0.002218,-0.002425
3.610000,-0.002251,-0.002245,-0.002440
3.620000,-0.002282,-0.002270,-0.002453
3.630000,-0.002310,-0.002293,-0.002464
3.640000,-0.002336,-0.002314,-0.002473
3.650000,-0.002360,-0.002333,-0.002480
3.660000,-0.002382,-0.002350,-0.002485
3.670000,-0.002402,-0.002365,-0.002489
3.680000,-0.002420,-0.002378,-0.002490
3.690000,-0.002435,-0.002389,-0.002490
3.700000,-0.002449,-0.002398,-0.002488
3.710000,-0.002461,-0.002405,-0.002485
3.720000,-0.002471,-0.002411,-0.002480
3.730000,-0.002478,-0.002415,-0.002474
3.740000,-0.002485,-0.002417,-0.002466
3.750000,-0.002489,-0.002418,-0.002456
3.760000,-0.002491,-0.002416,-0.002446
3.770000,-0.002492,-0.002414,-0.002434
3.780000,-0.002492,-0.002410,-0.002420
3.790000,-0.002489,-0.002404,-0.002406
3.800000,-0.002485,-0.002397,-0.002390
3.810000,-0.002480,-0.002388,-0.002374
3.820000,-0.002473,-0.002379,-0.002356
3.830000,-0.002465,-0.002368,-0.002337
3.840000,-0.002455,-0.002355,-0.002317
3.850000,-0.002444,-0.002342,-0.002296
3.860000,-0.002432,-0.002327,-0.002275
3.870000,-0.002419,-0.002311,-0.002252
3.880000,-0.002404,-0.002294,-0.002229
3.890000,-0.002389,-0.002276,-0.002205
3.900000,-0.002372,-0.002257,-0.002180
3.910000,-0.002354,-0.002238,-0.002154
3.920000,-0.002336,-0.002217,-0.002128
3.930000,-0.002316,-0.002195,-0.002101
3.940000,-0.002295,-0.002173,-0.002074
3.950000,-0.002274,-0.002150,-0.002046
3.960000,-0.002252,-0.002126,-0.002017
3.970000,-0.002229,-0.002101,-0.001988
3.980000,-0.002205,-0.002076,-0.001959
3.990000,-0.002181,-0.002050,-0.001929
4.000000,-0.002155,-0.002023,-0.001898
4.010000,-0.002130,-0.001996,-0.001868
4.020000,-0.002103,-0.001969,-0.001837
4.030000,-0.002076,-0.001941,-0.001805
4.040000,-0.002049,-0.001912,-0.001773
4.050000,-0.002021,-0.001883,-0.001741
4.060000,-0.001992,-0.001854,-0.001709
4.070000,-0.001963,-0.001824,-0.001677
4.080000,-0.001933,-0.001793,-0.001644
4.090000,-0.001903,-0.001763,-0.001611
4.100000,-0.001873,-0.001732,-0.001578
4.110000,-0.001842,-0.001701,-0.001545
4.120000,-0.001811,-0.001669,-0.001511
4.130000,-0.001779,-0.001637,-0.001478
4.140000,-0.001747,-0.001605,-0.001444
4.150000,-0.001715,-0.001573,-0.001411
4.160000,-0.001682,-0.001541,-0.001377
4.170000,-0.001649,-0.001508,-0.001343
4.180000,-0.001616,-0.001475,-0.001309
4.190000,-0.001582,-0.001442,-0.001275
4.200000,-0.001549,-0.001409,-0.001241
4.210000,-0.001514,-0.001375,-0.001207
4.220000,-0.001480,-0.001342,-0.001173
4.230000,-0.001445,-0.001308,-0.001139
4.240000,-0.001410,-0.001274,-0.001105
4.250000,-0.001375,-0.001240,-0.001071
4.260000,-0.001340,-0.001206,-0.001037
4.270000,-0.001304,-0.001172,-0.001004
4.280000,-0.001268,-0.001138,-0.000970
4.290000,-0.001232,-0.001103,-0.000936
4.300000,-0.001196,-0.001069,-0.000903
4.310000,-0.001159,-0.001035,-0.000869
4.320000,-0.001123,-0.001000,-0.000836
4.330000,-0.001086,-0.000966,-0.000802
4.340000,-0.001049,-0.000931,-0.000769
4.350000,-0.001012,-0.000896,-0.000736
4.360000,-0.000974,-0.000862,-0.000703
4.370000,-0.000937,-0.000827,-0.000671
4.380000,-0.000899,-0.000793,-0.000638
4.390000,-0.000861,-0.000758,-0.000606
4.400000,-0.000823,-0.000723,-0.000573
4.410000,-0.000785,-0.000689,-0.000541
4.420000,-0.000747,-0.000654,-0.000510
4.430000,-0.000709,-0.000620,-0.000478
4.440000,-0.000671,-0.000586,-0.000447
4.450000,-0.000633,-0.000551,-0.000416
4.460000,-0.000595,-0.000517,-0.000385
4.470000,-0.000556,-0.000483,-0.000354
4.480000,-0.000518,-0.000449,-0.000324
4.490000,-0.000480,-0.000415,-0.000294
4.500000,-0.000442,-0.000381,-0.000264
4.510000,-0.000404,-0.000348,-0.000235
4.520000,-0.000366,-0.000314,-0.000205
4.530000,-0.000328,-0.000281,-0.000177
4.540000,-0.000290,-0.000248,-0.000148
4.550000,-0.000253,-0.000215,-0.000120
4.560000,-0.000215,-0.000183,-0.000092
4.570000,-0.000178,-0.000151,-0.000065
4.580000,-0.000141,-0.000119,-0.000038
4.590000,-0.000104,-0.000087,-0.000011
4.600000,-0.000067,-0.000055,0.000015
4.610000,-0.000031,-0.000024,0.000041
4.620000,0.000005,0.000006,0.000066
4.630000,0.000040,0.000037,0.000091
4.640000,0.000076,0.000067,0.000116
4.650000,0.000111,0.000097,0.000140
4.660000,0.000145,0.000126,0.000164
4.670000,0.000179,0.000155,0.000187
4.680000,0.000213,0.000183,0.000210
4.690000,0.000246,0.000211,0.000232
4.700000,0.000279,0.000239,0.000254
4.710000,0.000311,0.000266,0.000275
4.720000,0.000342,0.000292,0.000296
4.730000,0.000373,0.000318,0.000316
4.740000,0.000404,0.000344,0.000335
4.750000,0.000434,0.000368,0.000355
4.760000,0.000463,0.000393,0.000373
4.770000,0.000491,0.000417,0.000391
4.780000,0.000519,0.000440,0.000409
4.790000,0.000547,0.000462,0.000426
4.800000,0.000573,0.000484,0.000442
4.810000,0.000599,0.000506,0.000458
4.820000,0.000624,0.000526,0.000474
4.830000,0.000648,0.000546,0.000488
4.840000,0.000672,0.000566,0.000503
4.850000,0.000695,0.000584,0.000516
4.860000,0.000717,0.000602,0.000529
4.870000,0.000738,0.000620,0.000542
4.880000,0.000758,0.000636,0.000554
4.890000,0.000778,0.000652,0.000565
4.900000,0.000796,0.000667,0.000576
4.910000,0.000814,0.000682,0.000586
4.920000,0.000831,0.000696,0.000596
4.930000,0.000847,0.000709,0.000605
4.940000,0.000863,0.000721,0.000614
4.950000,0.000877,0.000733,0.000621
4.960000,0.000891,0.000744,0.000629
4.970000,0.000903,0.000754,0.000636
4.980000,0.000915,0.000763,0.000642
4.990000,0.000926,0.000772,0.000648
5.000000,0.000936,0.000780,0.000653
5.010000,0.000946,0.000787,0.000657
5.020000,0.000954,0.000793,0.000661
5.030000,0.000961,0.000799,0.000665
5.040000,0.000968,0.000804,0.000668
5.050000,0.000974,0.000808,0.000670
5.060000,0.000979,0.000812,0.000672
5.070000,0.000983,0.000815,0.000674
5.080000,0.000986,0.000817,0.000675
5.090000,0.000988,0.000819,0.000675
5.100000,0.000990,0.000820,0.000675
5.110000,0.000991,0.000820,0.000674
5.120000,0.000991,0.000820,0.000673
5.130000,0.000990,0.000819,0.000672
5.140000,0.000989,0.000817,0.000670
5.150000,0.000986,0.000815,0.000667
5.160000,0.000983,0.000812,0.000664
5.170000,0.000980,0.000808,0.000661
5.180000,0.000975,0.000804,0.000657
5.190000,0.000970,0.000800,0.000653
5.200000,0.000964,0.000794,0.000648
5.210000,0.000958,0.000789,0.000643
5.220000,0.000951,0.000782,0.000638
5.230000,0.000943,0.000776,0.000632
5.240000,0.000935,0.000768,0.000626
5.250000,0.000926,0.000761,0.000620
5.260000,0.000916,0.000753,0.000613
5.270000,0.000906,0.000744,0.000606
5.280000,0.000896,0.000735,0.000599
5.290000,0.000885,0.000726,0.000591
5.300000,0.000873,0.000716,0.000583
5.310000,0.000861,0.000705,0.000575
5.320000,0.000849,0.000695,0.000567
5.330000,0.000836,0.000684,0.000558
5.340000,0.000822,0.000673,0.000549
5.350000,0.000809,0.000661,0.000540
5.360000,0.000795,0.000649,0.000531
5.370000,0.000780,0.000637,0.000521
5.380000,0.000765,0.000625,0.000511
5.390000,0.000750,0.000612,0.000501
5.400000,0.000735,0.000599,0.000491
5.410000,0.000720,0.000586,0.000481
5.420000,0.000704,0.000573,0.000471
5.430000,0.000688,0.000559,0.000460
5.440000,0.000671,0.000546,0.000450
5.450000,0.000655,0.000532,0.000439
5.460000,0.000638,0.000518,0.000428
5.470000,0.000621,0.000504,0.000417
5.480000,0.000605,0.000490,0.000406
5.490000,0.000588,0.000476,0.000395
5.500000,0.000570,0.000461,0.000384
5.510000,0.000553,0.000447,0.000373
5.520000,0.000536,0.000433,0.000362
5.530000,0.000519,0.000418,0.000351
5.540000,0.000501,0.000404,0.000340
5.550000,0.000484,0.000389,0.000328
5.560000,0.000467,0.000375,0.000317
5.570000,0.000450,0.000361,0.000306
5.580000,0.000432,0.000346,0.000295
5.590000,0.000415,0.000332,0.000284
5.600000,0.000398,0.000318,0.000273
5.610000,0.000381,0.000304,0.000262
5.620000,0.000364,0.000290,0.000251
5.630000,0.000347,0.000276,0.000240
5.640000,0.000331,0.000262,0.000229
5.650000,0.000314,0.000248,0.000218
5.660000,0.000298,0.000235,0.000207
5.670000,0.000282,0.000221,0.000197
5.680000,0.000266,0.000208,0.000186
5.690000,0.000250,0.000195,0.000176
5.700000,0.000234,0.000182,0.000165
5.710000,0.000219,0.000169,0.000155
5.720000,0.000204,0.000156,0.000145
5.730000,0.000189,0.000144,0.000135
5.740000,0.000174,0.000131,0.000125
5.750000,0.000159,0.000119,0.000115
5.760000,0.000145,0.000107,0.000106
5.770000,0.000131,0.000096,0.000096
5.780000,0.000117,0.000084,0.000087
5.790000,0.000104,0.000073,0.000078
5.800000,0.000090,0.000062,0.000069
5.810000,0.000078,0.000051,0.000060
5.820000,0.000065,0.000041,0.000051
5.830000,0.000053,0.000030,0.000043
5.840000,0.000041,0.000020,0.000034
5.850000,0.000029,0.000010,0.000026
5.860000,0.000017,0.000001,0.000018
5.870000,0.000006,-0.000009,0.000010
5.880000,-0.000005,-0.000018,0.000002
5.890000,-0.000015,-0.000027,-0.000005
5.900000,-0.000025,-0.000035,-0.000012
5.910000,-0.000035,-0.000043,-0.000020
5.920000,-0.000045,-0.000052,-0.000026
5.930000,-0.000054,-0.000059,-0.000033
5.940000,-0.000063,-0.000067,-0.000040
5.950000,-0.000072,-0.000074,-0.000046
5.960000,-0.000080,-0.000081,-0.000052
5.970000,-0.000088,-0.000088,-0.000059
5.980000,-0.000096,-0.000095,-0.000064
5.990000,-0.000103,-0.000101,-0.000070
6.000000,-0.000110,-0.000107,-0.000075
6.010000,-0.000117,-0.000113,-0.000081
6.020000,-0.000123,-0.000118,-0.000086
6.030000,-0.000129,-0.000123,-0.000091
6.040000,-0.000135,-0.000128,-0.000096
6.050000,-0.000140,-0.000133,-0.000100
6.060000,-0.000145,-0.000138,-0.000104
6.070000,-0.000150,-0.000142,-0.000109
6.080000,-0.000155,-0.000146,-0.000113
6.090000,-0.000159,-0.000150,-0.000116
6.100000,-0.000163,-0.000153,-0.000120
6.110000,-0.000167,-0.000157,-0.000124
6.120000,-0.000170,-0.000160,-0.000127
6.130000,-0.000173,-0.000163,-0.000130
6.140000,-0.000176,-0.000165,-0.000133
6.150000,-0.000179,-0.000168,-0.000136
6.160000,-0.000181,-0.000170,-0.000138
6.170000,-0.000183,-0.000172,-0.000141
6.180000,-0.000185,-0.000174,-0.000143
6.190000,-0.000186,-0.000176,-0.000145
6.200000,-0.000188,-0.000177,-0.000147
6.210000,-0.000189,-0.000178,-0.000149
6.220000,-0.000190,-0.000179,-0.000151
6.230000,-0.000190,-0.000180,-0.000152
6.240000,-0.000191,-0.000181,-0.000154
6.250000,-0.000191,-0.000181,-0.000155
6.260000,-0.000191,-0.000182,-0.000156
6.270000,-0.000191,-0.000182,-0.000157
6.280000,-0.000190,-0.000182,-0.000158
6.290000,-0.000190,-0.000182,-0.000158
6.300000,-0.000189,-0.000182,-0.000159
6.310000,-0.000188,-0.000181,-0.000159
6.320000,-0.000187,-0.000181,-0.000160
6.330000,-0.000186,-0.000180,-0.000160
6.340000,-0.000185,-0.000179,-0.000160
6.350000,-0.000183,-0.000178,-0.000160
6.360000,-0.000182,-0.000177,-0.000159
6.370000,-0.000180,-0.000176,-0.000159
6.380000,-0.000178,-0.000175,-0.000159
6.390000,-0.000176,-0.000174,-0.000158
6.400000,-0.000174,-0.000172,-0.000157
6.410000,-0.000172,-0.000171,-0.000156
6.420000,-0.000170,-0.000169,-0.000155
6.430000,-0.000167,-0.000167,-0.000154
6.440000,-0.000165,-0.000166,-0.000153
6.450000,-0.000162,-0.000164,-0.000152
6.460000,-0.000160,-0.000162,-0.000151
6.470000,-0.000157,-0.000160,-0.000149
6.480000,-0.000155,-0.000158,-0.000148
6.490000,-0.000152,-0.000155,-0.000146
6.500000,-0.000149,-0.000153,-0.000144
6.510000,-0.000146,-0.000151,-0.000143
6.520000,-0.000143,-0.000149,-0.000141
6.530000,-0.000141,-0.000146,-0.000139
6.540000,-0.000138,-0.000144,-0.000137
6.550000,-0.000135,-0.000142,-0.000134
6.560000,-0.000132,-0.000139,-0.000132
6.570000,-0.000129,-0.000137,-0.000130
6.580000,-0.000126,-0.000134,-0.000128
6.590000,-0.000123,-0.000132,-0.000125
6.600000,-0.000120,-0.000129,-0.000123
6.610000,-0.000117,-0.000127,-0.000120
6.620000,-0.000114,-0.000124,-0.000118
6.630000,-0.000111,-0.000122,-0.000115
6.640000,-0.000108,-0.000119,-0.000113
6.650000,-0.000106,-0.000117,-0.000110
6.660000,-0.000103,-0.000114,-0.000107
6.670000,-0.000100,-0.000112,-0.000104
6.680000,-0.000097,-0.000109,-0.000101
6.690000,-0.000095,-0.000107,-0.000099
6.700000,-0.000092,-0.000104,-0.000096
6.710000,-0.000089,-0.000102,-0.000093
6.720000,-0.000087,-0.000099,-0.000090
6.730000,-0.000084,-0.000097,-0.000087
6.740000,-0.000082,-0.000095,-0.000084
6.750000,-0.000079,-0.000092,-0.000081
6.760000,-0.000077,-0.000090,-0.000078
6.770000,-0.000075,-0.000088,-0.000075
6.780000,-0.000072,-0.000086,-0.000072
6.790000,-0.000070,-0.000083,-0.000069
6.800000,-0.000068,-0.000081,-0.000066
6.810000,-0.000066,-0.000079,-0.000063
6.820000,-0.000064,-0.000077,-0.000059
6.830000,-0.000062,-0.000075,-0.000056
6.840000,-0.000060,-0.000073,-0.000053
6.850000,-0.000058,-0.000071,-0.000050
6.860000,-0.000057,-0.000069,-0.000047
6.870000,-0.000055,-0.000067,-0.000044
6.880000,-0.000053,-0.000065,-0.000041
6.890000,-0.000052,-0.000064,-0.000038
6.900000,-0.000051,-0.000062,-0.000035
6.910000,-0.000049,-0.000060,-0.000032
6.920000,-0.000048,-0.000059,-0.000029
6.930000,-0.000047,-0.000057,-0.000026
6.940000,-0.000045,-0.000055,-0.000023
6.950000,-0.000044,-0.000054,-0.000020
6.960000,-0.000043,-0.000052,-0.000017
6.970000,-0.000042,-0.000051,-0.000014
6.980000,-0.000041,-0.000050,-0.000011
6.990000,-0.000041,-0.000048,-0.000008
7.000000,-0.000040,-0.000047,-0.000005
7.010000,-0.000039,-0.000046,-0.000003
7.020000,-0.000038,-0.000044,0.000000
7.030000,-0.000038,-0.000043,0.000003
7.040000,-0.000037,-0.000042,0.000006
7.050000,-0.000037,-0.000041,0.000008
7.060000,-0.000036,-0.000040,0.000011
7.070000,-0.000036,-0.000039,0.000014
7.080000,-0.000035,-0.000038,0.000016
7.090000,-0.000035,-0.000037,0.000019
7.100000,-0.000035,-0.000036,0.000021
7.110000,-0.000035,-0.000035,0.000024
7.120000,-0.000034,-0.000034,0.000026
7.130000,-0.000034,-0.000033,0.000029
7.140000,-0.000034,-0.000032,0.000031
7.150000,-0.000034,-0.000031,0.000034
7.160000,-0.000034,-0.000030,0.000036
7.170000,-0.000034,-0.000030,0.000038
7.180000,-0.000034,-0.000029,0.000040
7.190000,-0.000034,-0.000028,0.000042
7.200000,-0.000034,-0.000027,0.000044
7.210000,-0.000034,-0.000027,0.000046
7.220000,-0.000034,-0.000026,0.000048
7.230000,-0.000034,-0.000026,0.000050
7.240000,-0.000034,-0.000025,0.000052
7.250000,-0.000034,-0.000024,0.000054
7.260000,-0.000034,-0.000024,0.000055
7.270000,-0.000034,-0.000023,0.000057
7.280000,-0.000034,-0.000023,0.000059
7.290000,-0.000035,-0.000022,0.000060
7.300000,-0.000035,-0.000022,0.000062
7.310000,-0.000035,-0.000022,0.000063
7.320000,-0.000035,-0.000021,0.000064
7.330000,-0.000035,-0.000021,0.000065
7.340000,-0.000036,-0.000020,0.000067
7.350000,-0.000036,-0.000020,0.000068
7.360000,-0.000036,-0.000020,0.000069
7.370000,-0.000036,-0.000019,0.000070
7.380000,-0.000036,-0.000019,0.000070
7.390000,-0.000036,-0.000019,0.000071
7.400000,-0.000037,-0.000019,0.000072
7.410000,-0.000037,-0.000018,0.000072
7.420000,-0.000037,-0.000018,0.000073
7.430000,-0.000037,-0.000018,0.000073
7.440000,-0.000037,-0.000018,0.000074
7.450000,-0.000037,-0.000018,0.000074
7.460000,-0.000038,-0.000018,0.000074
7.470000,-0.000038,-0.000017,0.000074
7.480000,-0.000038,-0.000017,0.000074
7.490000,-0.000038,-0.000017,0.000074
7.500000,-0.000038,-0.000017,0.000074
7.510000,-0.000038,-0.000017,0.000074
7.520000,-0.000038,-0.000017,0.000074
7.530000,-0.000038,-0.000017,0.000073
7.540000,-0.000038,-0.000017,0.000073
7.550000,-0.000038,-0.000017,0.000072
7.560000,-0.000039,-0.000017,0.000072
7.570000,-0.000039,-0.000017,0.000071
7.580000,-0.000039,-0.000018,0.000070
7.590000,-0.000039,-0.000018,0.000069
7.600000,-0.000039,-0.000018,0.000068
7.610000,-0.000039,-0.000018,0.000067
7.620000,-0.000039,-0.000018,0.000066
7.630000,-0.000039,-0.000019,0.000065
7.640000,-0.000039,-0.000019,0.000063
7.650000,-0.000039,-0.000019,0.000062
7.660000,-0.000039,-0.000019,0.000061
7.670000,-0.000039,-0.000020,0.000059
7.680000,-0.000039,-0.000020,0.000057
7.690000,-0.000039,-0.000021,0.000056
7.700000,-0.000039,-0.000021,0.000054
7.710000,-0.000039,-0.000022,0.000052
7.720000,-0.000039,-0.000022,0.000050
7.730000,-0.000039,-0.000023,0.000048
7.740000,-0.000039,-0.000023,0.000046
7.750000,-0.000039,-0.000024,0.000044
7.760000,-0.000039,-0.000025,0.000041
7.770000,-0.000039,-0.000025,0.000039
7.780000,-0.000039,-0.000026,0.000037
7.790000,-0.000039,-0.000027,0.000034
7.800000,-0.000039,-0.000028,0.000032
7.810000,-0.000039,-0.000029,0.000029
7.820000,-0.000039,-0.000029,0.000026
7.830000,-0.000039,-0.000030,0.000023
7.840000,-0.000039,-0.000031,0.000021
7.850000,-0.000040,-0.000032,0.000018
7.860000,-0.000040,-0.000033,0.000015
7.870000,-0.000040,-0.000034,0.000012
7.880000,-0.000040,-0.000036,0.000009
7.890000,-0.000040,-0.000037,0.000005
7.900000,-0.000041,-0.000038,0.000002
7.910000,-0.000041,-0.000039,-0.000001
7.920000,-0.000041,-0.000040,-0.000004
7.930000,-0.000041,-0.000041,-0.000007
7.940000,-0.000042,-0.000043,-0.000011
7.950000,-0.000042,-0.000044,-0.000014
7.960000,-0.000042,-0.000045,-0.000017
7.970000,-0.000043,-0.000046,-0.000021
7.980000,-0.000043,-0.000048,-0.000024
7.990000,-0.000043,-0.000049,-0.000027
8.000000,-0.000043,-0.000050,-0.000031
8.010000,-0.000044,-0.000051,-0.000034
8.020000,-0.000044,-0.000053,-0.000037
8.030000,-0.000044,-0.000054,-0.000041
8.040000,-0.000044,-0.000055,-0.000044
8.050000,-0.000045,-0.000056,-0.000047
8.060000,-0.000045,-0.000057,-0.000050
8.070000,-0.000045,-0.000058,-0.000053
8.080000,-0.000045,-0.000059,-0.000056
8.090000,-0.000045,-0.000060,-0.000059
8.100000,-0.000045,-0.000061,-0.000062
8.110000,-0.000045,-0.000062,-0.000064
8.120000,-0.000045,-0.000062,-0.000067
8.130000,-0.000045,-0.000063,-0.000069
8.140000,-0.000045,-0.000063,-0.000071
8.150000,-0.000044,-0.000064,-0.000073
8.160000,-0.000044,-0.000064,-0.000075
8.170000,-0.000043,-0.000064,-0.000077
8.180000,-0.000043,-0.000064,-0.000079
8.190000,-0.000042,-0.000064,-0.000080
8.200000,-0.000041,-0.000063,-0.000081
8.210000,-0.000040,-0.000063,-0.000082
8.220000,-0.000039,-0.000062,-0.000083
8.230000,-0.000038,-0.000061,-0.000083
8.240000,-0.000037,-0.000060,-0.000083
8.250000,-0.000036,-0.000059,-0.000083
8.260000,-0.000034,-0.000057,-0.000083
8.270000,-0.000033,-0.000056,-0.000082
8.280000,-0.000031,-0.000054,-0.000081
8.290000,-0.000029,-0.000052,-0.000080
8.300000,-0.000027,-0.000049,-0.000078
8.310000,-0.000024,-0.000047,-0.000076
8.320000,-0.000022,-0.000044,-0.000074
8.330000,-0.000019,-0.000041,-0.000071
8.340000,-0.000016,-0.000037,-0.000068
8.350000,-0.000013,-0.000034,-0.000065
8.360000,-0.000010,-0.000030,-0.000062
8.370000,-0.000007,-0.000026,-0.000058
8.380000,-0.000003,-0.000022,-0.000053
8.390000,0.000001,-0.000017,-0.000049
8.400000,0.000005,-0.000012,-0.000044
8.410000,0.000009,-0.000007,-0.000039
8.420000,0.000013,-0.000002,-0.000033
8.430000,0.000018,0.000004,-0.000028
8.440000,0.000022,0.000009,-0.000021
8.450000,0.000027,0.000015,-0.000015
8.460000,0.000032,0.000021,-0.000009
8.470000,0.000037,0.000028,-0.000002
8.480000,0.000042,0.000034,0.000005
8.490000,0.000048,0.000041,0.000013
8.500000,0.000053,0.000047,0.000020
8.510000,0.000059,0.000054,0.000027
8.520000,0.000064,0.000061,0.000035
8.530000,0.000070,0.000068,0.000043
8.540000,0.000076,0.000075,0.000050
8.550000,0.000081,0.000082,0.000058
8.560000,0.000087,0.000089,0.000066
8.570000,0.000093,0.000096,0.000073
8.580000,0.000099,0.000103,0.000081
8.590000,0.000104,0.000109,0.000088
8.600000,0.000110,0.000116,0.000095
8.610000,0.000115,0.000122,0.000102
8.620000,0.000120,0.000128,0.000108
8.630000,0.000125,0.000134,0.000114
8.640000,0.000130,0.000139,0.000119
8.650000,0.000134,0.000144,0.000124
8.660000,0.000138,0.000149,0.000128
8.670000,0.000142,0.000153,0.000132
8.680000,0.000145,0.000156,0.000135
8.690000,0.000148,0.000159,0.000137
8.700000,0.000150,0.000161,0.000138
8.710000,0.000152,0.000163,0.000139
8.720000,0.000153,0.000164,0.000138
8.730000,0.000154,0.000164,0.000136
8.740000,0.000153,0.000163,0.000133
8.750000,0.000153,0.000161,0.000129
8.760000,0.000151,0.000158,0.000124
8.770000,0.000149,0.000155,0.000117
8.780000,0.000146,0.000150,0.000110
8.790000,0.000142,0.000145,0.000101
8.800000,0.000138,0.000138,0.000090
8.810000,0.000132,0.000130,0.000078
8.820000,0.000126,0.000121,0.000065
8.830000,0.000119,0.000111,0.000050
8.840000,0.000111,0.000100,0.000034
8.850000,0.000102,0.000088,0.000016
8.860000,0.000092,0.000075,-0.000003
8.870000,0.000082,0.000061,-0.000023
8.880000,0.000071,0.000046,-0.000045
8.890000,0.000058,0.000029,-0.000068
8.900000,0.000046,0.000012,-0.000092
8.910000,0.000032,-0.000006,-0.000117
8.920000,0.000018,-0.000025,-0.000144
8.930000,0.000003,-0.000044,-0.000171
8.940000,-0.000012,-0.000064,-0.000199
8.950000,-0.000028,-0.000085,-0.000227
8.960000,-0.000044,-0.000106,-0.000257
8.970000,-0.000060,-0.000127,-0.000286
8.980000,-0.000076,-0.000149,-0.000316
8.990000,-0.000093,-0.000170,-0.000345
9.000000,-0.000109,-0.000191,-0.000375
9.010000,-0.000125,-0.000212,-0.000404
9.020000,-0.000141,-0.000233,-0.000432
9.030000,-0.000156,-0.000253,-0.000459
9.040000,-0.000171,-0.000272,-0.000485
9.050000,-0.000185,-0.000290,-0.000510
9.060000,-0.000197,-0.000306,-0.000533
9.070000,-0.000209,-0.000322,-0.000554
9.080000,-0.000219,-0.000335,-0.000573
9.090000,-0.000228,-0.000347,-0.000589
9.100000,-0.000236,-0.000357,-0.000603
9.110000,-0.000242,-0.000364,-0.000613
9.120000,-0.000245,-0.000369,-0.000621
9.130000,-0.000247,-0.000372,-0.000624
9.140000,-0.000247,-0.000372,-0.000624
9.150000,-0.000244,-0.000369,-0.000620
9.160000,-0.000239,-0.000362,-0.000612
9.170000,-0.000232,-0.000353,-0.000599
9.180000,-0.000222,-0.000340,-0.000582
9.190000,-0.000209,-0.000324,-0.000560
9.200000,-0.000193,-0.000304,-0.000534
9.210000,-0.000175,-0.000281,-0.000502
9.220000,-0.000154,-0.000254,-0.000466
9.230000,-0.000130,-0.000224,-0.000425
9.240000,-0.000103,-0.000190,-0.000379
9.250000,-0.000074,-0.000153,-0.000328
9.260000,-0.000042,-0.000112,-0.000273
9.270000,-0.000008,-0.000068,-0.000213
9.280000,0.000029,-0.000022,-0.000149
9.290000,0.000068,0.000028,-0.000082
9.300000,0.000109,0.000081,-0.000010
9.310000,0.000151,0.000135,0.000064
9.320000,0.000196,0.000192,0.000142
9.330000,0.000241,0.000250,0.000221
9.340000,0.000288,0.000309,0.000303
9.350000,0.000335,0.000370,0.000385
9.360000,0.000382,0.000430,0.000469
9.370000,0.000429,0.000491,0.000552
9.380000,0.000476,0.000551,0.000634
9.390000,0.000521,0.000610,0.000715
9.400000,0.000565,0.000667,0.000793
9.410000,0.000608,0.000721,0.000869
9.420000,0.000648,0.000773,0.000941
9.430000,0.000685,0.000821,0.001007
9.440000,0.000719,0.000865,0.001069
9.450000,0.000749,0.000905,0.001124
9.460000,0.000775,0.000939,0.001172
9.470000,0.000796,0.000967,0.001212
9.480000,0.000812,0.000989,0.001243
9.490000,0.000823,0.001004,0.001265
9.500000,0.000827,0.001011,0.001277
9.510000,0.000826,0.001011,0.001278
9.520000,0.000817,0.001002,0.001267
9.530000,0.000802,0.000984,0.001245
9.540000,0.000780,0.000957,0.001210
9.550000,0.000750,0.000921,0.001163
9.560000,0.000713,0.000876,0.001103
9.570000,0.000669,0.000821,0.001029
9.580000,0.000617,0.000756,0.000943
9.590000,0.000558,0.000683,0.000844
9.600000,0.000491,0.000599,0.000732
9.610000,0.000417,0.000507,0.000608
9.620000,0.000337,0.000407,0.000472
9.630000,0.000250,0.000298,0.000324
9.640000,0.000158,0.000181,0.000167
9.650000,0.000060,0.000058,-0.000001
9.660000,-0.000043,-0.000071,-0.000177
9.670000,-0.000150,-0.000206,-0.000360
9.680000,-0.000260,-0.000345,-0.000550
9.690000,-0.000372,-0.000487,-0.000744
9.700000,-0.000487,-0.000632,-0.000941
9.710000,-0.000601,-0.000777,-0.001140
9.720000,-0.000716,-0.000922,-0.001339
9.730000,-0.000829,-0.001066,-0.001536
9.740000,-0.000939,-0.001206,-0.001729
9.750000,-0.001046,-0.001342,-0.001916
9.760000,-0.001148,-0.001472,-0.002095
9.770000,-0.001244,-0.001595,-0.002265
9.780000,-0.001333,-0.001708,-0.002423
9.790000,-0.001413,-0.001812,-0.002567
9.800000,-0.001485,-0.001904,-0.002695
9.810000,-0.001546,-0.001982,-0.002806
9.820000,-0.001595,-0.002047,-0.002897
9.830000,-0.001633,-0.002096,-0.002968
9.840000,-0.001657,-0.002128,-0.003015
9.850000,-0.001666,-0.002142,-0.003039
9.860000,-0.001662,-0.002138,-0.003037
9.870000,-0.001641,-0.002114,-0.003009
9.880000,-0.001605,-0.002071,-0.002954
9.890000,-0.001553,-0.002006,-0.002871
9.900000,-0.001484,-0.001922,-0.002759
9.910000,-0.001399,-0.001816,-0.002619
9.920000,-0.001298,-0.001689,-0.002450
9.930000,-0.001181,-0.001542,-0.002254
9.940000,-0.001047,-0.001376,-0.002030
9.950000,-0.000899,-0.001190,-0.001780
9.960000,-0.000737,-0.000985,-0.001504
9.970000,-0.000561,-0.000764,-0.001204
9.980000,-0.000372,-0.000527,-0.000883
9.990000,-0.000173,-0.000275,-0.000542
10.000000,0.000036,-0.000011,-0.000183
10.010000,0.000254,0.000264,0.000191
10.020000,0.000478,0.000547,0.000577
10.030000,0.000707,0.000837,0.000973
10.040000,0.000939,0.001130,0.001375
10.050000,0.001172,0.001426,0.001779
10.060000,0.001404,0.001720,0.002183
10.070000,0.001632,0.002010,0.002582
10.080000,0.001856,0.002294,0.002974
10.090000,0.002073,0.002569,0.003354
10.100000,0.002279,0.002832,0.003719
10.110000,0.002475,0.003081,0.004064
10.120000,0.002657,0.003313,0.004388
10.130000,0.002823,0.003525,0.004685
10.140000,0.002972,0.003715,0.004953
10.150000,0.003101,0.003881,0.005189
10.160000,0.003210,0.004021,0.005390
10.170000,0.003296,0.004132,0.005553
10.180000,0.003358,0.004214,0.005676
10.190000,0.003396,0.004264,0.005756
10.200000,0.003408,0.004281,0.005793
10.210000,0.003393,0.004265,0.005784
10.220000,0.003352,0.004215,0.005729
10.230000,0.003283,0.004131,0.005628
10.240000,0.003188,0.004012,0.005480
10.250000,0.003065,0.003859,0.005286
10.260000,0.002916,0.003672,0.005046
10.270000,0.002742,0.003453,0.004762
10.280000,0.002543,0.003203,0.004435
10.290000,0.002321,0.002924,0.004068
10.300000,0.002077,0.002616,0.003662
10.310000,0.001813,0.002284,0.003222
10.320000,0.001532,0.001928,0.002749
10.330000,0.001234,0.001552,0.002248
10.340000,0.000922,0.001158,0.001722
10.350000,0.000600,0.000750,0.001176
10.360000,0.000269,0.000331,0.000613
10.370000,-0.000068,-0.000096,0.000040
10.380000,-0.000407,-0.000526,-0.000541
10.390000,-0.000747,-0.000958,-0.001124
10.400000,-0.001085,-0.001386,-0.001704
10.410000,-0.001417,-0.001807,-0.002276
10.420000,-0.001740,-0.002218,-0.002835
10.430000,-0.002053,-0.002615,-0.003378
10.440000,-0.002351,-0.002994,-0.003898
10.450000,-0.002633,-0.003353,-0.004393
10.460000,-0.002897,-0.003689,-0.004856
10.470000,-0.003139,-0.003997,-0.005286
10.480000,-0.003358,-0.004277,-0.005678
10.490000,-0.003553,-0.004525,-0.006028
10.500000,-0.003720,-0.004739,-0.006334
10.510000,-0.003859,-0.004917,-0.006594
10.520000,-0.003970,-0.005058,-0.006805
10.530000,-0.004050,-0.005162,-0.006966
10.540000,-0.004099,-0.005226,-0.007075
10.550000,-0.004117,-0.005250,-0.007132
10.560000,-0.004104,-0.005235,-0.007137
10.570000,-0.004060,-0.005181,-0.007089
10.580000,-0.003986,-0.005088,-0.006991
10.590000,-0.003881,-0.004958,-0.006842
10.600000,-0.003749,-0.004791,-0.006644
10.610000,-0.003588,-0.004589,-0.006400
10.620000,-0.003402,-0.004354,-0.006111
10.630000,-0.003192,-0.004088,-0.005781
10.640000,-0.002959,-0.003794,-0.005412
10.650000,-0.002706,-0.003475,-0.005008
10.660000,-0.002435,-0.003132,-0.004573
10.670000,-0.002148,-0.002769,-0.004110
10.680000,-0.001848,-0.002390,-0.003624
10.690000,-0.001538,-0.001997,-0.003118
10.700000,-0.001219,-0.001594,-0.002597
10.710000,-0.000894,-0.001184,-0.002066
10.720000,-0.000567,-0.000771,-0.001528
10.730000,-0.000239,-0.000357,-0.000987
10.740000,0.000086,0.000054,-0.000449
10.750000,0.000407,0.000459,0.000083
10.760000,0.000721,0.000855,0.000606
10.770000,0.001025,0.001239,0.001114
10.780000,0.001318,0.001608,0.001605
10.790000,0.001598,0.001960,0.002075
10.800000,0.001862,0.002293,0.002522
10.810000,0.002110,0.002604,0.002942
10.820000,0.002340,0.002891,0.003333
10.830000,0.002549,0.003154,0.003693
10.840000,0.002739,0.003391,0.004020
10.850000,0.002906,0.003600,0.004312
10.860000,0.003052,0.003781,0.004569
10.870000,0.003175,0.003934,0.004790
10.880000,0.003276,0.004057,0.004973
10.890000,0.003354,0.004152,0.005120
10.900000,0.003409,0.004218,0.005230
10.910000,0.003441,0.004256,0.005303
10.920000,0.003452,0.004266,0.005341
10.930000,0.003442,0.004250,0.005344
10.940000,0.003411,0.004208,0.005314
10.950000,0.003361,0.004142,0.005252
10.960000,0.003293,0.004053,0.005159
10.970000,0.003207,0.003943,0.005038
10.980000,0.003106,0.003813,0.004891
10.990000,0.002990,0.003665,0.004719
11.000000,0.002861,0.003501,0.004526
11.010000,0.002720,0.003322,0.004312
11.020000,0.002569,0.003132,0.004081
11.030000,0.002410,0.002930,0.003835
11.040000,0.002243,0.002721,0.003577
11.050000,0.002071,0.002505,0.003308
11.060000,0.001894,0.002283,0.003032
11.070000,0.001714,0.002059,0.002750
11.080000,0.001534,0.001834,0.002465
11.090000,0.001353,0.001609,0.002178
11.100000,0.001173,0.001386,0.001892
11.110000,0.000996,0.001167,0.001610
11.120000,0.000822,0.000952,0.001331
11.130000,0.000653,0.000744,0.001059
11.140000,0.000489,0.000542,0.000795
11.150000,0.000331,0.000349,0.000540
11.160000,0.000181,0.000165,0.000295
11.170000,0.000038,-0.000009,0.000061
11.180000,-0.000096,-0.000173,-0.000160
11.190000,-0.000222,-0.000325,-0.000367
11.200000,-0.000339,-0.000467,-0.000561
11.210000,-0.000446,-0.000596,-0.000741
11.220000,-0.000544,-0.000713,-0.000905
11.230000,-0.000631,-0.000819,-0.001055
11.240000,-0.000710,-0.000912,-0.001190
11.250000,-0.000778,-0.000994,-0.001310
11.260000,-0.000837,-0.001063,-0.001414
11.270000,-0.000886,-0.001122,-0.001505
11.280000,-0.000926,-0.001169,-0.001580
11.290000,-0.000957,-0.001205,-0.001642
11.300000,-0.000980,-0.001232,-0.001691
11.310000,-0.000995,-0.001248,-0.001726
11.320000,-0.001001,-0.001256,-0.001749
11.330000,-0.001001,-0.001254,-0.001761
11.340000,-0.000993,-0.001245,-0.001762
11.350000,-0.000980,-0.001228,-0.001752
11.360000,-0.000960,-0.001205,-0.001734
11.370000,-0.000935,-0.001175,-0.001706
11.380000,-0.000905,-0.001140,-0.001671
11.390000,-0.000871,-0.001100,-0.001628
11.400000,-0.000834,-0.001055,-0.001580
11.410000,-0.000793,-0.001007,-0.001526
11.420000,-0.000749,-0.000956,-0.001467
11.430000,-0.000703,-0.000903,-0.001404
11.440000,-0.000655,-0.000847,-0.001338
11.450000,-0.000605,-0.000790,-0.001269
11.460000,-0.000555,-0.000732,-0.001198
11.470000,-0.000504,-0.000674,-0.001126
11.480000,-0.000453,-0.000615,-0.001053
11.490000,-0.000402,-0.000557,-0.000980
11.500000,-0.000351,-0.000499,-0.000907
11.510000,-0.000301,-0.000442,-0.000835
11.520000,-0.000252,-0.000386,-0.000763
11.530000,-0.000205,-0.000332,-0.000694
11.540000,-0.000158,-0.000279,-0.000625
11.550000,-0.000113,-0.000228,-0.000559
11.560000,-0.000070,-0.000179,-0.000495
11.570000,-0.000029,-0.000132,-0.000434
11.580000,0.000010,-0.000087,-0.000375
11.590000,0.000047,-0.000045,-0.000318
11.600000,0.000082,-0.000005,-0.000265
11.610000,0.000116,0.000033,-0.000214
11.620000,0.000146,0.000069,-0.000167
11.630000,0.000175,0.000102,-0.000122
11.640000,0.000202,0.000133,-0.000080
11.650000,0.000227,0.000162,-0.000041
11.660000,0.000249,0.000188,-0.000005
11.670000,0.000270,0.000213,0.000028
11.680000,0.000288,0.000235,0.000059
11.690000,0.000305,0.000255,0.000087
11.700000,0.000319,0.000273,0.000112
11.710000,0.000332,0.000290,0.000135
11.720000,0.000343,0.000304,0.000155
11.730000,0.000353,0.000317,0.000173
11.740000,0.000361,0.000328,0.000188
11.750000,0.000367,0.000337,0.000202
11.760000,0.000372,0.000345,0.000214
11.770000,0.000376,0.000352,0.000223
11.780000,0.000378,0.000357,0.000231
11.790000,0.000379,0.000360,0.000237
11.800000,0.000379,0.000363,0.000241
11.810000,0.000378,0.000364,0.000244
11.820000,0.000375,0.000364,0.000245
11.830000,0.000372,0.000363,0.000245
11.840000,0.000368,0.000361,0.000243
11.850000,0.000363,0.000358,0.000240
11.860000,0.000357,0.000355,0.000236
11.870000,0.000351,0.000350,0.000231
11.880000,0.000344,0.000345,0.000226
11.890000,0.000336,0.000339,0.000219
11.900000,0.000328,0.000332,0.000212
11.910000,0.000319,0.000325,0.000203
11.920000,0.000311,0.000318,0.000195
11.930000,0.000302,0.000310,0.000186
11.940000,0.000292,0.000302,0.000177
11.950000,0.000283,0.000293,0.000167
11.960000,0.000273,0.000285,0.000158
11.970000,0.000264,0.000276,0.000148
11.980000,0.000255,0.000268,0.000138
11.990000,0.000245,0.000259,0.000129
12.000000,0.000236,0.000251,0.000119
12.010000,0.000227,0.000242,0.000110
12.020000,0.000218,0.000234,0.000102
12.030000,0.000210,0.000226,0.000093
12.040000,0.000201,0.000219,0.000085
12.050000,0.000193,0.000211,0.000078
12.060000,0.000186,0.000204,0.000071
12.070000,0.000178,0.000197,0.000064
12.080000,0.000171,0.000191,0.000058
12.090000,0.000164,0.000184,0.000052
12.100000,0.000158,0.000178,0.000047
12.110000,0.000151,0.000172,0.000042
12.120000,0.000145,0.000166,0.000038
12.130000,0.000139,0.000161,0.000033
12.140000,0.000133,0.000155,0.000029
12.150000,0.000127,0.000149,0.000025
12.160000,0.000121,0.000144,0.000021
12.170000,0.000115,0.000138,0.000017
12.180000,0.000108,0.000132,0.000014
12.190000,0.000102,0.000126,0.000010
12.200000,0.000096,0.000120,0.000006
12.210000,0.000089,0.000114,0.000001
12.220000,0.000082,0.000108,-0.000003
12.230000,0.000075,0.000101,-0.000008
12.240000,0.000068,0.000094,-0.000013
12.250000,0.000061,0.000086,-0.000018
12.260000,0.000053,0.000079,-0.000023
12.270000,0.000045,0.000071,-0.000029
12.280000,0.000037,0.000063,-0.000035
12.290000,0.000029,0.000054,-0.000041
12.300000,0.000020,0.000046,-0.000047
12.310000,0.000011,0.000037,-0.000054
12.320000,0.000003,0.000029,-0.000060
12.330000,-0.000006,0.000020,-0.000066
12.340000,-0.000015,0.000012,-0.000072
12.350000,-0.000024,0.000003,-0.000078
12.360000,-0.000033,-0.000006,-0.000084
12.370000,-0.000041,-0.000014,-0.000090
12.380000,-0.000050,-0.000022,-0.000095
12.390000,-0.000058,-0.000030,-0.000099
12.400000,-0.000066,-0.000037,-0.000104
12.410000,-0.000074,-0.000045,-0.000107
12.420000,-0.000082,-0.000052,-0.000110
12.430000,-0.000090,-0.000058,-0.000113
12.440000,-0.000097,-0.000065,-0.000115
12.450000,-0.000104,-0.000071,-0.000117
12.460000,-0.000111,-0.000077,-0.000118
12.470000,-0.000118,-0.000082,-0.000119
12.480000,-0.000124,-0.000087,-0.000120
12.490000,-0.000131,-0.000093,-0.000120
12.500000,-0.000137,-0.000098,-0.000120
12.510000,-0.000143,-0.000103,-0.000120
12.520000,-0.000149,-0.000108,-0.000120
12.530000,-0.000155,-0.000113,-0.000120
12.540000,-0.000162,-0.000118,-0.000120
12.550000,-0.000168,-0.000123,-0.000120
12.560000,-0.000175,-0.000129,-0.000120
12.570000,-0.000181,-0.000134,-0.000121
12.580000,-0.000188,-0.000140,-0.000122
12.590000,-0.000195,-0.000146,-0.000124
12.600000,-0.000202,-0.000153,-0.000126
12.610000,-0.000209,-0.000160,-0.000129
12.620000,-0.000217,-0.000167,-0.000132
12.630000,-0.000225,-0.000174,-0.000136
12.640000,-0.000232,-0.000182,-0.000140
12.650000,-0.000240,-0.000190,-0.000145
12.660000,-0.000249,-0.000198,-0.000150
12.670000,-0.000257,-0.000206,-0.000156
12.680000,-0.000265,-0.000215,-0.000161
12.690000,-0.000273,-0.000223,-0.000168
12.700000,-0.000281,-0.000231,-0.000174
12.710000,-0.000289,-0.000240,-0.000180
12.720000,-0.000296,-0.000248,-0.000186
12.730000,-0.000303,-0.000256,-0.000192
12.740000,-0.000310,-0.000263,-0.000198
12.750000,-0.000317,-0.000270,-0.000204
12.760000,-0.000323,-0.000277,-0.000209
12.770000,-0.000329,-0.000283,-0.000214
12.780000,-0.000334,-0.000288,-0.000218
12.790000,-0.000339,-0.000294,-0.000222
12.800000,-0.000343,-0.000298,-0.000225
12.810000,-0.000347,-0.000302,-0.000227
12.820000,-0.000351,-0.000305,-0.000229
12.830000,-0.000353,-0.000308,-0.000230
12.840000,-0.000356,-0.000311,-0.000231
12.850000,-0.000358,-0.000312,-0.000231
12.860000,-0.000359,-0.000314,-0.000231
12.870000,-0.000361,-0.000315,-0.000230
12.880000,-0.000362,-0.000316,-0.000229
12.890000,-0.000363,-0.000316,-0.000228
12.900000,-0.000363,-0.000316,-0.000226
12.910000,-0.000364,-0.000317,-0.000225
12.920000,-0.000365,-0.000317,-0.000224
12.930000,-0.000366,-0.000318,-0.000223
12.940000,-0.000367,-0.000318,-0.000223
12.950000,-0.000368,-0.000319,-0.000222
12.960000,-0.000369,-0.000320,-0.000223
12.970000,-0.000371,-0.000322,-0.000224
12.980000,-0.000373,-0.000324,-0.000225
12.990000,-0.000375,-0.000326,-0.000228
13.000000,-0.000377,-0.000329,-0.000231
13.010000,-0.000380,-0.000332,-0.000235
13.020000,-0.000384,-0.000336,-0.000239
13.030000,-0.000387,-0.000340,-0.000244
13.040000,-0.000391,-0.000344,-0.000250
13.050000,-0.000395,-0.000349,-0.000256
13.060000,-0.000400,-0.000354,-0.000262
13.070000,-0.000404,-0.000359,-0.000269
13.080000,-0.000408,-0.000364,-0.000276
13.090000,-0.000413,-0.000369,-0.000283
13.100000,-0.000417,-0.000374,-0.000290
13.110000,-0.000421,-0.000378,-0.000296
13.120000,-0.000424,-0.000382,-0.000302
13.130000,-0.000427,-0.000386,-0.000308
13.140000,-0.000430,-0.000389,-0.000313
13.150000,-0.000432,-0.000392,-0.000316
13.160000,-0.000434,-0.000393,-0.000319
13.170000,-0.000435,-0.000394,-0.000321
13.180000,-0.000435,-0.000395,-0.000321
13.190000,-0.000434,-0.000394,-0.000321
13.200000,-0.000433,-0.000392,-0.000319
13.210000,-0.000431,-0.000390,-0.000315
13.220000,-0.000429,-0.000386,-0.000311
13.230000,-0.000425,-0.000382,-0.000305
13.240000,-0.000421,-0.000377,-0.000299
13.250000,-0.000417,-0.000372,-0.000291
13.260000,-0.000412,-0.000366,-0.000283
13.270000,-0.000407,-0.000360,-0.000273
13.280000,-0.000401,-0.000353,-0.000264
13.290000,-0.000395,-0.000346,-0.000254
13.300000,-0.000390,-0.000340,-0.000244
13.310000,-0.000384,-0.000333,-0.000235
13.320000,-0.000379,-0.000327,-0.000226
13.330000,-0.000374,-0.000321,-0.000217
13.340000,-0.000369,-0.000316,-0.000210
13.350000,-0.000365,-0.000312,-0.000203
13.360000,-0.000362,-0.000309,-0.000198
13.370000,-0.000359,-0.000306,-0.000194
13.380000,-0.000357,-0.000305,-0.000192
13.390000,-0.000356,-0.000304,-0.000192
13.400000,-0.000356,-0.000305,-0.000193
13.410000,-0.000356,-0.000306,-0.000195
13.420000,-0.000357,-0.000309,-0.000199
13.430000,-0.000359,-0.000312,-0.000205
13.440000,-0.000362,-0.000316,-0.000212
13.450000,-0.000364,-0.000321,-0.000220
13.460000,-0.000368,-0.000326,-0.000230
13.470000,-0.000371,-0.000332,-0.000240
13.480000,-0.000375,-0.000338,-0.000250
13.490000,-0.000378,-0.000343,-0.000261
13.500000,-0.000381,-0.000349,-0.000272
13.510000,-0.000384,-0.000354,-0.000282
13.520000,-0.000386,-0.000358,-0.000291
13.530000,-0.000388,-0.000361,-0.000300
13.540000,-0.000388,-0.000363,-0.000307
13.550000,-0.000388,-0.000364,-0.000313
13.560000,-0.000387,-0.000364,-0.000317
13.570000,-0.000384,-0.000362,-0.000318
13.580000,-0.000381,-0.000359,-0.000318
13.590000,-0.000376,-0.000354,-0.000316
13.600000,-0.000370,-0.000347,-0.000311
13.610000,-0.000363,-0.000339,-0.000304
13.620000,-0.000354,-0.000329,-0.000295
13.630000,-0.000345,-0.000318,-0.000283
13.640000,-0.000335,-0.000306,-0.000270
13.650000,-0.000324,-0.000293,-0.000256
13.660000,-0.000313,-0.000279,-0.000239
13.670000,-0.000302,-0.000265,-0.000222
13.680000,-0.000290,-0.000250,-0.000204
13.690000,-0.000279,-0.000235,-0.000186
13.700000,-0.000267,-0.000221,-0.000168
13.710000,-0.000257,-0.000207,-0.000150
13.720000,-0.000247,-0.000194,-0.000133
13.730000,-0.000238,-0.000182,-0.000118
13.740000,-0.000230,-0.000171,-0.000104
13.750000,-0.000223,-0.000162,-0.000091
13.760000,-0.000218,-0.000154,-0.000081
13.770000,-0.000215,-0.000148,-0.000074
13.780000,-0.000212,-0.000145,-0.000069
13.790000,-0.000212,-0.000143,-0.000067
13.800000,-0.000213,-0.000143,-0.000067
13.810000,-0.000215,-0.000145,-0.000070
13.820000,-0.000219,-0.000149,-0.000076
13.830000,-0.000224,-0.000154,-0.000084
13.840000,-0.000230,-0.000161,-0.000094
13.850000,-0.000237,-0.000169,-0.000106
13.860000,-0.000245,-0.000178,-0.000120
13.870000,-0.000253,-0.000188,-0.000135
13.880000,-0.000261,-0.000198,-0.000151
13.890000,-0.000269,-0.000208,-0.000166
13.900000,-0.000277,-0.000218,-0.000182
13.910000,-0.000285,-0.000227,-0.000197
13.920000,-0.000291,-0.000235,-0.000212
13.930000,-0.000297,-0.000243,-0.000224
13.940000,-0.000301,-0.000249,-0.000235
13.950000,-0.000304,-0.000253,-0.000244
13.960000,-0.000306,-0.000255,-0.000250
13.970000,-0.000306,-0.000256,-0.000254
13.980000,-0.000305,-0.000254,-0.000254
13.990000,-0.000302,-0.000251,-0.000252
14.000000,-0.000297,-0.000246,-0.000248
14.010000,-0.000291,-0.000239,-0.000240
14.020000,-0.000283,-0.000230,-0.000230
14.030000,-0.000275,-0.000219,-0.000217
14.040000,-0.000265,-0.000207,-0.000202
14.050000,-0.000254,-0.000194,-0.000186
14.060000,-0.000243,-0.000181,-0.000168
14.070000,-0.000232,-0.000166,-0.000149
14.080000,-0.000220,-0.000152,-0.000130
14.090000,-0.000209,-0.000137,-0.000110
14.100000,-0.000198,-0.000123,-0.000091
14.110000,-0.000187,-0.000110,-0.000073
14.120000,-0.000178,-0.000098,-0.000056
14.130000,-0.000169,-0.000086,-0.000040
14.140000,-0.000161,-0.000077,-0.000026
14.150000,-0.000155,-0.000068,-0.000015
14.160000,-0.000150,-0.000062,-0.000005
14.170000,-0.000147,-0.000057,0.000002
14.180000,-0.000145,-0.000053,0.000006
14.190000,-0.000144,-0.000052,0.000008
14.200000,-0.000145,-0.000052,0.000008
14.210000,-0.000146,-0.000053,0.000005
14.220000,-0.000149,-0.000056,0.000001
14.230000,-0.000152,-0.000059,-0.000006
14.240000,-0.000156,-0.000064,-0.000013
14.250000,-0.000161,-0.000069,-0.000022
14.260000,-0.000165,-0.000074,-0.000031
14.270000,-0.000170,-0.000080,-0.000041
14.280000,-0.000174,-0.000085,-0.000051
14.290000,-0.000178,-0.000089,-0.000060
14.300000,-0.000181,-0.000093,-0.000069
14.310000,-0.000184,-0.000097,-0.000076
14.320000,-0.000186,-0.000099,-0.000083
14.330000,-0.000186,-0.000100,-0.000087
14.340000,-0.000186,-0.000099,-0.000091
14.350000,-0.000184,-0.000097,-0.000092
14.360000,-0.000181,-0.000094,-0.000092
14.370000,-0.000177,-0.000090,-0.000090
14.380000,-0.000173,-0.000085,-0.000087
14.390000,-0.000167,-0.000078,-0.000082
14.400000,-0.000160,-0.000071,-0.000076
14.410000,-0.000153,-0.000063,-0.000070
14.420000,-0.000146,-0.000055,-0.000062
14.430000,-0.000138,-0.000046,-0.000055
14.440000,-0.000130,-0.000038,-0.000048
14.450000,-0.000123,-0.000029,-0.000041
14.460000,-0.000116,-0.000021,-0.000034
14.470000,-0.000109,-0.000014,-0.000029
14.480000,-0.000103,-0.000008,-0.000025
14.490000,-0.000098,-0.000003,-0.000022
14.500000,-0.000095,0.000001,-0.000022
14.510000,-0.000092,0.000004,-0.000023
14.520000,-0.000091,0.000005,-0.000025
14.530000,-0.000091,0.000005,-0.000030
14.540000,-0.000092,0.000004,-0.000036
14.550000,-0.000094,0.000001,-0.000044
14.560000,-0.000098,-0.000003,-0.000053
14.570000,-0.000103,-0.000008,-0.000063
14.580000,-0.000109,-0.000014,-0.000073
14.590000,-0.000115,-0.000020,-0.000084
14.600000,-0.000123,-0.000027,-0.000094
14.610000,-0.000131,-0.000034,-0.000104
14.620000,-0.000139,-0.000041,-0.000113
14.630000,-0.000148,-0.000048,-0.000120
14.640000,-0.000156,-0.000054,-0.000125
14.650000,-0.000165,-0.000059,-0.000127
14.660000,-0.000173,-0.000063,-0.000127
14.670000,-0.000180,-0.000065,-0.000123
14.680000,-0.000186,-0.000067,-0.000115
14.690000,-0.000192,-0.000066,-0.000104
14.700000,-0.000197,-0.000064,-0.000090
14.710000,-0.000200,-0.000061,-0.000071
14.720000,-0.000202,-0.000056,-0.000049
14.730000,-0.000204,-0.000049,-0.000024
14.740000,-0.000204,-0.000042,0.000005
14.750000,-0.000203,-0.000033,0.000035
14.760000,-0.000201,-0.000023,0.000068
14.770000,-0.000199,-0.000014,0.000101
14.780000,-0.000196,-0.000004,0.000135
14.790000,-0.000193,0.000004,0.000168
14.800000,-0.000189,0.000012,0.000198
14.810000,-0.000186,0.000018,0.000226
14.820000,-0.000184,0.000022,0.000249
14.830000,-0.000182,0.000022,0.000266
14.840000,-0.000181,0.000019,0.000276
14.850000,-0.000182,0.000012,0.000279
14.860000,-0.000185,0.000001,0.000271
14.870000,-0.000190,-0.000016,0.000253
14.880000,-0.000197,-0.000039,0.000224
14.890000,-0.000206,-0.000067,0.000181
14.900000,-0.000218,-0.000101,0.000126
14.910000,-0.000233,-0.000142,0.000056
14.920000,-0.000250,-0.000189,-0.000028
14.930000,-0.000269,-0.000241,-0.000126
14.940000,-0.000291,-0.000299,-0.000238
14.950000,-0.000314,-0.000363,-0.000363
14.960000,-0.000339,-0.000430,-0.000500
14.970000,-0.000364,-0.000500,-0.000649
14.980000,-0.000389,-0.000573,-0.000807
14.990000,-0.000414,-0.000646,-0.000971
15.000000,-0.000436,-0.000718,-0.001141
15.010000,-0.000456,-0.000788,-0.001312
15.020000,-0.000472,-0.000853,-0.001482
15.030000,-0.000482,-0.000911,-0.001647
15.040000,-0.000486,-0.000960,-0.001803
15.050000,-0.000483,-0.000999,-0.001947
15.060000,-0.000470,-0.001024,-0.002073
15.070000,-0.000446,-0.001033,-0.002179
15.080000,-0.000412,-0.001025,-0.002259
15.090000,-0.000364,-0.000996,-0.002309
15.100000,-0.000303,-0.000946,-0.002325
15.110000,-0.000227,-0.000872,-0.002303
15.120000,-0.000137,-0.000773,-0.002240
15.130000,-0.000030,-0.000648,-0.002132
15.140000,0.000091,-0.000495,-0.001977
15.150000,0.000229,-0.000316,-0.001773
15.160000,0.000381,-0.000109,-0.001519
15.170000,0.000547,0.000124,-0.001214
15.180000,0.000726,0.000383,-0.000859
15.190000,0.000916,0.000665,-0.000454
15.200000,0.001115,0.000969,-0.000002
15.210000,0.001322,0.001291,0.000493
15.220000,0.001533,0.001628,0.001028
15.230000,0.001745,0.001976,0.001598
15.240000,0.001955,0.002330,0.002196
15.250000,0.002160,0.002687,0.002816
15.260000,0.002355,0.003039,0.003450
15.270000,0.002538,0.003383,0.004088
15.280000,0.002704,0.003711,0.004724
15.290000,0.002850,0.004018,0.005345
15.300000,0.002970,0.004299,0.005944
15.310000,0.003062,0.004546,0.006509
15.320000,0.003123,0.004755,0.007031
15.330000,0.003148,0.004919,0.007499
15.340000,0.003136,0.005035,0.007904
15.350000,0.003083,0.005096,0.008236
15.360000,0.002987,0.005099,0.008488
15.370000,0.002848,0.005041,0.008651
15.380000,0.002665,0.004919,0.008719
15.390000,0.002437,0.004732,0.008686
15.400000,0.002165,0.004478,0.008549
15.410000,0.001850,0.004158,0.008304
15.420000,0.001495,0.003773,0.007949
15.430000,0.001101,0.003325,0.007486
15.440000,0.000672,0.002817,0.006915
15.450000,0.000212,0.002254,0.006241
15.460000,-0.000273,0.001640,0.005467
15.470000,-0.000781,0.000981,0.004601
15.480000,-0.001303,0.000284,0.003650
15.490000,-0.001836,-0.000443,0.002624
15.500000,-0.002371,-0.001193,0.001532
15.510000,-0.002904,-0.001958,0.000388
15.520000,-0.003426,-0.002727,-0.000798
15.530000,-0.003932,-0.003492,-0.002011
15.540000,-0.004415,-0.004244,-0.003237
15.550000,-0.004867,-0.004973,-0.004463
15.560000,-0.005284,-0.005671,-0.005673
15.570000,-0.005659,-0.006327,-0.006854
15.580000,-0.005986,-0.006935,-0.007991
15.590000,-0.006262,-0.007486,-0.009069
15.600000,-0.006480,-0.007973,-0.010077
15.610000,-0.006639,-0.008389,-0.011001
15.620000,-0.006735,-0.008729,-0.011831
15.630000,-0.006766,-0.008987,-0.012555
15.640000,-0.006730,-0.009161,-0.013165
15.650000,-0.006627,-0.009248,-0.013654
15.660000,-0.006459,-0.009245,-0.014015
15.670000,-0.006224,-0.009153,-0.014244
15.680000,-0.005927,-0.008972,-0.014338
15.690000,-0.005569,-0.008703,-0.014295
15.700000,-0.005154,-0.008350,-0.014117
15.710000,-0.004686,-0.007915,-0.013804
15.720000,-0.004170,-0.007405,-0.013362
15.730000,-0.003611,-0.006823,-0.012794
15.740000,-0.003016,-0.006177,-0.012107
15.750000,-0.002390,-0.005474,-0.011310
15.760000,-0.001740,-0.004721,-0.010412
15.770000,-0.001073,-0.003926,-0.009422
15.780000,-0.000396,-0.003098,-0.008351
15.790000,0.000284,-0.002245,-0.007212
15.800000,0.000960,-0.001378,-0.006018
15.810000,0.001625,-0.000504,-0.004781
15.820000,0.002272,0.000367,-0.003514
15.830000,0.002895,0.001226,-0.002231
15.840000,0.003487,0.002064,-0.000946
15.850000,0.004043,0.002874,0.000328
15.860000,0.004558,0.003647,0.001578
15.870000,0.005025,0.004376,0.002792
15.880000,0.005442,0.005053,0.003957
15.890000,0.005805,0.005674,0.005063
15.900000,0.006110,0.006232,0.006099
15.910000,0.006355,0.006723,0.007056
15.920000,0.006539,0.007142,0.007924
15.930000,0.006659,0.007488,0.008698
15.940000,0.006717,0.007757,0.009371
15.950000,0.006712,0.007948,0.009938
15.960000,0.006645,0.008061,0.010395
15.970000,0.006518,0.008096,0.010741
15.980000,0.006332,0.008054,0.010973
15.990000,0.006091,0.007937,0.011091
16.000000,0.005798,0.007749,0.011099
16.010000,0.005456,0.007491,0.010996
16.020000,0.005070,0.007169,0.010789
16.030000,0.004644,0.006786,0.010480
16.040000,0.004183,0.006349,0.010077
16.050000,0.003693,0.005863,0.009585
16.060000,0.003178,0.005335,0.009012
16.070000,0.002645,0.004770,0.008366
16.080000,0.002099,0.004175,0.007656
16.090000,0.001545,0.003557,0.006893
16.100000,0.000989,0.002924,0.006084
16.110000,0.000438,0.002283,0.005241
16.120000,-0.000104,0.001639,0.004373
16.130000,-0.000632,0.001001,0.003491
16.140000,-0.001141,0.000375,0.002606
16.150000,-0.001625,-0.000233,0.001726
16.160000,-0.002081,-0.000816,0.000863
16.170000,-0.002505,-0.001370,0.000024
16.180000,-0.002894,-0.001888,-0.000781
16.190000,-0.003244,-0.002367,-0.001544
16.200000,-0.003553,-0.002803,-0.002258
16.210000,-0.003818,-0.003191,-0.002916
16.220000,-0.004040,-0.003530,-0.003512
16.230000,-0.004216,-0.003816,-0.004042
16.240000,-0.004346,-0.004050,-0.004502
16.250000,-0.004432,-0.004229,-0.004888
16.260000,-0.004472,-0.004355,-0.005199
16.270000,-0.004469,-0.004426,-0.005433
16.280000,-0.004424,-0.004446,-0.005592
16.290000,-0.004339,-0.004415,-0.005675
16.300000,-0.004217,-0.004336,-0.005685
16.310000,-0.004061,-0.004212,-0.005625
16.320000,-0.003873,-0.004046,-0.005498
16.330000,-0.003658,-0.003842,-0.005309
16.340000,-0.003418,-0.003605,-0.005062
16.350000,-0.003159,-0.003338,-0.004763
16.360000,-0.002883,-0.003047,-0.004419
16.370000,-0.002594,-0.002735,-0.004035
16.380000,-0.002298,-0.002409,-0.003618
16.390000,-0.001996,-0.002072,-0.003176
16.400000,-0.001694,-0.001730,-0.002714
16.410000,-0.001394,-0.001386,-0.002241
16.420000,-0.001101,-0.001047,-0.001762
16.430000,-0.000817,-0.000715,-0.001284
16.440000,-0.000545,-0.000394,-0.000812
16.450000,-0.000287,-0.000088,-0.000354
16.460000,-0.000046,0.000199,0.000087
16.470000,0.000176,0.000467,0.000505
16.480000,0.000378,0.000711,0.000896
16.490000,0.000560,0.000931,0.001258
16.500000,0.000719,0.001125,0.001586
16.510000,0.000857,0.001292,0.001880
16.520000,0.000972,0.001433,0.002137
16.530000,0.001066,0.001547,0.002357
16.540000,0.001139,0.001634,0.002540
16.550000,0.001192,0.001696,0.002686
16.560000,0.001226,0.001734,0.002795
16.570000,0.001243,0.001749,0.002870
16.580000,0.001243,0.001743,0.002912
16.590000,0.001229,0.001718,0.002924
16.600000,0.001203,0.001677,0.002908
16.610000,0.001166,0.001621,0.002867
16.620000,0.001121,0.001553,0.002805
16.630000,0.001068,0.001475,0.002723
16.640000,0.001011,0.001389,0.002626
16.650000,0.000950,0.001299,0.002517
16.660000,0.000888,0.001205,0.002399
16.670000,0.000826,0.001111,0.002275
16.680000,0.000764,0.001017,0.002147
16.690000,0.000706,0.000926,0.002019
16.700000,0.000650,0.000839,0.001893
16.710000,0.000599,0.000758,0.001770
16.720000,0.000553,0.000683,0.001654
16.730000,0.000513,0.000616,0.001545
16.740000,0.000478,0.000556,0.001444
16.750000,0.000449,0.000505,0.001353
16.760000,0.000426,0.000462,0.001272
16.770000,0.000409,0.000428,0.001201
16.780000,0.000398,0.000401,0.001140
16.790000,0.000391,0.000383,0.001090
16.800000,0.000389,0.000373,0.001050
16.810000,0.000392,0.000369,0.001019
16.820000,0.000397,0.000371,0.000996
16.830000,0.000406,0.000379,0.000980
16.840000,0.000416,0.000391,0.000972
16.850000,0.000428,0.000407,0.000968
16.860000,0.000441,0.000426,0.000969
16.870000,0.000454,0.000446,0.000973
16.880000,0.000466,0.000468,0.000979
16.890000,0.000477,0.000490,0.000986
16.900000,0.000486,0.000511,0.000992
16.910000,0.000494,0.000531,0.000998
16.920000,0.000498,0.000549,0.001001
16.930000,0.000500,0.000565,0.001002
16.940000,0.000499,0.000578,0.000999
16.950000,0.000495,0.000588,0.000993
16.960000,0.000487,0.000594,0.000982
16.970000,0.000475,0.000596,0.000966
16.980000,0.000460,0.000594,0.000945
16.990000,0.000442,0.000589,0.000920
17.000000,0.000420,0.000579,0.000889
17.010000,0.000395,0.000565,0.000853
17.020000,0.000367,0.000547,0.000813
17.030000,0.000336,0.000525,0.000768
17.040000,0.000303,0.000500,0.000720
17.050000,0.000267,0.000471,0.000667
17.060000,0.000230,0.000440,0.000612
17.070000,0.000190,0.000405,0.000553
17.080000,0.000150,0.000369,0.000492
17.090000,0.000108,0.000330,0.000430
17.100000,0.000065,0.000289,0.000366
17.110000,0.000021,0.000247,0.000302
17.120000,-0.000023,0.000203,0.000238
17.130000,-0.000067,0.000159,0.000173
17.140000,-0.000110,0.000115,0.000110
17.150000,-0.000154,0.000070,0.000048
17.160000,-0.000196,0.000025,-0.000013
17.170000,-0.000238,-0.000019,-0.000071
17.180000,-0.000279,-0.000062,-0.000128
17.190000,-0.000319,-0.000105,-0.000181
17.200000,-0.000357,-0.000147,-0.000232
17.210000,-0.000394,-0.000187,-0.000280
17.220000,-0.000430,-0.000225,-0.000324
17.230000,-0.000464,-0.000262,-0.000365
17.240000,-0.000496,-0.000298,-0.000403
17.250000,-0.000526,-0.000331,-0.000436
17.260000,-0.000554,-0.000362,-0.000467
17.270000,-0.000580,-0.000391,-0.000494
17.280000,-0.000604,-0.000418,-0.000517
17.290000,-0.000626,-0.000442,-0.000537
17.300000,-0.000646,-0.000465,-0.000554
17.310000,-0.000664,-0.000485,-0.000568
17.320000,-0.000680,-0.000503,-0.000578
17.330000,-0.000693,-0.000519,-0.000586
17.340000,-0.000705,-0.000532,-0.000592
17.350000,-0.000714,-0.000544,-0.000595
17.360000,-0.000721,-0.000553,-0.000596
17.370000,-0.000727,-0.000561,-0.000595
17.380000,-0.000730,-0.000566,-0.000593
17.390000,-0.000731,-0.000571,-0.000589
17.400000,-0.000731,-0.000573,-0.000585
17.410000,-0.000728,-0.000574,-0.000580
17.420000,-0.000724,-0.000574,-0.000574
17.430000,-0.000719,-0.000572,-0.000569
17.440000,-0.000712,-0.000569,-0.000563
17.450000,-0.000703,-0.000566,-0.000558
17.460000,-0.000694,-0.000562,-0.000553
17.470000,-0.000683,-0.000557,-0.000550
17.480000,-0.000671,-0.000551,-0.000548
17.490000,-0.000658,-0.000545,-0.000546
17.500000,-0.000644,-0.000539,-0.000547
17.510000,-0.000629,-0.000533,-0.000549
17.520000,-0.000613,-0.000527,-0.000552
17.530000,-0.000597,-0.000520,-0.000558
17.540000,-0.000580,-0.000513,-0.000565
17.550000,-0.000563,-0.000507,-0.000574
17.560000,-0.000545,-0.000500,-0.000585
17.570000,-0.000527,-0.000494,-0.000597
17.580000,-0.000508,-0.000487,-0.000611
17.590000,-0.000489,-0.000481,-0.000627
17.600000,-0.000469,-0.000474,-0.000643
17.610000,-0.000449,-0.000467,-0.000661
17.620000,-0.000428,-0.000460,-0.000680
17.630000,-0.000406,-0.000452,-0.000699
17.640000,-0.000384,-0.000444,-0.000719
17.650000,-0.000361,-0.000435,-0.000738
17.660000,-0.000338,-0.000425,-0.000757
17.670000,-0.000314,-0.000414,-0.000776
17.680000,-0.000289,-0.000403,-0.000793
17.690000,-0.000263,-0.000390,-0.000810
17.700000,-0.000236,-0.000376,-0.000825
17.710000,-0.000208,-0.000360,-0.000838
17.720000,-0.000179,-0.000343,-0.000849
17.730000,-0.000149,-0.000325,-0.000858
17.740000,-0.000118,-0.000304,-0.000865
17.750000,-0.000087,-0.000283,-0.000868
17.760000,-0.000054,-0.000259,-0.000869
17.770000,-0.000020,-0.000234,-0.000867
17.780000,0.000015,-0.000208,-0.000862
17.790000,0.000050,-0.000180,-0.000854
17.800000,0.000086,-0.000150,-0.000843
17.810000,0.000123,-0.000119,-0.000829
17.820000,0.000161,-0.000086,-0.000812
17.830000,0.000199,-0.000053,-0.000792
17.840000,0.000237,-0.000018,-0.000769
17.850000,0.000275,0.000018,-0.000743
17.860000,0.000314,0.000054,-0.000714
17.870000,0.000353,0.000092,-0.000683
17.880000,0.000391,0.000130,-0.000650
17.890000,0.000429,0.000168,-0.000614
17.900000,0.000467,0.000207,-0.000576
17.910000,0.000504,0.000246,-0.000536
17.920000,0.000541,0.000285,-0.000495
17.930000,0.000577,0.000323,-0.000451
17.940000,0.000612,0.000362,-0.000406
17.950000,0.000646,0.000400,-0.000360
17.960000,0.000678,0.000438,-0.000313
17.970000,0.000710,0.000475,-0.000265
17.980000,0.000741,0.000511,-0.000216
17.990000,0.000770,0.000547,-0.000166
18.000000,0.000797,0.000581,-0.000116
18.010000,0.000823,0.000615,-0.000066
18.020000,0.000847,0.000647,-0.000016
18.030000,0.000870,0.000678,0.000034
18.040000,0.000891,0.000707,0.000084
18.050000,0.000910,0.000735,0.000134
18.060000,0.000926,0.000761,0.000182
18.070000,0.000941,0.000785,0.000230
18.080000,0.000954,0.000808,0.000276
18.090000,0.000964,0.000828,0.000321
18.100000,0.000972,0.000846,0.000365
18.110000,0.000978,0.000862,0.000406
18.120000,0.000981,0.000875,0.000446
18.130000,0.000982,0.000886,0.000483
18.140000,0.000980,0.000895,0.000518
18.150000,0.000976,0.000901,0.000550
18.160000,0.000970,0.000904,0.000580
18.170000,0.000960,0.000904,0.000606
18.180000,0.000949,0.000902,0.000629
18.190000,0.000935,0.000897,0.000650
18.200000,0.000918,0.000889,0.000667
18.210000,0.000899,0.000879,0.000680
18.220000,0.000878,0.000866,0.000690
18.230000,0.000855,0.000850,0.000697
18.240000,0.000829,0.000832,0.000701
18.250000,0.000801,0.000811,0.000701
18.260000,0.000772,0.000787,0.000698
18.270000,0.000740,0.000762,0.000692
18.280000,0.000707,0.000734,0.000682
18.290000,0.000672,0.000704,0.000670
18.300000,0.000636,0.000672,0.000654
18.310000,0.000598,0.000637,0.000636
18.320000,0.000558,0.000601,0.000615
18.330000,0.000518,0.000564,0.000591
18.340000,0.000476,0.000524,0.000565
18.350000,0.000434,0.000484,0.000537
18.360000,0.000390,0.000441,0.000506
18.370000,0.000346,0.000398,0.000474
18.380000,0.000301,0.000353,0.000439
18.390000,0.000256,0.000307,0.000403
18.400000,0.000210,0.000261,0.000365
18.410000,0.000163,0.000213,0.000326
18.420000,0.000116,0.000165,0.000285
18.430000,0.000069,0.000115,0.000242
18.440000,0.000021,0.000066,0.000199
18.450000,-0.000026,0.000016,0.000154
18.460000,-0.000074,-0.000035,0.000109
18.470000,-0.000122,-0.000086,0.000063
18.480000,-0.000169,-0.000137,0.000016
18.490000,-0.000216,-0.000188,-0.000031
18.500000,-0.000263,-0.000238,-0.000079
18.510000,-0.000309,-0.000289,-0.000127
18.520000,-0.000355,-0.000339,-0.000175
18.530000,-0.000400,-0.000388,-0.000222
18.540000,-0.000444,-0.000437,-0.000269
18.550000,-0.000487,-0.000485,-0.000316
18.560000,-0.000529,-0.000531,-0.000361
18.570000,-0.000570,-0.000577,-0.000406
18.580000,-0.000610,-0.000621,-0.000449
18.590000,-0.000648,-0.000663,-0.000492
18.600000,-0.000685,-0.000704,-0.000532
18.610000,-0.000720,-0.000743,-0.000571
18.620000,-0.000753,-0.000781,-0.000607
18.630000,-0.000784,-0.000816,-0.000642
18.640000,-0.000814,-0.000849,-0.000674
18.650000,-0.000841,-0.000880,-0.000704
18.660000,-0.000867,-0.000908,-0.000732
18.670000,-0.000890,-0.000934,-0.000756
18.680000,-0.000911,-0.000958,-0.000779
18.690000,-0.000930,-0.000979,-0.000798
18.700000,-0.000947,-0.000998,-0.000815
18.710000,-0.000962,-0.001015,-0.000829
18.720000,-0.000975,-0.001029,-0.000840
18.730000,-0.000986,-0.001040,-0.000848
18.740000,-0.000994,-0.001049,-0.000854
18.750000,-0.001001,-0.001056,-0.000857
18.760000,-0.001005,-0.001061,-0.000857
18.770000,-0.001007,-0.001063,-0.000854
18.780000,-0.001008,-0.001063,-0.000850
18.790000,-0.001007,-0.001061,-0.000842
18.800000,-0.001004,-0.001057,-0.000833
18.810000,-0.000999,-0.001052,-0.000821
18.820000,-0.000993,-0.001044,-0.000806
18.830000,-0.000985,-0.001034,-0.000790
18.840000,-0.000975,-0.001023,-0.000772
18.850000,-0.000964,-0.001010,-0.000752
18.860000,-0.000952,-0.000995,-0.000730
18.870000,-0.000938,-0.000979,-0.000706
18.880000,-0.000923,-0.000962,-0.000681
18.890000,-0.000907,-0.000943,-0.000655
18.900000,-0.000890,-0.000923,-0.000626
18.910000,-0.000871,-0.000901,-0.000597
18.920000,-0.000852,-0.000879,-0.000566
18.930000,-0.000832,-0.000855,-0.000535
18.940000,-0.000811,-0.000831,-0.000502
18.950000,-0.000790,-0.000806,-0.000469
18.960000,-0.000767,-0.000780,-0.000434
18.970000,-0.000745,-0.000753,-0.000400
18.980000,-0.000722,-0.000725,-0.000364
18.990000,-0.000698,-0.000698,-0.000328
19.000000,-0.000674,-0.000669,-0.000292
19.010000,-0.000650,-0.000640,-0.000256
19.020000,-0.000626,-0.000611,-0.000219
19.030000,-0.000602,-0.000582,-0.000183
19.040000,-0.000578,-0.000553,-0.000147
19.050000,-0.000554,-0.000524,-0.000111
19.060000,-0.000530,-0.000494,-0.000075
19.070000,-0.000507,-0.000465,-0.000040
19.080000,-0.000484,-0.000436,-0.000005
19.090000,-0.000461,-0.000407,0.000029
19.100000,-0.000438,-0.000378,0.000062
19.110000,-0.000416,-0.000350,0.000095
19.120000,-0.000394,-0.000322,0.000127
19.130000,-0.000373,-0.000294,0.000158
19.140000,-0.000353,-0.000267,0.000188
19.150000,-0.000333,-0.000240,0.000217
19.160000,-0.000313,-0.000214,0.000245
19.170000,-0.000294,-0.000188,0.000273
19.180000,-0.000275,-0.000163,0.000299
19.190000,-0.000257,-0.000138,0.000325
19.200000,-0.000240,-0.000113,0.000349
19.210000,-0.000223,-0.000090,0.000373
19.220000,-0.000207,-0.000066,0.000396
19.230000,-0.000191,-0.000044,0.000418
19.240000,-0.000175,-0.000021,0.000439
19.250000,-0.000160,0.000000,0.000459
19.260000,-0.000146,0.000021,0.000478
19.270000,-0.000132,0.000042,0.000497
19.280000,-0.000118,0.000062,0.000514
19.290000,-0.000105,0.000081,0.000531
19.300000,-0.000092,0.000100,0.000548
19.310000,-0.000080,0.000118,0.000563
19.320000,-0.000068,0.000136,0.000578
19.330000,-0.000056,0.000153,0.000592
19.340000,-0.000045,0.000169,0.000605
19.350000,-0.000034,0.000184,0.000618
19.360000,-0.000024,0.000199,0.000629
19.370000,-0.000014,0.000214,0.000641
19.380000,-0.000005,0.000227,0.000651
19.390000,0.000004,0.000240,0.000661
19.400000,0.000012,0.000251,0.000669
19.410000,0.000020,0.000262,0.000677
19.420000,0.000028,0.000273,0.000685
19.430000,0.000035,0.000282,0.000691
19.440000,0.000041,0.000291,0.000697
19.450000,0.000047,0.000298,0.000701
19.460000,0.000053,0.000305,0.000705
19.470000,0.000058,0.000311,0.000708
19.480000,0.000062,0.000316,0.000711
19.490000,0.000066,0.000320,0.000712
19.500000,0.000070,0.000323,0.000713
19.510000,0.000073,0.000326,0.000713
19.520000,0.000076,0.000328,0.000712
19.530000,0.000079,0.000329,0.000710
19.540000,0.000081,0.000329,0.000708
19.550000,0.000083,0.000329,0.000705
19.560000,0.000084,0.000329,0.000702
19.570000,0.000086,0.000327,0.000698
19.580000,0.000087,0.000326,0.000694
19.590000,0.000088,0.000323,0.000689
19.600000,0.000090,0.000321,0.000684
19.610000,0.000091,0.000318,0.000679
19.620000,0.000092,0.000315,0.000674
19.630000,0.000093,0.000312,0.000668
19.640000,0.000094,0.000309,0.000663
19.650000,0.000095,0.000305,0.000657
19.660000,0.000096,0.000302,0.000651
19.670000,0.000097,0.000298,0.000646
19.680000,0.000098,0.000295,0.000640
19.690000,0.000099,0.000291,0.000635
19.700000,0.000101,0.000287,0.000629
19.710000,0.000102,0.000283,0.000624
19.720000,0.000103,0.000280,0.000618
19.730000,0.000104,0.000276,0.000613
19.740000,0.000104,0.000272,0.000607
19.750000,0.000105,0.000267,0.000601
19.760000,0.000106,0.000263,0.000595
19.770000,0.000106,0.000258,0.000588
19.780000,0.000106,0.000254,0.000581
19.790000,0.000105,0.000249,0.000574
19.800000,0.000104,0.000243,0.000566
19.810000,0.000103,0.000238,0.000558
19.820000,0.000102,0.000232,0.000549
19.830000,0.000100,0.000226,0.000540
19.840000,0.000098,0.000220,0.000531
19.850000,0.000096,0.000213,0.000521
19.860000,0.000094,0.000206,0.000510
19.870000,0.000091,0.000200,0.000500
19.880000,0.000088,0.000193,0.000489
19.890000,0.000085,0.000186,0.000478
19.900000,0.000082,0.000179,0.000466
19.910000,0.000079,0.000172,0.000455
19.920000,0.000076,0.000165,0.000444
19.930000,0.000072,0.000159,0.000433
19.940000,0.000069,0.000152,0.000422
19.950000,0.000066,0.000146,0.000412
19.960000,0.000064,0.000140,0.000402
19.970000,0.000061,0.000135,0.000393
19.980000,0.000058,0.000130,0.000384
19.990000,0.000056,0.000125,0.000376
20.000000,0.000054,0.000120,0.000368


==> anc/fig4/fig_b.csv <==
T/t_0,L=10,"L=10, errorbars",L=8,L=6
0.200000,0.001124,0.000128,0.001088,0.001023
0.220000,0.001550,0.000106,0.001494,0.001394
0.250000,0.002128,0.000092,0.002054,0.001921
0.330000,0.004129,0.000038,0.003985,0.003738
0.400000,0.005606,0.000039,0.005382,0.004986
0.500000,0.007541,0.000118,0.007202,0.006638
0.760000,0.010382,0.000052,0.009896,0.009150
1.000000,0.010393,0.000064,0.009767,0.008762


==> anc/figS1/BOsurfaces.csv <==
q,E_m,E_p
-5.000000,-1.403124,11.403124
-4.999000,-1.403875,11.399875
-4.998000,-1.404625,11.396626
-4.997000,-1.405374,11.393378
-4.996000,-1.406124,11.390130
-4.995000,-1.406872,11.386882
-4.994000,-1.407621,11.383635
-4.993000,-1.408369,11.380388
-4.992000,-1.409117,11.377142
-4.991000,-1.409864,11.373896
-4.990000,-1.410611,11.370651
-4.989000,-1.411357,11.367406
-4.988000,-1.412103,11.364161
-4.987000,-1.412849,11.360916
-4.986000,-1.413594,11.357673
-4.985000,-1.414339,11.354429
-4.984000,-1.415084,11.351186
-4.983000,-1.415828,11.347943
-4.982000,-1.416571,11.344701
-4.981000,-1.417315,11.341459
-4.980000,-1.418058,11.338218
-4.979000,-1.418800,11.334977
-4.978000,-1.419542,11.331736
-4.977000,-1.420284,11.328496
-4.976000,-1.421025,11.325256
-4.975000,-1.421766,11.322016
-4.974000,-1.422507,11.318777
-4.973000,-1.423247,11.315539
-4.972000,-1.423987,11.312301
-4.971000,-1.424726,11.309063
-4.970000,-1.425465,11.305825
-4.969000,-1.426204,11.302588
-4.968000,-1.426942,11.299352
-4.967000,-1.427680,11.296116
-4.966000,-1.428417,11.292880
-4.965000,-1.429154,11.289644
-4.964000,-1.429891,11.286409
-4.963000,-1.430627,11.283175
-4.962000,-1.431363,11.279941
-4.961000,-1.432098,11.276707
-4.960000,-1.432834,11.273474
-4.959000,-1.433568,11.270241
-4.958000,-1.434302,11.267008
-4.957000,-1.435036,11.263776
-4.956000,-1.435770,11.260544
-4.955000,-1.436503,11.257313
-4.954000,-1.437236,11.254082
-4.953000,-1.437968,11.250851
-4.952000,-1.438700,11.247621
-4.951000,-1.439431,11.244392
-4.950000,-1.440162,11.241162
-4.949000,-1.440893,11.237934
-4.948000,-1.441623,11.234705
-4.947000,-1.442353,11.231477
-4.946000,-1.443083,11.228249
-4.945000,-1.443812,11.225022
-4.944000,-1.444541,11.221795
-4.943000,-1.445269,11.218569
-4.942000,-1.445997,11.215343
-4.941000,-1.446725,11.212117
-4.940000,-1.447452,11.208892
-4.939000,-1.448179,11.205667
-4.938000,-1.448905,11.202443
-4.937000,-1.449631,11.199219
-4.936000,-1.450357,11.195995
-4.935000,-1.451082,11.192772
-4.934000,-1.451807,11.189549
-4.933000,-1.452531,11.186327
-4.932000,-1.453255,11.183105
-4.931000,-1.453979,11.179883
-4.930000,-1.454702,11.176662
-4.929000,-1.455425,11.173441
-4.928000,-1.456147,11.170221
-4.927000,-1.456869,11.167001
-4.926000,-1.457591,11.163782
-4.925000,-1.458312,11.160562
-4.924000,-1.459033,11.157344
-4.923000,-1.459754,11.154125
-4.922000,-1.460474,11.150907
-4.921000,-1.461194,11.147690
-4.920000,-1.461913,11.144473
-4.919000,-1.462632,11.141256
-4.918000,-1.463350,11.138040
-4.917000,-1.464068,11.134824
-4.916000,-1.464786,11.131609
-4.915000,-1.465503,11.128393
-4.914000,-1.466220,11.125179
-4.913000,-1.466937,11.121965
-4.912000,-1.467653,11.118751
-4.911000,-1.468369,11.115537
-4.910000,-1.469084,11.112324
-4.909000,-1.469799,11.109112
-4.908000,-1.470514,11.105899
-4.907000,-1.471228,11.102688
-4.906000,-1.471942,11.099476
-4.905000,-1.472655,11.096265
-4.904000,-1.473368,11.093055
-4.903000,-1.474081,11.089844
-4.902000,-1.474793,11.086635
-4.901000,-1.475505,11.083425
-4.900000,-1.476216,11.080216
-4.899000,-1.476927,11.077008
-4.898000,-1.477638,11.073800
-4.897000,-1.478348,11.070592
-4.896000,-1.479058,11.067385
-4.895000,-1.479768,11.064178
-4.894000,-1.480477,11.060971
-4.893000,-1.481185,11.057765
-4.892000,-1.481894,11.054559
-4.891000,-1.482602,11.051354
-4.890000,-1.483309,11.048149
-4.889000,-1.484016,11.044945
-4.888000,-1.484723,11.041740
-4.887000,-1.485429,11.038537
-4.886000,-1.486135,11.035333
-4.885000,-1.486841,11.032131
-4.884000,-1.487546,11.028928
-4.883000,-1.488250,11.025726
-4.882000,-1.488955,11.022524
-4.881000,-1.489659,11.019323
-4.880000,-1.490362,11.016122
-4.879000,-1.491066,11.012922
-4.878000,-1.491768,11.009722
-4.877000,-1.492471,11.006522
-4.876000,-1.493173,11.003323
-4.875000,-1.493874,11.000124
-4.874000,-1.494575,10.996926
-4.873000,-1.495276,10.993728
-4.872000,-1.495977,10.990530
-4.871000,-1.496677,10.987333
-4.870000,-1.497376,10.984136
-4.869000,-1.498076,10.980940
-4.868000,-1.498774,10.977744
-4.867000,-1.499473,10.974548
-4.866000,-1.500171,10.971353
-4.865000,-1.500869,10.968159
-4.864000,-1.501566,10.964964
-4.863000,-1.502263,10.961770
-4.862000,-1.502959,10.958577
-4.861000,-1.503655,10.955384
-4.860000,-1.504351,10.952191
-4.859000,-1.505046,10.948999
-4.858000,-1.505741,10.945807
-4.857000,-1.506436,10.942615
-4.856000,-1.507130,10.939424
-4.855000,-1.507824,10.936234
-4.854000,-1.508517,10.933043
-4.853000,-1.509210,10.929853
-4.852000,-1.509902,10.926664
-4.851000,-1.510595,10.923475
-4.850000,-1.511286,10.920286
-4.849000,-1.511978,10.917098
-4.848000,-1.512669,10.913910
-4.847000,-1.513359,10.910723
-4.846000,-1.514049,10.907536
-4.845000,-1.514739,10.904349
-4.844000,-1.515429,10.901163
-4.843000,-1.516118,10.897977
-4.842000,-1.516806,10.894792
-4.841000,-1.517495,10.891607
-4.840000,-1.518182,10.888422
-4.839000,-1.518870,10.885238
-4.838000,-1.519557,10.882054
-4.837000,-1.520243,10.878871
-4.836000,-1.520930,10.875688
-4.835000,-1.521616,10.872506
-4.834000,-1.522301,10.869323
-4.833000,-1.522986,10.866142
-4.832000,-1.523671,10.862960
-4.831000,-1.524355,10.859780
-4.830000,-1.525039,10.856599
-4.829000,-1.525723,10.853419
-4.828000,-1.526406,10.850239
-4.827000,-1.527088,10.847060
-4.826000,-1.527771,10.843881
-4.825000,-1.528453,10.840703
-4.824000,-1.529134,10.837525
-4.823000,-1.529815,10.834347
-4.822000,-1.530496,10.831170
-4.821000,-1.531176,10.827993
-4.820000,-1.531856,10.824816
-4.819000,-1.532536,10.821640
-4.818000,-1.533215,10.818465
-4.817000,-1.533894,10.815289
-4.816000,-1.534572,10.812115
-4.815000,-1.535250,10.808940
-4.814000,-1.535928,10.805766
-4.813000,-1.536605,10.802593
-4.812000,-1.537282,10.799420
-4.811000,-1.537958,10.796247
-4.810000,-1.538634,10.793074
-4.809000,-1.539310,10.789902
-4.808000,-1.539985,10.786731
-4.807000,-1.540660,10.783560
-4.806000,-1.541335,10.780389
-4.805000,-1.542009,10.777219
-4.804000,-1.542682,10.774049
-4.803000,-1.543356,10.770879
-4.802000,-1.544028,10.767710
-4.801000,-1.544701,10.764541
-4.800000,-1.545373,10.761373
-4.799000,-1.546045,10.758205
-4.798000,-1.546716,10.755038
-4.797000,-1.547387,10.751871
-4.796000,-1.548058,10.748704
-4.795000,-1.548728,10.745538
-4.794000,-1.549397,10.742372
-4.793000,-1.550067,10.739206
-4.792000,-1.550736,10.736041
-4.791000,-1.551404,10.732877
-4.790000,-1.552072,10.729712
-4.789000,-1.552740,10.726549
-4.788000,-1.553408,10.723385
-4.787000,-1.554075,10.720222
-4.786000,-1.554741,10.717060
-4.785000,-1.555407,10.713897
-4.784000,-1.556073,10.710736
-4.783000,-1.556739,10.707574
-4.782000,-1.557404,10.704413
-4.781000,-1.558068,10.701253
-4.780000,-1.558733,10.698093
-4.779000,-1.559396,10.694933
-4.778000,-1.560060,10.691773
-4.777000,-1.560723,10.688614
-4.776000,-1.561386,10.685456
-4.775000,-1.562048,10.682298
-4.774000,-1.562710,10.679140
-4.773000,-1.563371,10.675983
-4.772000,-1.564032,10.672826
-4.771000,-1.564693,10.669669
-4.770000,-1.565353,10.666513
-4.769000,-1.566013,10.663358
-4.768000,-1.566673,10.660202
-4.767000,-1.567332,10.657047
-4.766000,-1.567991,10.653893
-4.765000,-1.568649,10.650739
-4.764000,-1.569307,10.647585
-4.763000,-1.569964,10.644432
-4.762000,-1.570622,10.641279
-4.761000,-1.571278,10.638127
-4.760000,-1.571935,10.634975
-4.759000,-1.572591,10.631823
-4.758000,-1.573246,10.628672
-4.757000,-1.573902,10.625521
-4.756000,-1.574556,10.622371
-4.755000,-1.575211,10.619221
-4.754000,-1.575865,10.616071
-4.753000,-1.576518,10.612922
-4.752000,-1.577172,10.609773
-4.751000,-1.577824,10.606625
-4.750000,-1.578477,10.603477
-4.749000,-1.579129,10.600329
-4.748000,-1.579781,10.597182
-4.747000,-1.580432,10.594036
-4.746000,-1.581083,10.590889
-4.745000,-1.581733,10.587743
-4.744000,-1.582383,10.584598
-4.743000,-1.583033,10.581453
-4.742000,-1.583682,10.578308
-4.741000,-1.584331,10.575164
-4.740000,-1.584980,10.572020
-4.739000,-1.585628,10.568876
-4.738000,-1.586276,10.565733
-4.737000,-1.586923,10.562591
-4.736000,-1.587570,10.559448
-4.735000,-1.588217,10.556307
-4.734000,-1.588863,10.553165
-4.733000,-1.589508,10.550024
-4.732000,-1.590154,10.546883
-4.731000,-1.590799,10.543743
-4.730000,-1.591443,10.540603
-4.729000,-1.592088,10.537464
-4.728000,-1.592731,10.534325
-4.727000,-1.593375,10.531186
-4.726000,-1.594018,10.528048
-4.725000,-1.594660,10.524910
-4.724000,-1.595303,10.521773
-4.723000,-1.595945,10.518636
-4.722000,-1.596586,10.515500
-4.721000,-1.597227,10.512363
-4.720000,-1.597868,10.509228
-4.719000,-1.598508,10.506092
-4.718000,-1.599148,10.502957
-4.717000,-1.599787,10.499823
-4.716000,-1.600426,10.496689
-4.715000,-1.601065,10.493555
-4.714000,-1.601703,10.490422
-4.713000,-1.602341,10.487289
-4.712000,-1.602979,10.484156
-4.711000,-1.603616,10.481024
-4.710000,-1.604253,10.477893
-4.709000,-1.604889,10.474761
-4.708000,-1.605525,10.471631
-4.707000,-1.606161,10.468500
-4.706000,-1.606796,10.465370
-4.705000,-1.607431,10.462241
-4.704000,-1.608065,10.459111
-4.703000,-1.608699,10.455983
-4.702000,-1.609333,10.452854
-4.701000,-1.609966,10.449726
-4.700000,-1.610599,10.446599
-4.699000,-1.611231,10.443471
-4.698000,-1.611863,10.440345
-4.697000,-1.612495,10.437218
-4.696000,-1.613126,10.434092
-4.695000,-1.613757,10.430967
-4.694000,-1.614387,10.427842
-4.693000,-1.615017,10.424717
-4.692000,-1.615647,10.421592
-4.691000,-1.616276,10.418469
-4.690000,-1.616905,10.415345
-4.689000,-1.617533,10.412222
-4.688000,-1.618162,10.409099
-4.687000,-1.618789,10.405977
-4.686000,-1.619417,10.402855
-4.685000,-1.620044,10.399734
-4.684000,-1.620670,10.396612
-4.683000,-1.621296,10.393492
-4.682000,-1.621922,10.390372
-4.681000,-1.622547,10.387252
-4.680000,-1.623172,10.384132
-4.679000,-1.623797,10.381013
-4.678000,-1.624421,10.377895
-4.677000,-1.625045,10.374776
-4.676000,-1.625668,10.371659
-4.675000,-1.626291,10.368541
-4.674000,-1.626914,10.365424
-4.673000,-1.627536,10.362308
-4.672000,-1.628158,10.359191
-4.671000,-1.628779,10.356076
-4.670000,-1.629400,10.352960
-4.669000,-1.630021,10.349845
-4.668000,-1.630641,10.346731
-4.667000,-1.631261,10.343617
-4.666000,-1.631880,10.340503
-4.665000,-1.632499,10.337389
-4.664000,-1.633118,10.334277
-4.663000,-1.633736,10.331164
-4.662000,-1.634354,10.328052
-4.661000,-1.634972,10.324940
-4.660000,-1.635589,10.321829
-4.659000,-1.636206,10.318718
-4.658000,-1.636822,10.315608
-4.657000,-1.637438,10.312497
-4.656000,-1.638053,10.309388
-4.655000,-1.638669,10.306279
-4.654000,-1.639283,10.303170
-4.653000,-1.639898,10.300061
-4.652000,-1.640512,10.296953
-4.651000,-1.641125,10.293846
-4.650000,-1.641738,10.290738
-4.649000,-1.642351,10.287632
-4.648000,-1.642964,10.284525
-4.647000,-1.643576,10.281419
-4.646000,-1.644187,10.278314
-4.645000,-1.644798,10.275208
-4.644000,-1.645409,10.272104
-4.643000,-1.646020,10.268999
-4.642000,-1.646630,10.265895
-4.641000,-1.647239,10.262792
-4.640000,-1.647849,10.259689
-4.639000,-1.648457,10.256586
-4.638000,-1.649066,10.253483
-4.637000,-1.649674,10.250382
-4.636000,-1.650282,10.247280
-4.635000,-1.650889,10.244179
-4.634000,-1.651496,10.241078
-4.633000,-1.652102,10.237978
-4.632000,-1.652708,10.234878
-4.631000,-1.653314,10.231779
-4.630000,-1.653920,10.228680
-4.629000,-1.654524,10.225581
-4.628000,-1.655129,10.222483
-4.627000,-1.655733,10.219385
-4.626000,-1.656337,10.216287
-4.625000,-1.656940,10.213190
-4.624000,-1.657543,10.210094
-4.623000,-1.658146,10.206997
-4.622000,-1.658748,10.203902
-4.621000,-1.659350,10.200806
-4.620000,-1.659951,10.197711
-4.619000,-1.660552,10.194617
-4.618000,-1.661153,10.191522
-4.617000,-1.661753,10.188429
-4.616000,-1.662353,10.185335
-4.615000,-1.662952,10.182242
-4.614000,-1.663551,10.179150
-4.613000,-1.664150,10.176058
-4.612000,-1.664748,10.172966
-4.611000,-1.665346,10.169875
-4.610000,-1.665944,10.166784
-4.609000,-1.666541,10.163693
-4.608000,-1.667138,10.160603
-4.607000,-1.667734,10.157513
-4.606000,-1.668330,10.154424
-4.605000,-1.668925,10.151335
-4.604000,-1.669520,10.148247
-4.603000,-1.670115,10.145159
-4.602000,-1.670710,10.142071
-4.601000,-1.671303,10.138984
-4.600000,-1.671897,10.135897
-4.599000,-1.672490,10.132811
-4.598000,-1.673083,10.129725
-4.597000,-1.673675,10.126639
-4.596000,-1.674267,10.123554
-4.595000,-1.674859,10.120469
-4.594000,-1.675450,10.117385
-4.593000,-1.676041,10.114301
-4.592000,-1.676631,10.111217
-4.591000,-1.677221,10.108134
-4.590000,-1.677811,10.105051
-4.589000,-1.678400,10.101969
-4.588000,-1.678989,10.098887
-4.587000,-1.679578,10.095805
-4.586000,-1.680166,10.092724
-4.585000,-1.680753,10.089643
-4.584000,-1.681341,10.086563
-4.583000,-1.681928,10.083483
-4.582000,-1.682514,10.080404
-4.581000,-1.683100,10.077325
-4.580000,-1.683686,10.074246
-4.579000,-1.684271,10.071168
-4.578000,-1.684856,10.068090
-4.577000,-1.685441,10.065012
-4.576000,-1.686025,10.061935
-4.575000,-1.686609,10.058859
-4.574000,-1.687192,10.055782
-4.573000,-1.687775,10.052707
-4.572000,-1.688358,10.049631
-4.571000,-1.688940,10.046556
-4.570000,-1.689522,10.043482
-4.569000,-1.690103,10.040407
-4.568000,-1.690684,10.037334
-4.567000,-1.691265,10.034260
-4.566000,-1.691845,10.031187
-4.565000,-1.692425,10.028115
-4.564000,-1.693004,10.025042
-4.563000,-1.693583,10.021971
-4.562000,-1.694162,10.018899
-4.561000,-1.694740,10.015828
-4.560000,-1.695318,10.012758
-4.559000,-1.695895,10.009688
-4.558000,-1.696473,10.006618
-4.557000,-1.697049,10.003549
-4.556000,-1.697626,10.000480
-4.555000,-1.698201,9.997411
-4.554000,-1.698777,9.994343
-4.553000,-1.699352,9.991276
-4.552000,-1.699927,9.988208
-4.551000,-1.700501,9.985142
-4.550000,-1.701075,9.982075
-4.549000,-1.701649,9.979009
-4.548000,-1.702222,9.975943
-4.547000,-1.702795,9.972878
-4.546000,-1.703367,9.969813
-4.545000,-1.703939,9.966749
-4.544000,-1.704511,9.963685
-4.543000,-1.705082,9.960621
-4.542000,-1.705653,9.957558
-4.541000,-1.706223,9.954496
-4.540000,-1.706793,9.951433
-4.539000,-1.707363,9.948371
-4.538000,-1.707932,9.945310
-4.537000,-1.708501,9.942249
-4.536000,-1.709069,9.939188
-4.535000,-1.709637,9.936127
-4.534000,-1.710205,9.933068
-4.533000,-1.710772,9.930008
-4.532000,-1.711339,9.926949
-4.531000,-1.711906,9.923890
-4.530000,-1.712472,9.920832
-4.529000,-1.713038,9.917774
-4.528000,-1.713603,9.914717
-4.527000,-1.714168,9.911660
-4.526000,-1.714733,9.908603
-4.525000,-1.715297,9.905547
-4.524000,-1.715860,9.902491
-4.523000,-1.716424,9.899435
-4.522000,-1.716987,9.896380
-4.521000,-1.717549,9.893326
-4.520000,-1.718112,9.890272
-4.519000,-1.718673,9.887218
-4.518000,-1.719235,9.884164
-4.517000,-1.719796,9.881111
-4.516000,-1.720356,9.878059
-4.515000,-1.720917,9.875007
-4.514000,-1.721477,9.871955
-4.513000,-1.722036,9.868904
-4.512000,-1.722595,9.865853
-4.511000,-1.723154,9.862802
-4.510000,-1.723712,9.859752
-4.509000,-1.724270,9.856702
-4.508000,-1.724827,9.853653
-4.507000,-1.725385,9.850604
-4.506000,-1.725941,9.847556
-4.505000,-1.726498,9.844508
-4.504000,-1.727054,9.841460
-4.503000,-1.727609,9.838413
-4.502000,-1.728164,9.835366
-4.501000,-1.728719,9.832319
-4.500000,-1.729273,9.829273
-4.499000,-1.729827,9.826228
-4.498000,-1.730381,9.823182
-4.497000,-1.730934,9.820138
-4.496000,-1.731487,9.817093
-4.495000,-1.732039,9.814049
-4.494000,-1.732591,9.811006
-4.493000,-1.733143,9.807962
-4.492000,-1.733694,9.804920
-4.491000,-1.734245,9.801877
-4.490000,-1.734795,9.798835
-4.489000,-1.735345,9.795794
-4.488000,-1.735895,9.792753
-4.487000,-1.736444,9.789712
-4.486000,-1.736993,9.786672
-4.485000,-1.737542,9.783632
-4.484000,-1.738090,9.780592
-4.483000,-1.738638,9.777553
-4.482000,-1.739185,9.774514
-4.481000,-1.739732,9.771476
-4.480000,-1.740278,9.768438
-4.479000,-1.740824,9.765401
-4.478000,-1.741370,9.762364
-4.477000,-1.741916,9.759327
-4.476000,-1.742461,9.756291
-4.475000,-1.743005,9.753255
-4.474000,-1.743549,9.750220
-4.473000,-1.744093,9.747185
-4.472000,-1.744637,9.744150
-4.471000,-1.745180,9.741116
-4.470000,-1.745722,9.738082
-4.469000,-1.746264,9.735049
-4.468000,-1.746806,9.732016
-4.467000,-1.747348,9.728983
-4.466000,-1.747889,9.725951
-4.465000,-1.748429,9.722919
-4.464000,-1.748970,9.719888
-4.463000,-1.749509,9.716857
-4.462000,-1.750049,9.713827
-4.461000,-1.750588,9.710796
-4.460000,-1.751127,9.707767
-4.459000,-1.751665,9.704737
-4.458000,-1.752203,9.701709
-4.457000,-1.752740,9.698680
-4.456000,-1.753278,9.695652
-4.455000,-1.753814,9.692624
-4.454000,-1.754351,9.689597
-4.453000,-1.754887,9.686570
-4.452000,-1.755422,9.683544
-4.451000,-1.755957,9.680518
-4.450000,-1.756492,9.677492
-4.449000,-1.757027,9.674467
-4.448000,-1.757561,9.671442
-4.447000,-1.758094,9.668418
-4.446000,-1.758627,9.665394
-4.445000,-1.759160,9.662370
-4.444000,-1.759693,9.659347
-4.443000,-1.760225,9.656324
-4.442000,-1.760756,9.653302
-4.441000,-1.761288,9.650280
-4.440000,-1.761819,9.647259
-4.439000,-1.762349,9.644237
-4.438000,-1.762879,9.641217
-4.437000,-1.763409,9.638196
-4.436000,-1.763938,9.635177
-4.435000,-1.764467,9.632157
-4.434000,-1.764996,9.629138
-4.433000,-1.765524,9.626119
-4.432000,-1.766051,9.623101
-4.431000,-1.766579,9.620083
-4.430000,-1.767106,9.617066
-4.429000,-1.767632,9.614049
-4.428000,-1.768158,9.611032
-4.427000,-1.768684,9.608016
-4.426000,-1.769210,9.605000
-4.425000,-1.769735,9.601985
-4.424000,-1.770259,9.598970
-4.423000,-1.770783,9.595955
-4.422000,-1.771307,9.592941
-4.421000,-1.771831,9.589927
-4.420000,-1.772354,9.586914
-4.419000,-1.772876,9.583901
-4.418000,-1.773399,9.580888
-4.417000,-1.773921,9.577876
-4.416000,-1.774442,9.574864
-4.415000,-1.774963,9.571853
-4.414000,-1.775484,9.568842
-4.413000,-1.776004,9.565832
-4.412000,-1.776524,9.562822
-4.411000,-1.777044,9.559812
-4.410000,-1.777563,9.556803
-4.409000,-1.778081,9.553794
-4.408000,-1.778600,9.550785
-4.407000,-1.779118,9.547777
-4.406000,-1.779635,9.544770
-4.405000,-1.780153,9.541763
-4.404000,-1.780669,9.538756
-4.403000,-1.781186,9.535749
-4.402000,-1.781702,9.532743
-4.401000,-1.782217,9.529738
-4.400000,-1.782733,9.526733
-4.399000,-1.783247,9.523728
-4.398000,-1.783762,9.520723
-4.397000,-1.784276,9.517719
-4.396000,-1.784790,9.514716
-4.395000,-1.785303,9.511713
-4.394000,-1.785816,9.508710
-4.393000,-1.786328,9.505708
-4.392000,-1.786840,9.502706
-4.391000,-1.787352,9.499704
-4.390000,-1.787863,9.496703
-4.389000,-1.788374,9.493703
-4.388000,-1.788885,9.490702
-4.387000,-1.789395,9.487702
-4.386000,-1.789905,9.484703
-4.385000,-1.790414,9.481704
-4.384000,-1.790923,9.478705
-4.383000,-1.791431,9.475707
-4.382000,-1.791940,9.472709
-4.381000,-1.792447,9.469712
-4.380000,-1.792955,9.466715
-4.379000,-1.793462,9.463718
-4.378000,-1.793968,9.460722
-4.377000,-1.794475,9.457726
-4.376000,-1.794980,9.454731
-4.375000,-1.795486,9.451736
-4.374000,-1.795991,9.448741
-4.373000,-1.796496,9.445747
-4.372000,-1.797000,9.442754
-4.371000,-1.797504,9.439760
-4.370000,-1.798007,9.436767
-4.369000,-1.798510,9.433775
-4.368000,-1.799013,9.430783
-4.367000,-1.799515,9.427791
-4.366000,-1.800017,9.424800
-4.365000,-1.800519,9.421809
-4.364000,-1.801020,9.418818
-4.363000,-1.801521,9.415828
-4.362000,-1.802021,9.412839
-4.361000,-1.802521,9.409849
-4.360000,-1.803021,9.406861
-4.359000,-1.803520,9.403872
-4.358000,-1.804019,9.400884
-4.357000,-1.804517,9.397897
-4.356000,-1.805015,9.394909
-4.355000,-1.805513,9.391923
-4.354000,-1.806010,9.388936
-4.353000,-1.806507,9.385950
-4.352000,-1.807003,9.382965
-4.351000,-1.807499,9.379980
-4.350000,-1.807995,9.376995
-4.349000,-1.808490,9.374011
-4.348000,-1.808985,9.371027
-4.347000,-1.809480,9.368043
-4.346000,-1.809974,9.365060
-4.345000,-1.810467,9.362077
-4.344000,-1.810961,9.359095
-4.343000,-1.811454,9.356113
-4.342000,-1.811946,9.353132
-4.341000,-1.812438,9.350151
-4.340000,-1.812930,9.347170
-4.339000,-1.813422,9.344190
-4.338000,-1.813913,9.341210
-4.337000,-1.814403,9.338231
-4.336000,-1.814893,9.335252
-4.335000,-1.815383,9.332273
-4.334000,-1.815873,9.329295
-4.333000,-1.816362,9.326317
-4.332000,-1.816850,9.323340
-4.331000,-1.817338,9.320363
-4.330000,-1.817826,9.317386
-4.329000,-1.818314,9.314410
-4.328000,-1.818801,9.311434
-4.327000,-1.819288,9.308459
-4.326000,-1.819774,9.305484
-4.325000,-1.820260,9.302510
-4.324000,-1.820745,9.299536
-4.323000,-1.821230,9.296562
-4.322000,-1.821715,9.293589
-4.321000,-1.822199,9.290616
-4.320000,-1.822683,9.287643
-4.319000,-1.823167,9.284671
-4.318000,-1.823650,9.281700
-4.317000,-1.824133,9.278728
-4.316000,-1.824615,9.275758
-4.315000,-1.825097,9.272787
-4.314000,-1.825579,9.269817
-4.313000,-1.826060,9.266848
-4.312000,-1.826541,9.263878
-4.311000,-1.827021,9.260910
-4.310000,-1.827501,9.257941
-4.309000,-1.827981,9.254973
-4.308000,-1.828460,9.252006
-4.307000,-1.828939,9.249039
-4.306000,-1.829418,9.246072
-4.305000,-1.829896,9.243106
-4.304000,-1.830373,9.240140
-4.303000,-1.830851,9.237174
-4.302000,-1.831328,9.234209
-4.301000,-1.831804,9.231245
-4.300000,-1.832280,9.228280
-4.299000,-1.832756,9.225316
-4.298000,-1.833231,9.222353
-4.297000,-1.833706,9.219390
-4.296000,-1.834181,9.216427
-4.295000,-1.834655,9.213465
-4.294000,-1.835129,9.210503
-4.293000,-1.835602,9.207542
-4.292000,-1.836075,9.204581
-4.291000,-1.836548,9.201620
-4.290000,-1.837020,9.198660
-4.289000,-1.837492,9.195700
-4.288000,-1.837963,9.192741
-4.287000,-1.838435,9.189782
-4.286000,-1.838905,9.186824
-4.285000,-1.839375,9.183865
-4.284000,-1.839845,9.180908
-4.283000,-1.840315,9.177950
-4.282000,-1.840784,9.174994
-4.281000,-1.841253,9.172037
-4.280000,-1.841721,9.169081
-4.279000,-1.842189,9.166125
-4.278000,-1.842656,9.163170
-4.277000,-1.843124,9.160215
-4.276000,-1.843590,9.157261
-4.275000,-1.844057,9.154307
-4.274000,-1.844523,9.151353
-4.273000,-1.844988,9.148400
-4.272000,-1.845454,9.145447
-4.271000,-1.845918,9.142495
-4.270000,-1.846383,9.139543
-4.269000,-1.846847,9.136591
-4.268000,-1.847310,9.133640
-4.267000,-1.847774,9.130689
-4.266000,-1.848237,9.127739
-4.265000,-1.848699,9.124789
-4.264000,-1.849161,9.121840
-4.263000,-1.849623,9.118890
-4.262000,-1.850084,9.115942
-4.261000,-1.850545,9.112993
-4.260000,-1.851006,9.110046
-4.259000,-1.851466,9.107098
-4.258000,-1.851925,9.104151
-4.257000,-1.852385,9.101204
-4.256000,-1.852844,9.098258
-4.255000,-1.853302,9.095312
-4.254000,-1.853760,9.092367
-4.253000,-1.854218,9.089422
-4.252000,-1.854676,9.086477
-4.251000,-1.855133,9.083533
-4.250000,-1.855589,9.080589
-4.249000,-1.856045,9.077646
-4.248000,-1.856501,9.074703
-4.247000,-1.856957,9.071760
-4.246000,-1.857412,9.068818
-4.245000,-1.857866,9.065876
-4.244000,-1.858321,9.062935
-4.243000,-1.858775,9.059994
-4.242000,-1.859228,9.057054
-4.241000,-1.859681,9.054114
-4.240000,-1.860134,9.051174
-4.239000,-1.860586,9.048235
-4.238000,-1.861038,9.045296
-4.237000,-1.861490,9.042357
-4.236000,-1.861941,9.039419
-4.235000,-1.862392,9.036482
-4.234000,-1.862842,9.033544
-4.233000,-1.863292,9.030608
-4.232000,-1.863742,9.027671
-4.231000,-1.864191,9.024735
-4.230000,-1.864640,9.021800
-4.229000,-1.865088,9.018864
-4.228000,-1.865536,9.015930
-4.227000,-1.865984,9.012995
-4.226000,-1.866431,9.010061
-4.225000,-1.866878,9.007128
-4.224000,-1.867324,9.004195
-4.223000,-1.867770,9.001262
-4.222000,-1.868216,8.998330
-4.221000,-1.868661,8.995398
-4.220000,-1.869106,8.992466
-4.219000,-1.869551,8.989535
-4.218000,-1.869995,8.986605
-4.217000,-1.870439,8.983674
-4.216000,-1.870882,8.980744
-4.215000,-1.871325,8.977815
-4.214000,-1.871768,8.974886
-4.213000,-1.872210,8.971957
-4.212000,-1.872652,8.969029
-4.211000,-1.873093,8.966101
-4.210000,-1.873534,8.963174
-4.209000,-1.873975,8.960247
-4.208000,-1.874415,8.957320
-4.207000,-1.874855,8.954394
-4.206000,-1.875294,8.951469
-4.205000,-1.875733,8.948543
-4.204000,-1.876172,8.945618
-4.203000,-1.876610,8.942694
-4.202000,-1.877048,8.939770
-4.201000,-1.877486,8.936846
-4.200000,-1.877923,8.933923
-4.199000,-1.878359,8.931000
-4.198000,-1.878796,8.928077
-4.197000,-1.879232,8.925155
-4.196000,-1.879667,8.922234
-4.195000,-1.880102,8.919312
-4.194000,-1.880537,8.916392
-4.193000,-1.880972,8.913471
-4.192000,-1.881406,8.910551
-4.191000,-1.881839,8.907632
-4.190000,-1.882272,8.904712
-4.189000,-1.882705,8.901794
-4.188000,-1.883138,8.898875
-4.187000,-1.883570,8.895957
-4.186000,-1.884001,8.893040
-4.185000,-1.884433,8.890123
-4.184000,-1.884863,8.887206
-4.183000,-1.885294,8.884290
-4.182000,-1.885724,8.881374
-4.181000,-1.886154,8.878458
-4.180000,-1.886583,8.875543
-4.179000,-1.887012,8.872628
-4.178000,-1.887441,8.869714
-4.177000,-1.887869,8.866800
-4.176000,-1.888296,8.863887
-4.175000,-1.888724,8.860974
-4.174000,-1.889151,8.858061
-4.173000,-1.889577,8.855149
-4.172000,-1.890004,8.852237
-4.171000,-1.890429,8.849326
-4.170000,-1.890855,8.846415
-4.169000,-1.891280,8.843504
-4.168000,-1.891705,8.840594
-4.167000,-1.892129,8.837684
-4.166000,-1.892553,8.834775
-4.165000,-1.892976,8.831866
-4.164000,-1.893399,8.828958
-4.163000,-1.893822,8.826049
-4.162000,-1.894244,8.823142
-4.161000,-1.894666,8.820234
-4.160000,-1.895088,8.817328
-4.159000,-1.895509,8.814421
-4.158000,-1.895929,8.811515
-4.157000,-1.896350,8.808609
-4.156000,-1.896770,8.805704
-4.155000,-1.897189,8.802799
-4.154000,-1.897609,8.799895
-4.153000,-1.898027,8.796991
-4.152000,-1.898446,8.794087
-4.151000,-1.898864,8.791184
-4.150000,-1.899281,8.788281
-4.149000,-1.899699,8.785379
-4.148000,-1.900116,8.782477
-4.147000,-1.900532,8.779576
-4.146000,-1.900948,8.776674
-4.145000,-1.901364,8.773774
-4.144000,-1.901779,8.770873
-4.143000,-1.902194,8.767974
-4.142000,-1.902608,8.765074
-4.141000,-1.903023,8.762175
-4.140000,-1.903436,8.759276
-4.139000,-1.903850,8.756378
-4.138000,-1.904263,8.753480
-4.137000,-1.904675,8.750583
-4.136000,-1.905087,8.747686
-4.135000,-1.905499,8.744789
-4.134000,-1.905911,8.741893
-4.133000,-1.906322,8.738997
-4.132000,-1.906732,8.736102
-4.131000,-1.907142,8.733207
-4.130000,-1.907552,8.730312
-4.129000,-1.907962,8.727418
-4.128000,-1.908371,8.724524
-4.127000,-1.908779,8.721631
-4.126000,-1.909188,8.718738
-4.125000,-1.909596,8.715846
-4.124000,-1.910003,8.712953
-4.123000,-1.910410,8.710062
-4.122000,-1.910817,8.707171
-4.121000,-1.911223,8.704280
-4.120000,-1.911629,8.701389
-4.119000,-1.912035,8.698499
-4.118000,-1.912440,8.695610
-4.117000,-1.912845,8.692720
-4.116000,-1.913249,8.689832
-4.115000,-1.913653,8.686943
-4.114000,-1.914057,8.684055
-4.113000,-1.914460,8.681168
-4.112000,-1.914863,8.678280
-4.111000,-1.915265,8.675394
-4.110000,-1.915667,8.672507
-4.109000,-1.916069,8.669621
-4.108000,-1.916470,8.666736
-4.107000,-1.916871,8.663851
-4.106000,-1.917272,8.660966
-4.105000,-1.917672,8.658082
-4.104000,-1.918071,8.655198
-4.103000,-1.918471,8.652314
-4.102000,-1.918870,8.649431
-4.101000,-1.919268,8.646549
-4.100000,-1.919666,8.643666
-4.099000,-1.920064,8.640785
-4.098000,-1.920462,8.637903
-4.097000,-1.920859,8.635022
-4.096000,-1.921255,8.632142
-4.095000,-1.921651,8.629261
-4.094000,-1.922047,8.626382
-4.093000,-1.922443,8.623502
-4.092000,-1.922838,8.620623
-4.091000,-1.923232,8.617745
-4.090000,-1.923627,8.614867
-4.089000,-1.924021,8.611989
-4.088000,-1.924414,8.609112
-4.087000,-1.924807,8.606235
-4.086000,-1.925200,8.603358
-4.085000,-1.925592,8.600482
-4.084000,-1.925984,8.597606
-4.083000,-1.926376,8.594731
-4.082000,-1.926767,8.591856
-4.081000,-1.927158,8.588982
-4.080000,-1.927548,8.586108
-4.079000,-1.927938,8.583234
-4.078000,-1.928328,8.580361
-4.077000,-1.928717,8.577488
-4.076000,-1.929106,8.574616
-4.075000,-1.929494,8.571744
-4.074000,-1.929882,8.568872
-4.073000,-1.930270,8.566001
-4.072000,-1.930657,8.563131
-4.071000,-1.931044,8.560260
-4.070000,-1.931430,8.557390
-4.069000,-1.931816,8.554521
-4.068000,-1.932202,8.551652
-4.067000,-1.932587,8.548783
-4.066000,-1.932972,8.545915
-4.065000,-1.933357,8.543047
-4.064000,-1.933741,8.540180
-4.063000,-1.934125,8.537313
-4.062000,-1.934508,8.534446
-4.061000,-1.934891,8.531580
-4.060000,-1.935274,8.528714
-4.059000,-1.935656,8.525848
-4.058000,-1.936038,8.522984
-4.057000,-1.936419,8.520119
-4.056000,-1.936800,8.517255
-4.055000,-1.937181,8.514391
-4.054000,-1.937561,8.511528
-4.053000,-1.937941,8.508665
-4.052000,-1.938321,8.505802
-4.051000,-1.938700,8.502940
-4.050000,-1.939079,8.500079
-4.049000,-1.939457,8.497217
-4.048000,-1.939835,8.494356
-4.047000,-1.940212,8.491496
-4.046000,-1.940589,8.488636
-4.045000,-1.940966,8.485776
-4.044000,-1.941343,8.482917
-4.043000,-1.941719,8.480058
-4.042000,-1.942094,8.477200
-4.041000,-1.942469,8.474342
-4.040000,-1.942844,8.471484
-4.039000,-1.943219,8.468627
-4.038000,-1.943593,8.465770
-4.037000,-1.943966,8.462914
-4.036000,-1.944340,8.460058
-4.035000,-1.944713,8.457203
-4.034000,-1.945085,8.454347
-4.033000,-1.945457,8.451493
-4.032000,-1.945829,8.448639
-4.031000,-1.946200,8.445785
-4.030000,-1.946571,8.442931
-4.029000,-1.946942,8.440078
-4.028000,-1.947312,8.437226
-4.027000,-1.947682,8.434373
-4.026000,-1.948051,8.431521
-4.025000,-1.948420,8.428670
-4.024000,-1.948789,8.425819
-4.023000,-1.949157,8.422969
-4.022000,-1.949525,8.420118
-4.021000,-1.949892,8.417269
-4.020000,-1.950259,8.414419
-4.019000,-1.950626,8.411570
-4.018000,-1.950992,8.408722
-4.017000,-1.951358,8.405874
-4.016000,-1.951724,8.403026
-4.015000,-1.952089,8.400179
-4.014000,-1.952453,8.397332
-4.013000,-1.952818,8.394485
-4.012000,-1.953182,8.391639
-4.011000,-1.953545,8.388794
-4.010000,-1.953908,8.385948
-4.009000,-1.954271,8.383104
-4.008000,-1.954634,8.380259
-4.007000,-1.954996,8.377415
-4.006000,-1.955357,8.374572
-4.005000,-1.955718,8.371728
-4.004000,-1.956079,8.368886
-4.003000,-1.956440,8.366043
-4.002000,-1.956800,8.363201
-4.001000,-1.957159,8.360360
-4.000000,-1.957519,8.357519
-3.999000,-1.957878,8.354678
-3.998000,-1.958236,8.351838
-3.997000,-1.958594,8.348998
-3.996000,-1.958952,8.346158
-3.995000,-1.959309,8.343319
-3.994000,-1.959666,8.340481
-3.993000,-1.960023,8.337643
-3.992000,-1.960379,8.334805
-3.991000,-1.960735,8.331967
-3.990000,-1.961090,8.329130
-3.989000,-1.961445,8.326294
-3.988000,-1.961800,8.323458
-3.987000,-1.962154,8.320622
-3.986000,-1.962508,8.317786
-3.985000,-1.962861,8.314951
-3.984000,-1.963215,8.312117
-3.983000,-1.963567,8.309283
-3.982000,-1.963920,8.306449
-3.981000,-1.964271,8.303616
-3.980000,-1.964623,8.300783
-3.979000,-1.964974,8.297951
-3.978000,-1.965325,8.295118
-3.977000,-1.965675,8.292287
-3.976000,-1.966025,8.289456
-3.975000,-1.966375,8.286625
-3.974000,-1.966724,8.283794
-3.973000,-1.967073,8.280964
-3.972000,-1.967421,8.278135
-3.971000,-1.967769,8.275306
-3.970000,-1.968117,8.272477
-3.969000,-1.968464,8.269649
-3.968000,-1.968811,8.266821
-3.967000,-1.969157,8.263993
-3.966000,-1.969504,8.261166
-3.965000,-1.969849,8.258339
-3.964000,-1.970195,8.255513
-3.963000,-1.970539,8.252687
-3.962000,-1.970884,8.249862
-3.961000,-1.971228,8.247037
-3.960000,-1.971572,8.244212
-3.959000,-1.971915,8.241388
-3.958000,-1.972258,8.238564
-3.957000,-1.972601,8.235740
-3.956000,-1.972943,8.232917
-3.955000,-1.973285,8.230095
-3.954000,-1.973626,8.227273
-3.953000,-1.973967,8.224451
-3.952000,-1.974308,8.221630
-3.951000,-1.974648,8.218809
-3.950000,-1.974988,8.215988
-3.949000,-1.975328,8.213168
-3.948000,-1.975667,8.210348
-3.947000,-1.976006,8.207529
-3.946000,-1.976344,8.204710
-3.945000,-1.976682,8.201892
-3.944000,-1.977019,8.199074
-3.943000,-1.977357,8.196256
-3.942000,-1.977693,8.193439
-3.941000,-1.978030,8.190622
-3.940000,-1.978366,8.187806
-3.939000,-1.978701,8.184990
-3.938000,-1.979037,8.182174
-3.937000,-1.979371,8.179359
-3.936000,-1.979706,8.176544
-3.935000,-1.980040,8.173730
-3.934000,-1.980374,8.170916
-3.933000,-1.980707,8.168102
-3.932000,-1.981040,8.165289
-3.931000,-1.981372,8.162477
-3.930000,-1.981704,8.159664
-3.929000,-1.982036,8.156853
-3.928000,-1.982367,8.154041
-3.927000,-1.982698,8.151230
-3.926000,-1.983029,8.148419
-3.925000,-1.983359,8.145609
-3.924000,-1.983689,8.142799
-3.923000,-1.984018,8.139990
-3.922000,-1.984347,8.137181
-3.921000,-1.984676,8.134372
-3.920000,-1.985004,8.131564
-3.919000,-1.985332,8.128757
-3.918000,-1.985660,8.125949
-3.917000,-1.985987,8.123142
-3.916000,-1.986313,8.120336
-3.915000,-1.986640,8.117530
-3.914000,-1.986966,8.114724
-3.913000,-1.987291,8.111919
-3.912000,-1.987616,8.109114
-3.911000,-1.987941,8.106309
-3.910000,-1.988265,8.103505
-3.909000,-1.988589,8.100702
-3.908000,-1.988913,8.097899
-3.907000,-1.989236,8.095096
-3.906000,-1.989559,8.092293
-3.905000,-1.989881,8.089491
-3.904000,-1.990204,8.086690
-3.903000,-1.990525,8.083889
-3.902000,-1.990846,8.081088
-3.901000,-1.991167,8.078288
-3.900000,-1.991488,8.075488
-3.899000,-1.991808,8.072688
-3.898000,-1.992128,8.069889
-3.897000,-1.992447,8.067091
-3.896000,-1.992766,8.064292
-3.895000,-1.993085,8.061495
-3.894000,-1.993403,8.058697
-3.893000,-1.993720,8.055900
-3.892000,-1.994038,8.053103
-3.891000,-1.994355,8.050307
-3.890000,-1.994672,8.047512
-3.889000,-1.994988,8.044716
-3.888000,-1.995304,8.041921
-3.887000,-1.995619,8.039127
-3.886000,-1.995934,8.036333
-3.885000,-1.996249,8.033539
-3.884000,-1.996563,8.030746
-3.883000,-1.996877,8.027953
-3.882000,-1.997191,8.025160
-3.881000,-1.997504,8.022368
-3.880000,-1.997816,8.019576
-3.879000,-1.998129,8.016785
-3.878000,-1.998441,8.013994
-3.877000,-1.998752,8.011204
-3.876000,-1.999064,8.008414
-3.875000,-1.999374,8.005624
-3.874000,-1.999685,8.002835
-3.873000,-1.999995,8.000046
-3.872000,-2.000304,7.997258
-3.871000,-2.000614,7.994470
-3.870000,-2.000923,7.991683
-3.869000,-2.001231,7.988896
-3.868000,-2.001539,7.986109
-3.867000,-2.001847,7.983323
-3.866000,-2.002154,7.980537
-3.865000,-2.002461,7.977751
-3.864000,-2.002768,7.974966
-3.863000,-2.003074,7.972182
-3.862000,-2.003380,7.969397
-3.861000,-2.003685,7.966614
-3.860000,-2.003990,7.963830
-3.859000,-2.004295,7.961047
-3.858000,-2.004599,7.958265
-3.857000,-2.004903,7.955482
-3.856000,-2.005206,7.952701
-3.855000,-2.005509,7.949919
-3.854000,-2.005812,7.947138
-3.853000,-2.006114,7.944358
-3.852000,-2.006416,7.941578
-3.851000,-2.006718,7.938798
-3.850000,-2.007019,7.936019
-3.849000,-2.007320,7.933240
-3.848000,-2.007620,7.930462
-3.847000,-2.007920,7.927684
-3.846000,-2.008220,7.924906
-3.845000,-2.008519,7.922129
-3.844000,-2.008818,7.919352
-3.843000,-2.009116,7.916576
-3.842000,-2.009414,7.913800
-3.841000,-2.009712,7.911024
-3.840000,-2.010009,7.908249
-3.839000,-2.010306,7.905474
-3.838000,-2.010602,7.902700
-3.837000,-2.010898,7.899926
-3.836000,-2.011194,7.897153
-3.835000,-2.011489,7.894379
-3.834000,-2.011784,7.891607
-3.833000,-2.012079,7.888835
-3.832000,-2.012373,7.886063
-3.831000,-2.012667,7.883291
-3.830000,-2.012960,7.880520
-3.829000,-2.013253,7.877750
-3.828000,-2.013546,7.874980
-3.827000,-2.013838,7.872210
-3.826000,-2.014130,7.869440
-3.825000,-2.014422,7.866672
-3.824000,-2.014713,7.863903
-3.823000,-2.015003,7.861135
-3.822000,-2.015294,7.858367
-3.821000,-2.015584,7.855600
-3.820000,-2.015873,7.852833
-3.819000,-2.016162,7.850067
-3.818000,-2.016451,7.847301
-3.817000,-2.016739,7.844535
-3.816000,-2.017027,7.841770
-3.815000,-2.017315,7.839005
-3.814000,-2.017602,7.836241
-3.813000,-2.017889,7.833477
-3.812000,-2.018175,7.830713
-3.811000,-2.018461,7.827950
-3.810000,-2.018747,7.825187
-3.809000,-2.019032,7.822425
-3.808000,-2.019317,7.819663
-3.807000,-2.019602,7.816901
-3.806000,-2.019886,7.814140
-3.805000,-2.020170,7.811380
-3.804000,-2.020453,7.808619
-3.803000,-2.020736,7.805860
-3.802000,-2.021018,7.803100
-3.801000,-2.021301,7.800341
-3.800000,-2.021582,7.797582
-3.799000,-2.021864,7.794824
-3.798000,-2.022145,7.792067
-3.797000,-2.022426,7.789309
-3.796000,-2.022706,7.786552
-3.795000,-2.022986,7.783796
-3.794000,-2.023265,7.781040
-3.793000,-2.023544,7.778284
-3.792000,-2.023823,7.775529
-3.791000,-2.024101,7.772774
-3.790000,-2.024379,7.770019
-3.789000,-2.024657,7.767265
-3.788000,-2.024934,7.764512
-3.787000,-2.025211,7.761758
-3.786000,-2.025487,7.759005
-3.785000,-2.025763,7.756253
-3.784000,-2.026039,7.753501
-3.783000,-2.026314,7.750750
-3.782000,-2.026589,7.747998
-3.781000,-2.026863,7.745248
-3.780000,-2.027137,7.742497
-3.779000,-2.027411,7.739747
-3.778000,-2.027684,7.736998
-3.777000,-2.027957,7.734249
-3.776000,-2.028230,7.731500
-3.775000,-2.028502,7.728752
-3.774000,-2.028774,7.726004
-3.773000,-2.029045,7.723257
-3.772000,-2.029316,7.720510
-3.771000,-2.029587,7.717763
-3.770000,-2.029857,7.715017
-3.769000,-2.030127,7.712271
-3.768000,-2.030396,7.709526
-3.767000,-2.030665,7.706781
-3.766000,-2.030934,7.704036
-3.765000,-2.031202,7.701292
-3.764000,-2.031470,7.698548
-3.763000,-2.031737,7.695805
-3.762000,-2.032005,7.693062
-3.761000,-2.032271,7.690320
-3.760000,-2.032538,7.687578
-3.759000,-2.032804,7.684836
-3.758000,-2.033069,7.682095
-3.757000,-2.033334,7.679354
-3.756000,-2.033599,7.676614
-3.755000,-2.033864,7.673874
-3.754000,-2.034128,7.671134
-3.753000,-2.034391,7.668395
-3.752000,-2.034654,7.665656
-3.751000,-2.034917,7.662918
-3.750000,-2.035180,7.660180
-3.749000,-2.035442,7.657442
-3.748000,-2.035704,7.654705
-3.747000,-2.035965,7.651969
-3.746000,-2.036226,7.649232
-3.745000,-2.036487,7.646497
-3.744000,-2.036747,7.643761
-3.743000,-2.037006,7.641026
-3.742000,-2.037266,7.638291
-3.741000,-2.037525,7.635557
-3.740000,-2.037784,7.632824
-3.739000,-2.038042,7.630090
-3.738000,-2.038300,7.627357
-3.737000,-2.038557,7.624625
-3.736000,-2.038814,7.621893
-3.735000,-2.039071,7.619161
-3.734000,-2.039327,7.616430
-3.733000,-2.039583,7.613699
-3.732000,-2.039839,7.610968
-3.731000,-2.040094,7.608238
-3.730000,-2.040349,7.605509
-3.729000,-2.040603,7.602779
-3.728000,-2.040857,7.600051
-3.727000,-2.041111,7.597322
-3.726000,-2.041364,7.594594
-3.725000,-2.041617,7.591867
-3.724000,-2.041869,7.589139
-3.723000,-2.042121,7.586413
-3.722000,-2.042373,7.583686
-3.721000,-2.042624,7.580961
-3.720000,-2.042875,7.578235
-3.719000,-2.043126,7.575510
-3.718000,-2.043376,7.572785
-3.717000,-2.043625,7.570061
-3.716000,-2.043875,7.567337
-3.715000,-2.044124,7.564614
-3.714000,-2.044372,7.561891
-3.713000,-2.044621,7.559168
-3.712000,-2.044868,7.556446
-3.711000,-2.045116,7.553724
-3.710000,-2.045363,7.551003
-3.709000,-2.045610,7.548282
-3.708000,-2.045856,7.545562
-3.707000,-2.046102,7.542841
-3.706000,-2.046347,7.540122
-3.705000,-2.046592,7.537402
-3.704000,-2.046837,7.534684
-3.703000,-2.047082,7.531965
-3.702000,-2.047326,7.529247
-3.701000,-2.047569,7.526530
-3.700000,-2.047812,7.523812
-3.699000,-2.048055,7.521096
-3.698000,-2.048298,7.518379
-3.697000,-2.048540,7.515663
-3.696000,-2.048781,7.512948
-3.695000,-2.049023,7.510233
-3.694000,-2.049263,7.507518
-3.693000,-2.049504,7.504804
-3.692000,-2.049744,7.502090
-3.691000,-2.049984,7.499376
-3.690000,-2.050223,7.496663
-3.689000,-2.050462,7.493951
-3.688000,-2.050701,7.491238
-3.687000,-2.050939,7.488527
-3.686000,-2.051177,7.485815
-3.685000,-2.051414,7.483104
-3.684000,-2.051651,7.480394
-3.683000,-2.051888,7.477683
-3.682000,-2.052124,7.474974
-3.681000,-2.052360,7.472264
-3.680000,-2.052596,7.469556
-3.679000,-2.052831,7.466847
-3.678000,-2.053065,7.464139
-3.677000,-2.053300,7.461431
-3.676000,-2.053534,7.458724
-3.675000,-2.053767,7.456017
-3.674000,-2.054000,7.453311
-3.673000,-2.054233,7.450605
-3.672000,-2.054466,7.447899
-3.671000,-2.054698,7.445194
-3.670000,-2.054929,7.442489
-3.669000,-2.055161,7.439785
-3.668000,-2.055391,7.437081
-3.667000,-2.055622,7.434378
-3.666000,-2.055852,7.431674
-3.665000,-2.056082,7.428972
-3.664000,-2.056311,7.426269
-3.663000,-2.056540,7.423568
-3.662000,-2.056769,7.420866
-3.661000,-2.056997,7.418165
-3.660000,-2.057225,7.415465
-3.659000,-2.057452,7.412764
-3.658000,-2.057679,7.410065
-3.657000,-2.057906,7.407365
-3.656000,-2.058132,7.404666
-3.655000,-2.058358,7.401968
-3.654000,-2.058583,7.399270
-3.653000,-2.058808,7.396572
-3.652000,-2.059033,7.393875
-3.651000,-2.059257,7.391178
-3.650000,-2.059481,7.388481
-3.649000,-2.059705,7.385785
-3.648000,-2.059928,7.383090
-3.647000,-2.060151,7.380395
-3.646000,-2.060373,7.377700
-3.645000,-2.060595,7.375005
-3.644000,-2.060817,7.372311
-3.643000,-2.061038,7.369618
-3.642000,-2.061259,7.366925
-3.641000,-2.061480,7.364232
-3.640000,-2.061700,7.361540
-3.639000,-2.061919,7.358848
-3.638000,-2.062139,7.356156
-3.637000,-2.062358,7.353465
-3.636000,-2.062576,7.350775
-3.635000,-2.062794,7.348084
-3.634000,-2.063012,7.345395
-3.633000,-2.063230,7.342705
-3.632000,-2.063447,7.340016
-3.631000,-2.063663,7.337328
-3.630000,-2.063880,7.334640
-3.629000,-2.064095,7.331952
-3.628000,-2.064311,7.329264
-3.627000,-2.064526,7.326578
-3.626000,-2.064741,7.323891
-3.625000,-2.064955,7.321205
-3.624000,-2.065169,7.318519
-3.623000,-2.065383,7.315834
-3.622000,-2.065596,7.313149
-3.621000,-2.065808,7.310465
-3.620000,-2.066021,7.307781
-3.619000,-2.066233,7.305097
-3.618000,-2.066445,7.302414
-3.617000,-2.066656,7.299731
-3.616000,-2.066867,7.297049
-3.615000,-2.067077,7.294367
-3.614000,-2.067287,7.291686
-3.613000,-2.067497,7.289005
-3.612000,-2.067706,7.286324
-3.611000,-2.067915,7.283644
-3.610000,-2.068124,7.280964
-3.609000,-2.068332,7.278284
-3.608000,-2.068540,7.275605
-3.607000,-2.068747,7.272927
-3.606000,-2.068954,7.270249
-3.605000,-2.069161,7.267571
-3.604000,-2.069367,7.264894
-3.603000,-2.069573,7.262217
-3.602000,-2.069779,7.259540
-3.601000,-2.069984,7.256864
-3.600000,-2.070188,7.254188
-3.599000,-2.070393,7.251513
-3.598000,-2.070597,7.248838
-3.597000,-2.070800,7.246164
-3.596000,-2.071003,7.243490
-3.595000,-2.071206,7.240816
-3.594000,-2.071409,7.238143
-3.593000,-2.071611,7.235470
-3.592000,-2.071812,7.232798
-3.591000,-2.072014,7.230126
-3.590000,-2.072214,7.227454
-3.589000,-2.072415,7.224783
-3.588000,-2.072615,7.222113
-3.587000,-2.072815,7.219442
-3.586000,-2.073014,7.216772
-3.585000,-2.073213,7.214103
-3.584000,-2.073412,7.211434
-3.583000,-2.073610,7.208765
-3.582000,-2.073808,7.206097
-3.581000,-2.074005,7.203429
-3.580000,-2.074202,7.200762
-3.579000,-2.074399,7.198095
-3.578000,-2.074595,7.195429
-3.577000,-2.074791,7.192762
-3.576000,-2.074986,7.190097
-3.575000,-2.075182,7.187432
-3.574000,-2.075376,7.184767
-3.573000,-2.075571,7.182102
-3.572000,-2.075765,7.179438
-3.571000,-2.075958,7.176775
-3.570000,-2.076151,7.174111
-3.569000,-2.076344,7.171449
-3.568000,-2.076537,7.168786
-3.567000,-2.076729,7.166124
-3.566000,-2.076920,7.163463
-3.565000,-2.077112,7.160802
-3.564000,-2.077302,7.158141
-3.563000,-2.077493,7.155481
-3.562000,-2.077683,7.152821
-3.561000,-2.077873,7.150161
-3.560000,-2.078062,7.147502
-3.559000,-2.078251,7.144844
-3.558000,-2.078440,7.142185
-3.557000,-2.078628,7.139528
-3.556000,-2.078816,7.136870
-3.555000,-2.079003,7.134213
-3.554000,-2.079190,7.131557
-3.553000,-2.079377,7.128901
-3.552000,-2.079563,7.126245
-3.551000,-2.079749,7.123590
-3.550000,-2.079935,7.120935
-3.549000,-2.080120,7.118280
-3.548000,-2.080305,7.115626
-3.547000,-2.080489,7.112973
-3.546000,-2.080673,7.110319
-3.545000,-2.080857,7.107667
-3.544000,-2.081040,7.105014
-3.543000,-2.081223,7.102362
-3.542000,-2.081405,7.099711
-3.541000,-2.081587,7.097060
-3.540000,-2.081769,7.094409
-3.539000,-2.081950,7.091759
-3.538000,-2.082131,7.089109
-3.537000,-2.082312,7.086459
-3.536000,-2.082492,7.083810
-3.535000,-2.082672,7.081162
-3.534000,-2.082851,7.078513
-3.533000,-2.083030,7.075866
-3.532000,-2.083209,7.073218
-3.531000,-2.083387,7.070571
-3.530000,-2.083565,7.067925
-3.529000,-2.083742,7.065279
-3.528000,-2.083919,7.062633
-3.527000,-2.084096,7.059988
-3.526000,-2.084272,7.057343
-3.525000,-2.084448,7.054698
-3.524000,-2.084624,7.052054
-3.523000,-2.084799,7.049411
-3.522000,-2.084974,7.046767
-3.521000,-2.085148,7.044125
-3.520000,-2.085322,7.041482
-3.519000,-2.085496,7.038840
-3.518000,-2.085669,7.036199
-3.517000,-2.085842,7.033558
-3.516000,-2.086015,7.030917
-3.515000,-2.086187,7.028277
-3.514000,-2.086358,7.025637
-3.513000,-2.086530,7.022997
-3.512000,-2.086701,7.020358
-3.511000,-2.086871,7.017720
-3.510000,-2.087041,7.015081
-3.509000,-2.087211,7.012444
-3.508000,-2.087381,7.009806
-3.507000,-2.087550,7.007169
-3.506000,-2.087718,7.004533
-3.505000,-2.087887,7.001897
-3.504000,-2.088055,6.999261
-3.503000,-2.088222,6.996626
-3.502000,-2.088389,6.993991
-3.501000,-2.088556,6.991356
-3.500000,-2.088722,6.988722
-3.499000,-2.088888,6.986089
-3.498000,-2.089054,6.983455
-3.497000,-2.089219,6.980823
-3.496000,-2.089384,6.978190
-3.495000,-2.089548,6.975558
-3.494000,-2.089712,6.972927
-3.493000,-2.089876,6.970296
-3.492000,-2.090039,6.967665
-3.491000,-2.090202,6.965035
-3.490000,-2.090365,6.962405
-3.489000,-2.090527,6.959775
-3.488000,-2.090689,6.957146
-3.487000,-2.090850,6.954518
-3.486000,-2.091011,6.951890
-3.485000,-2.091172,6.949262
-3.484000,-2.091332,6.946634
-3.483000,-2.091492,6.944008
-3.482000,-2.091651,6.941381
-3.481000,-2.091810,6.938755
-3.480000,-2.091969,6.936129
-3.479000,-2.092128,6.933504
-3.478000,-2.092285,6.930879
-3.477000,-2.092443,6.928255
-3.476000,-2.092600,6.925631
-3.475000,-2.092757,6.923007
-3.474000,-2.092913,6.920384
-3.473000,-2.093069,6.917761
-3.472000,-2.093225,6.915139
-3.471000,-2.093380,6.912517
-3.470000,-2.093535,6.909895
-3.469000,-2.093690,6.907274
-3.468000,-2.093844,6.904653
-3.467000,-2.093998,6.902033
-3.466000,-2.094151,6.899413
-3.465000,-2.094304,6.896794
-3.464000,-2.094456,6.894175
-3.463000,-2.094609,6.891556
-3.462000,-2.094761,6.888938
-3.461000,-2.094912,6.886320
-3.460000,-2.095063,6.883703
-3.459000,-2.095214,6.881086
-3.458000,-2.095364,6.878470
-3.457000,-2.095514,6.875854
-3.456000,-2.095663,6.873238
-3.455000,-2.095813,6.870623
-3.454000,-2.095961,6.868008
-3.453000,-2.096110,6.865393
-3.452000,-2.096258,6.862779
-3.451000,-2.096405,6.860166
-3.450000,-2.096553,6.857553
-3.449000,-2.096699,6.854940
-3.448000,-2.096846,6.852328
-3.447000,-2.096992,6.849716
-3.446000,-2.097138,6.847104
-3.445000,-2.097283,6.844493
-3.444000,-2.097428,6.841882
-3.443000,-2.097573,6.839272
-3.442000,-2.097717,6.836662
-3.441000,-2.097861,6.834053
-3.440000,-2.098004,6.831444
-3.439000,-2.098147,6.828835
-3.438000,-2.098290,6.826227
-3.437000,-2.098432,6.823620
-3.436000,-2.098574,6.821012
-3.435000,-2.098715,6.818405
-3.434000,-2.098856,6.815799
-3.433000,-2.098997,6.813193
-3.432000,-2.099138,6.810587
-3.431000,-2.099278,6.807982
-3.430000,-2.099417,6.805377
-3.429000,-2.099556,6.802773
-3.428000,-2.099695,6.800169
-3.427000,-2.099834,6.797565
-3.426000,-2.099972,6.794962
-3.425000,-2.100109,6.792359
-3.424000,-2.100247,6.789757
-3.423000,-2.100384,6.787155
-3.422000,-2.100520,6.784554
-3.421000,-2.100656,6.781953
-3.420000,-2.100792,6.779352
-3.419000,-2.100927,6.776752
-3.418000,-2.101062,6.774152
-3.417000,-2.101197,6.771553
-3.416000,-2.101331,6.768954
-3.415000,-2.101465,6.766355
-3.414000,-2.101599,6.763757
-3.413000,-2.101732,6.761159
-3.412000,-2.101865,6.758562
-3.411000,-2.101997,6.755965
-3.410000,-2.102129,6.753369
-3.409000,-2.102260,6.750773
-3.408000,-2.102392,6.748177
-3.407000,-2.102522,6.745582
-3.406000,-2.102653,6.742987
-3.405000,-2.102783,6.740393
-3.404000,-2.102913,6.737799
-3.403000,-2.103042,6.735206
-3.402000,-2.103171,6.732612
-3.401000,-2.103299,6.730020
-3.400000,-2.103427,6.727427
-3.399000,-2.103555,6.724836
-3.398000,-2.103683,6.722244
-3.397000,-2.103810,6.719653
-3.396000,-2.103936,6.717063
-3.395000,-2.104063,6.714473
-3.394000,-2.104188,6.711883
-3.393000,-2.104314,6.709293
-3.392000,-2.104439,6.706705
-3.391000,-2.104564,6.704116
-3.390000,-2.104688,6.701528
-3.389000,-2.104812,6.698940
-3.388000,-2.104936,6.696353
-3.387000,-2.105059,6.693766
-3.386000,-2.105182,6.691180
-3.385000,-2.105304,6.688594
-3.384000,-2.105426,6.686008
-3.383000,-2.105548,6.683423
-3.382000,-2.105669,6.680839
-3.381000,-2.105790,6.678254
-3.380000,-2.105910,6.675670
-3.379000,-2.106031,6.673087
-3.378000,-2.106150,6.670504
-3.377000,-2.106270,6.667921
-3.376000,-2.106389,6.665339
-3.375000,-2.106507,6.662757
-3.374000,-2.106625,6.660176
-3.373000,-2.106743,6.657595
-3.372000,-2.106861,6.655014
-3.371000,-2.106978,6.652434
-3.370000,-2.107095,6.649855
-3.369000,-2.107211,6.647275
-3.368000,-2.107327,6.644697
-3.367000,-2.107442,6.642118
-3.366000,-2.107558,6.639540
-3.365000,-2.107672,6.636962
-3.364000,-2.107787,6.634385
-3.363000,-2.107901,6.631809
-3.362000,-2.108015,6.629232
-3.361000,-2.108128,6.626656
-3.360000,-2.108241,6.624081
-3.359000,-2.108353,6.621506
-3.358000,-2.108465,6.618931
-3.357000,-2.108577,6.616357
-3.356000,-2.108689,6.613783
-3.355000,-2.108800,6.611210
-3.354000,-2.108910,6.608637
-3.353000,-2.109020,6.606064
-3.352000,-2.109130,6.603492
-3.351000,-2.109240,6.600920
-3.350000,-2.109349,6.598349
-3.349000,-2.109458,6.595778
-3.348000,-2.109566,6.593208
-3.347000,-2.109674,6.590637
-3.346000,-2.109781,6.588068
-3.345000,-2.109889,6.585499
-3.344000,-2.109995,6.582930
-3.343000,-2.110102,6.580361
-3.342000,-2.110208,6.577794
-3.341000,-2.110314,6.575226
-3.340000,-2.110419,6.572659
-3.339000,-2.110524,6.570092
-3.338000,-2.110628,6.567526
-3.337000,-2.110732,6.564960
-3.336000,-2.110836,6.562395
-3.335000,-2.110940,6.559830
-3.334000,-2.111043,6.557265
-3.333000,-2.111145,6.554701
-3.332000,-2.111248,6.552137
-3.331000,-2.111349,6.549574
-3.330000,-2.111451,6.547011
-3.329000,-2.111552,6.544448
-3.328000,-2.111653,6.541886
-3.327000,-2.111753,6.539325
-3.326000,-2.111853,6.536763
-3.325000,-2.111953,6.534203
-3.324000,-2.112052,6.531642
-3.323000,-2.112151,6.529082
-3.322000,-2.112249,6.526523
-3.321000,-2.112347,6.523964
-3.320000,-2.112445,6.521405
-3.319000,-2.112542,6.518847
-3.318000,-2.112639,6.516289
-3.317000,-2.112736,6.513731
-3.316000,-2.112832,6.511174
-3.315000,-2.112928,6.508618
-3.314000,-2.113023,6.506061
-3.313000,-2.113118,6.503506
-3.312000,-2.113213,6.500950
-3.311000,-2.113307,6.498395
-3.310000,-2.113401,6.495841
-3.309000,-2.113494,6.493287
-3.308000,-2.113587,6.490733
-3.307000,-2.113680,6.488180
-3.306000,-2.113773,6.485627
-3.305000,-2.113864,6.483074
-3.304000,-2.113956,6.480522
-3.303000,-2.114047,6.477971
-3.302000,-2.114138,6.475420
-3.301000,-2.114229,6.472869
-3.300000,-2.114319,6.470319
-3.299000,-2.114408,6.467769
-3.298000,-2.114498,6.465219
-3.297000,-2.114587,6.462670
-3.296000,-2.114675,6.460122
-3.295000,-2.114763,6.457573
-3.294000,-2.114851,6.455026
-3.293000,-2.114939,6.452478
-3.292000,-2.115026,6.449931
-3.291000,-2.115112,6.447385
-3.290000,-2.115199,6.444839
-3.289000,-2.115285,6.442293
-3.288000,-2.115370,6.439748
-3.287000,-2.115455,6.437203
-3.286000,-2.115540,6.434658
-3.285000,-2.115624,6.432114
-3.284000,-2.115708,6.429571
-3.283000,-2.115792,6.427028
-3.282000,-2.115875,6.424485
-3.281000,-2.115958,6.421943
-3.280000,-2.116041,6.419401
-3.279000,-2.116123,6.416859
-3.278000,-2.116205,6.414318
-3.277000,-2.116286,6.411778
-3.276000,-2.116367,6.409237
-3.275000,-2.116447,6.406697
-3.274000,-2.116528,6.404158
-3.273000,-2.116608,6.401619
-3.272000,-2.116687,6.399081
-3.271000,-2.116766,6.396542
-3.270000,-2.116845,6.394005
-3.269000,-2.116923,6.391467
-3.268000,-2.117001,6.388931
-3.267000,-2.117079,6.386394
-3.266000,-2.117156,6.383858
-3.265000,-2.117233,6.381323
-3.264000,-2.117309,6.378787
-3.263000,-2.117385,6.376253
-3.262000,-2.117461,6.373718
-3.261000,-2.117536,6.371184
-3.260000,-2.117611,6.368651
-3.259000,-2.117685,6.366118
-3.258000,-2.117760,6.363585
-3.257000,-2.117833,6.361053
-3.256000,-2.117907,6.358521
-3.255000,-2.117980,6.355990
-3.254000,-2.118052,6.353459
-3.253000,-2.118125,6.350928
-3.252000,-2.118197,6.348398
-3.251000,-2.118268,6.345868
-3.250000,-2.118339,6.343339
-3.249000,-2.118410,6.340810
-3.248000,-2.118480,6.338282
-3.247000,-2.118550,6.335754
-3.246000,-2.118620,6.333226
-3.245000,-2.118689,6.330699
-3.244000,-2.118758,6.328172
-3.243000,-2.118826,6.325646
-3.242000,-2.118894,6.323120
-3.241000,-2.118962,6.320595
-3.240000,-2.119030,6.318070
-3.239000,-2.119096,6.315545
-3.238000,-2.119163,6.313021
-3.237000,-2.119229,6.310497
-3.236000,-2.119295,6.307973
-3.235000,-2.119360,6.305450
-3.234000,-2.119426,6.302928
-3.233000,-2.119490,6.300406
-3.232000,-2.119555,6.297884
-3.231000,-2.119618,6.295363
-3.230000,-2.119682,6.292842
-3.229000,-2.119745,6.290322
-3.228000,-2.119808,6.287802
-3.227000,-2.119870,6.285282
-3.226000,-2.119932,6.282763
-3.225000,-2.119994,6.280244
-3.224000,-2.120055,6.277726
-3.223000,-2.120116,6.275208
-3.222000,-2.120177,6.272690
-3.221000,-2.120237,6.270173
-3.220000,-2.120297,6.267657
-3.219000,-2.120356,6.265140
-3.218000,-2.120415,6.262625
-3.217000,-2.120474,6.260109
-3.216000,-2.120532,6.257594
-3.215000,-2.120590,6.255080
-3.214000,-2.120647,6.252566
-3.213000,-2.120704,6.250052
-3.212000,-2.120761,6.247539
-3.211000,-2.120817,6.245026
-3.210000,-2.120873,6.242513
-3.209000,-2.120929,6.240001
-3.208000,-2.120984,6.237490
-3.207000,-2.121039,6.234979
-3.206000,-2.121094,6.232468
-3.205000,-2.121148,6.229958
-3.204000,-2.121201,6.227448
-3.203000,-2.121255,6.224938
-3.202000,-2.121308,6.222429
-3.201000,-2.121360,6.219921
-3.200000,-2.121412,6.217412
-3.199000,-2.121464,6.214905
-3.198000,-2.121516,6.212397
-3.197000,-2.121567,6.209890
-3.196000,-2.121617,6.207384
-3.195000,-2.121668,6.204878
-3.194000,-2.121718,6.202372
-3.193000,-2.121767,6.199867
-3.192000,-2.121816,6.197362
-3.191000,-2.121865,6.194858
-3.190000,-2.121914,6.192354
-3.189000,-2.121962,6.189850
-3.188000,-2.122009,6.187347
-3.187000,-2.122057,6.184844
-3.186000,-2.122104,6.182342
-3.185000,-2.122150,6.179840
-3.184000,-2.122196,6.177339
-3.183000,-2.122242,6.174838
-3.182000,-2.122287,6.172337
-3.181000,-2.122332,6.169837
-3.180000,-2.122377,6.167337
-3.179000,-2.122421,6.164838
-3.178000,-2.122465,6.162339
-3.177000,-2.122509,6.159840
-3.176000,-2.122552,6.157342
-3.175000,-2.122595,6.154845
-3.174000,-2.122637,6.152347
-3.173000,-2.122679,6.149851
-3.172000,-2.122721,6.147354
-3.171000,-2.122762,6.144858
-3.170000,-2.122803,6.142363
-3.169000,-2.122843,6.139868
-3.168000,-2.122883,6.137373
-3.167000,-2.122923,6.134879
-3.166000,-2.122962,6.132385
-3.165000,-2.123001,6.129891
-3.164000,-2.123040,6.127398
-3.163000,-2.123078,6.124906
-3.162000,-2.123116,6.122414
-3.161000,-2.123154,6.119922
-3.160000,-2.123191,6.117431
-3.159000,-2.123227,6.114940
-3.158000,-2.123264,6.112449
-3.157000,-2.123300,6.109959
-3.156000,-2.123335,6.107470
-3.155000,-2.123370,6.104980
-3.154000,-2.123405,6.102492
-3.153000,-2.123440,6.100003
-3.152000,-2.123474,6.097515
-3.151000,-2.123508,6.095028
-3.150000,-2.123541,6.092541
-3.149000,-2.123574,6.090054
-3.148000,-2.123606,6.087568
-3.147000,-2.123639,6.085082
-3.146000,-2.123670,6.082597
-3.145000,-2.123702,6.080112
-3.144000,-2.123733,6.077627
-3.143000,-2.123764,6.075143
-3.142000,-2.123794,6.072660
-3.141000,-2.123824,6.070176
-3.140000,-2.123853,6.067693
-3.139000,-2.123883,6.065211
-3.138000,-2.123911,6.062729
-3.137000,-2.123940,6.060247
-3.136000,-2.123968,6.057766
-3.135000,-2.123996,6.055286
-3.134000,-2.124023,6.052805
-3.133000,-2.124050,6.050325
-3.132000,-2.124076,6.047846
-3.131000,-2.124103,6.045367
-3.130000,-2.124128,6.042888
-3.129000,-2.124154,6.040410
-3.128000,-2.124179,6.037932
-3.127000,-2.124203,6.035455
-3.126000,-2.124228,6.032978
-3.125000,-2.124252,6.030502
-3.124000,-2.124275,6.028026
-3.123000,-2.124298,6.025550
-3.122000,-2.124321,6.023075
-3.121000,-2.124343,6.020600
-3.120000,-2.124366,6.018126
-3.119000,-2.124387,6.015652
-3.118000,-2.124408,6.013178
-3.117000,-2.124429,6.010705
-3.116000,-2.124450,6.008232
-3.115000,-2.124470,6.005760
-3.114000,-2.124490,6.003288
-3.113000,-2.124509,6.000817
-3.112000,-2.124528,5.998346
-3.111000,-2.124547,5.995875
-3.110000,-2.124565,5.993405
-3.109000,-2.124583,5.990935
-3.108000,-2.124600,5.988466
-3.107000,-2.124618,5.985997
-3.106000,-2.124634,5.983529
-3.105000,-2.124651,5.981061
-3.104000,-2.124667,5.978593
-3.103000,-2.124682,5.976126
-3.102000,-2.124698,5.973659
-3.101000,-2.124713,5.971193
-3.100000,-2.124727,5.968727
-3.099000,-2.124741,5.966262
-3.098000,-2.124755,5.963797
-3.097000,-2.124768,5.961332
-3.096000,-2.124781,5.958868
-3.095000,-2.124794,5.956404
-3.094000,-2.124806,5.953941
-3.093000,-2.124818,5.951478
-3.092000,-2.124830,5.949015
-3.091000,-2.124841,5.946553
-3.090000,-2.124851,5.944091
-3.089000,-2.124862,5.941630
-3.088000,-2.124872,5.939169
-3.087000,-2.124881,5.936709
-3.086000,-2.124891,5.934249
-3.085000,-2.124900,5.931790
-3.084000,-2.124908,5.929330
-3.083000,-2.124916,5.926872
-3.082000,-2.124924,5.924414
-3.081000,-2.124931,5.921956
-3.080000,-2.124938,5.919498
-3.079000,-2.124945,5.917041
-3.078000,-2.124951,5.914585
-3.077000,-2.124957,5.912129
-3.076000,-2.124963,5.909673
-3.075000,-2.124968,5.907218
-3.074000,-2.124972,5.904763
-3.073000,-2.124977,5.902308
-3.072000,-2.124981,5.899854
-3.071000,-2.124984,5.897401
-3.070000,-2.124988,5.894948
-3.069000,-2.124990,5.892495
-3.068000,-2.124993,5.890043
-3.067000,-2.124995,5.887591
-3.066000,-2.124997,5.885139
-3.065000,-2.124998,5.882688
-3.064000,-2.124999,5.880238
-3.063000,-2.125000,5.877787
-3.062000,-2.125000,5.875338
-3.061000,-2.125000,5.872888
-3.060000,-2.124999,5.870439
-3.059000,-2.124998,5.867991
-3.058000,-2.124997,5.865543
-3.057000,-2.124996,5.863095
-3.056000,-2.124994,5.860648
-3.055000,-2.124991,5.858201
-3.054000,-2.124988,5.855755
-3.053000,-2.124985,5.853309
-3.052000,-2.124982,5.850863
-3.051000,-2.124978,5.848418
-3.050000,-2.124974,5.845974
-3.049000,-2.124969,5.843529
-3.048000,-2.124964,5.841086
-3.047000,-2.124959,5.838642
-3.046000,-2.124953,5.836199
-3.045000,-2.124947,5.833757
-3.044000,-2.124940,5.831315
-3.043000,-2.124933,5.828873
-3.042000,-2.124926,5.826432
-3.041000,-2.124918,5.823991
-3.040000,-2.124910,5.821550
-3.039000,-2.124902,5.819110
-3.038000,-2.124893,5.816671
-3.037000,-2.124884,5.814232
-3.036000,-2.124875,5.811793
-3.035000,-2.124865,5.809355
-3.034000,-2.124855,5.806917
-3.033000,-2.124844,5.804480
-3.032000,-2.124833,5.802042
-3.031000,-2.124822,5.799606
-3.030000,-2.124810,5.797170
-3.029000,-2.124798,5.794734
-3.028000,-2.124785,5.792299
-3.027000,-2.124772,5.789864
-3.026000,-2.124759,5.787429
-3.025000,-2.124745,5.784995
-3.024000,-2.124731,5.782562
-3.023000,-2.124717,5.780129
-3.022000,-2.124702,5.777696
-3.021000,-2.124687,5.775264
-3.020000,-2.124672,5.772832
-3.019000,-2.124656,5.770400
-3.018000,-2.124640,5.767969
-3.017000,-2.124623,5.765539
-3.016000,-2.124606,5.763108
-3.015000,-2.124589,5.760679
-3.014000,-2.124571,5.758249
-3.013000,-2.124553,5.755820
-3.012000,-2.124534,5.753392
-3.011000,-2.124515,5.750964
-3.010000,-2.124496,5.748536
-3.009000,-2.124477,5.746109
-3.008000,-2.124457,5.743682
-3.007000,-2.124436,5.741256
-3.006000,-2.124416,5.738830
-3.005000,-2.124394,5.736404
-3.004000,-2.124373,5.733979
-3.003000,-2.124351,5.731555
-3.002000,-2.124329,5.729131
-3.001000,-2.124306,5.726707
-3.000000,-2.124283,5.724283
-2.999000,-2.124260,5.721860
-2.998000,-2.124236,5.719438
-2.997000,-2.124212,5.717016
-2.996000,-2.124188,5.714594
-2.995000,-2.124163,5.712173
-2.994000,-2.124138,5.709752
-2.993000,-2.124112,5.707332
-2.992000,-2.124086,5.704912
-2.991000,-2.124060,5.702492
-2.990000,-2.124033,5.700073
-2.989000,-2.124006,5.697654
-2.988000,-2.123979,5.695236
-2.987000,-2.123951,5.692818
-2.986000,-2.123923,5.690401
-2.985000,-2.123894,5.687984
-2.984000,-2.123865,5.685568
-2.983000,-2.123836,5.683151
-2.982000,-2.123806,5.680736
-2.981000,-2.123776,5.678320
-2.980000,-2.123746,5.675906
-2.979000,-2.123715,5.673491
-2.978000,-2.123684,5.671077
-2.977000,-2.123652,5.668664
-2.976000,-2.123620,5.666251
-2.975000,-2.123588,5.663838
-2.974000,-2.123555,5.661426
-2.973000,-2.123522,5.659014
-2.972000,-2.123489,5.656602
-2.971000,-2.123455,5.654191
-2.970000,-2.123421,5.651781
-2.969000,-2.123386,5.649371
-2.968000,-2.123351,5.646961
-2.967000,-2.123316,5.644552
-2.966000,-2.123280,5.642143
-2.965000,-2.123244,5.639734
-2.964000,-2.123208,5.637326
-2.963000,-2.123171,5.634919
-2.962000,-2.123134,5.632512
-2.961000,-2.123097,5.630105
-2.960000,-2.123059,5.627699
-2.959000,-2.123020,5.625293
-2.958000,-2.122982,5.622887
-2.957000,-2.122943,5.620482
-2.956000,-2.122903,5.618078
-2.955000,-2.122864,5.615674
-2.954000,-2.122824,5.613270
-2.953000,-2.122783,5.610867
-2.952000,-2.122742,5.608464
-2.951000,-2.122701,5.606061
-2.950000,-2.122659,5.603659
-2.949000,-2.122617,5.601258
-2.948000,-2.122575,5.598857
-2.947000,-2.122532,5.596456
-2.946000,-2.122489,5.594056
-2.945000,-2.122446,5.591656
-2.944000,-2.122402,5.589256
-2.943000,-2.122358,5.586857
-2.942000,-2.122313,5.584459
-2.941000,-2.122268,5.582060
-2.940000,-2.122223,5.579663
-2.939000,-2.122177,5.577265
-2.938000,-2.122131,5.574869
-2.937000,-2.122085,5.572472
-2.936000,-2.122038,5.570076
-2.935000,-2.121990,5.567680
-2.934000,-2.121943,5.565285
-2.933000,-2.121895,5.562891
-2.932000,-2.121847,5.560496
-2.931000,-2.121798,5.558102
-2.930000,-2.121749,5.555709
-2.929000,-2.121700,5.553316
-2.928000,-2.121650,5.550923
-2.927000,-2.121600,5.548531
-2.926000,-2.121549,5.546139
-2.925000,-2.121498,5.543748
-2.924000,-2.121447,5.541357
-2.923000,-2.121395,5.538967
-2.922000,-2.121343,5.536577
-2.921000,-2.121291,5.534187
-2.920000,-2.121238,5.531798
-2.919000,-2.121185,5.529409
-2.918000,-2.121131,5.527021
-2.917000,-2.121077,5.524633
-2.916000,-2.121023,5.522246
-2.915000,-2.120969,5.519859
-2.914000,-2.120914,5.517472
-2.913000,-2.120858,5.515086
-2.912000,-2.120802,5.512700
-2.911000,-2.120746,5.510315
-2.910000,-2.120690,5.507930
-2.909000,-2.120633,5.505545
-2.908000,-2.120576,5.503161
-2.907000,-2.120518,5.500778
-2.906000,-2.120460,5.498395
-2.905000,-2.120402,5.496012
-2.904000,-2.120343,5.493630
-2.903000,-2.120284,5.491248
-2.902000,-2.120225,5.488866
-2.901000,-2.120165,5.486485
-2.900000,-2.120105,5.484105
-2.899000,-2.120044,5.481725
-2.898000,-2.119983,5.479345
-2.897000,-2.119922,5.476965
-2.896000,-2.119860,5.474587
-2.895000,-2.119798,5.472208
-2.894000,-2.119736,5.469830
-2.893000,-2.119673,5.467453
-2.892000,-2.119610,5.465075
-2.891000,-2.119546,5.462699
-2.890000,-2.119482,5.460322
-2.889000,-2.119418,5.457947
-2.888000,-2.119353,5.455571
-2.887000,-2.119288,5.453196
-2.886000,-2.119223,5.450821
-2.885000,-2.119157,5.448447
-2.884000,-2.119091,5.446074
-2.883000,-2.119025,5.443700
-2.882000,-2.118958,5.441327
-2.881000,-2.118891,5.438955
-2.880000,-2.118823,5.436583
-2.879000,-2.118755,5.434211
-2.878000,-2.118687,5.431840
-2.877000,-2.118618,5.429470
-2.876000,-2.118549,5.427099
-2.875000,-2.118479,5.424729
-2.874000,-2.118410,5.422360
-2.873000,-2.118339,5.419991
-2.872000,-2.118269,5.417622
-2.871000,-2.118198,5.415254
-2.870000,-2.118127,5.412887
-2.869000,-2.118055,5.410519
-2.868000,-2.117983,5.408152
-2.867000,-2.117910,5.405786
-2.866000,-2.117838,5.403420
-2.865000,-2.117765,5.401055
-2.864000,-2.117691,5.398689
-2.863000,-2.117617,5.396325
-2.862000,-2.117543,5.393960
-2.861000,-2.117468,5.391597
-2.860000,-2.117393,5.389233
-2.859000,-2.117318,5.386870
-2.858000,-2.117242,5.384508
-2.857000,-2.117166,5.382146
-2.856000,-2.117089,5.379784
-2.855000,-2.117013,5.377423
-2.854000,-2.116935,5.375062
-2.853000,-2.116858,5.372701
-2.852000,-2.116780,5.370341
-2.851000,-2.116702,5.367982
-2.850000,-2.116623,5.365623
-2.849000,-2.116544,5.363264
-2.848000,-2.116464,5.360906
-2.847000,-2.116385,5.358548
-2.846000,-2.116304,5.356191
-2.845000,-2.116224,5.353834
-2.844000,-2.116143,5.351477
-2.843000,-2.116062,5.349121
-2.842000,-2.115980,5.346766
-2.841000,-2.115898,5.344410
-2.840000,-2.115816,5.342056
-2.839000,-2.115733,5.339701
-2.838000,-2.115650,5.337347
-2.837000,-2.115566,5.334994
-2.836000,-2.115482,5.332641
-2.835000,-2.115398,5.330288
-2.834000,-2.115313,5.327936
-2.833000,-2.115228,5.325584
-2.832000,-2.115143,5.323233
-2.831000,-2.115057,5.320882
-2.830000,-2.114971,5.318531
-2.829000,-2.114885,5.316181
-2.828000,-2.114798,5.313832
-2.827000,-2.114711,5.311482
-2.826000,-2.114623,5.309134
-2.825000,-2.114535,5.306785
-2.824000,-2.114447,5.304437
-2.823000,-2.114358,5.302090
-2.822000,-2.114269,5.299743
-2.821000,-2.114180,5.297396
-2.820000,-2.114090,5.295050
-2.819000,-2.114000,5.292704
-2.818000,-2.113910,5.290359
-2.817000,-2.113819,5.288014
-2.816000,-2.113727,5.285670
-2.815000,-2.113636,5.283326
-2.814000,-2.113544,5.280982
-2.813000,-2.113451,5.278639
-2.812000,-2.113359,5.276296
-2.811000,-2.113266,5.273954
-2.810000,-2.113172,5.271612
-2.809000,-2.113078,5.269271
-2.808000,-2.112984,5.266930
-2.807000,-2.112890,5.264589
-2.806000,-2.112795,5.262249
-2.805000,-2.112699,5.259909
-2.804000,-2.112604,5.257570
-2.803000,-2.112508,5.255231
-2.802000,-2.112411,5.252893
-2.801000,-2.112315,5.250555
-2.800000,-2.112217,5.248217
-2.799000,-2.112120,5.245880
-2.798000,-2.112022,5.243544
-2.797000,-2.111924,5.241207
-2.796000,-2.111825,5.238872
-2.795000,-2.111726,5.236536
-2.794000,-2.111627,5.234201
-2.793000,-2.111527,5.231867
-2.792000,-2.111427,5.229533
-2.791000,-2.111327,5.227199
-2.790000,-2.111226,5.224866
-2.789000,-2.111125,5.222533
-2.788000,-2.111023,5.220201
-2.787000,-2.110921,5.217869
-2.786000,-2.110819,5.215537
-2.785000,-2.110716,5.213206
-2.784000,-2.110613,5.210876
-2.783000,-2.110510,5.208545
-2.782000,-2.110406,5.206216
-2.781000,-2.110302,5.203886
-2.780000,-2.110197,5.201557
-2.779000,-2.110093,5.199229
-2.778000,-2.109987,5.196901
-2.777000,-2.109882,5.194573
-2.776000,-2.109776,5.192246
-2.775000,-2.109670,5.189920
-2.774000,-2.109563,5.187593
-2.773000,-2.109456,5.185267
-2.772000,-2.109348,5.182942
-2.771000,-2.109241,5.180617
-2.770000,-2.109132,5.178292
-2.769000,-2.109024,5.175968
-2.768000,-2.108915,5.173645
-2.767000,-2.108806,5.171321
-2.766000,-2.108696,5.168998
-2.765000,-2.108586,5.166676
-2.764000,-2.108476,5.164354
-2.763000,-2.108365,5.162033
-2.762000,-2.108254,5.159712
-2.761000,-2.108142,5.157391
-2.760000,-2.108031,5.155071
-2.759000,-2.107918,5.152751
-2.758000,-2.107806,5.150431
-2.757000,-2.107693,5.148113
-2.756000,-2.107580,5.145794
-2.755000,-2.107466,5.143476
-2.754000,-2.107352,5.141158
-2.753000,-2.107238,5.138841
-2.752000,-2.107123,5.136524
-2.751000,-2.107008,5.134208
-2.750000,-2.106892,5.131892
-2.749000,-2.106776,5.129577
-2.748000,-2.106660,5.127262
-2.747000,-2.106544,5.124947
-2.746000,-2.106427,5.122633
-2.745000,-2.106309,5.120319
-2.744000,-2.106192,5.118006
-2.743000,-2.106074,5.115693
-2.742000,-2.105955,5.113381
-2.741000,-2.105836,5.111069
-2.740000,-2.105717,5.108757
-2.739000,-2.105598,5.106446
-2.738000,-2.105478,5.104135
-2.737000,-2.105358,5.101825
-2.736000,-2.105237,5.099515
-2.735000,-2.105116,5.097206
-2.734000,-2.104995,5.094897
-2.733000,-2.104873,5.092588
-2.732000,-2.104751,5.090280
-2.731000,-2.104628,5.087973
-2.730000,-2.104506,5.085666
-2.729000,-2.104382,5.083359
-2.728000,-2.104259,5.081052
-2.727000,-2.104135,5.078747
-2.726000,-2.104011,5.076441
-2.725000,-2.103886,5.074136
-2.724000,-2.103761,5.071831
-2.723000,-2.103636,5.069527
-2.722000,-2.103510,5.067224
-2.721000,-2.103384,5.064920
-2.720000,-2.103257,5.062617
-2.719000,-2.103131,5.060315
-2.718000,-2.103003,5.058013
-2.717000,-2.102876,5.055711
-2.716000,-2.102748,5.053410
-2.715000,-2.102620,5.051110
-2.714000,-2.102491,5.048809
-2.713000,-2.102362,5.046509
-2.712000,-2.102232,5.044210
-2.711000,-2.102103,5.041911
-2.710000,-2.101973,5.039613
-2.709000,-2.101842,5.037315
-2.708000,-2.101711,5.035017
-2.707000,-2.101580,5.032720
-2.706000,-2.101449,5.030423
-2.705000,-2.101317,5.028127
-2.704000,-2.101184,5.025831
-2.703000,-2.101052,5.023535
-2.702000,-2.100919,5.021240
-2.701000,-2.100785,5.018946
-2.700000,-2.100651,5.016651
-2.699000,-2.100517,5.014358
-2.698000,-2.100383,5.012064
-2.697000,-2.100248,5.009772
-2.696000,-2.100113,5.007479
-2.695000,-2.099977,5.005187
-2.694000,-2.099841,5.002896
-2.693000,-2.099705,5.000605
-2.692000,-2.099568,4.998314
-2.691000,-2.099431,4.996024
-2.690000,-2.099294,4.993734
-2.689000,-2.099156,4.991444
-2.688000,-2.099018,4.989155
-2.687000,-2.098879,4.986867
-2.686000,-2.098741,4.984579
-2.685000,-2.098601,4.982291
-2.684000,-2.098462,4.980004
-2.683000,-2.098322,4.977717
-2.682000,-2.098181,4.975431
-2.681000,-2.098041,4.973145
-2.680000,-2.097900,4.970860
-2.679000,-2.097758,4.968575
-2.678000,-2.097617,4.966290
-2.677000,-2.097474,4.964006
-2.676000,-2.097332,4.961722
-2.675000,-2.097189,4.959439
-2.674000,-2.097046,4.957156
-2.673000,-2.096902,4.954874
-2.672000,-2.096758,4.952592
-2.671000,-2.096614,4.950310
-2.670000,-2.096469,4.948029
-2.669000,-2.096324,4.945749
-2.668000,-2.096179,4.943468
-2.667000,-2.096033,4.941189
-2.666000,-2.095887,4.938909
-2.665000,-2.095740,4.936630
-2.664000,-2.095594,4.934352
-2.663000,-2.095446,4.932074
-2.662000,-2.095299,4.929796
-2.661000,-2.095151,4.927519
-2.660000,-2.095003,4.925243
-2.659000,-2.094854,4.922966
-2.658000,-2.094705,4.920690
-2.657000,-2.094555,4.918415
-2.656000,-2.094406,4.916140
-2.655000,-2.094256,4.913866
-2.654000,-2.094105,4.911591
-2.653000,-2.093954,4.909318
-2.652000,-2.093803,4.907045
-2.651000,-2.093651,4.904772
-2.650000,-2.093499,4.902499
-2.649000,-2.093347,4.900228
-2.648000,-2.093194,4.897956
-2.647000,-2.093041,4.895685
-2.646000,-2.092888,4.893414
-2.645000,-2.092734,4.891144
-2.644000,-2.092580,4.888875
-2.643000,-2.092426,4.886605
-2.642000,-2.092271,4.884336
-2.641000,-2.092116,4.882068
-2.640000,-2.091960,4.879800
-2.639000,-2.091804,4.877533
-2.638000,-2.091648,4.875265
-2.637000,-2.091491,4.872999
-2.636000,-2.091334,4.870733
-2.635000,-2.091177,4.868467
-2.634000,-2.091019,4.866201
-2.633000,-2.090861,4.863937
-2.632000,-2.090703,4.861672
-2.631000,-2.090544,4.859408
-2.630000,-2.090385,4.857145
-2.629000,-2.090225,4.854881
-2.628000,-2.090065,4.852619
-2.627000,-2.089905,4.850356
-2.626000,-2.089744,4.848095
-2.625000,-2.089583,4.845833
-2.624000,-2.089422,4.843572
-2.623000,-2.089260,4.841312
-2.622000,-2.089098,4.839052
-2.621000,-2.088936,4.836792
-2.620000,-2.088773,4.834533
-2.619000,-2.088610,4.832274
-2.618000,-2.088446,4.830016
-2.617000,-2.088282,4.827758
-2.616000,-2.088118,4.825500
-2.615000,-2.087953,4.823243
-2.614000,-2.087788,4.820987
-2.613000,-2.087623,4.818731
-2.612000,-2.087457,4.816475
-2.611000,-2.087291,4.814220
-2.610000,-2.087125,4.811965
-2.609000,-2.086958,4.809711
-2.608000,-2.086791,4.807457
-2.607000,-2.086623,4.805203
-2.606000,-2.086456,4.802950
-2.605000,-2.086287,4.800697
-2.604000,-2.086119,4.798445
-2.603000,-2.085950,4.796193
-2.602000,-2.085781,4.793942
-2.601000,-2.085611,4.791691
-2.600000,-2.085441,4.789441
-2.599000,-2.085271,4.787191
-2.598000,-2.085100,4.784941
-2.597000,-2.084929,4.782692
-2.596000,-2.084757,4.780444
-2.595000,-2.084585,4.778195
-2.594000,-2.084413,4.775948
-2.593000,-2.084241,4.773700
-2.592000,-2.084068,4.771453
-2.591000,-2.083894,4.769207
-2.590000,-2.083721,4.766961
-2.589000,-2.083547,4.764715
-2.588000,-2.083373,4.762470
-2.587000,-2.083198,4.760225
-2.586000,-2.083023,4.757981
-2.585000,-2.082847,4.755737
-2.584000,-2.082672,4.753494
-2.583000,-2.082495,4.751251
-2.582000,-2.082319,4.749008
-2.581000,-2.082142,4.746766
-2.580000,-2.081965,4.744525
-2.579000,-2.081787,4.742284
-2.578000,-2.081609,4.740043
-2.577000,-2.081431,4.737803
-2.576000,-2.081252,4.735563
-2.575000,-2.081073,4.733323
-2.574000,-2.080894,4.731084
-2.573000,-2.080714,4.728846
-2.572000,-2.080534,4.726608
-2.571000,-2.080354,4.724370
-2.570000,-2.080173,4.722133
-2.569000,-2.079992,4.719896
-2.568000,-2.079810,4.717660
-2.567000,-2.079628,4.715424
-2.566000,-2.079446,4.713188
-2.565000,-2.079263,4.710953
-2.564000,-2.079080,4.708719
-2.563000,-2.078897,4.706485
-2.562000,-2.078713,4.704251
-2.561000,-2.078529,4.702018
-2.560000,-2.078345,4.699785
-2.559000,-2.078160,4.697552
-2.558000,-2.077975,4.695320
-2.557000,-2.077789,4.693089
-2.556000,-2.077604,4.690858
-2.555000,-2.077417,4.688627
-2.554000,-2.077231,4.686397
-2.553000,-2.077044,4.684167
-2.552000,-2.076857,4.681938
-2.551000,-2.076669,4.679709
-2.550000,-2.076481,4.677481
-2.549000,-2.076293,4.675253
-2.548000,-2.076104,4.673025
-2.547000,-2.075915,4.670798
-2.546000,-2.075725,4.668572
-2.545000,-2.075536,4.666346
-2.544000,-2.075345,4.664120
-2.543000,-2.075155,4.661894
-2.542000,-2.074964,4.659670
-2.541000,-2.074773,4.657445
-2.540000,-2.074581,4.655221
-2.539000,-2.074389,4.652998
-2.538000,-2.074197,4.650775
-2.537000,-2.074004,4.648552
-2.536000,-2.073811,4.646330
-2.535000,-2.073618,4.644108
-2.534000,-2.073424,4.641887
-2.533000,-2.073230,4.639666
-2.532000,-2.073036,4.637445
-2.531000,-2.072841,4.635225
-2.530000,-2.072646,4.633006
-2.529000,-2.072450,4.630787
-2.528000,-2.072254,4.628568
-2.527000,-2.072058,4.626350
-2.526000,-2.071861,4.624132
-2.525000,-2.071665,4.621915
-2.524000,-2.071467,4.619698
-2.523000,-2.071270,4.617481
-2.522000,-2.071072,4.615265
-2.521000,-2.070873,4.613050
-2.520000,-2.070674,4.610834
-2.519000,-2.070475,4.608620
-2.518000,-2.070276,4.606405
-2.517000,-2.070076,4.604192
-2.516000,-2.069876,4.601978
-2.515000,-2.069675,4.599765
-2.514000,-2.069475,4.597553
-2.513000,-2.069273,4.595341
-2.512000,-2.069072,4.593129
-2.511000,-2.068870,4.590918
-2.510000,-2.068667,4.588707
-2.509000,-2.068465,4.586497
-2.508000,-2.068262,4.584287
-2.507000,-2.068058,4.582078
-2.506000,-2.067855,4.579869
-2.505000,-2.067651,4.577661
-2.504000,-2.067446,4.575453
-2.503000,-2.067241,4.573245
-2.502000,-2.067036,4.571038
-2.501000,-2.066831,4.568831
-2.500000,-2.066625,4.566625
-2.499000,-2.066419,4.564419
-2.498000,-2.066212,4.562214
-2.497000,-2.066005,4.560009
-2.496000,-2.065798,4.557804
-2.495000,-2.065590,4.555600
-2.494000,-2.065382,4.553397
-2.493000,-2.065174,4.551193
-2.492000,-2.064965,4.548991
-2.491000,-2.064756,4.546788
-2.490000,-2.064547,4.544587
-2.489000,-2.064337,4.542385
-2.488000,-2.064127,4.540184
-2.487000,-2.063916,4.537984
-2.486000,-2.063705,4.535784
-2.485000,-2.063494,4.533584
-2.484000,-2.063283,4.531385
-2.483000,-2.063071,4.529186
-2.482000,-2.062858,4.526988
-2.481000,-2.062646,4.524790
-2.480000,-2.062433,4.522593
-2.479000,-2.062219,4.520396
-2.478000,-2.062006,4.518199
-2.477000,-2.061792,4.516003
-2.476000,-2.061577,4.513808
-2.475000,-2.061362,4.511612
-2.474000,-2.061147,4.509418
-2.473000,-2.060932,4.507224
-2.472000,-2.060716,4.505030
-2.471000,-2.060500,4.502836
-2.470000,-2.060283,4.500643
-2.469000,-2.060066,4.498451
-2.468000,-2.059849,4.496259
-2.467000,-2.059632,4.494067
-2.466000,-2.059414,4.491876
-2.465000,-2.059195,4.489685
-2.464000,-2.058977,4.487495
-2.463000,-2.058758,4.485305
-2.462000,-2.058538,4.483116
-2.461000,-2.058319,4.480927
-2.460000,-2.058099,4.478739
-2.459000,-2.057878,4.476551
-2.458000,-2.057657,4.474363
-2.457000,-2.057436,4.472176
-2.456000,-2.057215,4.469989
-2.455000,-2.056993,4.467803
-2.454000,-2.056771,4.465617
-2.453000,-2.056548,4.463432
-2.452000,-2.056325,4.461247
-2.451000,-2.056102,4.459062
-2.450000,-2.055878,4.456878
-2.449000,-2.055654,4.454695
-2.448000,-2.055430,4.452512
-2.447000,-2.055205,4.450329
-2.446000,-2.054980,4.448147
-2.445000,-2.054755,4.445965
-2.444000,-2.054529,4.443784
-2.443000,-2.054303,4.441603
-2.442000,-2.054077,4.439422
-2.441000,-2.053850,4.437242
-2.440000,-2.053623,4.435063
-2.439000,-2.053395,4.432884
-2.438000,-2.053167,4.430705
-2.437000,-2.052939,4.428527
-2.436000,-2.052711,4.426349
-2.435000,-2.052482,4.424172
-2.434000,-2.052252,4.421995
-2.433000,-2.052023,4.419818
-2.432000,-2.051793,4.417642
-2.431000,-2.051563,4.415467
-2.430000,-2.051332,4.413292
-2.429000,-2.051101,4.411117
-2.428000,-2.050869,4.408943
-2.427000,-2.050638,4.406769
-2.426000,-2.050406,4.404596
-2.425000,-2.050173,4.402423
-2.424000,-2.049940,4.400251
-2.423000,-2.049707,4.398079
-2.422000,-2.049474,4.395907
-2.421000,-2.049240,4.393736
-2.420000,-2.049006,4.391566
-2.419000,-2.048771,4.389396
-2.418000,-2.048536,4.387226
-2.417000,-2.048301,4.385057
-2.416000,-2.048065,4.382888
-2.415000,-2.047829,4.380719
-2.414000,-2.047593,4.378551
-2.413000,-2.047356,4.376384
-2.412000,-2.047119,4.374217
-2.411000,-2.046882,4.372050
-2.410000,-2.046644,4.369884
-2.409000,-2.046406,4.367719
-2.408000,-2.046168,4.365553
-2.407000,-2.045929,4.363389
-2.406000,-2.045690,4.361224
-2.405000,-2.045450,4.359060
-2.404000,-2.045211,4.356897
-2.403000,-2.044970,4.354734
-2.402000,-2.044730,4.352572
-2.401000,-2.044489,4.350409
-2.400000,-2.044248,4.348248
-2.399000,-2.044006,4.346087
-2.398000,-2.043764,4.343926
-2.397000,-2.043522,4.341766
-2.396000,-2.043279,4.339606
-2.395000,-2.043036,4.337446
-2.394000,-2.042793,4.335287
-2.393000,-2.042549,4.333129
-2.392000,-2.042305,4.330971
-2.391000,-2.042061,4.328813
-2.390000,-2.041816,4.326656
-2.389000,-2.041571,4.324499
-2.388000,-2.041326,4.322343
-2.387000,-2.041080,4.320187
-2.386000,-2.040834,4.318032
-2.385000,-2.040587,4.315877
-2.384000,-2.040340,4.313723
-2.383000,-2.040093,4.311569
-2.382000,-2.039846,4.309415
-2.381000,-2.039598,4.307262
-2.380000,-2.039349,4.305109
-2.379000,-2.039101,4.302957
-2.378000,-2.038852,4.300806
-2.377000,-2.038603,4.298654
-2.376000,-2.038353,4.296503
-2.375000,-2.038103,4.294353
-2.374000,-2.037853,4.292203
-2.373000,-2.037602,4.290054
-2.372000,-2.037351,4.287905
-2.371000,-2.037100,4.285756
-2.370000,-2.036848,4.283608
-2.369000,-2.036596,4.281460
-2.368000,-2.036343,4.279313
-2.367000,-2.036091,4.277166
-2.366000,-2.035837,4.275020
-2.365000,-2.035584,4.272874
-2.364000,-2.035330,4.270728
-2.363000,-2.035076,4.268583
-2.362000,-2.034821,4.266439
-2.361000,-2.034566,4.264295
-2.360000,-2.034311,4.262151
-2.359000,-2.034056,4.260008
-2.358000,-2.033800,4.257865
-2.357000,-2.033543,4.255723
-2.356000,-2.033287,4.253581
-2.355000,-2.033030,4.251440
-2.354000,-2.032773,4.249299
-2.353000,-2.032515,4.247158
-2.352000,-2.032257,4.245018
-2.351000,-2.031999,4.242879
-2.350000,-2.031740,4.240740
-2.349000,-2.031481,4.238601
-2.348000,-2.031221,4.236463
-2.347000,-2.030962,4.234325
-2.346000,-2.030701,4.232188
-2.345000,-2.030441,4.230051
-2.344000,-2.030180,4.227915
-2.343000,-2.029919,4.225779
-2.342000,-2.029658,4.223643
-2.341000,-2.029396,4.221508
-2.340000,-2.029134,4.219374
-2.339000,-2.028871,4.217239
-2.338000,-2.028608,4.215106
-2.337000,-2.028345,4.212972
-2.336000,-2.028081,4.210840
-2.335000,-2.027817,4.208707
-2.334000,-2.027553,4.206575
-2.333000,-2.027288,4.204444
-2.332000,-2.027023,4.202313
-2.331000,-2.026758,4.200183
-2.330000,-2.026492,4.198052
-2.329000,-2.026226,4.195923
-2.328000,-2.025960,4.193794
-2.327000,-2.025693,4.191665
-2.326000,-2.025426,4.189537
-2.325000,-2.025159,4.187409
-2.324000,-2.024891,4.185282
-2.323000,-2.024623,4.183155
-2.322000,-2.024355,4.181028
-2.321000,-2.024086,4.178902
-2.320000,-2.023817,4.176777
-2.319000,-2.023547,4.174652
-2.318000,-2.023277,4.172527
-2.317000,-2.023007,4.170403
-2.316000,-2.022737,4.168279
-2.315000,-2.022466,4.166156
-2.314000,-2.022195,4.164033
-2.313000,-2.021923,4.161911
-2.312000,-2.021651,4.159789
-2.311000,-2.021379,4.157667
-2.310000,-2.021106,4.155546
-2.309000,-2.020833,4.153426
-2.308000,-2.020560,4.151306
-2.307000,-2.020287,4.149186
-2.306000,-2.020013,4.147067
-2.305000,-2.019738,4.144948
-2.304000,-2.019464,4.142830
-2.303000,-2.019189,4.140712
-2.302000,-2.018913,4.138595
-2.301000,-2.018638,4.136478
-2.300000,-2.018361,4.134361
-2.299000,-2.018085,4.132245
-2.298000,-2.017808,4.130130
-2.297000,-2.017531,4.128015
-2.296000,-2.017254,4.125900
-2.295000,-2.016976,4.123786
-2.294000,-2.016698,4.121672
-2.293000,-2.016420,4.119559
-2.292000,-2.016141,4.117446
-2.291000,-2.015862,4.115334
-2.290000,-2.015582,4.113222
-2.289000,-2.015302,4.111111
-2.288000,-2.015022,4.109000
-2.287000,-2.014742,4.106889
-2.286000,-2.014461,4.104779
-2.285000,-2.014179,4.102669
-2.284000,-2.013898,4.100560
-2.283000,-2.013616,4.098452
-2.282000,-2.013334,4.096343
-2.281000,-2.013051,4.094236
-2.280000,-2.012768,4.092128
-2.279000,-2.012485,4.090021
-2.278000,-2.012201,4.087915
-2.277000,-2.011917,4.085809
-2.276000,-2.011633,4.083703
-2.275000,-2.011348,4.081598
-2.274000,-2.011063,4.079494
-2.273000,-2.010778,4.077390
-2.272000,-2.010492,4.075286
-2.271000,-2.010206,4.073183
-2.270000,-2.009920,4.071080
-2.269000,-2.009633,4.068978
-2.268000,-2.009346,4.066876
-2.267000,-2.009059,4.064774
-2.266000,-2.008771,4.062673
-2.265000,-2.008483,4.060573
-2.264000,-2.008195,4.058473
-2.263000,-2.007906,4.056373
-2.262000,-2.007617,4.054274
-2.261000,-2.007327,4.052176
-2.260000,-2.007037,4.050077
-2.259000,-2.006747,4.047980
-2.258000,-2.006457,4.045882
-2.257000,-2.006166,4.043786
-2.256000,-2.005875,4.041689
-2.255000,-2.005583,4.039593
-2.254000,-2.005291,4.037498
-2.253000,-2.004999,4.035403
-2.252000,-2.004707,4.033308
-2.251000,-2.004414,4.031214
-2.250000,-2.004121,4.029121
-2.249000,-2.003827,4.027027
-2.248000,-2.003533,4.024935
-2.247000,-2.003239,4.022843
-2.246000,-2.002944,4.020751
-2.245000,-2.002649,4.018659
-2.244000,-2.002354,4.016569
-2.243000,-2.002059,4.014478
-2.242000,-2.001763,4.012388
-2.241000,-2.001466,4.010299
-2.240000,-2.001170,4.008210
-2.239000,-2.000873,4.006121
-2.238000,-2.000575,4.004033
-2.237000,-2.000278,4.001945
-2.236000,-1.999980,3.999858
-2.235000,-1.999681,3.997771
-2.234000,-1.999383,3.995685
-2.233000,-1.999084,3.993599
-2.232000,-1.998784,3.991514
-2.231000,-1.998485,3.989429
-2.230000,-1.998185,3.987345
-2.229000,-1.997884,3.985261
-2.228000,-1.997584,3.983177
-2.227000,-1.997282,3.981094
-2.226000,-1.996981,3.979011
-2.225000,-1.996679,3.976929
-2.224000,-1.996377,3.974848
-2.223000,-1.996075,3.972766
-2.222000,-1.995772,3.970686
-2.221000,-1.995469,3.968605
-2.220000,-1.995166,3.966526
-2.219000,-1.994862,3.964446
-2.218000,-1.994558,3.962367
-2.217000,-1.994253,3.960289
-2.216000,-1.993948,3.958211
-2.215000,-1.993643,3.956133
-2.214000,-1.993338,3.954056
-2.213000,-1.993032,3.951980
-2.212000,-1.992726,3.949903
-2.211000,-1.992419,3.947828
-2.210000,-1.992112,3.945752
-2.209000,-1.991805,3.943678
-2.208000,-1.991498,3.941603
-2.207000,-1.991190,3.939530
-2.206000,-1.990882,3.937456
-2.205000,-1.990573,3.935383
-2.204000,-1.990264,3.933311
-2.203000,-1.989955,3.931239
-2.202000,-1.989646,3.929167
-2.201000,-1.989336,3.927096
-2.200000,-1.989026,3.925026
-2.199000,-1.988715,3.922955
-2.198000,-1.988404,3.920886
-2.197000,-1.988093,3.918816
-2.196000,-1.987781,3.916748
-2.195000,-1.987469,3.914679
-2.194000,-1.987157,3.912612
-2.193000,-1.986845,3.910544
-2.192000,-1.986532,3.908477
-2.191000,-1.986218,3.906411
-2.190000,-1.985905,3.904345
-2.189000,-1.985591,3.902279
-2.188000,-1.985277,3.900214
-2.187000,-1.984962,3.898150
-2.186000,-1.984647,3.896085
-2.185000,-1.984332,3.894022
-2.184000,-1.984016,3.891959
-2.183000,-1.983700,3.889896
-2.182000,-1.983384,3.887833
-2.181000,-1.983067,3.885772
-2.180000,-1.982750,3.883710
-2.179000,-1.982433,3.881649
-2.178000,-1.982115,3.879589
-2.177000,-1.981797,3.877529
-2.176000,-1.981479,3.875469
-2.175000,-1.981160,3.873410
-2.174000,-1.980841,3.871352
-2.173000,-1.980522,3.869294
-2.172000,-1.980202,3.867236
-2.171000,-1.979882,3.865179
-2.170000,-1.979562,3.863122
-2.169000,-1.979241,3.861066
-2.168000,-1.978920,3.859010
-2.167000,-1.978599,3.856955
-2.166000,-1.978277,3.854900
-2.165000,-1.977955,3.852845
-2.164000,-1.977633,3.850792
-2.163000,-1.977310,3.848738
-2.162000,-1.976987,3.846685
-2.161000,-1.976664,3.844633
-2.160000,-1.976340,3.842580
-2.159000,-1.976016,3.840529
-2.158000,-1.975692,3.838478
-2.157000,-1.975367,3.836427
-2.156000,-1.975042,3.834377
-2.155000,-1.974717,3.832327
-2.154000,-1.974391,3.830278
-2.153000,-1.974065,3.828229
-2.152000,-1.973739,3.826181
-2.151000,-1.973412,3.824133
-2.150000,-1.973085,3.822085
-2.149000,-1.972758,3.820038
-2.148000,-1.972430,3.817992
-2.147000,-1.972102,3.815946
-2.146000,-1.971774,3.813900
-2.145000,-1.971445,3.811855
-2.144000,-1.971116,3.809810
-2.143000,-1.970787,3.807766
-2.142000,-1.970457,3.805723
-2.141000,-1.970127,3.803679
-2.140000,-1.969797,3.801637
-2.139000,-1.969466,3.799594
-2.138000,-1.969135,3.797552
-2.137000,-1.968803,3.795511
-2.136000,-1.968472,3.793470
-2.135000,-1.968140,3.791430
-2.134000,-1.967807,3.789390
-2.133000,-1.967475,3.787350
-2.132000,-1.967142,3.785311
-2.131000,-1.966808,3.783273
-2.130000,-1.966475,3.781235
-2.129000,-1.966141,3.779197
-2.128000,-1.965806,3.777160
-2.127000,-1.965471,3.775123
-2.126000,-1.965136,3.773087
-2.125000,-1.964801,3.771051
-2.124000,-1.964465,3.769016
-2.123000,-1.964129,3.766981
-2.122000,-1.963793,3.764947
-2.121000,-1.963456,3.762913
-2.120000,-1.963119,3.760879
-2.119000,-1.962782,3.758846
-2.118000,-1.962444,3.756814
-2.117000,-1.962106,3.754782
-2.116000,-1.961768,3.752750
-2.115000,-1.961429,3.750719
-2.114000,-1.961090,3.748689
-2.113000,-1.960751,3.746658
-2.112000,-1.960411,3.744629
-2.111000,-1.960071,3.742600
-2.110000,-1.959731,3.740571
-2.109000,-1.959390,3.738543
-2.108000,-1.959049,3.736515
-2.107000,-1.958708,3.734487
-2.106000,-1.958366,3.732461
-2.105000,-1.958024,3.730434
-2.104000,-1.957682,3.728408
-2.103000,-1.957339,3.726383
-2.102000,-1.956996,3.724358
-2.101000,-1.956653,3.722333
-2.100000,-1.956309,3.720309
-2.099000,-1.955965,3.718286
-2.098000,-1.955621,3.716263
-2.097000,-1.955276,3.714240
-2.096000,-1.954932,3.712218
-2.095000,-1.954586,3.710196
-2.094000,-1.954241,3.708175
-2.093000,-1.953895,3.706154
-2.092000,-1.953548,3.704134
-2.091000,-1.953202,3.702114
-2.090000,-1.952855,3.700095
-2.089000,-1.952508,3.698076
-2.088000,-1.952160,3.696058
-2.087000,-1.951812,3.694040
-2.086000,-1.951464,3.692022
-2.085000,-1.951115,3.690005
-2.084000,-1.950766,3.687989
-2.083000,-1.950417,3.685973
-2.082000,-1.950068,3.683957
-2.081000,-1.949718,3.681942
-2.080000,-1.949367,3.679927
-2.079000,-1.949017,3.677913
-2.078000,-1.948666,3.675900
-2.077000,-1.948315,3.673886
-2.076000,-1.947963,3.671874
-2.075000,-1.947611,3.669861
-2.074000,-1.947259,3.667850
-2.073000,-1.946907,3.665838
-2.072000,-1.946554,3.663827
-2.071000,-1.946201,3.661817
-2.070000,-1.945847,3.659807
-2.069000,-1.945493,3.657798
-2.068000,-1.945139,3.655789
-2.067000,-1.944785,3.653780
-2.066000,-1.944430,3.651772
-2.065000,-1.944075,3.649765
-2.064000,-1.943719,3.647758
-2.063000,-1.943363,3.645751
-2.062000,-1.943007,3.643745
-2.061000,-1.942651,3.641739
-2.060000,-1.942294,3.639734
-2.059000,-1.941937,3.637729
-2.058000,-1.941580,3.635725
-2.057000,-1.941222,3.633721
-2.056000,-1.940864,3.631718
-2.055000,-1.940505,3.629715
-2.054000,-1.940147,3.627713
-2.053000,-1.939788,3.625711
-2.052000,-1.939428,3.623710
-2.051000,-1.939069,3.621709
-2.050000,-1.938709,3.619709
-2.049000,-1.938348,3.617709
-2.048000,-1.937987,3.615709
-2.047000,-1.937626,3.613710
-2.046000,-1.937265,3.611712
-2.045000,-1.936903,3.609713
-2.044000,-1.936542,3.607716
-2.043000,-1.936179,3.605719
-2.042000,-1.935817,3.603722
-2.041000,-1.935454,3.601726
-2.040000,-1.935090,3.599730
-2.039000,-1.934727,3.597735
-2.038000,-1.934363,3.595740
-2.037000,-1.933999,3.593746
-2.036000,-1.933634,3.591752
-2.035000,-1.933269,3.589759
-2.034000,-1.932904,3.587766
-2.033000,-1.932538,3.585774
-2.032000,-1.932172,3.583782
-2.031000,-1.931806,3.581791
-2.030000,-1.931440,3.579800
-2.029000,-1.931073,3.577809
-2.028000,-1.930706,3.575819
-2.027000,-1.930338,3.573830
-2.026000,-1.929970,3.571841
-2.025000,-1.929602,3.569852
-2.024000,-1.929234,3.567864
-2.023000,-1.928865,3.565877
-2.022000,-1.928496,3.563890
-2.021000,-1.928126,3.561903
-2.020000,-1.927757,3.559917
-2.019000,-1.927387,3.557931
-2.018000,-1.927016,3.555946
-2.017000,-1.926646,3.553961
-2.016000,-1.926274,3.551977
-2.015000,-1.925903,3.549993
-2.014000,-1.925531,3.548010
-2.013000,-1.925159,3.546027
-2.012000,-1.924787,3.544045
-2.011000,-1.924414,3.542063
-2.010000,-1.924041,3.540081
-2.009000,-1.923668,3.538101
-2.008000,-1.923295,3.536120
-2.007000,-1.922921,3.534140
-2.006000,-1.922546,3.532161
-2.005000,-1.922172,3.530182
-2.004000,-1.921797,3.528203
-2.003000,-1.921422,3.526225
-2.002000,-1.921046,3.524248
-2.001000,-1.920670,3.522271
-2.000000,-1.920294,3.520294
-1.999000,-1.919918,3.518318
-1.998000,-1.919541,3.516342
-1.997000,-1.919164,3.514367
-1.996000,-1.918786,3.512393
-1.995000,-1.918408,3.510418
-1.994000,-1.918030,3.508445
-1.993000,-1.917652,3.506471
-1.992000,-1.917273,3.504499
-1.991000,-1.916894,3.502526
-1.990000,-1.916515,3.500555
-1.989000,-1.916135,3.498583
-1.988000,-1.915755,3.496613
-1.987000,-1.915375,3.494642
-1.986000,-1.914994,3.492672
-1.985000,-1.914613,3.490703
-1.984000,-1.914232,3.488734
-1.983000,-1.913850,3.486766
-1.982000,-1.913468,3.484798
-1.981000,-1.913086,3.482830
-1.980000,-1.912703,3.480863
-1.979000,-1.912320,3.478897
-1.978000,-1.911937,3.476931
-1.977000,-1.911554,3.474965
-1.976000,-1.911170,3.473000
-1.975000,-1.910786,3.471036
-1.974000,-1.910401,3.469072
-1.973000,-1.910016,3.467108
-1.972000,-1.909631,3.465145
-1.971000,-1.909246,3.463182
-1.970000,-1.908860,3.461220
-1.969000,-1.908474,3.459258
-1.968000,-1.908088,3.457297
-1.967000,-1.907701,3.455336
-1.966000,-1.907314,3.453376
-1.965000,-1.906927,3.451417
-1.964000,-1.906539,3.449457
-1.963000,-1.906151,3.447498
-1.962000,-1.905763,3.445540
-1.961000,-1.905374,3.443582
-1.960000,-1.904985,3.441625
-1.959000,-1.904596,3.439668
-1.958000,-1.904206,3.437712
-1.957000,-1.903816,3.435756
-1.956000,-1.903426,3.433801
-1.955000,-1.903036,3.431846
-1.954000,-1.902645,3.429891
-1.953000,-1.902254,3.427937
-1.952000,-1.901862,3.425984
-1.951000,-1.901471,3.424031
-1.950000,-1.901078,3.422078
-1.949000,-1.900686,3.420126
-1.948000,-1.900293,3.418175
-1.947000,-1.899900,3.416224
-1.946000,-1.899507,3.414273
-1.945000,-1.899113,3.412323
-1.944000,-1.898719,3.410374
-1.943000,-1.898325,3.408425
-1.942000,-1.897931,3.406476
-1.941000,-1.897536,3.404528
-1.940000,-1.897140,3.402580
-1.939000,-1.896745,3.400633
-1.938000,-1.896349,3.398687
-1.937000,-1.895953,3.396740
-1.936000,-1.895556,3.394795
-1.935000,-1.895160,3.392850
-1.934000,-1.894762,3.390905
-1.933000,-1.894365,3.388961
-1.932000,-1.893967,3.387017
-1.931000,-1.893569,3.385074
-1.930000,-1.893171,3.383131
-1.929000,-1.892772,3.381189
-1.928000,-1.892373,3.379247
-1.927000,-1.891974,3.377306
-1.926000,-1.891574,3.375365
-1.925000,-1.891174,3.373424
-1.924000,-1.890774,3.371485
-1.923000,-1.890374,3.369545
-1.922000,-1.889973,3.367606
-1.921000,-1.889572,3.365668
-1.920000,-1.889170,3.363730
-1.919000,-1.888768,3.361793
-1.918000,-1.888366,3.359856
-1.917000,-1.887964,3.357919
-1.916000,-1.887561,3.355983
-1.915000,-1.887158,3.354048
-1.914000,-1.886755,3.352113
-1.913000,-1.886351,3.350179
-1.912000,-1.885947,3.348245
-1.911000,-1.885543,3.346311
-1.910000,-1.885138,3.344378
-1.909000,-1.884733,3.342446
-1.908000,-1.884328,3.340514
-1.907000,-1.883922,3.338582
-1.906000,-1.883517,3.336651
-1.905000,-1.883110,3.334720
-1.904000,-1.882704,3.332790
-1.903000,-1.882297,3.330861
-1.902000,-1.881890,3.328932
-1.901000,-1.881483,3.327003
-1.900000,-1.881075,3.325075
-1.899000,-1.880667,3.323148
-1.898000,-1.880259,3.321220
-1.897000,-1.879850,3.319294
-1.896000,-1.879441,3.317368
-1.895000,-1.879032,3.315442
-1.894000,-1.878622,3.313517
-1.893000,-1.878213,3.311592
-1.892000,-1.877802,3.309668
-1.891000,-1.877392,3.307744
-1.890000,-1.876981,3.305821
-1.889000,-1.876570,3.303898
-1.888000,-1.876159,3.301976
-1.887000,-1.875747,3.300055
-1.886000,-1.875335,3.298133
-1.885000,-1.874923,3.296213
-1.884000,-1.874510,3.294292
-1.883000,-1.874097,3.292373
-1.882000,-1.873684,3.290453
-1.881000,-1.873270,3.288535
-1.880000,-1.872856,3.286616
-1.879000,-1.872442,3.284699
-1.878000,-1.872028,3.282781
-1.877000,-1.871613,3.280865
-1.876000,-1.871198,3.278948
-1.875000,-1.870783,3.277033
-1.874000,-1.870367,3.275117
-1.873000,-1.869951,3.273202
-1.872000,-1.869535,3.271288
-1.871000,-1.869118,3.269374
-1.870000,-1.868701,3.267461
-1.869000,-1.868284,3.265548
-1.868000,-1.867866,3.263636
-1.867000,-1.867448,3.261724
-1.866000,-1.867030,3.259813
-1.865000,-1.866612,3.257902
-1.864000,-1.866193,3.255991
-1.863000,-1.865774,3.254082
-1.862000,-1.865355,3.252172
-1.861000,-1.864935,3.250263
-1.860000,-1.864515,3.248355
-1.859000,-1.864095,3.246447
-1.858000,-1.863674,3.244540
-1.857000,-1.863253,3.242633
-1.856000,-1.862832,3.240727
-1.855000,-1.862411,3.238821
-1.854000,-1.861989,3.236915
-1.853000,-1.861567,3.235010
-1.852000,-1.861144,3.233106
-1.851000,-1.860722,3.231202
-1.850000,-1.860299,3.229299
-1.849000,-1.859875,3.227396
-1.848000,-1.859452,3.225493
-1.847000,-1.859028,3.223591
-1.846000,-1.858604,3.221690
-1.845000,-1.858179,3.219789
-1.844000,-1.857754,3.217889
-1.843000,-1.857329,3.215989
-1.842000,-1.856904,3.214089
-1.841000,-1.856478,3.212190
-1.840000,-1.856052,3.210292
-1.839000,-1.855626,3.208394
-1.838000,-1.855199,3.206497
-1.837000,-1.854772,3.204600
-1.836000,-1.854345,3.202703
-1.835000,-1.853917,3.200807
-1.834000,-1.853489,3.198912
-1.833000,-1.853061,3.197017
-1.832000,-1.852633,3.195122
-1.831000,-1.852204,3.193229
-1.830000,-1.851775,3.191335
-1.829000,-1.851346,3.189442
-1.828000,-1.850916,3.187550
-1.827000,-1.850486,3.185658
-1.826000,-1.850056,3.183766
-1.825000,-1.849625,3.181875
-1.824000,-1.849195,3.179985
-1.823000,-1.848763,3.178095
-1.822000,-1.848332,3.176206
-1.821000,-1.847900,3.174317
-1.820000,-1.847468,3.172428
-1.819000,-1.847036,3.170540
-1.818000,-1.846603,3.168653
-1.817000,-1.846170,3.166766
-1.816000,-1.845737,3.164879
-1.815000,-1.845304,3.162994
-1.814000,-1.844870,3.161108
-1.813000,-1.844436,3.159223
-1.812000,-1.844001,3.157339
-1.811000,-1.843566,3.155455
-1.810000,-1.843131,3.153571
-1.809000,-1.842696,3.151689
-1.808000,-1.842261,3.149806
-1.807000,-1.841825,3.147924
-1.806000,-1.841388,3.146043
-1.805000,-1.840952,3.144162
-1.804000,-1.840515,3.142282
-1.803000,-1.840078,3.140402
-1.802000,-1.839641,3.138522
-1.801000,-1.839203,3.136643
-1.800000,-1.838765,3.134765
-1.799000,-1.838327,3.132887
-1.798000,-1.837888,3.131010
-1.797000,-1.837449,3.129133
-1.796000,-1.837010,3.127256
-1.795000,-1.836571,3.125381
-1.794000,-1.836131,3.123505
-1.793000,-1.835691,3.121630
-1.792000,-1.835250,3.119756
-1.791000,-1.834810,3.117882
-1.790000,-1.834369,3.116009
-1.789000,-1.833928,3.114136
-1.788000,-1.833486,3.112264
-1.787000,-1.833044,3.110392
-1.786000,-1.832602,3.108521
-1.785000,-1.832160,3.106650
-1.784000,-1.831717,3.104779
-1.783000,-1.831274,3.102910
-1.782000,-1.830831,3.101040
-1.781000,-1.830387,3.099172
-1.780000,-1.829943,3.097303
-1.779000,-1.829499,3.095436
-1.778000,-1.829055,3.093568
-1.777000,-1.828610,3.091702
-1.776000,-1.828165,3.089835
-1.775000,-1.827720,3.087970
-1.774000,-1.827274,3.086104
-1.773000,-1.826828,3.084240
-1.772000,-1.826382,3.082375
-1.771000,-1.825935,3.080512
-1.770000,-1.825489,3.078649
-1.769000,-1.825041,3.076786
-1.768000,-1.824594,3.074924
-1.767000,-1.824146,3.073062
-1.766000,-1.823698,3.071201
-1.765000,-1.823250,3.069340
-1.764000,-1.822802,3.067480
-1.763000,-1.822353,3.065620
-1.762000,-1.821904,3.063761
-1.761000,-1.821454,3.061903
-1.760000,-1.821005,3.060045
-1.759000,-1.820555,3.058187
-1.758000,-1.820104,3.056330
-1.757000,-1.819654,3.054473
-1.756000,-1.819203,3.052617
-1.755000,-1.818752,3.050762
-1.754000,-1.818300,3.048907
-1.753000,-1.817848,3.047052
-1.752000,-1.817396,3.045198
-1.751000,-1.816944,3.043345
-1.750000,-1.816492,3.041492
-1.749000,-1.816039,3.039639
-1.748000,-1.815586,3.037787
-1.747000,-1.815132,3.035936
-1.746000,-1.814678,3.034085
-1.745000,-1.814224,3.032234
-1.744000,-1.813770,3.030384
-1.743000,-1.813315,3.028535
-1.742000,-1.812860,3.026686
-1.741000,-1.812405,3.024838
-1.740000,-1.811950,3.022990
-1.739000,-1.811494,3.021142
-1.738000,-1.811038,3.019296
-1.737000,-1.810582,3.017449
-1.736000,-1.810125,3.015603
-1.735000,-1.809668,3.013758
-1.734000,-1.809211,3.011913
-1.733000,-1.808753,3.010069
-1.732000,-1.808296,3.008225
-1.731000,-1.807838,3.006382
-1.730000,-1.807379,3.004539
-1.729000,-1.806921,3.002697
-1.728000,-1.806462,3.000855
-1.727000,-1.806003,2.999014
-1.726000,-1.805543,2.997173
-1.725000,-1.805083,2.995333
-1.724000,-1.804623,2.993494
-1.723000,-1.804163,2.991655
-1.722000,-1.803702,2.989816
-1.721000,-1.803241,2.987978
-1.720000,-1.802780,2.986140
-1.719000,-1.802319,2.984303
-1.718000,-1.801857,2.982467
-1.717000,-1.801395,2.980631
-1.716000,-1.800933,2.978795
-1.715000,-1.800470,2.976960
-1.714000,-1.800007,2.975126
-1.713000,-1.799544,2.973292
-1.712000,-1.799081,2.971458
-1.711000,-1.798617,2.969625
-1.710000,-1.798153,2.967793
-1.709000,-1.797689,2.965961
-1.708000,-1.797224,2.964130
-1.707000,-1.796759,2.962299
-1.706000,-1.796294,2.960468
-1.705000,-1.795829,2.958639
-1.704000,-1.795363,2.956809
-1.703000,-1.794897,2.954981
-1.702000,-1.794431,2.953152
-1.701000,-1.793964,2.951325
-1.700000,-1.793497,2.949497
-1.699000,-1.793030,2.947671
-1.698000,-1.792563,2.945845
-1.697000,-1.792095,2.944019
-1.696000,-1.791627,2.942194
-1.695000,-1.791159,2.940369
-1.694000,-1.790691,2.938545
-1.693000,-1.790222,2.936721
-1.692000,-1.789753,2.934898
-1.691000,-1.789284,2.933076
-1.690000,-1.788814,2.931254
-1.689000,-1.788344,2.929432
-1.688000,-1.787874,2.927611
-1.687000,-1.787403,2.925791
-1.686000,-1.786933,2.923971
-1.685000,-1.786462,2.922152
-1.684000,-1.785990,2.920333
-1.683000,-1.785519,2.918514
-1.682000,-1.785047,2.916697
-1.681000,-1.784575,2.914879
-1.680000,-1.784103,2.913063
-1.679000,-1.783630,2.911246
-1.678000,-1.783157,2.909431
-1.677000,-1.782684,2.907615
-1.676000,-1.782210,2.905801
-1.675000,-1.781736,2.903986
-1.674000,-1.781262,2.902173
-1.673000,-1.780788,2.900360
-1.672000,-1.780314,2.898547
-1.671000,-1.779839,2.896735
-1.670000,-1.779364,2.894924
-1.669000,-1.778888,2.893113
-1.668000,-1.778412,2.891302
-1.667000,-1.777936,2.889492
-1.666000,-1.777460,2.887683
-1.665000,-1.776984,2.885874
-1.664000,-1.776507,2.884065
-1.663000,-1.776030,2.882258
-1.662000,-1.775553,2.880450
-1.661000,-1.775075,2.878643
-1.660000,-1.774597,2.876837
-1.659000,-1.774119,2.875031
-1.658000,-1.773641,2.873226
-1.657000,-1.773162,2.871421
-1.656000,-1.772683,2.869617
-1.655000,-1.772204,2.867814
-1.654000,-1.771724,2.866011
-1.653000,-1.771244,2.864208
-1.652000,-1.770764,2.862406
-1.651000,-1.770284,2.860604
-1.650000,-1.769803,2.858803
-1.649000,-1.769322,2.857003
-1.648000,-1.768841,2.855203
-1.647000,-1.768360,2.853404
-1.646000,-1.767878,2.851605
-1.645000,-1.767396,2.849806
-1.644000,-1.766914,2.848008
-1.643000,-1.766432,2.846211
-1.642000,-1.765949,2.844414
-1.641000,-1.765466,2.842618
-1.640000,-1.764983,2.840823
-1.639000,-1.764499,2.839027
-1.638000,-1.764015,2.837233
-1.637000,-1.763531,2.835439
-1.636000,-1.763047,2.833645
-1.635000,-1.762562,2.831852
-1.634000,-1.762077,2.830059
-1.633000,-1.761592,2.828268
-1.632000,-1.761106,2.826476
-1.631000,-1.760621,2.824685
-1.630000,-1.760135,2.822895
-1.629000,-1.759649,2.821105
-1.628000,-1.759162,2.819316
-1.627000,-1.758675,2.817527
-1.626000,-1.758188,2.815739
-1.625000,-1.757701,2.813951
-1.624000,-1.757213,2.812164
-1.623000,-1.756725,2.810377
-1.622000,-1.756237,2.808591
-1.621000,-1.755749,2.806805
-1.620000,-1.755260,2.805020
-1.619000,-1.754771,2.803236
-1.618000,-1.754282,2.801452
-1.617000,-1.753793,2.799668
-1.616000,-1.753303,2.797886
-1.615000,-1.752813,2.796103
-1.614000,-1.752323,2.794321
-1.613000,-1.751832,2.792540
-1.612000,-1.751342,2.790759
-1.611000,-1.750851,2.788979
-1.610000,-1.750359,2.787199
-1.609000,-1.749868,2.785420
-1.608000,-1.749376,2.783642
-1.607000,-1.748884,2.781864
-1.606000,-1.748392,2.780086
-1.605000,-1.747899,2.778309
-1.604000,-1.747406,2.776533
-1.603000,-1.746913,2.774757
-1.602000,-1.746420,2.772981
-1.601000,-1.745926,2.771206
-1.600000,-1.745432,2.769432
-1.599000,-1.744938,2.767658
-1.598000,-1.744444,2.765885
-1.597000,-1.743949,2.764113
-1.596000,-1.743454,2.762340
-1.595000,-1.742959,2.760569
-1.594000,-1.742463,2.758798
-1.593000,-1.741968,2.757027
-1.592000,-1.741472,2.755257
-1.591000,-1.740975,2.753488
-1.590000,-1.740479,2.751719
-1.589000,-1.739982,2.749950
-1.588000,-1.739485,2.748183
-1.587000,-1.738988,2.746415
-1.586000,-1.738490,2.744649
-1.585000,-1.737992,2.742882
-1.584000,-1.737494,2.741117
-1.583000,-1.736996,2.739352
-1.582000,-1.736498,2.737587
-1.581000,-1.735999,2.735823
-1.580000,-1.735500,2.734060
-1.579000,-1.735000,2.732297
-1.578000,-1.734501,2.730534
-1.577000,-1.734001,2.728772
-1.576000,-1.733501,2.727011
-1.575000,-1.733000,2.725250
-1.574000,-1.732500,2.723490
-1.573000,-1.731999,2.721731
-1.572000,-1.731498,2.719971
-1.571000,-1.730996,2.718213
-1.570000,-1.730495,2.716455
-1.569000,-1.729993,2.714697
-1.568000,-1.729491,2.712940
-1.567000,-1.728988,2.711184
-1.566000,-1.728486,2.709428
-1.565000,-1.727983,2.707673
-1.564000,-1.727480,2.705918
-1.563000,-1.726976,2.704164
-1.562000,-1.726473,2.702410
-1.561000,-1.725969,2.700657
-1.560000,-1.725464,2.698904
-1.559000,-1.724960,2.697152
-1.558000,-1.724455,2.695401
-1.557000,-1.723950,2.693650
-1.556000,-1.723445,2.691900
-1.555000,-1.722940,2.690150
-1.554000,-1.722434,2.688401
-1.553000,-1.721928,2.686652
-1.552000,-1.721422,2.684904
-1.551000,-1.720916,2.683156
-1.550000,-1.720409,2.681409
-1.549000,-1.719902,2.679662
-1.548000,-1.719395,2.677916
-1.547000,-1.718887,2.676171
-1.546000,-1.718380,2.674426
-1.545000,-1.717872,2.672682
-1.544000,-1.717364,2.670938
-1.543000,-1.716855,2.669195
-1.542000,-1.716346,2.667452
-1.541000,-1.715838,2.665710
-1.540000,-1.715328,2.663968
-1.539000,-1.714819,2.662227
-1.538000,-1.714309,2.660487
-1.537000,-1.713799,2.658747
-1.536000,-1.713289,2.657008
-1.535000,-1.712779,2.655269
-1.534000,-1.712268,2.653531
-1.533000,-1.711757,2.651793
-1.532000,-1.711246,2.650056
-1.531000,-1.710735,2.648319
-1.530000,-1.710223,2.646583
-1.529000,-1.709711,2.644848
-1.528000,-1.709199,2.643113
-1.527000,-1.708687,2.641378
-1.526000,-1.708174,2.639644
-1.525000,-1.707661,2.637911
-1.524000,-1.707148,2.636179
-1.523000,-1.706635,2.634446
-1.522000,-1.706121,2.632715
-1.521000,-1.705607,2.630984
-1.520000,-1.705093,2.629253
-1.519000,-1.704579,2.627523
-1.518000,-1.704064,2.625794
-1.517000,-1.703550,2.624065
-1.516000,-1.703035,2.622337
-1.515000,-1.702519,2.620609
-1.514000,-1.702004,2.618882
-1.513000,-1.701488,2.617156
-1.512000,-1.700972,2.615430
-1.511000,-1.700456,2.613704
-1.510000,-1.699939,2.611979
-1.509000,-1.699422,2.610255
-1.508000,-1.698905,2.608531
-1.507000,-1.698388,2.606808
-1.506000,-1.697871,2.605085
-1.505000,-1.697353,2.603363
-1.504000,-1.696835,2.601642
-1.503000,-1.696317,2.599921
-1.502000,-1.695799,2.598200
-1.501000,-1.695280,2.596480
-1.500000,-1.694761,2.594761
-1.499000,-1.694242,2.593042
-1.498000,-1.693723,2.591324
-1.497000,-1.693203,2.589607
-1.496000,-1.692683,2.587890
-1.495000,-1.692163,2.586173
-1.494000,-1.691643,2.584457
-1.493000,-1.691122,2.582742
-1.492000,-1.690601,2.581027
-1.491000,-1.690080,2.579313
-1.490000,-1.689559,2.577599
-1.489000,-1.689038,2.575886
-1.488000,-1.688516,2.574174
-1.487000,-1.687994,2.572462
-1.486000,-1.687472,2.570750
-1.485000,-1.686949,2.569039
-1.484000,-1.686427,2.567329
-1.483000,-1.685904,2.565619
-1.482000,-1.685381,2.563910
-1.481000,-1.684857,2.562202
-1.480000,-1.684334,2.560494
-1.479000,-1.683810,2.558786
-1.478000,-1.683286,2.557079
-1.477000,-1.682762,2.555373
-1.476000,-1.682237,2.553667
-1.475000,-1.681712,2.551962
-1.474000,-1.681187,2.550258
-1.473000,-1.680662,2.548554
-1.472000,-1.680137,2.546850
-1.471000,-1.679611,2.545147
-1.470000,-1.679085,2.543445
-1.469000,-1.678559,2.541743
-1.468000,-1.678033,2.540042
-1.467000,-1.677506,2.538342
-1.466000,-1.676979,2.536641
-1.465000,-1.676452,2.534942
-1.464000,-1.675925,2.533243
-1.463000,-1.675397,2.531545
-1.462000,-1.674869,2.529847
-1.461000,-1.674342,2.528150
-1.460000,-1.673813,2.526453
-1.459000,-1.673285,2.524757
-1.458000,-1.672756,2.523062
-1.457000,-1.672227,2.521367
-1.456000,-1.671698,2.519673
-1.455000,-1.671169,2.517979
-1.454000,-1.670639,2.516286
-1.453000,-1.670110,2.514593
-1.452000,-1.669580,2.512901
-1.451000,-1.669049,2.511210
-1.450000,-1.668519,2.509519
-1.449000,-1.667988,2.507829
-1.448000,-1.667457,2.506139
-1.447000,-1.666926,2.504450
-1.446000,-1.666395,2.502761
-1.445000,-1.665863,2.501073
-1.444000,-1.665331,2.499386
-1.443000,-1.664799,2.497699
-1.442000,-1.664267,2.496013
-1.441000,-1.663735,2.494327
-1.440000,-1.663202,2.492642
-1.439000,-1.662669,2.490958
-1.438000,-1.662136,2.489274
-1.437000,-1.661603,2.487590
-1.436000,-1.661069,2.485907
-1.435000,-1.660535,2.484225
-1.434000,-1.660001,2.482544
-1.433000,-1.659467,2.480863
-1.432000,-1.658933,2.479182
-1.431000,-1.658398,2.477502
-1.430000,-1.657863,2.475823
-1.429000,-1.657328,2.474144
-1.428000,-1.656793,2.472466
-1.427000,-1.656257,2.470789
-1.426000,-1.655721,2.469112
-1.425000,-1.655185,2.467435
-1.424000,-1.654649,2.465759
-1.423000,-1.654113,2.464084
-1.422000,-1.653576,2.462410
-1.421000,-1.653039,2.460736
-1.420000,-1.652502,2.459062
-1.419000,-1.651965,2.457389
-1.418000,-1.651427,2.455717
-1.417000,-1.650890,2.454045
-1.416000,-1.650352,2.452374
-1.415000,-1.649814,2.450704
-1.414000,-1.649275,2.449034
-1.413000,-1.648737,2.447364
-1.412000,-1.648198,2.445695
-1.411000,-1.647659,2.444027
-1.410000,-1.647120,2.442360
-1.409000,-1.646580,2.440693
-1.408000,-1.646041,2.439026
-1.407000,-1.645501,2.437360
-1.406000,-1.644961,2.435695
-1.405000,-1.644420,2.434030
-1.404000,-1.643880,2.432366
-1.403000,-1.643339,2.430703
-1.402000,-1.642798,2.429040
-1.401000,-1.642257,2.427378
-1.400000,-1.641716,2.425716
-1.399000,-1.641174,2.424055
-1.398000,-1.640633,2.422394
-1.397000,-1.640091,2.420734
-1.396000,-1.639548,2.419075
-1.395000,-1.639006,2.417416
-1.394000,-1.638463,2.415758
-1.393000,-1.637921,2.414100
-1.392000,-1.637378,2.412443
-1.391000,-1.636834,2.410787
-1.390000,-1.636291,2.409131
-1.389000,-1.635747,2.407476
-1.388000,-1.635204,2.405821
-1.387000,-1.634660,2.404167
-1.386000,-1.634115,2.402514
-1.385000,-1.633571,2.400861
-1.384000,-1.633026,2.399209
-1.383000,-1.632481,2.397557
-1.382000,-1.631936,2.395906
-1.381000,-1.631391,2.394255
-1.380000,-1.630846,2.392606
-1.379000,-1.630300,2.390956
-1.378000,-1.629754,2.389308
-1.377000,-1.629208,2.387660
-1.376000,-1.628662,2.386012
-1.375000,-1.628115,2.384365
-1.374000,-1.627569,2.382719
-1.373000,-1.627022,2.381073
-1.372000,-1.626475,2.379428
-1.371000,-1.625927,2.377784
-1.370000,-1.625380,2.376140
-1.369000,-1.624832,2.374497
-1.368000,-1.624284,2.372854
-1.367000,-1.623736,2.371212
-1.366000,-1.623188,2.369570
-1.365000,-1.622639,2.367929
-1.364000,-1.622091,2.366289
-1.363000,-1.621542,2.364649
-1.362000,-1.620993,2.363010
-1.361000,-1.620444,2.361372
-1.360000,-1.619894,2.359734
-1.359000,-1.619344,2.358097
-1.358000,-1.618795,2.356460
-1.357000,-1.618244,2.354824
-1.356000,-1.617694,2.353189
-1.355000,-1.617144,2.351554
-1.354000,-1.616593,2.349920
-1.353000,-1.616042,2.348286
-1.352000,-1.615491,2.346653
-1.351000,-1.614940,2.345020
-1.350000,-1.614389,2.343389
-1.349000,-1.613837,2.341757
-1.348000,-1.613285,2.340127
-1.347000,-1.612733,2.338497
-1.346000,-1.612181,2.336867
-1.345000,-1.611629,2.335239
-1.344000,-1.611076,2.333610
-1.343000,-1.610523,2.331983
-1.342000,-1.609970,2.330356
-1.341000,-1.609417,2.328729
-1.340000,-1.608864,2.327104
-1.339000,-1.608310,2.325479
-1.338000,-1.607756,2.323854
-1.337000,-1.607203,2.322230
-1.336000,-1.606648,2.320607
-1.335000,-1.606094,2.318984
-1.334000,-1.605540,2.317362
-1.333000,-1.604985,2.315741
-1.332000,-1.604430,2.314120
-1.331000,-1.603875,2.312500
-1.330000,-1.603320,2.310880
-1.329000,-1.602764,2.309261
-1.328000,-1.602209,2.307642
-1.327000,-1.601653,2.306025
-1.326000,-1.601097,2.304408
-1.325000,-1.600541,2.302791
-1.324000,-1.599985,2.301175
-1.323000,-1.599428,2.299560
-1.322000,-1.598871,2.297945
-1.321000,-1.598314,2.296331
-1.320000,-1.597757,2.294717
-1.319000,-1.597200,2.293105
-1.318000,-1.596643,2.291492
-1.317000,-1.596085,2.289881
-1.316000,-1.595527,2.288270
-1.315000,-1.594969,2.286659
-1.314000,-1.594411,2.285049
-1.313000,-1.593853,2.283440
-1.312000,-1.593294,2.281832
-1.311000,-1.592735,2.280224
-1.310000,-1.592177,2.278617
-1.309000,-1.591618,2.277010
-1.308000,-1.591058,2.275404
-1.307000,-1.590499,2.273798
-1.306000,-1.589939,2.272194
-1.305000,-1.589379,2.270589
-1.304000,-1.588819,2.268986
-1.303000,-1.588259,2.267383
-1.302000,-1.587699,2.265781
-1.301000,-1.587139,2.264179
-1.300000,-1.586578,2.262578
-1.299000,-1.586017,2.260977
-1.298000,-1.585456,2.259378
-1.297000,-1.584895,2.257778
-1.296000,-1.584333,2.256180
-1.295000,-1.583772,2.254582
-1.294000,-1.583210,2.252985
-1.293000,-1.582648,2.251388
-1.292000,-1.582086,2.249792
-1.291000,-1.581524,2.248196
-1.290000,-1.580962,2.246602
-1.289000,-1.580399,2.245007
-1.288000,-1.579836,2.243414
-1.287000,-1.579273,2.241821
-1.286000,-1.578710,2.240229
-1.285000,-1.578147,2.238637
-1.284000,-1.577584,2.237046
-1.283000,-1.577020,2.235456
-1.282000,-1.576456,2.233866
-1.281000,-1.575892,2.232277
-1.280000,-1.575328,2.230688
-1.279000,-1.574764,2.229100
-1.278000,-1.574199,2.227513
-1.277000,-1.573635,2.225926
-1.276000,-1.573070,2.224340
-1.275000,-1.572505,2.222755
-1.274000,-1.571940,2.221170
-1.273000,-1.571375,2.219586
-1.272000,-1.570809,2.218003
-1.271000,-1.570244,2.216420
-1.270000,-1.569678,2.214838
-1.269000,-1.569112,2.213256
-1.268000,-1.568546,2.211675
-1.267000,-1.567980,2.210095
-1.266000,-1.567413,2.208516
-1.265000,-1.566847,2.206937
-1.264000,-1.566280,2.205358
-1.263000,-1.565713,2.203781
-1.262000,-1.565146,2.202204
-1.261000,-1.564579,2.200627
-1.260000,-1.564011,2.199051
-1.259000,-1.563444,2.197476
-1.258000,-1.562876,2.195902
-1.257000,-1.562308,2.194328
-1.256000,-1.561740,2.192755
-1.255000,-1.561172,2.191182
-1.254000,-1.560604,2.189610
-1.253000,-1.560035,2.188039
-1.252000,-1.559466,2.186468
-1.251000,-1.558898,2.184898
-1.250000,-1.558329,2.183329
-1.249000,-1.557760,2.181760
-1.248000,-1.557190,2.180192
-1.247000,-1.556621,2.178624
-1.246000,-1.556051,2.177058
-1.245000,-1.555482,2.175492
-1.244000,-1.554912,2.173926
-1.243000,-1.554342,2.172361
-1.242000,-1.553771,2.170797
-1.241000,-1.553201,2.169233
-1.240000,-1.552631,2.167671
-1.239000,-1.552060,2.166108
-1.238000,-1.551489,2.164547
-1.237000,-1.550918,2.162986
-1.236000,-1.550347,2.161425
-1.235000,-1.549776,2.159866
-1.234000,-1.549204,2.158307
-1.233000,-1.548633,2.156748
-1.232000,-1.548061,2.155191
-1.231000,-1.547489,2.153634
-1.230000,-1.546917,2.152077
-1.229000,-1.546345,2.150521
-1.228000,-1.545773,2.148966
-1.227000,-1.545200,2.147412
-1.226000,-1.544628,2.145858
-1.225000,-1.544055,2.144305
-1.224000,-1.543482,2.142753
-1.223000,-1.542909,2.141201
-1.222000,-1.542336,2.139650
-1.221000,-1.541763,2.138099
-1.220000,-1.541189,2.136549
-1.219000,-1.540616,2.135000
-1.218000,-1.540042,2.133451
-1.217000,-1.539468,2.131904
-1.216000,-1.538894,2.130356
-1.215000,-1.538320,2.128810
-1.214000,-1.537746,2.127264
-1.213000,-1.537171,2.125719
-1.212000,-1.536597,2.124174
-1.211000,-1.536022,2.122630
-1.210000,-1.535447,2.121087
-1.209000,-1.534872,2.119544
-1.208000,-1.534297,2.118002
-1.207000,-1.533722,2.116461
-1.206000,-1.533146,2.114921
-1.205000,-1.532571,2.113381
-1.204000,-1.531995,2.111841
-1.203000,-1.531419,2.110303
-1.202000,-1.530843,2.108765
-1.201000,-1.530267,2.107227
-1.200000,-1.529691,2.105691
-1.199000,-1.529114,2.104155
-1.198000,-1.528538,2.102620
-1.197000,-1.527961,2.101085
-1.196000,-1.527385,2.099551
-1.195000,-1.526808,2.098018
-1.194000,-1.526231,2.096485
-1.193000,-1.525654,2.094953
-1.192000,-1.525076,2.093422
-1.191000,-1.524499,2.091891
-1.190000,-1.523921,2.090361
-1.189000,-1.523344,2.088832
-1.188000,-1.522766,2.087304
-1.187000,-1.522188,2.085776
-1.186000,-1.521610,2.084248
-1.185000,-1.521032,2.082722
-1.184000,-1.520453,2.081196
-1.183000,-1.519875,2.079671
-1.182000,-1.519297,2.078146
-1.181000,-1.518718,2.076622
-1.180000,-1.518139,2.075099
-1.179000,-1.517560,2.073577
-1.178000,-1.516981,2.072055
-1.177000,-1.516402,2.070534
-1.176000,-1.515823,2.069013
-1.175000,-1.515243,2.067493
-1.174000,-1.514664,2.065974
-1.173000,-1.514084,2.064456
-1.172000,-1.513504,2.062938
-1.171000,-1.512924,2.061421
-1.170000,-1.512344,2.059904
-1.169000,-1.511764,2.058389
-1.168000,-1.511184,2.056873
-1.167000,-1.510604,2.055359
-1.166000,-1.510023,2.053845
-1.165000,-1.509442,2.052332
-1.164000,-1.508862,2.050820
-1.163000,-1.508281,2.049308
-1.162000,-1.507700,2.047797
-1.161000,-1.507119,2.046287
-1.160000,-1.506538,2.044778
-1.159000,-1.505956,2.043269
-1.158000,-1.505375,2.041761
-1.157000,-1.504793,2.040253
-1.156000,-1.504212,2.038746
-1.155000,-1.503630,2.037240
-1.154000,-1.503048,2.035735
-1.153000,-1.502466,2.034230
-1.152000,-1.501884,2.032726
-1.151000,-1.501302,2.031222
-1.150000,-1.500720,2.029720
-1.149000,-1.500137,2.028218
-1.148000,-1.499555,2.026716
-1.147000,-1.498972,2.025216
-1.146000,-1.498389,2.023716
-1.145000,-1.497806,2.022216
-1.144000,-1.497223,2.020718
-1.143000,-1.496640,2.019220
-1.142000,-1.496057,2.017723
-1.141000,-1.495474,2.016226
-1.140000,-1.494891,2.014731
-1.139000,-1.494307,2.013235
-1.138000,-1.493723,2.011741
-1.137000,-1.493140,2.010247
-1.136000,-1.492556,2.008754
-1.135000,-1.491972,2.007262
-1.134000,-1.491388,2.005771
-1.133000,-1.490804,2.004280
-1.132000,-1.490220,2.002789
-1.131000,-1.489636,2.001300
-1.130000,-1.489051,1.999811
-1.129000,-1.488467,1.998323
-1.128000,-1.487882,1.996836
-1.127000,-1.487297,1.995349
-1.126000,-1.486713,1.993863
-1.125000,-1.486128,1.992378
-1.124000,-1.485543,1.990893
-1.123000,-1.484958,1.989409
-1.122000,-1.484373,1.987926
-1.121000,-1.483787,1.986444
-1.120000,-1.483202,1.984962
-1.119000,-1.482616,1.983481
-1.118000,-1.482031,1.982001
-1.117000,-1.481445,1.980521
-1.116000,-1.480860,1.979042
-1.115000,-1.480274,1.977564
-1.114000,-1.479688,1.976086
-1.113000,-1.479102,1.974609
-1.112000,-1.478516,1.973133
-1.111000,-1.477930,1.971658
-1.110000,-1.477343,1.970183
-1.109000,-1.476757,1.968709
-1.108000,-1.476171,1.967236
-1.107000,-1.475584,1.965764
-1.106000,-1.474997,1.964292
-1.105000,-1.474411,1.962821
-1.104000,-1.473824,1.961350
-1.103000,-1.473237,1.959881
-1.102000,-1.472650,1.958412
-1.101000,-1.472063,1.956944
-1.100000,-1.471476,1.955476
-1.099000,-1.470889,1.954009
-1.098000,-1.470302,1.952543
-1.097000,-1.469714,1.951078
-1.096000,-1.469127,1.949613
-1.095000,-1.468539,1.948149
-1.094000,-1.467952,1.946686
-1.093000,-1.467364,1.945224
-1.092000,-1.466776,1.943762
-1.091000,-1.466188,1.942301
-1.090000,-1.465600,1.940840
-1.089000,-1.465012,1.939381
-1.088000,-1.464424,1.937922
-1.087000,-1.463836,1.936464
-1.086000,-1.463248,1.935007
-1.085000,-1.462660,1.933550
-1.084000,-1.462071,1.932094
-1.083000,-1.461483,1.930639
-1.082000,-1.460895,1.929184
-1.081000,-1.460306,1.927730
-1.080000,-1.459717,1.926277
-1.079000,-1.459129,1.924825
-1.078000,-1.458540,1.923373
-1.077000,-1.457951,1.921923
-1.076000,-1.457362,1.920472
-1.075000,-1.456773,1.919023
-1.074000,-1.456184,1.917574
-1.073000,-1.455595,1.916127
-1.072000,-1.455006,1.914679
-1.071000,-1.454416,1.913233
-1.070000,-1.453827,1.911787
-1.069000,-1.453238,1.910342
-1.068000,-1.452648,1.908898
-1.067000,-1.452059,1.907454
-1.066000,-1.451469,1.906012
-1.065000,-1.450880,1.904570
-1.064000,-1.450290,1.903128
-1.063000,-1.449700,1.901688
-1.062000,-1.449110,1.900248
-1.061000,-1.448521,1.898809
-1.060000,-1.447931,1.897371
-1.059000,-1.447341,1.895933
-1.058000,-1.446751,1.894496
-1.057000,-1.446160,1.893060
-1.056000,-1.445570,1.891625
-1.055000,-1.444980,1.890190
-1.054000,-1.444390,1.888756
-1.053000,-1.443799,1.887323
-1.052000,-1.443209,1.885891
-1.051000,-1.442619,1.884459
-1.050000,-1.442028,1.883028
-1.049000,-1.441438,1.881598
-1.048000,-1.440847,1.880169
-1.047000,-1.440256,1.878740
-1.046000,-1.439666,1.877312
-1.045000,-1.439075,1.875885
-1.044000,-1.438484,1.874459
-1.043000,-1.437893,1.873033
-1.042000,-1.437303,1.871608
-1.041000,-1.436712,1.870184
-1.040000,-1.436121,1.868761
-1.039000,-1.435530,1.867338
-1.038000,-1.434939,1.865916
-1.037000,-1.434347,1.864495
-1.036000,-1.433756,1.863075
-1.035000,-1.433165,1.861655
-1.034000,-1.432574,1.860236
-1.033000,-1.431983,1.858818
-1.032000,-1.431391,1.857401
-1.031000,-1.430800,1.855984
-1.030000,-1.430209,1.854569
-1.029000,-1.429617,1.853153
-1.028000,-1.429026,1.851739
-1.027000,-1.428434,1.850326
-1.026000,-1.427843,1.848913
-1.025000,-1.427251,1.847501
-1.024000,-1.426659,1.846090
-1.023000,-1.426068,1.844679
-1.022000,-1.425476,1.843270
-1.021000,-1.424884,1.841861
-1.020000,-1.424293,1.840453
-1.019000,-1.423701,1.839045
-1.018000,-1.423109,1.837638
-1.017000,-1.422517,1.836233
-1.016000,-1.421925,1.834828
-1.015000,-1.421333,1.833423
-1.014000,-1.420741,1.832020
-1.013000,-1.420149,1.830617
-1.012000,-1.419557,1.829215
-1.011000,-1.418965,1.827814
-1.010000,-1.418373,1.826413
-1.009000,-1.417781,1.825014
-1.008000,-1.417189,1.823615
-1.007000,-1.416597,1.822217
-1.006000,-1.416005,1.820819
-1.005000,-1.415413,1.819423
-1.004000,-1.414821,1.818027
-1.003000,-1.414228,1.816632
-1.002000,-1.413636,1.815238
-1.001000,-1.413044,1.813844
-1.000000,-1.412452,1.812452
-0.999000,-1.411859,1.811060
-0.998000,-1.411267,1.809669
-0.997000,-1.410675,1.808278
-0.996000,-1.410082,1.806889
-0.995000,-1.409490,1.805500
-0.994000,-1.408898,1.804112
-0.993000,-1.408305,1.802725
-0.992000,-1.407713,1.801338
-0.991000,-1.407120,1.799953
-0.990000,-1.406528,1.798568
-0.989000,-1.405936,1.797184
-0.988000,-1.405343,1.795801
-0.987000,-1.404751,1.794418
-0.986000,-1.404158,1.793037
-0.985000,-1.403566,1.791656
-0.984000,-1.402973,1.790276
-0.983000,-1.402381,1.788896
-0.982000,-1.401788,1.787518
-0.981000,-1.401196,1.786140
-0.980000,-1.400603,1.784763
-0.979000,-1.400011,1.783387
-0.978000,-1.399418,1.782012
-0.977000,-1.398826,1.780637
-0.976000,-1.398233,1.779264
-0.975000,-1.397641,1.777891
-0.974000,-1.397048,1.776519
-0.973000,-1.396456,1.775147
-0.972000,-1.395863,1.773777
-0.971000,-1.395271,1.772407
-0.970000,-1.394678,1.771038
-0.969000,-1.394086,1.769670
-0.968000,-1.393493,1.768303
-0.967000,-1.392901,1.766936
-0.966000,-1.392308,1.765571
-0.965000,-1.391716,1.764206
-0.964000,-1.391123,1.762842
-0.963000,-1.390531,1.761478
-0.962000,-1.389938,1.760116
-0.961000,-1.389346,1.758754
-0.960000,-1.388753,1.757393
-0.959000,-1.388161,1.756033
-0.958000,-1.387569,1.754674
-0.957000,-1.386976,1.753316
-0.956000,-1.386384,1.751958
-0.955000,-1.385791,1.750601
-0.954000,-1.385199,1.749245
-0.953000,-1.384607,1.747890
-0.952000,-1.384014,1.746536
-0.951000,-1.383422,1.745182
-0.950000,-1.382830,1.743830
-0.949000,-1.382238,1.742478
-0.948000,-1.381645,1.741127
-0.947000,-1.381053,1.739777
-0.946000,-1.380461,1.738427
-0.945000,-1.379869,1.737079
-0.944000,-1.379276,1.735731
-0.943000,-1.378684,1.734384
-0.942000,-1.378092,1.733038
-0.941000,-1.377500,1.731692
-0.940000,-1.376908,1.730348
-0.939000,-1.376316,1.729004
-0.938000,-1.375724,1.727662
-0.937000,-1.375132,1.726320
-0.936000,-1.374540,1.724978
-0.935000,-1.373948,1.723638
-0.934000,-1.373356,1.722299
-0.933000,-1.372764,1.720960
-0.932000,-1.372172,1.719622
-0.931000,-1.371581,1.718285
-0.930000,-1.370989,1.716949
-0.929000,-1.370397,1.715614
-0.928000,-1.369805,1.714279
-0.927000,-1.369214,1.712945
-0.926000,-1.368622,1.711613
-0.925000,-1.368031,1.710281
-0.924000,-1.367439,1.708949
-0.923000,-1.366848,1.707619
-0.922000,-1.366256,1.706290
-0.921000,-1.365665,1.704961
-0.920000,-1.365073,1.703633
-0.919000,-1.364482,1.702306
-0.918000,-1.363891,1.700980
-0.917000,-1.363299,1.699655
-0.916000,-1.362708,1.698331
-0.915000,-1.362117,1.697007
-0.914000,-1.361526,1.695684
-0.913000,-1.360935,1.694362
-0.912000,-1.360344,1.693041
-0.911000,-1.359753,1.691721
-0.910000,-1.359162,1.690402
-0.909000,-1.358571,1.689083
-0.908000,-1.357980,1.687766
-0.907000,-1.357390,1.686449
-0.906000,-1.356799,1.685133
-0.905000,-1.356208,1.683818
-0.904000,-1.355618,1.682504
-0.903000,-1.355027,1.681191
-0.902000,-1.354437,1.679878
-0.901000,-1.353846,1.678567
-0.900000,-1.353256,1.677256
-0.899000,-1.352665,1.675946
-0.898000,-1.352075,1.674637
-0.897000,-1.351485,1.673329
-0.896000,-1.350895,1.672021
-0.895000,-1.350305,1.670715
-0.894000,-1.349715,1.669409
-0.893000,-1.349125,1.668105
-0.892000,-1.348535,1.666801
-0.891000,-1.347945,1.665498
-0.890000,-1.347356,1.664196
-0.889000,-1.346766,1.662894
-0.888000,-1.346176,1.661594
-0.887000,-1.345587,1.660294
-0.886000,-1.344997,1.658996
-0.885000,-1.344408,1.657698
-0.884000,-1.343819,1.656401
-0.883000,-1.343229,1.655105
-0.882000,-1.342640,1.653810
-0.881000,-1.342051,1.652516
-0.880000,-1.341462,1.651222
-0.879000,-1.340873,1.649930
-0.878000,-1.340284,1.648638
-0.877000,-1.339696,1.647347
-0.876000,-1.339107,1.646057
-0.875000,-1.338518,1.644768
-0.874000,-1.337930,1.643480
-0.873000,-1.337341,1.642193
-0.872000,-1.336753,1.640907
-0.871000,-1.336165,1.639621
-0.870000,-1.335577,1.638337
-0.869000,-1.334989,1.637053
-0.868000,-1.334401,1.635770
-0.867000,-1.333813,1.634488
-0.866000,-1.333225,1.633207
-0.865000,-1.332637,1.631927
-0.864000,-1.332049,1.630648
-0.863000,-1.331462,1.629369
-0.862000,-1.330874,1.628092
-0.861000,-1.330287,1.626815
-0.860000,-1.329700,1.625540
-0.859000,-1.329113,1.624265
-0.858000,-1.328525,1.622991
-0.857000,-1.327938,1.621718
-0.856000,-1.327352,1.620446
-0.855000,-1.326765,1.619175
-0.854000,-1.326178,1.617905
-0.853000,-1.325592,1.616635
-0.852000,-1.325005,1.615367
-0.851000,-1.324419,1.614099
-0.850000,-1.323832,1.612832
-0.849000,-1.323246,1.611567
-0.848000,-1.322660,1.610302
-0.847000,-1.322074,1.609038
-0.846000,-1.321488,1.607775
-0.845000,-1.320903,1.606513
-0.844000,-1.320317,1.605251
-0.843000,-1.319731,1.603991
-0.842000,-1.319146,1.602732
-0.841000,-1.318561,1.601473
-0.840000,-1.317976,1.600216
-0.839000,-1.317391,1.598959
-0.838000,-1.316806,1.597703
-0.837000,-1.316221,1.596448
-0.836000,-1.315636,1.595194
-0.835000,-1.315051,1.593941
-0.834000,-1.314467,1.592689
-0.833000,-1.313883,1.591438
-0.832000,-1.313298,1.590188
-0.831000,-1.312714,1.588939
-0.830000,-1.312130,1.587690
-0.829000,-1.311546,1.586443
-0.828000,-1.310963,1.585196
-0.827000,-1.310379,1.583951
-0.826000,-1.309796,1.582706
-0.825000,-1.309212,1.581462
-0.824000,-1.308629,1.580220
-0.823000,-1.308046,1.578978
-0.822000,-1.307463,1.577737
-0.821000,-1.306880,1.576497
-0.820000,-1.306298,1.575258
-0.819000,-1.305715,1.574019
-0.818000,-1.305133,1.572782
-0.817000,-1.304550,1.571546
-0.816000,-1.303968,1.570311
-0.815000,-1.303386,1.569076
-0.814000,-1.302804,1.567843
-0.813000,-1.302223,1.566610
-0.812000,-1.301641,1.565379
-0.811000,-1.301060,1.564148
-0.810000,-1.300478,1.562918
-0.809000,-1.299897,1.561690
-0.808000,-1.299316,1.560462
-0.807000,-1.298735,1.559235
-0.806000,-1.298155,1.558009
-0.805000,-1.297574,1.556784
-0.804000,-1.296994,1.555560
-0.803000,-1.296413,1.554337
-0.802000,-1.295833,1.553115
-0.801000,-1.295253,1.551894
-0.800000,-1.294674,1.550674
-0.799000,-1.294094,1.549454
-0.798000,-1.293514,1.548236
-0.797000,-1.292935,1.547019
-0.796000,-1.292356,1.545802
-0.795000,-1.291777,1.544587
-0.794000,-1.291198,1.543372
-0.793000,-1.290619,1.542159
-0.792000,-1.290041,1.540946
-0.791000,-1.289463,1.539735
-0.790000,-1.288884,1.538524
-0.789000,-1.288306,1.537315
-0.788000,-1.287728,1.536106
-0.787000,-1.287151,1.534898
-0.786000,-1.286573,1.533692
-0.785000,-1.285996,1.532486
-0.784000,-1.285419,1.531281
-0.783000,-1.284842,1.530077
-0.782000,-1.284265,1.528875
-0.781000,-1.283688,1.527673
-0.780000,-1.283112,1.526472
-0.779000,-1.282536,1.525272
-0.778000,-1.281959,1.524073
-0.777000,-1.281383,1.522875
-0.776000,-1.280808,1.521678
-0.775000,-1.280232,1.520482
-0.774000,-1.279657,1.519287
-0.773000,-1.279081,1.518093
-0.772000,-1.278506,1.516900
-0.771000,-1.277932,1.515708
-0.770000,-1.277357,1.514517
-0.769000,-1.276782,1.513327
-0.768000,-1.276208,1.512138
-0.767000,-1.275634,1.510950
-0.766000,-1.275060,1.509763
-0.765000,-1.274487,1.508577
-0.764000,-1.273913,1.507391
-0.763000,-1.273340,1.506207
-0.762000,-1.272767,1.505024
-0.761000,-1.272194,1.503842
-0.760000,-1.271621,1.502661
-0.759000,-1.271048,1.501481
-0.758000,-1.270476,1.500302
-0.757000,-1.269904,1.499124
-0.756000,-1.269332,1.497946
-0.755000,-1.268760,1.496770
-0.754000,-1.268189,1.495595
-0.753000,-1.267618,1.494421
-0.752000,-1.267046,1.493248
-0.751000,-1.266476,1.492076
-0.750000,-1.265905,1.490905
-0.749000,-1.265334,1.489735
-0.748000,-1.264764,1.488566
-0.747000,-1.264194,1.487398
-0.746000,-1.263624,1.486231
-0.745000,-1.263055,1.485065
-0.744000,-1.262485,1.483900
-0.743000,-1.261916,1.482736
-0.742000,-1.261347,1.481573
-0.741000,-1.260778,1.480411
-0.740000,-1.260210,1.479250
-0.739000,-1.259642,1.478090
-0.738000,-1.259074,1.476931
-0.737000,-1.258506,1.475773
-0.736000,-1.257938,1.474616
-0.735000,-1.257371,1.473461
-0.734000,-1.256804,1.472306
-0.733000,-1.256237,1.471152
-0.732000,-1.255670,1.469999
-0.731000,-1.255103,1.468848
-0.730000,-1.254537,1.467697
-0.729000,-1.253971,1.466548
-0.728000,-1.253405,1.465399
-0.727000,-1.252840,1.464251
-0.726000,-1.252275,1.463105
-0.725000,-1.251710,1.461960
-0.724000,-1.251145,1.460815
-0.723000,-1.250580,1.459672
-0.722000,-1.250016,1.458529
-0.721000,-1.249452,1.457388
-0.720000,-1.248888,1.456248
-0.719000,-1.248324,1.455109
-0.718000,-1.247761,1.453971
-0.717000,-1.247198,1.452834
-0.716000,-1.246635,1.451697
-0.715000,-1.246072,1.450562
-0.714000,-1.245510,1.449429
-0.713000,-1.244948,1.448296
-0.712000,-1.244386,1.447164
-0.711000,-1.243825,1.446033
-0.710000,-1.243263,1.444903
-0.709000,-1.242702,1.443775
-0.708000,-1.242141,1.442647
-0.707000,-1.241581,1.441521
-0.706000,-1.241021,1.440395
-0.705000,-1.240461,1.439271
-0.704000,-1.239901,1.438147
-0.703000,-1.239341,1.437025
-0.702000,-1.238782,1.435904
-0.701000,-1.238223,1.434784
-0.700000,-1.237665,1.433665
-0.699000,-1.237106,1.432547
-0.698000,-1.236548,1.431430
-0.697000,-1.235990,1.430314
-0.696000,-1.235433,1.429199
-0.695000,-1.234875,1.428085
-0.694000,-1.234318,1.426973
-0.693000,-1.233762,1.425861
-0.692000,-1.233205,1.424751
-0.691000,-1.232649,1.423641
-0.690000,-1.232093,1.422533
-0.689000,-1.231537,1.421426
-0.688000,-1.230982,1.420320
-0.687000,-1.230427,1.419215
-0.686000,-1.229872,1.418111
-0.685000,-1.229318,1.417008
-0.684000,-1.228764,1.415906
-0.683000,-1.228210,1.414805
-0.682000,-1.227656,1.413706
-0.681000,-1.227103,1.412607
-0.680000,-1.226550,1.411510
-0.679000,-1.225997,1.410414
-0.678000,-1.225445,1.409318
-0.677000,-1.224893,1.408224
-0.676000,-1.224341,1.407131
-0.675000,-1.223789,1.406039
-0.674000,-1.223238,1.404949
-0.673000,-1.222687,1.403859
-0.672000,-1.222137,1.402770
-0.671000,-1.221587,1.401683
-0.670000,-1.221037,1.400597
-0.669000,-1.220487,1.399511
-0.668000,-1.219938,1.398427
-0.667000,-1.219389,1.397344
-0.666000,-1.218840,1.396262
-0.665000,-1.218291,1.395181
-0.664000,-1.217743,1.394102
-0.663000,-1.217196,1.393023
-0.662000,-1.216648,1.391946
-0.661000,-1.216101,1.390869
-0.660000,-1.215554,1.389794
-0.659000,-1.215008,1.388720
-0.658000,-1.214462,1.387647
-0.657000,-1.213916,1.386575
-0.656000,-1.213370,1.385505
-0.655000,-1.212825,1.384435
-0.654000,-1.212280,1.383367
-0.653000,-1.211736,1.382299
-0.652000,-1.211192,1.381233
-0.651000,-1.210648,1.380168
-0.650000,-1.210104,1.379104
-0.649000,-1.209561,1.378041
-0.648000,-1.209018,1.376980
-0.647000,-1.208476,1.375919
-0.646000,-1.207934,1.374860
-0.645000,-1.207392,1.373802
-0.644000,-1.206850,1.372745
-0.643000,-1.206309,1.371689
-0.642000,-1.205768,1.370634
-0.641000,-1.205228,1.369580
-0.640000,-1.204688,1.368528
-0.639000,-1.204148,1.367477
-0.638000,-1.203609,1.366426
-0.637000,-1.203070,1.365377
-0.636000,-1.202531,1.364330
-0.635000,-1.201993,1.363283
-0.634000,-1.201455,1.362237
-0.633000,-1.200917,1.361193
-0.632000,-1.200380,1.360150
-0.631000,-1.199843,1.359108
-0.630000,-1.199307,1.358067
-0.629000,-1.198771,1.357027
-0.628000,-1.198235,1.355989
-0.627000,-1.197700,1.354951
-0.626000,-1.197165,1.353915
-0.625000,-1.196630,1.352880
-0.624000,-1.196096,1.351846
-0.623000,-1.195562,1.350813
-0.622000,-1.195028,1.349782
-0.621000,-1.194495,1.348751
-0.620000,-1.193962,1.347722
-0.619000,-1.193430,1.346694
-0.618000,-1.192898,1.345667
-0.617000,-1.192366,1.344642
-0.616000,-1.191835,1.343617
-0.615000,-1.191304,1.342594
-0.614000,-1.190774,1.341572
-0.613000,-1.190244,1.340551
-0.612000,-1.189714,1.339531
-0.611000,-1.189185,1.338513
-0.610000,-1.188656,1.337496
-0.609000,-1.188127,1.336479
-0.608000,-1.187599,1.335465
-0.607000,-1.187071,1.334451
-0.606000,-1.186544,1.333438
-0.605000,-1.186017,1.332427
-0.604000,-1.185490,1.331417
-0.603000,-1.184964,1.330408
-0.602000,-1.184439,1.329400
-0.601000,-1.183913,1.328394
-0.600000,-1.183388,1.327388
-0.599000,-1.182864,1.326384
-0.598000,-1.182340,1.325381
-0.597000,-1.181816,1.324380
-0.596000,-1.181293,1.323379
-0.595000,-1.180770,1.322380
-0.594000,-1.180248,1.321382
-0.593000,-1.179726,1.320385
-0.592000,-1.179204,1.319390
-0.591000,-1.178683,1.318395
-0.590000,-1.178162,1.317402
-0.589000,-1.177642,1.316410
-0.588000,-1.177122,1.315419
-0.587000,-1.176602,1.314430
-0.586000,-1.176083,1.313442
-0.585000,-1.175565,1.312455
-0.584000,-1.175046,1.311469
-0.583000,-1.174529,1.310484
-0.582000,-1.174011,1.309501
-0.581000,-1.173494,1.308519
-0.580000,-1.172978,1.307538
-0.579000,-1.172462,1.306558
-0.578000,-1.171946,1.305580
-0.577000,-1.171431,1.304603
-0.576000,-1.170917,1.303627
-0.575000,-1.170402,1.302652
-0.574000,-1.169889,1.301679
-0.573000,-1.169375,1.300707
-0.572000,-1.168862,1.299736
-0.571000,-1.168350,1.298766
-0.570000,-1.167838,1.297798
-0.569000,-1.167326,1.296831
-0.568000,-1.166815,1.295865
-0.567000,-1.166305,1.294900
-0.566000,-1.165794,1.293937
-0.565000,-1.165285,1.292975
-0.564000,-1.164776,1.292014
-0.563000,-1.164267,1.291054
-0.562000,-1.163758,1.290096
-0.561000,-1.163251,1.289139
-0.560000,-1.162743,1.288183
-0.559000,-1.162236,1.287229
-0.558000,-1.161730,1.286275
-0.557000,-1.161224,1.285323
-0.556000,-1.160718,1.284373
-0.555000,-1.160213,1.283423
-0.554000,-1.159709,1.282475
-0.553000,-1.159205,1.281528
-0.552000,-1.158701,1.280583
-0.551000,-1.158198,1.279638
-0.550000,-1.157695,1.278695
-0.549000,-1.157193,1.277754
-0.548000,-1.156692,1.276813
-0.547000,-1.156190,1.275874
-0.546000,-1.155690,1.274936
-0.545000,-1.155190,1.274000
-0.544000,-1.154690,1.273064
-0.543000,-1.154191,1.272130
-0.542000,-1.153692,1.271198
-0.541000,-1.153194,1.270266
-0.540000,-1.152696,1.269336
-0.539000,-1.152199,1.268407
-0.538000,-1.151702,1.267480
-0.537000,-1.151206,1.266554
-0.536000,-1.150710,1.265629
-0.535000,-1.150215,1.264705
-0.534000,-1.149720,1.263783
-0.533000,-1.149226,1.262862
-0.532000,-1.148733,1.261942
-0.531000,-1.148240,1.261024
-0.530000,-1.147747,1.260107
-0.529000,-1.147255,1.259191
-0.528000,-1.146763,1.258277
-0.527000,-1.146272,1.257364
-0.526000,-1.145782,1.256452
-0.525000,-1.145292,1.255542
-0.524000,-1.144802,1.254633
-0.523000,-1.144313,1.253725
-0.522000,-1.143825,1.252818
-0.521000,-1.143337,1.251913
-0.520000,-1.142849,1.251009
-0.519000,-1.142363,1.250107
-0.518000,-1.141876,1.249206
-0.517000,-1.141390,1.248306
-0.516000,-1.140905,1.247408
-0.515000,-1.140421,1.246511
-0.514000,-1.139936,1.245615
-0.513000,-1.139453,1.244720
-0.512000,-1.138970,1.243827
-0.511000,-1.138487,1.242936
-0.510000,-1.138005,1.242045
-0.509000,-1.137524,1.241156
-0.508000,-1.137043,1.240269
-0.507000,-1.136563,1.239382
-0.506000,-1.136083,1.238497
-0.505000,-1.135604,1.237614
-0.504000,-1.135125,1.236731
-0.503000,-1.134647,1.235850
-0.502000,-1.134169,1.234971
-0.501000,-1.133692,1.234093
-0.500000,-1.133216,1.233216
-0.499000,-1.132740,1.232341
-0.498000,-1.132265,1.231466
-0.497000,-1.131790,1.230594
-0.496000,-1.131316,1.229722
-0.495000,-1.130842,1.228852
-0.494000,-1.130369,1.227984
-0.493000,-1.129897,1.227117
-0.492000,-1.129425,1.226251
-0.491000,-1.128954,1.225386
-0.490000,-1.128483,1.224523
-0.489000,-1.128013,1.223662
-0.488000,-1.127544,1.222801
-0.487000,-1.127075,1.221942
-0.486000,-1.126606,1.221085
-0.485000,-1.126139,1.220229
-0.484000,-1.125672,1.219374
-0.483000,-1.125205,1.218521
-0.482000,-1.124739,1.217669
-0.481000,-1.124274,1.216818
-0.480000,-1.123809,1.215969
-0.479000,-1.123345,1.215121
-0.478000,-1.122881,1.214275
-0.477000,-1.122418,1.213430
-0.476000,-1.121956,1.212586
-0.475000,-1.121494,1.211744
-0.474000,-1.121033,1.210903
-0.473000,-1.120572,1.210064
-0.472000,-1.120112,1.209226
-0.471000,-1.119653,1.208390
-0.470000,-1.119194,1.207554
-0.469000,-1.118736,1.206721
-0.468000,-1.118279,1.205888
-0.467000,-1.117822,1.205058
-0.466000,-1.117366,1.204228
-0.465000,-1.116910,1.203400
-0.464000,-1.116455,1.202574
-0.463000,-1.116001,1.201748
-0.462000,-1.115547,1.200925
-0.461000,-1.115094,1.200102
-0.460000,-1.114642,1.199282
-0.459000,-1.114190,1.198462
-0.458000,-1.113739,1.197644
-0.457000,-1.113288,1.196828
-0.456000,-1.112838,1.196012
-0.455000,-1.112389,1.195199
-0.454000,-1.111940,1.194387
-0.453000,-1.111492,1.193576
-0.452000,-1.111045,1.192766
-0.451000,-1.110598,1.191958
-0.450000,-1.110152,1.191152
-0.449000,-1.109707,1.190347
-0.448000,-1.109262,1.189543
-0.447000,-1.108818,1.188741
-0.446000,-1.108374,1.187941
-0.445000,-1.107931,1.187141
-0.444000,-1.107489,1.186344
-0.443000,-1.107048,1.185547
-0.442000,-1.106607,1.184753
-0.441000,-1.106167,1.183959
-0.440000,-1.105727,1.183167
-0.439000,-1.105289,1.182377
-0.438000,-1.104851,1.181588
-0.437000,-1.104413,1.180801
-0.436000,-1.103976,1.180015
-0.435000,-1.103540,1.179230
-0.434000,-1.103105,1.178447
-0.433000,-1.102670,1.177666
-0.432000,-1.102236,1.176885
-0.431000,-1.101802,1.176107
-0.430000,-1.101370,1.175330
-0.429000,-1.100938,1.174554
-0.428000,-1.100506,1.173780
-0.427000,-1.100076,1.173007
-0.426000,-1.099646,1.172236
-0.425000,-1.099216,1.171466
-0.424000,-1.098788,1.170698
-0.423000,-1.098360,1.169931
-0.422000,-1.097933,1.169166
-0.421000,-1.097506,1.168403
-0.420000,-1.097080,1.167640
-0.419000,-1.096655,1.166880
-0.418000,-1.096231,1.166120
-0.417000,-1.095807,1.165363
-0.416000,-1.095384,1.164607
-0.415000,-1.094962,1.163852
-0.414000,-1.094540,1.163099
-0.413000,-1.094120,1.162347
-0.412000,-1.093699,1.161597
-0.411000,-1.093280,1.160848
-0.410000,-1.092861,1.160101
-0.409000,-1.092443,1.159356
-0.408000,-1.092026,1.158612
-0.407000,-1.091609,1.157869
-0.406000,-1.091194,1.157128
-0.405000,-1.090779,1.156389
-0.404000,-1.090364,1.155651
-0.403000,-1.089951,1.154914
-0.402000,-1.089538,1.154179
-0.401000,-1.089125,1.153446
-0.400000,-1.088714,1.152714
-0.399000,-1.088303,1.151984
-0.398000,-1.087893,1.151255
-0.397000,-1.087484,1.150528
-0.396000,-1.087076,1.149802
-0.395000,-1.086668,1.149078
-0.394000,-1.086261,1.148355
-0.393000,-1.085855,1.147634
-0.392000,-1.085449,1.146915
-0.391000,-1.085045,1.146197
-0.390000,-1.084641,1.145481
-0.389000,-1.084237,1.144766
-0.388000,-1.083835,1.144052
-0.387000,-1.083433,1.143341
-0.386000,-1.083032,1.142631
-0.385000,-1.082632,1.141922
-0.384000,-1.082233,1.141215
-0.383000,-1.081834,1.140509
-0.382000,-1.081436,1.139806
-0.381000,-1.081039,1.139103
-0.380000,-1.080642,1.138402
-0.379000,-1.080247,1.137703
-0.378000,-1.079852,1.137006
-0.377000,-1.079458,1.136310
-0.376000,-1.079065,1.135615
-0.375000,-1.078672,1.134922
-0.374000,-1.078280,1.134231
-0.373000,-1.077890,1.133541
-0.372000,-1.077499,1.132853
-0.371000,-1.077110,1.132166
-0.370000,-1.076721,1.131481
-0.369000,-1.076334,1.130798
-0.368000,-1.075947,1.130116
-0.367000,-1.075560,1.129436
-0.366000,-1.075175,1.128757
-0.365000,-1.074790,1.128080
-0.364000,-1.074407,1.127405
-0.363000,-1.074024,1.126731
-0.362000,-1.073641,1.126059
-0.361000,-1.073260,1.125388
-0.360000,-1.072879,1.124719
-0.359000,-1.072500,1.124052
-0.358000,-1.072121,1.123386
-0.357000,-1.071742,1.122722
-0.356000,-1.071365,1.122059
-0.355000,-1.070988,1.121398
-0.354000,-1.070613,1.120739
-0.353000,-1.070238,1.120081
-0.352000,-1.069864,1.119425
-0.351000,-1.069490,1.118771
-0.350000,-1.069118,1.118118
-0.349000,-1.068746,1.117467
-0.348000,-1.068375,1.116817
-0.347000,-1.068005,1.116169
-0.346000,-1.067636,1.115523
-0.345000,-1.067268,1.114878
-0.344000,-1.066900,1.114235
-0.343000,-1.066534,1.113593
-0.342000,-1.066168,1.112953
-0.341000,-1.065803,1.112315
-0.340000,-1.065439,1.111679
-0.339000,-1.065075,1.111044
-0.338000,-1.064713,1.110410
-0.337000,-1.064351,1.109779
-0.336000,-1.063990,1.109149
-0.335000,-1.063631,1.108521
-0.334000,-1.063271,1.107894
-0.333000,-1.062913,1.107269
-0.332000,-1.062556,1.106645
-0.331000,-1.062199,1.106024
-0.330000,-1.061844,1.105404
-0.329000,-1.061489,1.104785
-0.328000,-1.061135,1.104168
-0.327000,-1.060782,1.103553
-0.326000,-1.060429,1.102940
-0.325000,-1.060078,1.102328
-0.324000,-1.059728,1.101718
-0.323000,-1.059378,1.101109
-0.322000,-1.059029,1.100503
-0.321000,-1.058681,1.099898
-0.320000,-1.058334,1.099294
-0.319000,-1.057988,1.098692
-0.318000,-1.057643,1.098092
-0.317000,-1.057298,1.097494
-0.316000,-1.056955,1.096897
-0.315000,-1.056612,1.096302
-0.314000,-1.056270,1.095709
-0.313000,-1.055930,1.095117
-0.312000,-1.055590,1.094527
-0.311000,-1.055250,1.093939
-0.310000,-1.054912,1.093352
-0.309000,-1.054575,1.092767
-0.308000,-1.054238,1.092184
-0.307000,-1.053903,1.091603
-0.306000,-1.053568,1.091023
-0.305000,-1.053235,1.090445
-0.304000,-1.052902,1.089868
-0.303000,-1.052570,1.089293
-0.302000,-1.052239,1.088720
-0.301000,-1.051909,1.088149
-0.300000,-1.051579,1.087579
-0.299000,-1.051251,1.087011
-0.298000,-1.050924,1.086445
-0.297000,-1.050597,1.085881
-0.296000,-1.050272,1.085318
-0.295000,-1.049947,1.084757
-0.294000,-1.049623,1.084198
-0.293000,-1.049300,1.083640
-0.292000,-1.048978,1.083084
-0.291000,-1.048657,1.082530
-0.290000,-1.048337,1.081977
-0.289000,-1.048018,1.081427
-0.288000,-1.047700,1.080877
-0.287000,-1.047383,1.080330
-0.286000,-1.047066,1.079785
-0.285000,-1.046751,1.079241
-0.284000,-1.046436,1.078699
-0.283000,-1.046123,1.078158
-0.282000,-1.045810,1.077620
-0.281000,-1.045498,1.077083
-0.280000,-1.045188,1.076548
-0.279000,-1.044878,1.076014
-0.278000,-1.044569,1.075482
-0.277000,-1.044261,1.074953
-0.276000,-1.043954,1.074424
-0.275000,-1.043648,1.073898
-0.274000,-1.043343,1.073373
-0.273000,-1.043039,1.072850
-0.272000,-1.042735,1.072329
-0.271000,-1.042433,1.071810
-0.270000,-1.042132,1.071292
-0.269000,-1.041832,1.070776
-0.268000,-1.041532,1.070262
-0.267000,-1.041234,1.069749
-0.266000,-1.040936,1.069239
-0.265000,-1.040640,1.068730
-0.264000,-1.040344,1.068223
-0.263000,-1.040050,1.067717
-0.262000,-1.039756,1.067214
-0.261000,-1.039463,1.066712
-0.260000,-1.039172,1.066212
-0.259000,-1.038881,1.065713
-0.258000,-1.038591,1.065217
-0.257000,-1.038303,1.064722
-0.256000,-1.038015,1.064229
-0.255000,-1.037728,1.063738
-0.254000,-1.037442,1.063249
-0.253000,-1.037157,1.062761
-0.252000,-1.036874,1.062275
-0.251000,-1.036591,1.061791
-0.250000,-1.036309,1.061309
-0.249000,-1.036028,1.060828
-0.248000,-1.035748,1.060350
-0.247000,-1.035469,1.059873
-0.246000,-1.035191,1.059398
-0.245000,-1.034914,1.058924
-0.244000,-1.034638,1.058453
-0.243000,-1.034363,1.057983
-0.242000,-1.034089,1.057515
-0.241000,-1.033817,1.057049
-0.240000,-1.033545,1.056585
-0.239000,-1.033274,1.056122
-0.238000,-1.033004,1.055661
-0.237000,-1.032735,1.055202
-0.236000,-1.032467,1.054745
-0.235000,-1.032200,1.054290
-0.234000,-1.031934,1.053836
-0.233000,-1.031669,1.053385
-0.232000,-1.031405,1.052935
-0.231000,-1.031142,1.052487
-0.230000,-1.030881,1.052041
-0.229000,-1.030620,1.051596
-0.228000,-1.030360,1.051153
-0.227000,-1.030101,1.050713
-0.226000,-1.029843,1.050274
-0.225000,-1.029586,1.049836
-0.224000,-1.029331,1.049401
-0.223000,-1.029076,1.048968
-0.222000,-1.028822,1.048536
-0.221000,-1.028570,1.048106
-0.220000,-1.028318,1.047678
-0.219000,-1.028067,1.047252
-0.218000,-1.027818,1.046828
-0.217000,-1.027569,1.046405
-0.216000,-1.027322,1.045984
-0.215000,-1.027075,1.045565
-0.214000,-1.026830,1.045148
-0.213000,-1.026586,1.044733
-0.212000,-1.026342,1.044320
-0.211000,-1.026100,1.043908
-0.210000,-1.025859,1.043499
-0.209000,-1.025618,1.043091
-0.208000,-1.025379,1.042685
-0.207000,-1.025141,1.042281
-0.206000,-1.024904,1.041879
-0.205000,-1.024668,1.041478
-0.204000,-1.024433,1.041080
-0.203000,-1.024199,1.040683
-0.202000,-1.023966,1.040288
-0.201000,-1.023735,1.039895
-0.200000,-1.023504,1.039504
-0.199000,-1.023274,1.039114
-0.198000,-1.023045,1.038727
-0.197000,-1.022818,1.038341
-0.196000,-1.022591,1.037958
-0.195000,-1.022366,1.037576
-0.194000,-1.022141,1.037196
-0.193000,-1.021918,1.036818
-0.192000,-1.021696,1.036442
-0.191000,-1.021475,1.036067
-0.190000,-1.021255,1.035695
-0.189000,-1.021036,1.035324
-0.188000,-1.020818,1.034955
-0.187000,-1.020601,1.034588
-0.186000,-1.020385,1.034223
-0.185000,-1.020170,1.033860
-0.184000,-1.019956,1.033499
-0.183000,-1.019744,1.033139
-0.182000,-1.019532,1.032782
-0.181000,-1.019322,1.032426
-0.180000,-1.019113,1.032073
-0.179000,-1.018904,1.031721
-0.178000,-1.018697,1.031371
-0.177000,-1.018491,1.031023
-0.176000,-1.018286,1.030676
-0.175000,-1.018082,1.030332
-0.174000,-1.017879,1.029990
-0.173000,-1.017677,1.029649
-0.172000,-1.017477,1.029310
-0.171000,-1.017277,1.028974
-0.170000,-1.017079,1.028639
-0.169000,-1.016881,1.028306
-0.168000,-1.016685,1.027975
-0.167000,-1.016490,1.027646
-0.166000,-1.016296,1.027318
-0.165000,-1.016103,1.026993
-0.164000,-1.015911,1.026669
-0.163000,-1.015720,1.026348
-0.162000,-1.015531,1.026028
-0.161000,-1.015342,1.025710
-0.160000,-1.015154,1.025394
-0.159000,-1.014968,1.025081
-0.158000,-1.014783,1.024768
-0.157000,-1.014599,1.024458
-0.156000,-1.014416,1.024150
-0.155000,-1.014234,1.023844
-0.154000,-1.014053,1.023539
-0.153000,-1.013873,1.023237
-0.152000,-1.013695,1.022936
-0.151000,-1.013517,1.022638
-0.150000,-1.013341,1.022341
-0.149000,-1.013166,1.022046
-0.148000,-1.012992,1.021753
-0.147000,-1.012819,1.021462
-0.146000,-1.012647,1.021173
-0.145000,-1.012476,1.020886
-0.144000,-1.012306,1.020601
-0.143000,-1.012138,1.020317
-0.142000,-1.011970,1.020036
-0.141000,-1.011804,1.019756
-0.140000,-1.011639,1.019479
-0.139000,-1.011475,1.019203
-0.138000,-1.011312,1.018930
-0.137000,-1.011150,1.018658
-0.136000,-1.010990,1.018388
-0.135000,-1.010830,1.018120
-0.134000,-1.010672,1.017854
-0.133000,-1.010515,1.017590
-0.132000,-1.010359,1.017328
-0.131000,-1.010204,1.017068
-0.130000,-1.010050,1.016810
-0.129000,-1.009897,1.016554
-0.128000,-1.009746,1.016299
-0.127000,-1.009595,1.016047
-0.126000,-1.009446,1.015796
-0.125000,-1.009298,1.015548
-0.124000,-1.009151,1.015301
-0.123000,-1.009005,1.015057
-0.122000,-1.008860,1.014814
-0.121000,-1.008717,1.014573
-0.120000,-1.008574,1.014334
-0.119000,-1.008433,1.014098
-0.118000,-1.008293,1.013863
-0.117000,-1.008154,1.013630
-0.116000,-1.008016,1.013399
-0.115000,-1.007880,1.013170
-0.114000,-1.007744,1.012943
-0.113000,-1.007610,1.012717
-0.112000,-1.007477,1.012494
-0.111000,-1.007344,1.012273
-0.110000,-1.007214,1.012054
-0.109000,-1.007084,1.011836
-0.108000,-1.006955,1.011621
-0.107000,-1.006828,1.011407
-0.106000,-1.006702,1.011196
-0.105000,-1.006576,1.010986
-0.104000,-1.006452,1.010779
-0.103000,-1.006330,1.010573
-0.102000,-1.006208,1.010370
-0.101000,-1.006088,1.010168
-0.100000,-1.005968,1.009968
-0.099000,-1.005850,1.009770
-0.098000,-1.005733,1.009575
-0.097000,-1.005617,1.009381
-0.096000,-1.005503,1.009189
-0.095000,-1.005389,1.008999
-0.094000,-1.005277,1.008811
-0.093000,-1.005166,1.008625
-0.092000,-1.005056,1.008441
-0.091000,-1.004947,1.008259
-0.090000,-1.004839,1.008079
-0.089000,-1.004733,1.007901
-0.088000,-1.004627,1.007725
-0.087000,-1.004523,1.007551
-0.086000,-1.004420,1.007379
-0.085000,-1.004318,1.007208
-0.084000,-1.004218,1.007040
-0.083000,-1.004118,1.006874
-0.082000,-1.004020,1.006710
-0.081000,-1.003923,1.006547
-0.080000,-1.003827,1.006387
-0.079000,-1.003732,1.006229
-0.078000,-1.003639,1.006072
-0.077000,-1.003546,1.005918
-0.076000,-1.003455,1.005765
-0.075000,-1.003365,1.005615
-0.074000,-1.003276,1.005466
-0.073000,-1.003188,1.005320
-0.072000,-1.003102,1.005175
-0.071000,-1.003017,1.005033
-0.070000,-1.002932,1.004892
-0.069000,-1.002849,1.004754
-0.068000,-1.002768,1.004617
-0.067000,-1.002687,1.004483
-0.066000,-1.002608,1.004350
-0.065000,-1.002529,1.004219
-0.064000,-1.002452,1.004091
-0.063000,-1.002376,1.003964
-0.062000,-1.002302,1.003839
-0.061000,-1.002228,1.003717
-0.060000,-1.002156,1.003596
-0.059000,-1.002085,1.003477
-0.058000,-1.002015,1.003360
-0.057000,-1.001946,1.003246
-0.056000,-1.001878,1.003133
-0.055000,-1.001812,1.003022
-0.054000,-1.001747,1.002913
-0.053000,-1.001683,1.002806
-0.052000,-1.001620,1.002702
-0.051000,-1.001558,1.002599
-0.050000,-1.001498,1.002498
-0.049000,-1.001439,1.002399
-0.048000,-1.001381,1.002302
-0.047000,-1.001324,1.002207
-0.046000,-1.001268,1.002115
-0.045000,-1.001214,1.002024
-0.044000,-1.001160,1.001935
-0.043000,-1.001108,1.001848
-0.042000,-1.001057,1.001763
-0.041000,-1.001008,1.001680
-0.040000,-1.000959,1.001599
-0.039000,-1.000912,1.001520
-0.038000,-1.000866,1.001443
-0.037000,-1.000821,1.001368
-0.036000,-1.000777,1.001295
-0.035000,-1.000735,1.001225
-0.034000,-1.000693,1.001156
-0.033000,-1.000653,1.001089
-0.032000,-1.000614,1.001024
-0.031000,-1.000576,1.000961
-0.030000,-1.000540,1.000900
-0.029000,-1.000504,1.000841
-0.028000,-1.000470,1.000784
-0.027000,-1.000437,1.000729
-0.026000,-1.000405,1.000676
-0.025000,-1.000375,1.000625
-0.024000,-1.000345,1.000576
-0.023000,-1.000317,1.000529
-0.022000,-1.000290,1.000484
-0.021000,-1.000265,1.000441
-0.020000,-1.000240,1.000400
-0.019000,-1.000217,1.000361
-0.018000,-1.000194,1.000324
-0.017000,-1.000173,1.000289
-0.016000,-1.000154,1.000256
-0.015000,-1.000135,1.000225
-0.014000,-1.000118,1.000196
-0.013000,-1.000101,1.000169
-0.012000,-1.000086,1.000144
-0.011000,-1.000073,1.000121
-0.010000,-1.000060,1.000100
-0.009000,-1.000049,1.000081
-0.008000,-1.000038,1.000064
-0.007000,-1.000029,1.000049
-0.006000,-1.000022,1.000036
-0.005000,-1.000015,1.000025
-0.004000,-1.000010,1.000016
-0.003000,-1.000005,1.000009
-0.002000,-1.000002,1.000004
-0.001000,-1.000001,1.000001
0.000000,-1.000000,1.000000
0.001000,-1.000001,1.000001
0.002000,-1.000002,1.000004
0.003000,-1.000005,1.000009
0.004000,-1.000010,1.000016
0.005000,-1.000015,1.000025
0.006000,-1.000022,1.000036
0.007000,-1.000029,1.000049
0.008000,-1.000038,1.000064
0.009000,-1.000049,1.000081
0.010000,-1.000060,1.000100
0.011000,-1.000073,1.000121
0.012000,-1.000086,1.000144
0.013000,-1.000101,1.000169
0.014000,-1.000118,1.000196
0.015000,-1.000135,1.000225
0.016000,-1.000154,1.000256
0.017000,-1.000173,1.000289
0.018000,-1.000194,1.000324
0.019000,-1.000217,1.000361
0.020000,-1.000240,1.000400
0.021000,-1.000265,1.000441
0.022000,-1.000290,1.000484
0.023000,-1.000317,1.000529
0.024000,-1.000345,1.000576
0.025000,-1.000375,1.000625
0.026000,-1.000405,1.000676
0.027000,-1.000437,1.000729
0.028000,-1.000470,1.000784
0.029000,-1.000504,1.000841
0.030000,-1.000540,1.000900
0.031000,-1.000576,1.000961
0.032000,-1.000614,1.001024
0.033000,-1.000653,1.001089
0.034000,-1.000693,1.001156
0.035000,-1.000735,1.001225
0.036000,-1.000777,1.001295
0.037000,-1.000821,1.001368
0.038000,-1.000866,1.001443
0.039000,-1.000912,1.001520
0.040000,-1.000959,1.001599
0.041000,-1.001008,1.001680
0.042000,-1.001057,1.001763
0.043000,-1.001108,1.001848
0.044000,-1.001160,1.001935
0.045000,-1.001214,1.002024
0.046000,-1.001268,1.002115
0.047000,-1.001324,1.002207
0.048000,-1.001381,1.002302
0.049000,-1.001439,1.002399
0.050000,-1.001498,1.002498
0.051000,-1.001558,1.002599
0.052000,-1.001620,1.002702
0.053000,-1.001683,1.002806
0.054000,-1.001747,1.002913
0.055000,-1.001812,1.003022
0.056000,-1.001878,1.003133
0.057000,-1.001946,1.003246
0.058000,-1.002015,1.003360
0.059000,-1.002085,1.003477
0.060000,-1.002156,1.003596
0.061000,-1.002228,1.003717
0.062000,-1.002302,1.003839
0.063000,-1.002376,1.003964
0.064000,-1.002452,1.004091
0.065000,-1.002529,1.004219
0.066000,-1.002608,1.004350
0.067000,-1.002687,1.004483
0.068000,-1.002768,1.004617
0.069000,-1.002849,1.004754
0.070000,-1.002932,1.004892
0.071000,-1.003017,1.005033
0.072000,-1.003102,1.005175
0.073000,-1.003188,1.005320
0.074000,-1.003276,1.005466
0.075000,-1.003365,1.005615
0.076000,-1.003455,1.005765
0.077000,-1.003546,1.005918
0.078000,-1.003639,1.006072
0.079000,-1.003732,1.006229
0.080000,-1.003827,1.006387
0.081000,-1.003923,1.006547
0.082000,-1.004020,1.006710
0.083000,-1.004118,1.006874
0.084000,-1.004218,1.007040
0.085000,-1.004318,1.007208
0.086000,-1.004420,1.007379
0.087000,-1.004523,1.007551
0.088000,-1.004627,1.007725
0.089000,-1.004733,1.007901
0.090000,-1.004839,1.008079
0.091000,-1.004947,1.008259
0.092000,-1.005056,1.008441
0.093000,-1.005166,1.008625
0.094000,-1.005277,1.008811
0.095000,-1.005389,1.008999
0.096000,-1.005503,1.009189
0.097000,-1.005617,1.009381
0.098000,-1.005733,1.009575
0.099000,-1.005850,1.009770
0.100000,-1.005968,1.009968
0.101000,-1.006088,1.010168
0.102000,-1.006208,1.010370
0.103000,-1.006330,1.010573
0.104000,-1.006452,1.010779
0.105000,-1.006576,1.010986
0.106000,-1.006702,1.011196
0.107000,-1.006828,1.011407
0.108000,-1.006955,1.011621
0.109000,-1.007084,1.011836
0.110000,-1.007214,1.012054
0.111000,-1.007344,1.012273
0.112000,-1.007477,1.012494
0.113000,-1.007610,1.012717
0.114000,-1.007744,1.012943
0.115000,-1.007880,1.013170
0.116000,-1.008016,1.013399
0.117000,-1.008154,1.013630
0.118000,-1.008293,1.013863
0.119000,-1.008433,1.014098
0.120000,-1.008574,1.014334
0.121000,-1.008717,1.014573
0.122000,-1.008860,1.014814
0.123000,-1.009005,1.015057
0.124000,-1.009151,1.015301
0.125000,-1.009298,1.015548
0.126000,-1.009446,1.015796
0.127000,-1.009595,1.016047
0.128000,-1.009746,1.016299
0.129000,-1.009897,1.016554
0.130000,-1.010050,1.016810
0.131000,-1.010204,1.017068
0.132000,-1.010359,1.017328
0.133000,-1.010515,1.017590
0.134000,-1.010672,1.017854
0.135000,-1.010830,1.018120
0.136000,-1.010990,1.018388
0.137000,-1.011150,1.018658
0.138000,-1.011312,1.018930
0.139000,-1.011475,1.019203
0.140000,-1.011639,1.019479
0.141000,-1.011804,1.019756
0.142000,-1.011970,1.020036
0.143000,-1.012138,1.020317
0.144000,-1.012306,1.020601
0.145000,-1.012476,1.020886
0.146000,-1.012647,1.021173
0.147000,-1.012819,1.021462
0.148000,-1.012992,1.021753
0.149000,-1.013166,1.022046
0.150000,-1.013341,1.022341
0.151000,-1.013517,1.022638
0.152000,-1.013695,1.022936
0.153000,-1.013873,1.023237
0.154000,-1.014053,1.023539
0.155000,-1.014234,1.023844
0.156000,-1.014416,1.024150
0.157000,-1.014599,1.024458
0.158000,-1.014783,1.024768
0.159000,-1.014968,1.025081
0.160000,-1.015154,1.025394
0.161000,-1.015342,1.025710
0.162000,-1.015531,1.026028
0.163000,-1.015720,1.026348
0.164000,-1.015911,1.026669
0.165000,-1.016103,1.026993
0.166000,-1.016296,1.027318
0.167000,-1.016490,1.027646
0.168000,-1.016685,1.027975
0.169000,-1.016881,1.028306
0.170000,-1.017079,1.028639
0.171000,-1.017277,1.028974
0.172000,-1.017477,1.029310
0.173000,-1.017677,1.029649
0.174000,-1.017879,1.029990
0.175000,-1.018082,1.030332
0.176000,-1.018286,1.030676
0.177000,-1.018491,1.031023
0.178000,-1.018697,1.031371
0.179000,-1.018904,1.031721
0.180000,-1.019113,1.032073
0.181000,-1.019322,1.032426
0.182000,-1.019532,1.032782
0.183000,-1.019744,1.033139
0.184000,-1.019956,1.033499
0.185000,-1.020170,1.033860
0.186000,-1.020385,1.034223
0.187000,-1.020601,1.034588
0.188000,-1.020818,1.034955
0.189000,-1.021036,1.035324
0.190000,-1.021255,1.035695
0.191000,-1.021475,1.036067
0.192000,-1.021696,1.036442
0.193000,-1.021918,1.036818
0.194000,-1.022141,1.037196
0.195000,-1.022366,1.037576
0.196000,-1.022591,1.037958
0.197000,-1.022818,1.038341
0.198000,-1.023045,1.038727
0.199000,-1.023274,1.039114
0.200000,-1.023504,1.039504
0.201000,-1.023735,1.039895
0.202000,-1.023966,1.040288
0.203000,-1.024199,1.040683
0.204000,-1.024433,1.041080
0.205000,-1.024668,1.041478
0.206000,-1.024904,1.041879
0.207000,-1.025141,1.042281
0.208000,-1.025379,1.042685
0.209000,-1.025618,1.043091
0.210000,-1.025859,1.043499
0.211000,-1.026100,1.043908
0.212000,-1.026342,1.044320
0.213000,-1.026586,1.044733
0.214000,-1.026830,1.045148
0.215000,-1.027075,1.045565
0.216000,-1.027322,1.045984
0.217000,-1.027569,1.046405
0.218000,-1.027818,1.046828
0.219000,-1.028067,1.047252
0.220000,-1.028318,1.047678
0.221000,-1.028570,1.048106
0.222000,-1.028822,1.048536
0.223000,-1.029076,1.048968
0.224000,-1.029331,1.049401
0.225000,-1.029586,1.049836
0.226000,-1.029843,1.050274
0.227000,-1.030101,1.050713
0.228000,-1.030360,1.051153
0.229000,-1.030620,1.051596
0.230000,-1.030881,1.052041
0.231000,-1.031142,1.052487
0.232000,-1.031405,1.052935
0.233000,-1.031669,1.053385
0.234000,-1.031934,1.053836
0.235000,-1.032200,1.054290
0.236000,-1.032467,1.054745
0.237000,-1.032735,1.055202
0.238000,-1.033004,1.055661
0.239000,-1.033274,1.056122
0.240000,-1.033545,1.056585
0.241000,-1.033817,1.057049
0.242000,-1.034089,1.057515
0.243000,-1.034363,1.057983
0.244000,-1.034638,1.058453
0.245000,-1.034914,1.058924
0.246000,-1.035191,1.059398
0.247000,-1.035469,1.059873
0.248000,-1.035748,1.060350
0.249000,-1.036028,1.060828
0.250000,-1.036309,1.061309
0.251000,-1.036591,1.061791
0.252000,-1.036874,1.062275
0.253000,-1.037157,1.062761
0.254000,-1.037442,1.063249
0.255000,-1.037728,1.063738
0.256000,-1.038015,1.064229
0.257000,-1.038303,1.064722
0.258000,-1.038591,1.065217
0.259000,-1.038881,1.065713
0.260000,-1.039172,1.066212
0.261000,-1.039463,1.066712
0.262000,-1.039756,1.067214
0.263000,-1.040050,1.067717
0.264000,-1.040344,1.068223
0.265000,-1.040640,1.068730
0.266000,-1.040936,1.069239
0.267000,-1.041234,1.069749
0.268000,-1.041532,1.070262
0.269000,-1.041832,1.070776
0.270000,-1.042132,1.071292
0.271000,-1.042433,1.071810
0.272000,-1.042735,1.072329
0.273000,-1.043039,1.072850
0.274000,-1.043343,1.073373
0.275000,-1.043648,1.073898
0.276000,-1.043954,1.074424
0.277000,-1.044261,1.074953
0.278000,-1.044569,1.075482
0.279000,-1.044878,1.076014
0.280000,-1.045188,1.076548
0.281000,-1.045498,1.077083
0.282000,-1.045810,1.077620
0.283000,-1.046123,1.078158
0.284000,-1.046436,1.078699
0.285000,-1.046751,1.079241
0.286000,-1.047066,1.079785
0.287000,-1.047383,1.080330
0.288000,-1.047700,1.080877
0.289000,-1.048018,1.081427
0.290000,-1.048337,1.081977
0.291000,-1.048657,1.082530
0.292000,-1.048978,1.083084
0.293000,-1.049300,1.083640
0.294000,-1.049623,1.084198
0.295000,-1.049947,1.084757
0.296000,-1.050272,1.085318
0.297000,-1.050597,1.085881
0.298000,-1.050924,1.086445
0.299000,-1.051251,1.087011
0.300000,-1.051579,1.087579
0.301000,-1.051909,1.088149
0.302000,-1.052239,1.088720
0.303000,-1.052570,1.089293
0.304000,-1.052902,1.089868
0.305000,-1.053235,1.090445
0.306000,-1.053568,1.091023
0.307000,-1.053903,1.091603
0.308000,-1.054238,1.092184
0.309000,-1.054575,1.092767
0.310000,-1.054912,1.093352
0.311000,-1.055250,1.093939
0.312000,-1.055590,1.094527
0.313000,-1.055930,1.095117
0.314000,-1.056270,1.095709
0.315000,-1.056612,1.096302
0.316000,-1.056955,1.096897
0.317000,-1.057298,1.097494
0.318000,-1.057643,1.098092
0.319000,-1.057988,1.098692
0.320000,-1.058334,1.099294
0.321000,-1.058681,1.099898
0.322000,-1.059029,1.100503
0.323000,-1.059378,1.101109
0.324000,-1.059728,1.101718
0.325000,-1.060078,1.102328
0.326000,-1.060429,1.102940
0.327000,-1.060782,1.103553
0.328000,-1.061135,1.104168
0.329000,-1.061489,1.104785
0.330000,-1.061844,1.105404
0.331000,-1.062199,1.106024
0.332000,-1.062556,1.106645
0.333000,-1.062913,1.107269
0.334000,-1.063271,1.107894
0.335000,-1.063631,1.108521
0.336000,-1.063990,1.109149
0.337000,-1.064351,1.109779
0.338000,-1.064713,1.110410
0.339000,-1.065075,1.111044
0.340000,-1.065439,1.111679
0.341000,-1.065803,1.112315
0.342000,-1.066168,1.112953
0.343000,-1.066534,1.113593
0.344000,-1.066900,1.114235
0.345000,-1.067268,1.114878
0.346000,-1.067636,1.115523
0.347000,-1.068005,1.116169
0.348000,-1.068375,1.116817
0.349000,-1.068746,1.117467
0.350000,-1.069118,1.118118
0.351000,-1.069490,1.118771
0.352000,-1.069864,1.119425
0.353000,-1.070238,1.120081
0.354000,-1.070613,1.120739
0.355000,-1.070988,1.121398
0.356000,-1.071365,1.122059
0.357000,-1.071742,1.122722
0.358000,-1.072121,1.123386
0.359000,-1.072500,1.124052
0.360000,-1.072879,1.124719
0.361000,-1.073260,1.125388
0.362000,-1.073641,1.126059
0.363000,-1.074024,1.126731
0.364000,-1.074407,1.127405
0.365000,-1.074790,1.128080
0.366000,-1.075175,1.128757
0.367000,-1.075560,1.129436
0.368000,-1.075947,1.130116
0.369000,-1.076334,1.130798
0.370000,-1.076721,1.131481
0.371000,-1.077110,1.132166
0.372000,-1.077499,1.132853
0.373000,-1.077890,1.133541
0.374000,-1.078280,1.134231
0.375000,-1.078672,1.134922
0.376000,-1.079065,1.135615
0.377000,-1.079458,1.136310
0.378000,-1.079852,1.137006
0.379000,-1.080247,1.137703
0.380000,-1.080642,1.138402
0.381000,-1.081039,1.139103
0.382000,-1.081436,1.139806
0.383000,-1.081834,1.140509
0.384000,-1.082233,1.141215
0.385000,-1.082632,1.141922
0.386000,-1.083032,1.142631
0.387000,-1.083433,1.143341
0.388000,-1.083835,1.144052
0.389000,-1.084237,1.144766
0.390000,-1.084641,1.145481
0.391000,-1.085045,1.146197
0.392000,-1.085449,1.146915
0.393000,-1.085855,1.147634
0.394000,-1.086261,1.148355
0.395000,-1.086668,1.149078
0.396000,-1.087076,1.149802
0.397000,-1.087484,1.150528
0.398000,-1.087893,1.151255
0.399000,-1.088303,1.151984
0.400000,-1.088714,1.152714
0.401000,-1.089125,1.153446
0.402000,-1.089538,1.154179
0.403000,-1.089951,1.154914
0.404000,-1.090364,1.155651
0.405000,-1.090779,1.156389
0.406000,-1.091194,1.157128
0.407000,-1.091609,1.157869
0.408000,-1.092026,1.158612
0.409000,-1.092443,1.159356
0.410000,-1.092861,1.160101
0.411000,-1.093280,1.160848
0.412000,-1.093699,1.161597
0.413000,-1.094120,1.162347
0.414000,-1.094540,1.163099
0.415000,-1.094962,1.163852
0.416000,-1.095384,1.164607
0.417000,-1.095807,1.165363
0.418000,-1.096231,1.166120
0.419000,-1.096655,1.166880
0.420000,-1.097080,1.167640
0.421000,-1.097506,1.168403
0.422000,-1.097933,1.169166
0.423000,-1.098360,1.169931
0.424000,-1.098788,1.170698
0.425000,-1.099216,1.171466
0.426000,-1.099646,1.172236
0.427000,-1.100076,1.173007
0.428000,-1.100506,1.173780
0.429000,-1.100938,1.174554
0.430000,-1.101370,1.175330
0.431000,-1.101802,1.176107
0.432000,-1.102236,1.176885
0.433000,-1.102670,1.177666
0.434000,-1.103105,1.178447
0.435000,-1.103540,1.179230
0.436000,-1.103976,1.180015
0.437000,-1.104413,1.180801
0.438000,-1.104851,1.181588
0.439000,-1.105289,1.182377
0.440000,-1.105727,1.183167
0.441000,-1.106167,1.183959
0.442000,-1.106607,1.184753
0.443000,-1.107048,1.185547
0.444000,-1.107489,1.186344
0.445000,-1.107931,1.187141
0.446000,-1.108374,1.187941
0.447000,-1.108818,1.188741
0.448000,-1.109262,1.189543
0.449000,-1.109707,1.190347
0.450000,-1.110152,1.191152
0.451000,-1.110598,1.191958
0.452000,-1.111045,1.192766
0.453000,-1.111492,1.193576
0.454000,-1.111940,1.194387
0.455000,-1.112389,1.195199
0.456000,-1.112838,1.196012
0.457000,-1.113288,1.196828
0.458000,-1.113739,1.197644
0.459000,-1.114190,1.198462
0.460000,-1.114642,1.199282
0.461000,-1.115094,1.200102
0.462000,-1.115547,1.200925
0.463000,-1.116001,1.201748
0.464000,-1.116455,1.202574
0.465000,-1.116910,1.203400
0.466000,-1.117366,1.204228
0.467000,-1.117822,1.205058
0.468000,-1.118279,1.205888
0.469000,-1.118736,1.206721
0.470000,-1.119194,1.207554
0.471000,-1.119653,1.208390
0.472000,-1.120112,1.209226
0.473000,-1.120572,1.210064
0.474000,-1.121033,1.210903
0.475000,-1.121494,1.211744
0.476000,-1.121956,1.212586
0.477000,-1.122418,1.213430
0.478000,-1.122881,1.214275
0.479000,-1.123345,1.215121
0.480000,-1.123809,1.215969
0.481000,-1.124274,1.216818
0.482000,-1.124739,1.217669
0.483000,-1.125205,1.218521
0.484000,-1.125672,1.219374
0.485000,-1.126139,1.220229
0.486000,-1.126606,1.221085
0.487000,-1.127075,1.221942
0.488000,-1.127544,1.222801
0.489000,-1.128013,1.223662
0.490000,-1.128483,1.224523
0.491000,-1.128954,1.225386
0.492000,-1.129425,1.226251
0.493000,-1.129897,1.227117
0.494000,-1.130369,1.227984
0.495000,-1.130842,1.228852
0.496000,-1.131316,1.229722
0.497000,-1.131790,1.230594
0.498000,-1.132265,1.231466
0.499000,-1.132740,1.232341
0.500000,-1.133216,1.233216
0.501000,-1.133692,1.234093
0.502000,-1.134169,1.234971
0.503000,-1.134647,1.235850
0.504000,-1.135125,1.236731
0.505000,-1.135604,1.237614
0.506000,-1.136083,1.238497
0.507000,-1.136563,1.239382
0.508000,-1.137043,1.240269
0.509000,-1.137524,1.241156
0.510000,-1.138005,1.242045
0.511000,-1.138487,1.242936
0.512000,-1.138970,1.243827
0.513000,-1.139453,1.244720
0.514000,-1.139936,1.245615
0.515000,-1.140421,1.246511
0.516000,-1.140905,1.247408
0.517000,-1.141390,1.248306
0.518000,-1.141876,1.249206
0.519000,-1.142363,1.250107
0.520000,-1.142849,1.251009
0.521000,-1.143337,1.251913
0.522000,-1.143825,1.252818
0.523000,-1.144313,1.253725
0.524000,-1.144802,1.254633
0.525000,-1.145292,1.255542
0.526000,-1.145782,1.256452
0.527000,-1.146272,1.257364
0.528000,-1.146763,1.258277
0.529000,-1.147255,1.259191
0.530000,-1.147747,1.260107
0.531000,-1.148240,1.261024
0.532000,-1.148733,1.261942
0.533000,-1.149226,1.262862
0.534000,-1.149720,1.263783
0.535000,-1.150215,1.264705
0.536000,-1.150710,1.265629
0.537000,-1.151206,1.266554
0.538000,-1.151702,1.267480
0.539000,-1.152199,1.268407
0.540000,-1.152696,1.269336
0.541000,-1.153194,1.270266
0.542000,-1.153692,1.271198
0.543000,-1.154191,1.272130
0.544000,-1.154690,1.273064
0.545000,-1.155190,1.274000
0.546000,-1.155690,1.274936
0.547000,-1.156190,1.275874
0.548000,-1.156692,1.276813
0.549000,-1.157193,1.277754
0.550000,-1.157695,1.278695
0.551000,-1.158198,1.279638
0.552000,-1.158701,1.280583
0.553000,-1.159205,1.281528
0.554000,-1.159709,1.282475
0.555000,-1.160213,1.283423
0.556000,-1.160718,1.284373
0.557000,-1.161224,1.285323
0.558000,-1.161730,1.286275
0.559000,-1.162236,1.287229
0.560000,-1.162743,1.288183
0.561000,-1.163251,1.289139
0.562000,-1.163758,1.290096
0.563000,-1.164267,1.291054
0.564000,-1.164776,1.292014
0.565000,-1.165285,1.292975
0.566000,-1.165794,1.293937
0.567000,-1.166305,1.294900
0.568000,-1.166815,1.295865
0.569000,-1.167326,1.296831
0.570000,-1.167838,1.297798
0.571000,-1.168350,1.298766
0.572000,-1.168862,1.299736
0.573000,-1.169375,1.300707
0.574000,-1.169889,1.301679
0.575000,-1.170402,1.302652
0.576000,-1.170917,1.303627
0.577000,-1.171431,1.304603
0.578000,-1.171946,1.305580
0.579000,-1.172462,1.306558
0.580000,-1.172978,1.307538
0.581000,-1.173494,1.308519
0.582000,-1.174011,1.309501
0.583000,-1.174529,1.310484
0.584000,-1.175046,1.311469
0.585000,-1.175565,1.312455
0.586000,-1.176083,1.313442
0.587000,-1.176602,1.314430
0.588000,-1.177122,1.315419
0.589000,-1.177642,1.316410
0.590000,-1.178162,1.317402
0.591000,-1.178683,1.318395
0.592000,-1.179204,1.319390
0.593000,-1.179726,1.320385
0.594000,-1.180248,1.321382
0.595000,-1.180770,1.322380
0.596000,-1.181293,1.323379
0.597000,-1.181816,1.324380
0.598000,-1.182340,1.325381
0.599000,-1.182864,1.326384
0.600000,-1.183388,1.327388
0.601000,-1.183913,1.328394
0.602000,-1.184439,1.329400
0.603000,-1.184964,1.330408
0.604000,-1.185490,1.331417
0.605000,-1.186017,1.332427
0.606000,-1.186544,1.333438
0.607000,-1.187071,1.334451
0.608000,-1.187599,1.335465
0.609000,-1.188127,1.336479
0.610000,-1.188656,1.337496
0.611000,-1.189185,1.338513
0.612000,-1.189714,1.339531
0.613000,-1.190244,1.340551
0.614000,-1.190774,1.341572
0.615000,-1.191304,1.342594
0.616000,-1.191835,1.343617
0.617000,-1.192366,1.344642
0.618000,-1.192898,1.345667
0.619000,-1.193430,1.346694
0.620000,-1.193962,1.347722
0.621000,-1.194495,1.348751
0.622000,-1.195028,1.349782
0.623000,-1.195562,1.350813
0.624000,-1.196096,1.351846
0.625000,-1.196630,1.352880
0.626000,-1.197165,1.353915
0.627000,-1.197700,1.354951
0.628000,-1.198235,1.355989
0.629000,-1.198771,1.357027
0.630000,-1.199307,1.358067
0.631000,-1.199843,1.359108
0.632000,-1.200380,1.360150
0.633000,-1.200917,1.361193
0.634000,-1.201455,1.362237
0.635000,-1.201993,1.363283
0.636000,-1.202531,1.364330
0.637000,-1.203070,1.365377
0.638000,-1.203609,1.366426
0.639000,-1.204148,1.367477
0.640000,-1.204688,1.368528
0.641000,-1.205228,1.369580
0.642000,-1.205768,1.370634
0.643000,-1.206309,1.371689
0.644000,-1.206850,1.372745
0.645000,-1.207392,1.373802
0.646000,-1.207934,1.374860
0.647000,-1.208476,1.375919
0.648000,-1.209018,1.376980
0.649000,-1.209561,1.378041
0.650000,-1.210104,1.379104
0.651000,-1.210648,1.380168
0.652000,-1.211192,1.381233
0.653000,-1.211736,1.382299
0.654000,-1.212280,1.383367
0.655000,-1.212825,1.384435
0.656000,-1.213370,1.385505
0.657000,-1.213916,1.386575
0.658000,-1.214462,1.387647
0.659000,-1.215008,1.388720
0.660000,-1.215554,1.389794
0.661000,-1.216101,1.390869
0.662000,-1.216648,1.391946
0.663000,-1.217196,1.393023
0.664000,-1.217743,1.394102
0.665000,-1.218291,1.395181
0.666000,-1.218840,1.396262
0.667000,-1.219389,1.397344
0.668000,-1.219938,1.398427
0.669000,-1.220487,1.399511
0.670000,-1.221037,1.400597
0.671000,-1.221587,1.401683
0.672000,-1.222137,1.402770
0.673000,-1.222687,1.403859
0.674000,-1.223238,1.404949
0.675000,-1.223789,1.406039
0.676000,-1.224341,1.407131
0.677000,-1.224893,1.408224
0.678000,-1.225445,1.409318
0.679000,-1.225997,1.410414
0.680000,-1.226550,1.411510
0.681000,-1.227103,1.412607
0.682000,-1.227656,1.413706
0.683000,-1.228210,1.414805
0.684000,-1.228764,1.415906
0.685000,-1.229318,1.417008
0.686000,-1.229872,1.418111
0.687000,-1.230427,1.419215
0.688000,-1.230982,1.420320
0.689000,-1.231537,1.421426
0.690000,-1.232093,1.422533
0.691000,-1.232649,1.423641
0.692000,-1.233205,1.424751
0.693000,-1.233762,1.425861
0.694000,-1.234318,1.426973
0.695000,-1.234875,1.428085
0.696000,-1.235433,1.429199
0.697000,-1.235990,1.430314
0.698000,-1.236548,1.431430
0.699000,-1.237106,1.432547
0.700000,-1.237665,1.433665
0.701000,-1.238223,1.434784
0.702000,-1.238782,1.435904
0.703000,-1.239341,1.437025
0.704000,-1.239901,1.438147
0.705000,-1.240461,1.439271
0.706000,-1.241021,1.440395
0.707000,-1.241581,1.441521
0.708000,-1.242141,1.442647
0.709000,-1.242702,1.443775
0.710000,-1.243263,1.444903
0.711000,-1.243825,1.446033
0.712000,-1.244386,1.447164
0.713000,-1.244948,1.448296
0.714000,-1.245510,1.449429
0.715000,-1.246072,1.450562
0.716000,-1.246635,1.451697
0.717000,-1.247198,1.452834
0.718000,-1.247761,1.453971
0.719000,-1.248324,1.455109
0.720000,-1.248888,1.456248
0.721000,-1.249452,1.457388
0.722000,-1.250016,1.458529
0.723000,-1.250580,1.459672
0.724000,-1.251145,1.460815
0.725000,-1.251710,1.461960
0.726000,-1.252275,1.463105
0.727000,-1.252840,1.464251
0.728000,-1.253405,1.465399
0.729000,-1.253971,1.466548
0.730000,-1.254537,1.467697
0.731000,-1.255103,1.468848
0.732000,-1.255670,1.469999
0.733000,-1.256237,1.471152
0.734000,-1.256804,1.472306
0.735000,-1.257371,1.473461
0.736000,-1.257938,1.474616
0.737000,-1.258506,1.475773
0.738000,-1.259074,1.476931
0.739000,-1.259642,1.478090
0.740000,-1.260210,1.479250
0.741000,-1.260778,1.480411
0.742000,-1.261347,1.481573
0.743000,-1.261916,1.482736
0.744000,-1.262485,1.483900
0.745000,-1.263055,1.485065
0.746000,-1.263624,1.486231
0.747000,-1.264194,1.487398
0.748000,-1.264764,1.488566
0.749000,-1.265334,1.489735
0.750000,-1.265905,1.490905
0.751000,-1.266476,1.492076
0.752000,-1.267046,1.493248
0.753000,-1.267618,1.494421
0.754000,-1.268189,1.495595
0.755000,-1.268760,1.496770
0.756000,-1.269332,1.497946
0.757000,-1.269904,1.499124
0.758000,-1.270476,1.500302
0.759000,-1.271048,1.501481
0.760000,-1.271621,1.502661
0.761000,-1.272194,1.503842
0.762000,-1.272767,1.505024
0.763000,-1.273340,1.506207
0.764000,-1.273913,1.507391
0.765000,-1.274487,1.508577
0.766000,-1.275060,1.509763
0.767000,-1.275634,1.510950
0.768000,-1.276208,1.512138
0.769000,-1.276782,1.513327
0.770000,-1.277357,1.514517
0.771000,-1.277932,1.515708
0.772000,-1.278506,1.516900
0.773000,-1.279081,1.518093
0.774000,-1.279657,1.519287
0.775000,-1.280232,1.520482
0.776000,-1.280808,1.521678
0.777000,-1.281383,1.522875
0.778000,-1.281959,1.524073
0.779000,-1.282536,1.525272
0.780000,-1.283112,1.526472
0.781000,-1.283688,1.527673
0.782000,-1.284265,1.528875
0.783000,-1.284842,1.530077
0.784000,-1.285419,1.531281
0.785000,-1.285996,1.532486
0.786000,-1.286573,1.533692
0.787000,-1.287151,1.534898
0.788000,-1.287728,1.536106
0.789000,-1.288306,1.537315
0.790000,-1.288884,1.538524
0.791000,-1.289463,1.539735
0.792000,-1.290041,1.540946
0.793000,-1.290619,1.542159
0.794000,-1.291198,1.543372
0.795000,-1.291777,1.544587
0.796000,-1.292356,1.545802
0.797000,-1.292935,1.547019
0.798000,-1.293514,1.548236
0.799000,-1.294094,1.549454
0.800000,-1.294674,1.550674
0.801000,-1.295253,1.551894
0.802000,-1.295833,1.553115
0.803000,-1.296413,1.554337
0.804000,-1.296994,1.555560
0.805000,-1.297574,1.556784
0.806000,-1.298155,1.558009
0.807000,-1.298735,1.559235
0.808000,-1.299316,1.560462
0.809000,-1.299897,1.561690
0.810000,-1.300478,1.562918
0.811000,-1.301060,1.564148
0.812000,-1.301641,1.565379
0.813000,-1.302223,1.566610
0.814000,-1.302804,1.567843
0.815000,-1.303386,1.569076
0.816000,-1.303968,1.570311
0.817000,-1.304550,1.571546
0.818000,-1.305133,1.572782
0.819000,-1.305715,1.574019
0.820000,-1.306298,1.575258
0.821000,-1.306880,1.576497
0.822000,-1.307463,1.577737
0.823000,-1.308046,1.578978
0.824000,-1.308629,1.580220
0.825000,-1.309212,1.581462
0.826000,-1.309796,1.582706
0.827000,-1.310379,1.583951
0.828000,-1.310963,1.585196
0.829000,-1.311546,1.586443
0.830000,-1.312130,1.587690
0.831000,-1.312714,1.588939
0.832000,-1.313298,1.590188
0.833000,-1.313883,1.591438
0.834000,-1.314467,1.592689
0.835000,-1.315051,1.593941
0.836000,-1.315636,1.595194
0.837000,-1.316221,1.596448
0.838000,-1.316806,1.597703
0.839000,-1.317391,1.598959
0.840000,-1.317976,1.600216
0.841000,-1.318561,1.601473
0.842000,-1.319146,1.602732
0.843000,-1.319731,1.603991
0.844000,-1.320317,1.605251
0.845000,-1.320903,1.606513
0.846000,-1.321488,1.607775
0.847000,-1.322074,1.609038
0.848000,-1.322660,1.610302
0.849000,-1.323246,1.611567
0.850000,-1.323832,1.612832
0.851000,-1.324419,1.614099
0.852000,-1.325005,1.615367
0.853000,-1.325592,1.616635
0.854000,-1.326178,1.617905
0.855000,-1.326765,1.619175
0.856000,-1.327352,1.620446
0.857000,-1.327938,1.621718
0.858000,-1.328525,1.622991
0.859000,-1.329113,1.624265
0.860000,-1.329700,1.625540
0.861000,-1.330287,1.626815
0.862000,-1.330874,1.628092
0.863000,-1.331462,1.629369
0.864000,-1.332049,1.630648
0.865000,-1.332637,1.631927
0.866000,-1.333225,1.633207
0.867000,-1.333813,1.634488
0.868000,-1.334401,1.635770
0.869000,-1.334989,1.637053
0.870000,-1.335577,1.638337
0.871000,-1.336165,1.639621
0.872000,-1.336753,1.640907
0.873000,-1.337341,1.642193
0.874000,-1.337930,1.643480
0.875000,-1.338518,1.644768
0.876000,-1.339107,1.646057
0.877000,-1.339696,1.647347
0.878000,-1.340284,1.648638
0.879000,-1.340873,1.649930
0.880000,-1.341462,1.651222
0.881000,-1.342051,1.652516
0.882000,-1.342640,1.653810
0.883000,-1.343229,1.655105
0.884000,-1.343819,1.656401
0.885000,-1.344408,1.657698
0.886000,-1.344997,1.658996
0.887000,-1.345587,1.660294
0.888000,-1.346176,1.661594
0.889000,-1.346766,1.662894
0.890000,-1.347356,1.664196
0.891000,-1.347945,1.665498
0.892000,-1.348535,1.666801
0.893000,-1.349125,1.668105
0.894000,-1.349715,1.669409
0.895000,-1.350305,1.670715
0.896000,-1.350895,1.672021
0.897000,-1.351485,1.673329
0.898000,-1.352075,1.674637
0.899000,-1.352665,1.675946
0.900000,-1.353256,1.677256
0.901000,-1.353846,1.678567
0.902000,-1.354437,1.679878
0.903000,-1.355027,1.681191
0.904000,-1.355618,1.682504
0.905000,-1.356208,1.683818
0.906000,-1.356799,1.685133
0.907000,-1.357390,1.686449
0.908000,-1.357980,1.687766
0.909000,-1.358571,1.689083
0.910000,-1.359162,1.690402
0.911000,-1.359753,1.691721
0.912000,-1.360344,1.693041
0.913000,-1.360935,1.694362
0.914000,-1.361526,1.695684
0.915000,-1.362117,1.697007
0.916000,-1.362708,1.698331
0.917000,-1.363299,1.699655
0.918000,-1.363891,1.700980
0.919000,-1.364482,1.702306
0.920000,-1.365073,1.703633
0.921000,-1.365665,1.704961
0.922000,-1.366256,1.706290
0.923000,-1.366848,1.707619
0.924000,-1.367439,1.708949
0.925000,-1.368031,1.710281
0.926000,-1.368622,1.711613
0.927000,-1.369214,1.712945
0.928000,-1.369805,1.714279
0.929000,-1.370397,1.715614
0.930000,-1.370989,1.716949
0.931000,-1.371581,1.718285
0.932000,-1.372172,1.719622
0.933000,-1.372764,1.720960
0.934000,-1.373356,1.722299
0.935000,-1.373948,1.723638
0.936000,-1.374540,1.724978
0.937000,-1.375132,1.726320
0.938000,-1.375724,1.727662
0.939000,-1.376316,1.729004
0.940000,-1.376908,1.730348
0.941000,-1.377500,1.731692
0.942000,-1.378092,1.733038
0.943000,-1.378684,1.734384
0.944000,-1.379276,1.735731
0.945000,-1.379869,1.737079
0.946000,-1.380461,1.738427
0.947000,-1.381053,1.739777
0.948000,-1.381645,1.741127
0.949000,-1.382238,1.742478
0.950000,-1.382830,1.743830
0.951000,-1.383422,1.745182
0.952000,-1.384014,1.746536
0.953000,-1.384607,1.747890
0.954000,-1.385199,1.749245
0.955000,-1.385791,1.750601
0.956000,-1.386384,1.751958
0.957000,-1.386976,1.753316
0.958000,-1.387569,1.754674
0.959000,-1.388161,1.756033
0.960000,-1.388753,1.757393
0.961000,-1.389346,1.758754
0.962000,-1.389938,1.760116
0.963000,-1.390531,1.761478
0.964000,-1.391123,1.762842
0.965000,-1.391716,1.764206
0.966000,-1.392308,1.765571
0.967000,-1.392901,1.766936
0.968000,-1.393493,1.768303
0.969000,-1.394086,1.769670
0.970000,-1.394678,1.771038
0.971000,-1.395271,1.772407
0.972000,-1.395863,1.773777
0.973000,-1.396456,1.775147
0.974000,-1.397048,1.776519
0.975000,-1.397641,1.777891
0.976000,-1.398233,1.779264
0.977000,-1.398826,1.780637
0.978000,-1.399418,1.782012
0.979000,-1.400011,1.783387
0.980000,-1.400603,1.784763
0.981000,-1.401196,1.786140
0.982000,-1.401788,1.787518
0.983000,-1.402381,1.788896
0.984000,-1.402973,1.790276
0.985000,-1.403566,1.791656
0.986000,-1.404158,1.793037
0.987000,-1.404751,1.794418
0.988000,-1.405343,1.795801
0.989000,-1.405936,1.797184
0.990000,-1.406528,1.798568
0.991000,-1.407120,1.799953
0.992000,-1.407713,1.801338
0.993000,-1.408305,1.802725
0.994000,-1.408898,1.804112
0.995000,-1.409490,1.805500
0.996000,-1.410082,1.806889
0.997000,-1.410675,1.808278
0.998000,-1.411267,1.809669
0.999000,-1.411859,1.811060
1.000000,-1.412452,1.812452
1.001000,-1.413044,1.813844
1.002000,-1.413636,1.815238
1.003000,-1.414228,1.816632
1.004000,-1.414821,1.818027
1.005000,-1.415413,1.819423
1.006000,-1.416005,1.820819
1.007000,-1.416597,1.822217
1.008000,-1.417189,1.823615
1.009000,-1.417781,1.825014
1.010000,-1.418373,1.826413
1.011000,-1.418965,1.827814
1.012000,-1.419557,1.829215
1.013000,-1.420149,1.830617
1.014000,-1.420741,1.832020
1.015000,-1.421333,1.833423
1.016000,-1.421925,1.834828
1.017000,-1.422517,1.836233
1.018000,-1.423109,1.837638
1.019000,-1.423701,1.839045
1.020000,-1.424293,1.840453
1.021000,-1.424884,1.841861
1.022000,-1.425476,1.843270
1.023000,-1.426068,1.844679
1.024000,-1.426659,1.846090
1.025000,-1.427251,1.847501
1.026000,-1.427843,1.848913
1.027000,-1.428434,1.850326
1.028000,-1.429026,1.851739
1.029000,-1.429617,1.853153
1.030000,-1.430209,1.854569
1.031000,-1.430800,1.855984
1.032000,-1.431391,1.857401
1.033000,-1.431983,1.858818
1.034000,-1.432574,1.860236
1.035000,-1.433165,1.861655
1.036000,-1.433756,1.863075
1.037000,-1.434347,1.864495
1.038000,-1.434939,1.865916
1.039000,-1.435530,1.867338
1.040000,-1.436121,1.868761
1.041000,-1.436712,1.870184
1.042000,-1.437303,1.871608
1.043000,-1.437893,1.873033
1.044000,-1.438484,1.874459
1.045000,-1.439075,1.875885
1.046000,-1.439666,1.877312
1.047000,-1.440256,1.878740
1.048000,-1.440847,1.880169
1.049000,-1.441438,1.881598
1.050000,-1.442028,1.883028
1.051000,-1.442619,1.884459
1.052000,-1.443209,1.885891
1.053000,-1.443799,1.887323
1.054000,-1.444390,1.888756
1.055000,-1.444980,1.890190
1.056000,-1.445570,1.891625
1.057000,-1.446160,1.893060
1.058000,-1.446751,1.894496
1.059000,-1.447341,1.895933
1.060000,-1.447931,1.897371
1.061000,-1.448521,1.898809
1.062000,-1.449110,1.900248
1.063000,-1.449700,1.901688
1.064000,-1.450290,1.903128
1.065000,-1.450880,1.904570
1.066000,-1.451469,1.906012
1.067000,-1.452059,1.907454
1.068000,-1.452648,1.908898
1.069000,-1.453238,1.910342
1.070000,-1.453827,1.911787
1.071000,-1.454416,1.913233
1.072000,-1.455006,1.914679
1.073000,-1.455595,1.916127
1.074000,-1.456184,1.917574
1.075000,-1.456773,1.919023
1.076000,-1.457362,1.920472
1.077000,-1.457951,1.921923
1.078000,-1.458540,1.923373
1.079000,-1.459129,1.924825
1.080000,-1.459717,1.926277
1.081000,-1.460306,1.927730
1.082000,-1.460895,1.929184
1.083000,-1.461483,1.930639
1.084000,-1.462071,1.932094
1.085000,-1.462660,1.933550
1.086000,-1.463248,1.935007
1.087000,-1.463836,1.936464
1.088000,-1.464424,1.937922
1.089000,-1.465012,1.939381
1.090000,-1.465600,1.940840
1.091000,-1.466188,1.942301
1.092000,-1.466776,1.943762
1.093000,-1.467364,1.945224
1.094000,-1.467952,1.946686
1.095000,-1.468539,1.948149
1.096000,-1.469127,1.949613
1.097000,-1.469714,1.951078
1.098000,-1.470302,1.952543
1.099000,-1.470889,1.954009
1.100000,-1.471476,1.955476
1.101000,-1.472063,1.956944
1.102000,-1.472650,1.958412
1.103000,-1.473237,1.959881
1.104000,-1.473824,1.961350
1.105000,-1.474411,1.962821
1.106000,-1.474997,1.964292
1.107000,-1.475584,1.965764
1.108000,-1.476171,1.967236
1.109000,-1.476757,1.968709
1.110000,-1.477343,1.970183
1.111000,-1.477930,1.971658
1.112000,-1.478516,1.973133
1.113000,-1.479102,1.974609
1.114000,-1.479688,1.976086
1.115000,-1.480274,1.977564
1.116000,-1.480860,1.979042
1.117000,-1.481445,1.980521
1.118000,-1.482031,1.982001
1.119000,-1.482616,1.983481
1.120000,-1.483202,1.984962
1.121000,-1.483787,1.986444
1.122000,-1.484373,1.987926
1.123000,-1.484958,1.989409
1.124000,-1.485543,1.990893
1.125000,-1.486128,1.992378
1.126000,-1.486713,1.993863
1.127000,-1.487297,1.995349
1.128000,-1.487882,1.996836
1.129000,-1.488467,1.998323
1.130000,-1.489051,1.999811
1.131000,-1.489636,2.001300
1.132000,-1.490220,2.002789
1.133000,-1.490804,2.004280
1.134000,-1.491388,2.005771
1.135000,-1.491972,2.007262
1.136000,-1.492556,2.008754
1.137000,-1.493140,2.010247
1.138000,-1.493723,2.011741
1.139000,-1.494307,2.013235
1.140000,-1.494891,2.014731
1.141000,-1.495474,2.016226
1.142000,-1.496057,2.017723
1.143000,-1.496640,2.019220
1.144000,-1.497223,2.020718
1.145000,-1.497806,2.022216
1.146000,-1.498389,2.023716
1.147000,-1.498972,2.025216
1.148000,-1.499555,2.026716
1.149000,-1.500137,2.028218
1.150000,-1.500720,2.029720
1.151000,-1.501302,2.031222
1.152000,-1.501884,2.032726
1.153000,-1.502466,2.034230
1.154000,-1.503048,2.035735
1.155000,-1.503630,2.037240
1.156000,-1.504212,2.038746
1.157000,-1.504793,2.040253
1.158000,-1.505375,2.041761
1.159000,-1.505956,2.043269
1.160000,-1.506538,2.044778
1.161000,-1.507119,2.046287
1.162000,-1.507700,2.047797
1.163000,-1.508281,2.049308
1.164000,-1.508862,2.050820
1.165000,-1.509442,2.052332
1.166000,-1.510023,2.053845
1.167000,-1.510604,2.055359
1.168000,-1.511184,2.056873
1.169000,-1.511764,2.058389
1.170000,-1.512344,2.059904
1.171000,-1.512924,2.061421
1.172000,-1.513504,2.062938
1.173000,-1.514084,2.064456
1.174000,-1.514664,2.065974
1.175000,-1.515243,2.067493
1.176000,-1.515823,2.069013
1.177000,-1.516402,2.070534
1.178000,-1.516981,2.072055
1.179000,-1.517560,2.073577
1.180000,-1.518139,2.075099
1.181000,-1.518718,2.076622
1.182000,-1.519297,2.078146
1.183000,-1.519875,2.079671
1.184000,-1.520453,2.081196
1.185000,-1.521032,2.082722
1.186000,-1.521610,2.084248
1.187000,-1.522188,2.085776
1.188000,-1.522766,2.087304
1.189000,-1.523344,2.088832
1.190000,-1.523921,2.090361
1.191000,-1.524499,2.091891
1.192000,-1.525076,2.093422
1.193000,-1.525654,2.094953
1.194000,-1.526231,2.096485
1.195000,-1.526808,2.098018
1.196000,-1.527385,2.099551
1.197000,-1.527961,2.101085
1.198000,-1.528538,2.102620
1.199000,-1.529114,2.104155
1.200000,-1.529691,2.105691
1.201000,-1.530267,2.107227
1.202000,-1.530843,2.108765
1.203000,-1.531419,2.110303
1.204000,-1.531995,2.111841
1.205000,-1.532571,2.113381
1.206000,-1.533146,2.114921
1.207000,-1.533722,2.116461
1.208000,-1.534297,2.118002
1.209000,-1.534872,2.119544
1.210000,-1.535447,2.121087
1.211000,-1.536022,2.122630
1.212000,-1.536597,2.124174
1.213000,-1.537171,2.125719
1.214000,-1.537746,2.127264
1.215000,-1.538320,2.128810
1.216000,-1.538894,2.130356
1.217000,-1.539468,2.131904
1.218000,-1.540042,2.133451
1.219000,-1.540616,2.135000
1.220000,-1.541189,2.136549
1.221000,-1.541763,2.138099
1.222000,-1.542336,2.139650
1.223000,-1.542909,2.141201
1.224000,-1.543482,2.142753
1.225000,-1.544055,2.144305
1.226000,-1.544628,2.145858
1.227000,-1.545200,2.147412
1.228000,-1.545773,2.148966
1.229000,-1.546345,2.150521
1.230000,-1.546917,2.152077
1.231000,-1.547489,2.153634
1.232000,-1.548061,2.155191
1.233000,-1.548633,2.156748
1.234000,-1.549204,2.158307
1.235000,-1.549776,2.159866
1.236000,-1.550347,2.161425
1.237000,-1.550918,2.162986
1.238000,-1.551489,2.164547
1.239000,-1.552060,2.166108
1.240000,-1.552631,2.167671
1.241000,-1.553201,2.169233
1.242000,-1.553771,2.170797
1.243000,-1.554342,2.172361
1.244000,-1.554912,2.173926
1.245000,-1.555482,2.175492
1.246000,-1.556051,2.177058
1.247000,-1.556621,2.178624
1.248000,-1.557190,2.180192
1.249000,-1.557760,2.181760
1.250000,-1.558329,2.183329
1.251000,-1.558898,2.184898
1.252000,-1.559466,2.186468
1.253000,-1.560035,2.188039
1.254000,-1.560604,2.189610
1.255000,-1.561172,2.191182
1.256000,-1.561740,2.192755
1.257000,-1.562308,2.194328
1.258000,-1.562876,2.195902
1.259000,-1.563444,2.197476
1.260000,-1.564011,2.199051
1.261000,-1.564579,2.200627
1.262000,-1.565146,2.202204
1.263000,-1.565713,2.203781
1.264000,-1.566280,2.205358
1.265000,-1.566847,2.206937
1.266000,-1.567413,2.208516
1.267000,-1.567980,2.210095
1.268000,-1.568546,2.211675
1.269000,-1.569112,2.213256
1.270000,-1.569678,2.214838
1.271000,-1.570244,2.216420
1.272000,-1.570809,2.218003
1.273000,-1.571375,2.219586
1.274000,-1.571940,2.221170
1.275000,-1.572505,2.222755
1.276000,-1.573070,2.224340
1.277000,-1.573635,2.225926
1.278000,-1.574199,2.227513
1.279000,-1.574764,2.229100
1.280000,-1.575328,2.230688
1.281000,-1.575892,2.232277
1.282000,-1.576456,2.233866
1.283000,-1.577020,2.235456
1.284000,-1.577584,2.237046
1.285000,-1.578147,2.238637
1.286000,-1.578710,2.240229
1.287000,-1.579273,2.241821
1.288000,-1.579836,2.243414
1.289000,-1.580399,2.245007
1.290000,-1.580962,2.246602
1.291000,-1.581524,2.248196
1.292000,-1.582086,2.249792
1.293000,-1.582648,2.251388
1.294000,-1.583210,2.252985
1.295000,-1.583772,2.254582
1.296000,-1.584333,2.256180
1.297000,-1.584895,2.257778
1.298000,-1.585456,2.259378
1.299000,-1.586017,2.260977
1.300000,-1.586578,2.262578
1.301000,-1.587139,2.264179
1.302000,-1.587699,2.265781
1.303000,-1.588259,2.267383
1.304000,-1.588819,2.268986
1.305000,-1.589379,2.270589
1.306000,-1.589939,2.272194
1.307000,-1.590499,2.273798
1.308000,-1.591058,2.275404
1.309000,-1.591618,2.277010
1.310000,-1.592177,2.278617
1.311000,-1.592735,2.280224
1.312000,-1.593294,2.281832
1.313000,-1.593853,2.283440
1.314000,-1.594411,2.285049
1.315000,-1.594969,2.286659
1.316000,-1.595527,2.288270
1.317000,-1.596085,2.289881
1.318000,-1.596643,2.291492
1.319000,-1.597200,2.293105
1.320000,-1.597757,2.294717
1.321000,-1.598314,2.296331
1.322000,-1.598871,2.297945
1.323000,-1.599428,2.299560
1.324000,-1.599985,2.301175
1.325000,-1.600541,2.302791
1.326000,-1.601097,2.304408
1.327000,-1.601653,2.306025
1.328000,-1.602209,2.307642
1.329000,-1.602764,2.309261
1.330000,-1.603320,2.310880
1.331000,-1.603875,2.312500
1.332000,-1.604430,2.314120
1.333000,-1.604985,2.315741
1.334000,-1.605540,2.317362
1.335000,-1.606094,2.318984
1.336000,-1.606648,2.320607
1.337000,-1.607203,2.322230
1.338000,-1.607756,2.323854
1.339000,-1.608310,2.325479
1.340000,-1.608864,2.327104
1.341000,-1.609417,2.328729
1.342000,-1.609970,2.330356
1.343000,-1.610523,2.331983
1.344000,-1.611076,2.333610
1.345000,-1.611629,2.335239
1.346000,-1.612181,2.336867
1.347000,-1.612733,2.338497
1.348000,-1.613285,2.340127
1.349000,-1.613837,2.341757
1.350000,-1.614389,2.343389
1.351000,-1.614940,2.345020
1.352000,-1.615491,2.346653
1.353000,-1.616042,2.348286
1.354000,-1.616593,2.349920
1.355000,-1.617144,2.351554
1.356000,-1.617694,2.353189
1.357000,-1.618244,2.354824
1.358000,-1.618795,2.356460
1.359000,-1.619344,2.358097
1.360000,-1.619894,2.359734
1.361000,-1.620444,2.361372
1.362000,-1.620993,2.363010
1.363000,-1.621542,2.364649
1.364000,-1.622091,2.366289
1.365000,-1.622639,2.367929
1.366000,-1.623188,2.369570
1.367000,-1.623736,2.371212
1.368000,-1.624284,2.372854
1.369000,-1.624832,2.374497
1.370000,-1.625380,2.376140
1.371000,-1.625927,2.377784
1.372000,-1.626475,2.379428
1.373000,-1.627022,2.381073
1.374000,-1.627569,2.382719
1.375000,-1.628115,2.384365
1.376000,-1.628662,2.386012
1.377000,-1.629208,2.387660
1.378000,-1.629754,2.389308
1.379000,-1.630300,2.390956
1.380000,-1.630846,2.392606
1.381000,-1.631391,2.394255
1.382000,-1.631936,2.395906
1.383000,-1.632481,2.397557
1.384000,-1.633026,2.399209
1.385000,-1.633571,2.400861
1.386000,-1.634115,2.402514
1.387000,-1.634660,2.404167
1.388000,-1.635204,2.405821
1.389000,-1.635747,2.407476
1.390000,-1.636291,2.409131
1.391000,-1.636834,2.410787
1.392000,-1.637378,2.412443
1.393000,-1.637921,2.414100
1.394000,-1.638463,2.415758
1.395000,-1.639006,2.417416
1.396000,-1.639548,2.419075
1.397000,-1.640091,2.420734
1.398000,-1.640633,2.422394
1.399000,-1.641174,2.424055
1.400000,-1.641716,2.425716
1.401000,-1.642257,2.427378
1.402000,-1.642798,2.429040
1.403000,-1.643339,2.430703
1.404000,-1.643880,2.432366
1.405000,-1.644420,2.434030
1.406000,-1.644961,2.435695
1.407000,-1.645501,2.437360
1.408000,-1.646041,2.439026
1.409000,-1.646580,2.440693
1.410000,-1.647120,2.442360
1.411000,-1.647659,2.444027
1.412000,-1.648198,2.445695
1.413000,-1.648737,2.447364
1.414000,-1.649275,2.449034
1.415000,-1.649814,2.450704
1.416000,-1.650352,2.452374
1.417000,-1.650890,2.454045
1.418000,-1.651427,2.455717
1.419000,-1.651965,2.457389
1.420000,-1.652502,2.459062
1.421000,-1.653039,2.460736
1.422000,-1.653576,2.462410
1.423000,-1.654113,2.464084
1.424000,-1.654649,2.465759
1.425000,-1.655185,2.467435
1.426000,-1.655721,2.469112
1.427000,-1.656257,2.470789
1.428000,-1.656793,2.472466
1.429000,-1.657328,2.474144
1.430000,-1.657863,2.475823
1.431000,-1.658398,2.477502
1.432000,-1.658933,2.479182
1.433000,-1.659467,2.480863
1.434000,-1.660001,2.482544
1.435000,-1.660535,2.484225
1.436000,-1.661069,2.485907
1.437000,-1.661603,2.487590
1.438000,-1.662136,2.489274
1.439000,-1.662669,2.490958
1.440000,-1.663202,2.492642
1.441000,-1.663735,2.494327
1.442000,-1.664267,2.496013
1.443000,-1.664799,2.497699
1.444000,-1.665331,2.499386
1.445000,-1.665863,2.501073
1.446000,-1.666395,2.502761
1.447000,-1.666926,2.504450
1.448000,-1.667457,2.506139
1.449000,-1.667988,2.507829
1.450000,-1.668519,2.509519
1.451000,-1.669049,2.511210
1.452000,-1.669580,2.512901
1.453000,-1.670110,2.514593
1.454000,-1.670639,2.516286
1.455000,-1.671169,2.517979
1.456000,-1.671698,2.519673
1.457000,-1.672227,2.521367
1.458000,-1.672756,2.523062
1.459000,-1.673285,2.524757
1.460000,-1.673813,2.526453
1.461000,-1.674342,2.528150
1.462000,-1.674869,2.529847
1.463000,-1.675397,2.531545
1.464000,-1.675925,2.533243
1.465000,-1.676452,2.534942
1.466000,-1.676979,2.536641
1.467000,-1.677506,2.538342
1.468000,-1.678033,2.540042
1.469000,-1.678559,2.541743
1.470000,-1.679085,2.543445
1.471000,-1.679611,2.545147
1.472000,-1.680137,2.546850
1.473000,-1.680662,2.548554
1.474000,-1.681187,2.550258
1.475000,-1.681712,2.551962
1.476000,-1.682237,2.553667
1.477000,-1.682762,2.555373
1.478000,-1.683286,2.557079
1.479000,-1.683810,2.558786
1.480000,-1.684334,2.560494
1.481000,-1.684857,2.562202
1.482000,-1.685381,2.563910
1.483000,-1.685904,2.565619
1.484000,-1.686427,2.567329
1.485000,-1.686949,2.569039
1.486000,-1.687472,2.570750
1.487000,-1.687994,2.572462
1.488000,-1.688516,2.574174
1.489000,-1.689038,2.575886
1.490000,-1.689559,2.577599
1.491000,-1.690080,2.579313
1.492000,-1.690601,2.581027
1.493000,-1.691122,2.582742
1.494000,-1.691643,2.584457
1.495000,-1.692163,2.586173
1.496000,-1.692683,2.587890
1.497000,-1.693203,2.589607
1.498000,-1.693723,2.591324
1.499000,-1.694242,2.593042
1.500000,-1.694761,2.594761
1.501000,-1.695280,2.596480
1.502000,-1.695799,2.598200
1.503000,-1.696317,2.599921
1.504000,-1.696835,2.601642
1.505000,-1.697353,2.603363
1.506000,-1.697871,2.605085
1.507000,-1.698388,2.606808
1.508000,-1.698905,2.608531
1.509000,-1.699422,2.610255
1.510000,-1.699939,2.611979
1.511000,-1.700456,2.613704
1.512000,-1.700972,2.615430
1.513000,-1.701488,2.617156
1.514000,-1.702004,2.618882
1.515000,-1.702519,2.620609
1.516000,-1.703035,2.622337
1.517000,-1.703550,2.624065
1.518000,-1.704064,2.625794
1.519000,-1.704579,2.627523
1.520000,-1.705093,2.629253
1.521000,-1.705607,2.630984
1.522000,-1.706121,2.632715
1.523000,-1.706635,2.634446
1.524000,-1.707148,2.636179
1.525000,-1.707661,2.637911
1.526000,-1.708174,2.639644
1.527000,-1.708687,2.641378
1.528000,-1.709199,2.643113
1.529000,-1.709711,2.644848
1.530000,-1.710223,2.646583
1.531000,-1.710735,2.648319
1.532000,-1.711246,2.650056
1.533000,-1.711757,2.651793
1.534000,-1.712268,2.653531
1.535000,-1.712779,2.655269
1.536000,-1.713289,2.657008
1.537000,-1.713799,2.658747
1.538000,-1.714309,2.660487
1.539000,-1.714819,2.662227
1.540000,-1.715328,2.663968
1.541000,-1.715838,2.665710
1.542000,-1.716346,2.667452
1.543000,-1.716855,2.669195
1.544000,-1.717364,2.670938
1.545000,-1.717872,2.672682
1.546000,-1.718380,2.674426
1.547000,-1.718887,2.676171
1.548000,-1.719395,2.677916
1.549000,-1.719902,2.679662
1.550000,-1.720409,2.681409
1.551000,-1.720916,2.683156
1.552000,-1.721422,2.684904
1.553000,-1.721928,2.686652
1.554000,-1.722434,2.688401
1.555000,-1.722940,2.690150
1.556000,-1.723445,2.691900
1.557000,-1.723950,2.693650
1.558000,-1.724455,2.695401
1.559000,-1.724960,2.697152
1.560000,-1.725464,2.698904
1.561000,-1.725969,2.700657
1.562000,-1.726473,2.702410
1.563000,-1.726976,2.704164
1.564000,-1.727480,2.705918
1.565000,-1.727983,2.707673
1.566000,-1.728486,2.709428
1.567000,-1.728988,2.711184
1.568000,-1.729491,2.712940
1.569000,-1.729993,2.714697
1.570000,-1.730495,2.716455
1.571000,-1.730996,2.718213
1.572000,-1.731498,2.719971
1.573000,-1.731999,2.721731
1.574000,-1.732500,2.723490
1.575000,-1.733000,2.725250
1.576000,-1.733501,2.727011
1.577000,-1.734001,2.728772
1.578000,-1.734501,2.730534
1.579000,-1.735000,2.732297
1.580000,-1.735500,2.734060
1.581000,-1.735999,2.735823
1.582000,-1.736498,2.737587
1.583000,-1.736996,2.739352
1.584000,-1.737494,2.741117
1.585000,-1.737992,2.742882
1.586000,-1.738490,2.744649
1.587000,-1.738988,2.746415
1.588000,-1.739485,2.748183
1.589000,-1.739982,2.749950
1.590000,-1.740479,2.751719
1.591000,-1.740975,2.753488
1.592000,-1.741472,2.755257
1.593000,-1.741968,2.757027
1.594000,-1.742463,2.758798
1.595000,-1.742959,2.760569
1.596000,-1.743454,2.762340
1.597000,-1.743949,2.764113
1.598000,-1.744444,2.765885
1.599000,-1.744938,2.767658
1.600000,-1.745432,2.769432
1.601000,-1.745926,2.771206
1.602000,-1.746420,2.772981
1.603000,-1.746913,2.774757
1.604000,-1.747406,2.776533
1.605000,-1.747899,2.778309
1.606000,-1.748392,2.780086
1.607000,-1.748884,2.781864
1.608000,-1.749376,2.783642
1.609000,-1.749868,2.785420
1.610000,-1.750359,2.787199
1.611000,-1.750851,2.788979
1.612000,-1.751342,2.790759
1.613000,-1.751832,2.792540
1.614000,-1.752323,2.794321
1.615000,-1.752813,2.796103
1.616000,-1.753303,2.797886
1.617000,-1.753793,2.799668
1.618000,-1.754282,2.801452
1.619000,-1.754771,2.803236
1.620000,-1.755260,2.805020
1.621000,-1.755749,2.806805
1.622000,-1.756237,2.808591
1.623000,-1.756725,2.810377
1.624000,-1.757213,2.812164
1.625000,-1.757701,2.813951
1.626000,-1.758188,2.815739
1.627000,-1.758675,2.817527
1.628000,-1.759162,2.819316
1.629000,-1.759649,2.821105
1.630000,-1.760135,2.822895
1.631000,-1.760621,2.824685
1.632000,-1.761106,2.826476
1.633000,-1.761592,2.828268
1.634000,-1.762077,2.830059
1.635000,-1.762562,2.831852
1.636000,-1.763047,2.833645
1.637000,-1.763531,2.835439
1.638000,-1.764015,2.837233
1.639000,-1.764499,2.839027
1.640000,-1.764983,2.840823
1.641000,-1.765466,2.842618
1.642000,-1.765949,2.844414
1.643000,-1.766432,2.846211
1.644000,-1.766914,2.848008
1.645000,-1.767396,2.849806
1.646000,-1.767878,2.851605
1.647000,-1.768360,2.853404
1.648000,-1.768841,2.855203
1.649000,-1.769322,2.857003
1.650000,-1.769803,2.858803
1.651000,-1.770284,2.860604
1.652000,-1.770764,2.862406
1.653000,-1.771244,2.864208
1.654000,-1.771724,2.866011
1.655000,-1.772204,2.867814
1.656000,-1.772683,2.869617
1.657000,-1.773162,2.871421
1.658000,-1.773641,2.873226
1.659000,-1.774119,2.875031
1.660000,-1.774597,2.876837
1.661000,-1.775075,2.878643
1.662000,-1.775553,2.880450
1.663000,-1.776030,2.882258
1.664000,-1.776507,2.884065
1.665000,-1.776984,2.885874
1.666000,-1.777460,2.887683
1.667000,-1.777936,2.889492
1.668000,-1.778412,2.891302
1.669000,-1.778888,2.893113
1.670000,-1.779364,2.894924
1.671000,-1.779839,2.896735
1.672000,-1.780314,2.898547
1.673000,-1.780788,2.900360
1.674000,-1.781262,2.902173
1.675000,-1.781736,2.903986
1.676000,-1.782210,2.905801
1.677000,-1.782684,2.907615
1.678000,-1.783157,2.909431
1.679000,-1.783630,2.911246
1.680000,-1.784103,2.913063
1.681000,-1.784575,2.914879
1.682000,-1.785047,2.916697
1.683000,-1.785519,2.918514
1.684000,-1.785990,2.920333
1.685000,-1.786462,2.922152
1.686000,-1.786933,2.923971
1.687000,-1.787403,2.925791
1.688000,-1.787874,2.927611
1.689000,-1.788344,2.929432
1.690000,-1.788814,2.931254
1.691000,-1.789284,2.933076
1.692000,-1.789753,2.934898
1.693000,-1.790222,2.936721
1.694000,-1.790691,2.938545
1.695000,-1.791159,2.940369
1.696000,-1.791627,2.942194
1.697000,-1.792095,2.944019
1.698000,-1.792563,2.945845
1.699000,-1.793030,2.947671
1.700000,-1.793497,2.949497
1.701000,-1.793964,2.951325
1.702000,-1.794431,2.953152
1.703000,-1.794897,2.954981
1.704000,-1.795363,2.956809
1.705000,-1.795829,2.958639
1.706000,-1.796294,2.960468
1.707000,-1.796759,2.962299
1.708000,-1.797224,2.964130
1.709000,-1.797689,2.965961
1.710000,-1.798153,2.967793
1.711000,-1.798617,2.969625
1.712000,-1.799081,2.971458
1.713000,-1.799544,2.973292
1.714000,-1.800007,2.975126
1.715000,-1.800470,2.976960
1.716000,-1.800933,2.978795
1.717000,-1.801395,2.980631
1.718000,-1.801857,2.982467
1.719000,-1.802319,2.984303
1.720000,-1.802780,2.986140
1.721000,-1.803241,2.987978
1.722000,-1.803702,2.989816
1.723000,-1.804163,2.991655
1.724000,-1.804623,2.993494
1.725000,-1.805083,2.995333
1.726000,-1.805543,2.997173
1.727000,-1.806003,2.999014
1.728000,-1.806462,3.000855
1.729000,-1.806921,3.002697
1.730000,-1.807379,3.004539
1.731000,-1.807838,3.006382
1.732000,-1.808296,3.008225
1.733000,-1.808753,3.010069
1.734000,-1.809211,3.011913
1.735000,-1.809668,3.013758
1.736000,-1.810125,3.015603
1.737000,-1.810582,3.017449
1.738000,-1.811038,3.019296
1.739000,-1.811494,3.021142
1.740000,-1.811950,3.022990
1.741000,-1.812405,3.024838
1.742000,-1.812860,3.026686
1.743000,-1.813315,3.028535
1.744000,-1.813770,3.030384
1.745000,-1.814224,3.032234
1.746000,-1.814678,3.034085
1.747000,-1.815132,3.035936
1.748000,-1.815586,3.037787
1.749000,-1.816039,3.039639
1.750000,-1.816492,3.041492
1.751000,-1.816944,3.043345
1.752000,-1.817396,3.045198
1.753000,-1.817848,3.047052
1.754000,-1.818300,3.048907
1.755000,-1.818752,3.050762
1.756000,-1.819203,3.052617
1.757000,-1.819654,3.054473
1.758000,-1.820104,3.056330
1.759000,-1.820555,3.058187
1.760000,-1.821005,3.060045
1.761000,-1.821454,3.061903
1.762000,-1.821904,3.063761
1.763000,-1.822353,3.065620
1.764000,-1.822802,3.067480
1.765000,-1.823250,3.069340
1.766000,-1.823698,3.071201
1.767000,-1.824146,3.073062
1.768000,-1.824594,3.074924
1.769000,-1.825041,3.076786
1.770000,-1.825489,3.078649
1.771000,-1.825935,3.080512
1.772000,-1.826382,3.082375
1.773000,-1.826828,3.084240
1.774000,-1.827274,3.086104
1.775000,-1.827720,3.087970
1.776000,-1.828165,3.089835
1.777000,-1.828610,3.091702
1.778000,-1.829055,3.093568
1.779000,-1.829499,3.095436
1.780000,-1.829943,3.097303
1.781000,-1.830387,3.099172
1.782000,-1.830831,3.101040
1.783000,-1.831274,3.102910
1.784000,-1.831717,3.104779
1.785000,-1.832160,3.106650
1.786000,-1.832602,3.108521
1.787000,-1.833044,3.110392
1.788000,-1.833486,3.112264
1.789000,-1.833928,3.114136
1.790000,-1.834369,3.116009
1.791000,-1.834810,3.117882
1.792000,-1.835250,3.119756
1.793000,-1.835691,3.121630
1.794000,-1.836131,3.123505
1.795000,-1.836571,3.125381
1.796000,-1.837010,3.127256
1.797000,-1.837449,3.129133
1.798000,-1.837888,3.131010
1.799000,-1.838327,3.132887
1.800000,-1.838765,3.134765
1.801000,-1.839203,3.136643
1.802000,-1.839641,3.138522
1.803000,-1.840078,3.140402
1.804000,-1.840515,3.142282
1.805000,-1.840952,3.144162
1.806000,-1.841388,3.146043
1.807000,-1.841825,3.147924
1.808000,-1.842261,3.149806
1.809000,-1.842696,3.151689
1.810000,-1.843131,3.153571
1.811000,-1.843566,3.155455
1.812000,-1.844001,3.157339
1.813000,-1.844436,3.159223
1.814000,-1.844870,3.161108
1.815000,-1.845304,3.162994
1.816000,-1.845737,3.164879
1.817000,-1.846170,3.166766
1.818000,-1.846603,3.168653
1.819000,-1.847036,3.170540
1.820000,-1.847468,3.172428
1.821000,-1.847900,3.174317
1.822000,-1.848332,3.176206
1.823000,-1.848763,3.178095
1.824000,-1.849195,3.179985
1.825000,-1.849625,3.181875
1.826000,-1.850056,3.183766
1.827000,-1.850486,3.185658
1.828000,-1.850916,3.187550
1.829000,-1.851346,3.189442
1.830000,-1.851775,3.191335
1.831000,-1.852204,3.193229
1.832000,-1.852633,3.195122
1.833000,-1.853061,3.197017
1.834000,-1.853489,3.198912
1.835000,-1.853917,3.200807
1.836000,-1.854345,3.202703
1.837000,-1.854772,3.204600
1.838000,-1.855199,3.206497
1.839000,-1.855626,3.208394
1.840000,-1.856052,3.210292
1.841000,-1.856478,3.212190
1.842000,-1.856904,3.214089
1.843000,-1.857329,3.215989
1.844000,-1.857754,3.217889
1.845000,-1.858179,3.219789
1.846000,-1.858604,3.221690
1.847000,-1.859028,3.223591
1.848000,-1.859452,3.225493
1.849000,-1.859875,3.227396
1.850000,-1.860299,3.229299
1.851000,-1.860722,3.231202
1.852000,-1.861144,3.233106
1.853000,-1.861567,3.235010
1.854000,-1.861989,3.236915
1.855000,-1.862411,3.238821
1.856000,-1.862832,3.240727
1.857000,-1.863253,3.242633
1.858000,-1.863674,3.244540
1.859000,-1.864095,3.246447
1.860000,-1.864515,3.248355
1.861000,-1.864935,3.250263
1.862000,-1.865355,3.252172
1.863000,-1.865774,3.254082
1.864000,-1.866193,3.255991
1.865000,-1.866612,3.257902
1.866000,-1.867030,3.259813
1.867000,-1.867448,3.261724
1.868000,-1.867866,3.263636
1.869000,-1.868284,3.265548
1.870000,-1.868701,3.267461
1.871000,-1.869118,3.269374
1.872000,-1.869535,3.271288
1.873000,-1.869951,3.273202
1.874000,-1.870367,3.275117
1.875000,-1.870783,3.277033
1.876000,-1.871198,3.278948
1.877000,-1.871613,3.280865
1.878000,-1.872028,3.282781
1.879000,-1.872442,3.284699
1.880000,-1.872856,3.286616
1.881000,-1.873270,3.288535
1.882000,-1.873684,3.290453
1.883000,-1.874097,3.292373
1.884000,-1.874510,3.294292
1.885000,-1.874923,3.296213
1.886000,-1.875335,3.298133
1.887000,-1.875747,3.300055
1.888000,-1.876159,3.301976
1.889000,-1.876570,3.303898
1.890000,-1.876981,3.305821
1.891000,-1.877392,3.307744
1.892000,-1.877802,3.309668
1.893000,-1.878213,3.311592
1.894000,-1.878622,3.313517
1.895000,-1.879032,3.315442
1.896000,-1.879441,3.317368
1.897000,-1.879850,3.319294
1.898000,-1.880259,3.321220
1.899000,-1.880667,3.323148
1.900000,-1.881075,3.325075
1.901000,-1.881483,3.327003
1.902000,-1.881890,3.328932
1.903000,-1.882297,3.330861
1.904000,-1.882704,3.332790
1.905000,-1.883110,3.334720
1.906000,-1.883517,3.336651
1.907000,-1.883922,3.338582
1.908000,-1.884328,3.340514
1.909000,-1.884733,3.342446
1.910000,-1.885138,3.344378
1.911000,-1.885543,3.346311
1.912000,-1.885947,3.348245
1.913000,-1.886351,3.350179
1.914000,-1.886755,3.352113
1.915000,-1.887158,3.354048
1.916000,-1.887561,3.355983
1.917000,-1.887964,3.357919
1.918000,-1.888366,3.359856
1.919000,-1.888768,3.361793
1.920000,-1.889170,3.363730
1.921000,-1.889572,3.365668
1.922000,-1.889973,3.367606
1.923000,-1.890374,3.369545
1.924000,-1.890774,3.371485
1.925000,-1.891174,3.373424
1.926000,-1.891574,3.375365
1.927000,-1.891974,3.377306
1.928000,-1.892373,3.379247
1.929000,-1.892772,3.381189
1.930000,-1.893171,3.383131
1.931000,-1.893569,3.385074
1.932000,-1.893967,3.387017
1.933000,-1.894365,3.388961
1.934000,-1.894762,3.390905
1.935000,-1.895160,3.392850
1.936000,-1.895556,3.394795
1.937000,-1.895953,3.396740
1.938000,-1.896349,3.398687
1.939000,-1.896745,3.400633
1.940000,-1.897140,3.402580
1.941000,-1.897536,3.404528
1.942000,-1.897931,3.406476
1.943000,-1.898325,3.408425
1.944000,-1.898719,3.410374
1.945000,-1.899113,3.412323
1.946000,-1.899507,3.414273
1.947000,-1.899900,3.416224
1.948000,-1.900293,3.418175
1.949000,-1.900686,3.420126
1.950000,-1.901078,3.422078
1.951000,-1.901471,3.424031
1.952000,-1.901862,3.425984
1.953000,-1.902254,3.427937
1.954000,-1.902645,3.429891
1.955000,-1.903036,3.431846
1.956000,-1.903426,3.433801
1.957000,-1.903816,3.435756
1.958000,-1.904206,3.437712
1.959000,-1.904596,3.439668
1.960000,-1.904985,3.441625
1.961000,-1.905374,3.443582
1.962000,-1.905763,3.445540
1.963000,-1.906151,3.447498
1.964000,-1.906539,3.449457
1.965000,-1.906927,3.451417
1.966000,-1.907314,3.453376
1.967000,-1.907701,3.455336
1.968000,-1.908088,3.457297
1.969000,-1.908474,3.459258
1.970000,-1.908860,3.461220
1.971000,-1.909246,3.463182
1.972000,-1.909631,3.465145
1.973000,-1.910016,3.467108
1.974000,-1.910401,3.469072
1.975000,-1.910786,3.471036
1.976000,-1.911170,3.473000
1.977000,-1.911554,3.474965
1.978000,-1.911937,3.476931
1.979000,-1.912320,3.478897
1.980000,-1.912703,3.480863
1.981000,-1.913086,3.482830
1.982000,-1.913468,3.484798
1.983000,-1.913850,3.486766
1.984000,-1.914232,3.488734
1.985000,-1.914613,3.490703
1.986000,-1.914994,3.492672
1.987000,-1.915375,3.494642
1.988000,-1.915755,3.496613
1.989000,-1.916135,3.498583
1.990000,-1.916515,3.500555
1.991000,-1.916894,3.502526
1.992000,-1.917273,3.504499
1.993000,-1.917652,3.506471
1.994000,-1.918030,3.508445
1.995000,-1.918408,3.510418
1.996000,-1.918786,3.512393
1.997000,-1.919164,3.514367
1.998000,-1.919541,3.516342
1.999000,-1.919918,3.518318
2.000000,-1.920294,3.520294
2.001000,-1.920670,3.522271
2.002000,-1.921046,3.524248
2.003000,-1.921422,3.526225
2.004000,-1.921797,3.528203
2.005000,-1.922172,3.530182
2.006000,-1.922546,3.532161
2.007000,-1.922921,3.534140
2.008000,-1.923295,3.536120
2.009000,-1.923668,3.538101
2.010000,-1.924041,3.540081
2.011000,-1.924414,3.542063
2.012000,-1.924787,3.544045
2.013000,-1.925159,3.546027
2.014000,-1.925531,3.548010
2.015000,-1.925903,3.549993
2.016000,-1.926274,3.551977
2.017000,-1.926646,3.553961
2.018000,-1.927016,3.555946
2.019000,-1.927387,3.557931
2.020000,-1.927757,3.559917
2.021000,-1.928126,3.561903
2.022000,-1.928496,3.563890
2.023000,-1.928865,3.565877
2.024000,-1.929234,3.567864
2.025000,-1.929602,3.569852
2.026000,-1.929970,3.571841
2.027000,-1.930338,3.573830
2.028000,-1.930706,3.575819
2.029000,-1.931073,3.577809
2.030000,-1.931440,3.579800
2.031000,-1.931806,3.581791
2.032000,-1.932172,3.583782
2.033000,-1.932538,3.585774
2.034000,-1.932904,3.587766
2.035000,-1.933269,3.589759
2.036000,-1.933634,3.591752
2.037000,-1.933999,3.593746
2.038000,-1.934363,3.595740
2.039000,-1.934727,3.597735
2.040000,-1.935090,3.599730
2.041000,-1.935454,3.601726
2.042000,-1.935817,3.603722
2.043000,-1.936179,3.605719
2.044000,-1.936542,3.607716
2.045000,-1.936903,3.609713
2.046000,-1.937265,3.611712
2.047000,-1.937626,3.613710
2.048000,-1.937987,3.615709
2.049000,-1.938348,3.617709
2.050000,-1.938709,3.619709
2.051000,-1.939069,3.621709
2.052000,-1.939428,3.623710
2.053000,-1.939788,3.625711
2.054000,-1.940147,3.627713
2.055000,-1.940505,3.629715
2.056000,-1.940864,3.631718
2.057000,-1.941222,3.633721
2.058000,-1.941580,3.635725
2.059000,-1.941937,3.637729
2.060000,-1.942294,3.639734
2.061000,-1.942651,3.641739
2.062000,-1.943007,3.643745
2.063000,-1.943363,3.645751
2.064000,-1.943719,3.647758
2.065000,-1.944075,3.649765
2.066000,-1.944430,3.651772
2.067000,-1.944785,3.653780
2.068000,-1.945139,3.655789
2.069000,-1.945493,3.657798
2.070000,-1.945847,3.659807
2.071000,-1.946201,3.661817
2.072000,-1.946554,3.663827
2.073000,-1.946907,3.665838
2.074000,-1.947259,3.667850
2.075000,-1.947611,3.669861
2.076000,-1.947963,3.671874
2.077000,-1.948315,3.673886
2.078000,-1.948666,3.675900
2.079000,-1.949017,3.677913
2.080000,-1.949367,3.679927
2.081000,-1.949718,3.681942
2.082000,-1.950068,3.683957
2.083000,-1.950417,3.685973
2.084000,-1.950766,3.687989
2.085000,-1.951115,3.690005
2.086000,-1.951464,3.692022
2.087000,-1.951812,3.694040
2.088000,-1.952160,3.696058
2.089000,-1.952508,3.698076
2.090000,-1.952855,3.700095
2.091000,-1.953202,3.702114
2.092000,-1.953548,3.704134
2.093000,-1.953895,3.706154
2.094000,-1.954241,3.708175
2.095000,-1.954586,3.710196
2.096000,-1.954932,3.712218
2.097000,-1.955276,3.714240
2.098000,-1.955621,3.716263
2.099000,-1.955965,3.718286
2.100000,-1.956309,3.720309
2.101000,-1.956653,3.722333
2.102000,-1.956996,3.724358
2.103000,-1.957339,3.726383
2.104000,-1.957682,3.728408
2.105000,-1.958024,3.730434
2.106000,-1.958366,3.732461
2.107000,-1.958708,3.734487
2.108000,-1.959049,3.736515
2.109000,-1.959390,3.738543
2.110000,-1.959731,3.740571
2.111000,-1.960071,3.742600
2.112000,-1.960411,3.744629
2.113000,-1.960751,3.746658
2.114000,-1.961090,3.748689
2.115000,-1.961429,3.750719
2.116000,-1.961768,3.752750
2.117000,-1.962106,3.754782
2.118000,-1.962444,3.756814
2.119000,-1.962782,3.758846
2.120000,-1.963119,3.760879
2.121000,-1.963456,3.762913
2.122000,-1.963793,3.764947
2.123000,-1.964129,3.766981
2.124000,-1.964465,3.769016
2.125000,-1.964801,3.771051
2.126000,-1.965136,3.773087
2.127000,-1.965471,3.775123
2.128000,-1.965806,3.777160
2.129000,-1.966141,3.779197
2.130000,-1.966475,3.781235
2.131000,-1.966808,3.783273
2.132000,-1.967142,3.785311
2.133000,-1.967475,3.787350
2.134000,-1.967807,3.789390
2.135000,-1.968140,3.791430
2.136000,-1.968472,3.793470
2.137000,-1.968803,3.795511
2.138000,-1.969135,3.797552
2.139000,-1.969466,3.799594
2.140000,-1.969797,3.801637
2.141000,-1.970127,3.803679
2.142000,-1.970457,3.805723
2.143000,-1.970787,3.807766
2.144000,-1.971116,3.809810
2.145000,-1.971445,3.811855
2.146000,-1.971774,3.813900
2.147000,-1.972102,3.815946
2.148000,-1.972430,3.817992
2.149000,-1.972758,3.820038
2.150000,-1.973085,3.822085
2.151000,-1.973412,3.824133
2.152000,-1.973739,3.826181
2.153000,-1.974065,3.828229
2.154000,-1.974391,3.830278
2.155000,-1.974717,3.832327
2.156000,-1.975042,3.834377
2.157000,-1.975367,3.836427
2.158000,-1.975692,3.838478
2.159000,-1.976016,3.840529
2.160000,-1.976340,3.842580
2.161000,-1.976664,3.844633
2.162000,-1.976987,3.846685
2.163000,-1.977310,3.848738
2.164000,-1.977633,3.850792
2.165000,-1.977955,3.852845
2.166000,-1.978277,3.854900
2.167000,-1.978599,3.856955
2.168000,-1.978920,3.859010
2.169000,-1.979241,3.861066
2.170000,-1.979562,3.863122
2.171000,-1.979882,3.865179
2.172000,-1.980202,3.867236
2.173000,-1.980522,3.869294
2.174000,-1.980841,3.871352
2.175000,-1.981160,3.873410
2.176000,-1.981479,3.875469
2.177000,-1.981797,3.877529
2.178000,-1.982115,3.879589
2.179000,-1.982433,3.881649
2.180000,-1.982750,3.883710
2.181000,-1.983067,3.885772
2.182000,-1.983384,3.887833
2.183000,-1.983700,3.889896
2.184000,-1.984016,3.891959
2.185000,-1.984332,3.894022
2.186000,-1.984647,3.896085
2.187000,-1.984962,3.898150
2.188000,-1.985277,3.900214
2.189000,-1.985591,3.902279
2.190000,-1.985905,3.904345
2.191000,-1.986218,3.906411
2.192000,-1.986532,3.908477
2.193000,-1.986845,3.910544
2.194000,-1.987157,3.912612
2.195000,-1.987469,3.914679
2.196000,-1.987781,3.916748
2.197000,-1.988093,3.918816
2.198000,-1.988404,3.920886
2.199000,-1.988715,3.922955
2.200000,-1.989026,3.925026
2.201000,-1.989336,3.927096
2.202000,-1.989646,3.929167
2.203000,-1.989955,3.931239
2.204000,-1.990264,3.933311
2.205000,-1.990573,3.935383
2.206000,-1.990882,3.937456
2.207000,-1.991190,3.939530
2.208000,-1.991498,3.941603
2.209000,-1.991805,3.943678
2.210000,-1.992112,3.945752
2.211000,-1.992419,3.947828
2.212000,-1.992726,3.949903
2.213000,-1.993032,3.951980
2.214000,-1.993338,3.954056
2.215000,-1.993643,3.956133
2.216000,-1.993948,3.958211
2.217000,-1.994253,3.960289
2.218000,-1.994558,3.962367
2.219000,-1.994862,3.964446
2.220000,-1.995166,3.966526
2.221000,-1.995469,3.968605
2.222000,-1.995772,3.970686
2.223000,-1.996075,3.972766
2.224000,-1.996377,3.974848
2.225000,-1.996679,3.976929
2.226000,-1.996981,3.979011
2.227000,-1.997282,3.981094
2.228000,-1.997584,3.983177
2.229000,-1.997884,3.985261
2.230000,-1.998185,3.987345
2.231000,-1.998485,3.989429
2.232000,-1.998784,3.991514
2.233000,-1.999084,3.993599
2.234000,-1.999383,3.995685
2.235000,-1.999681,3.997771
2.236000,-1.999980,3.999858
2.237000,-2.000278,4.001945
2.238000,-2.000575,4.004033
2.239000,-2.000873,4.006121
2.240000,-2.001170,4.008210
2.241000,-2.001466,4.010299
2.242000,-2.001763,4.012388
2.243000,-2.002059,4.014478
2.244000,-2.002354,4.016569
2.245000,-2.002649,4.018659
2.246000,-2.002944,4.020751
2.247000,-2.003239,4.022843
2.248000,-2.003533,4.024935
2.249000,-2.003827,4.027027
2.250000,-2.004121,4.029121
2.251000,-2.004414,4.031214
2.252000,-2.004707,4.033308
2.253000,-2.004999,4.035403
2.254000,-2.005291,4.037498
2.255000,-2.005583,4.039593
2.256000,-2.005875,4.041689
2.257000,-2.006166,4.043786
2.258000,-2.006457,4.045882
2.259000,-2.006747,4.047980
2.260000,-2.007037,4.050077
2.261000,-2.007327,4.052176
2.262000,-2.007617,4.054274
2.263000,-2.007906,4.056373
2.264000,-2.008195,4.058473
2.265000,-2.008483,4.060573
2.266000,-2.008771,4.062673
2.267000,-2.009059,4.064774
2.268000,-2.009346,4.066876
2.269000,-2.009633,4.068978
2.270000,-2.009920,4.071080
2.271000,-2.010206,4.073183
2.272000,-2.010492,4.075286
2.273000,-2.010778,4.077390
2.274000,-2.011063,4.079494
2.275000,-2.011348,4.081598
2.276000,-2.011633,4.083703
2.277000,-2.011917,4.085809
2.278000,-2.012201,4.087915
2.279000,-2.012485,4.090021
2.280000,-2.012768,4.092128
2.281000,-2.013051,4.094236
2.282000,-2.013334,4.096343
2.283000,-2.013616,4.098452
2.284000,-2.013898,4.100560
2.285000,-2.014179,4.102669
2.286000,-2.014461,4.104779
2.287000,-2.014742,4.106889
2.288000,-2.015022,4.109000
2.289000,-2.015302,4.111111
2.290000,-2.015582,4.113222
2.291000,-2.015862,4.115334
2.292000,-2.016141,4.117446
2.293000,-2.016420,4.119559
2.294000,-2.016698,4.121672
2.295000,-2.016976,4.123786
2.296000,-2.017254,4.125900
2.297000,-2.017531,4.128015
2.298000,-2.017808,4.130130
2.299000,-2.018085,4.132245
2.300000,-2.018361,4.134361
2.301000,-2.018638,4.136478
2.302000,-2.018913,4.138595
2.303000,-2.019189,4.140712
2.304000,-2.019464,4.142830
2.305000,-2.019738,4.144948
2.306000,-2.020013,4.147067
2.307000,-2.020287,4.149186
2.308000,-2.020560,4.151306
2.309000,-2.020833,4.153426
2.310000,-2.021106,4.155546
2.311000,-2.021379,4.157667
2.312000,-2.021651,4.159789
2.313000,-2.021923,4.161911
2.314000,-2.022195,4.164033
2.315000,-2.022466,4.166156
2.316000,-2.022737,4.168279
2.317000,-2.023007,4.170403
2.318000,-2.023277,4.172527
2.319000,-2.023547,4.174652
2.320000,-2.023817,4.176777
2.321000,-2.024086,4.178902
2.322000,-2.024355,4.181028
2.323000,-2.024623,4.183155
2.324000,-2.024891,4.185282
2.325000,-2.025159,4.187409
2.326000,-2.025426,4.189537
2.327000,-2.025693,4.191665
2.328000,-2.025960,4.193794
2.329000,-2.026226,4.195923
2.330000,-2.026492,4.198052
2.331000,-2.026758,4.200183
2.332000,-2.027023,4.202313
2.333000,-2.027288,4.204444
2.334000,-2.027553,4.206575
2.335000,-2.027817,4.208707
2.336000,-2.028081,4.210840
2.337000,-2.028345,4.212972
2.338000,-2.028608,4.215106
2.339000,-2.028871,4.217239
2.340000,-2.029134,4.219374
2.341000,-2.029396,4.221508
2.342000,-2.029658,4.223643
2.343000,-2.029919,4.225779
2.344000,-2.030180,4.227915
2.345000,-2.030441,4.230051
2.346000,-2.030701,4.232188
2.347000,-2.030962,4.234325
2.348000,-2.031221,4.236463
2.349000,-2.031481,4.238601
2.350000,-2.031740,4.240740
2.351000,-2.031999,4.242879
2.352000,-2.032257,4.245018
2.353000,-2.032515,4.247158
2.354000,-2.032773,4.249299
2.355000,-2.033030,4.251440
2.356000,-2.033287,4.253581
2.357000,-2.033543,4.255723
2.358000,-2.033800,4.257865
2.359000,-2.034056,4.260008
2.360000,-2.034311,4.262151
2.361000,-2.034566,4.264295
2.362000,-2.034821,4.266439
2.363000,-2.035076,4.268583
2.364000,-2.035330,4.270728
2.365000,-2.035584,4.272874
2.366000,-2.035837,4.275020
2.367000,-2.036091,4.277166
2.368000,-2.036343,4.279313
2.369000,-2.036596,4.281460
2.370000,-2.036848,4.283608
2.371000,-2.037100,4.285756
2.372000,-2.037351,4.287905
2.373000,-2.037602,4.290054
2.374000,-2.037853,4.292203
2.375000,-2.038103,4.294353
2.376000,-2.038353,4.296503
2.377000,-2.038603,4.298654
2.378000,-2.038852,4.300806
2.379000,-2.039101,4.302957
2.380000,-2.039349,4.305109
2.381000,-2.039598,4.307262
2.382000,-2.039846,4.309415
2.383000,-2.040093,4.311569
2.384000,-2.040340,4.313723
2.385000,-2.040587,4.315877
2.386000,-2.040834,4.318032
2.387000,-2.041080,4.320187
2.388000,-2.041326,4.322343
2.389000,-2.041571,4.324499
2.390000,-2.041816,4.326656
2.391000,-2.042061,4.328813
2.392000,-2.042305,4.330971
2.393000,-2.042549,4.333129
2.394000,-2.042793,4.335287
2.395000,-2.043036,4.337446
2.396000,-2.043279,4.339606
2.397000,-2.043522,4.341766
2.398000,-2.043764,4.343926
2.399000,-2.044006,4.346087
2.400000,-2.044248,4.348248
2.401000,-2.044489,4.350409
2.402000,-2.044730,4.352572
2.403000,-2.044970,4.354734
2.404000,-2.045211,4.356897
2.405000,-2.045450,4.359060
2.406000,-2.045690,4.361224
2.407000,-2.045929,4.363389
2.408000,-2.046168,4.365553
2.409000,-2.046406,4.367719
2.410000,-2.046644,4.369884
2.411000,-2.046882,4.372050
2.412000,-2.047119,4.374217
2.413000,-2.047356,4.376384
2.414000,-2.047593,4.378551
2.415000,-2.047829,4.380719
2.416000,-2.048065,4.382888
2.417000,-2.048301,4.385057
2.418000,-2.048536,4.387226
2.419000,-2.048771,4.389396
2.420000,-2.049006,4.391566
2.421000,-2.049240,4.393736
2.422000,-2.049474,4.395907
2.423000,-2.049707,4.398079
2.424000,-2.049940,4.400251
2.425000,-2.050173,4.402423
2.426000,-2.050406,4.404596
2.427000,-2.050638,4.406769
2.428000,-2.050869,4.408943
2.429000,-2.051101,4.411117
2.430000,-2.051332,4.413292
2.431000,-2.051563,4.415467
2.432000,-2.051793,4.417642
2.433000,-2.052023,4.419818
2.434000,-2.052252,4.421995
2.435000,-2.052482,4.424172
2.436000,-2.052711,4.426349
2.437000,-2.052939,4.428527
2.438000,-2.053167,4.430705
2.439000,-2.053395,4.432884
2.440000,-2.053623,4.435063
2.441000,-2.053850,4.437242
2.442000,-2.054077,4.439422
2.443000,-2.054303,4.441603
2.444000,-2.054529,4.443784
2.445000,-2.054755,4.445965
2.446000,-2.054980,4.448147
2.447000,-2.055205,4.450329
2.448000,-2.055430,4.452512
2.449000,-2.055654,4.454695
2.450000,-2.055878,4.456878
2.451000,-2.056102,4.459062
2.452000,-2.056325,4.461247
2.453000,-2.056548,4.463432
2.454000,-2.056771,4.465617
2.455000,-2.056993,4.467803
2.456000,-2.057215,4.469989
2.457000,-2.057436,4.472176
2.458000,-2.057657,4.474363
2.459000,-2.057878,4.476551
2.460000,-2.058099,4.478739
2.461000,-2.058319,4.480927
2.462000,-2.058538,4.483116
2.463000,-2.058758,4.485305
2.464000,-2.058977,4.487495
2.465000,-2.059195,4.489685
2.466000,-2.059414,4.491876
2.467000,-2.059632,4.494067
2.468000,-2.059849,4.496259
2.469000,-2.060066,4.498451
2.470000,-2.060283,4.500643
2.471000,-2.060500,4.502836
2.472000,-2.060716,4.505030
2.473000,-2.060932,4.507224
2.474000,-2.061147,4.509418
2.475000,-2.061362,4.511612
2.476000,-2.061577,4.513808
2.477000,-2.061792,4.516003
2.478000,-2.062006,4.518199
2.479000,-2.062219,4.520396
2.480000,-2.062433,4.522593
2.481000,-2.062646,4.524790
2.482000,-2.062858,4.526988
2.483000,-2.063071,4.529186
2.484000,-2.063283,4.531385
2.485000,-2.063494,4.533584
2.486000,-2.063705,4.535784
2.487000,-2.063916,4.537984
2.488000,-2.064127,4.540184
2.489000,-2.064337,4.542385
2.490000,-2.064547,4.544587
2.491000,-2.064756,4.546788
2.492000,-2.064965,4.548991
2.493000,-2.065174,4.551193
2.494000,-2.065382,4.553397
2.495000,-2.065590,4.555600
2.496000,-2.065798,4.557804
2.497000,-2.066005,4.560009
2.498000,-2.066212,4.562214
2.499000,-2.066419,4.564419
2.500000,-2.066625,4.566625
2.501000,-2.066831,4.568831
2.502000,-2.067036,4.571038
2.503000,-2.067241,4.573245
2.504000,-2.067446,4.575453
2.505000,-2.067651,4.577661
2.506000,-2.067855,4.579869
2.507000,-2.068058,4.582078
2.508000,-2.068262,4.584287
2.509000,-2.068465,4.586497
2.510000,-2.068667,4.588707
2.511000,-2.068870,4.590918
2.512000,-2.069072,4.593129
2.513000,-2.069273,4.595341
2.514000,-2.069475,4.597553
2.515000,-2.069675,4.599765
2.516000,-2.069876,4.601978
2.517000,-2.070076,4.604192
2.518000,-2.070276,4.606405
2.519000,-2.070475,4.608620
2.520000,-2.070674,4.610834
2.521000,-2.070873,4.613050
2.522000,-2.071072,4.615265
2.523000,-2.071270,4.617481
2.524000,-2.071467,4.619698
2.525000,-2.071665,4.621915
2.526000,-2.071861,4.624132
2.527000,-2.072058,4.626350
2.528000,-2.072254,4.628568
2.529000,-2.072450,4.630787
2.530000,-2.072646,4.633006
2.531000,-2.072841,4.635225
2.532000,-2.073036,4.637445
2.533000,-2.073230,4.639666
2.534000,-2.073424,4.641887
2.535000,-2.073618,4.644108
2.536000,-2.073811,4.646330
2.537000,-2.074004,4.648552
2.538000,-2.074197,4.650775
2.539000,-2.074389,4.652998
2.540000,-2.074581,4.655221
2.541000,-2.074773,4.657445
2.542000,-2.074964,4.659670
2.543000,-2.075155,4.661894
2.544000,-2.075345,4.664120
2.545000,-2.075536,4.666346
2.546000,-2.075725,4.668572
2.547000,-2.075915,4.670798
2.548000,-2.076104,4.673025
2.549000,-2.076293,4.675253
2.550000,-2.076481,4.677481
2.551000,-2.076669,4.679709
2.552000,-2.076857,4.681938
2.553000,-2.077044,4.684167
2.554000,-2.077231,4.686397
2.555000,-2.077417,4.688627
2.556000,-2.077604,4.690858
2.557000,-2.077789,4.693089
2.558000,-2.077975,4.695320
2.559000,-2.078160,4.697552
2.560000,-2.078345,4.699785
2.561000,-2.078529,4.702018
2.562000,-2.078713,4.704251
2.563000,-2.078897,4.706485
2.564000,-2.079080,4.708719
2.565000,-2.079263,4.710953
2.566000,-2.079446,4.713188
2.567000,-2.079628,4.715424
2.568000,-2.079810,4.717660
2.569000,-2.079992,4.719896
2.570000,-2.080173,4.722133
2.571000,-2.080354,4.724370
2.572000,-2.080534,4.726608
2.573000,-2.080714,4.728846
2.574000,-2.080894,4.731084
2.575000,-2.081073,4.733323
2.576000,-2.081252,4.735563
2.577000,-2.081431,4.737803
2.578000,-2.081609,4.740043
2.579000,-2.081787,4.742284
2.580000,-2.081965,4.744525
2.581000,-2.082142,4.746766
2.582000,-2.082319,4.749008
2.583000,-2.082495,4.751251
2.584000,-2.082672,4.753494
2.585000,-2.082847,4.755737
2.586000,-2.083023,4.757981
2.587000,-2.083198,4.760225
2.588000,-2.083373,4.762470
2.589000,-2.083547,4.764715
2.590000,-2.083721,4.766961
2.591000,-2.083894,4.769207
2.592000,-2.084068,4.771453
2.593000,-2.084241,4.773700
2.594000,-2.084413,4.775948
2.595000,-2.084585,4.778195
2.596000,-2.084757,4.780444
2.597000,-2.084929,4.782692
2.598000,-2.085100,4.784941
2.599000,-2.085271,4.787191
2.600000,-2.085441,4.789441
2.601000,-2.085611,4.791691
2.602000,-2.085781,4.793942
2.603000,-2.085950,4.796193
2.604000,-2.086119,4.798445
2.605000,-2.086287,4.800697
2.606000,-2.086456,4.802950
2.607000,-2.086623,4.805203
2.608000,-2.086791,4.807457
2.609000,-2.086958,4.809711
2.610000,-2.087125,4.811965
2.611000,-2.087291,4.814220
2.612000,-2.087457,4.816475
2.613000,-2.087623,4.818731
2.614000,-2.087788,4.820987
2.615000,-2.087953,4.823243
2.616000,-2.088118,4.825500
2.617000,-2.088282,4.827758
2.618000,-2.088446,4.830016
2.619000,-2.088610,4.832274
2.620000,-2.088773,4.834533
2.621000,-2.088936,4.836792
2.622000,-2.089098,4.839052
2.623000,-2.089260,4.841312
2.624000,-2.089422,4.843572
2.625000,-2.089583,4.845833
2.626000,-2.089744,4.848095
2.627000,-2.089905,4.850356
2.628000,-2.090065,4.852619
2.629000,-2.090225,4.854881
2.630000,-2.090385,4.857145
2.631000,-2.090544,4.859408
2.632000,-2.090703,4.861672
2.633000,-2.090861,4.863937
2.634000,-2.091019,4.866201
2.635000,-2.091177,4.868467
2.636000,-2.091334,4.870733
2.637000,-2.091491,4.872999
2.638000,-2.091648,4.875265
2.639000,-2.091804,4.877533
2.640000,-2.091960,4.879800
2.641000,-2.092116,4.882068
2.642000,-2.092271,4.884336
2.643000,-2.092426,4.886605
2.644000,-2.092580,4.888875
2.645000,-2.092734,4.891144
2.646000,-2.092888,4.893414
2.647000,-2.093041,4.895685
2.648000,-2.093194,4.897956
2.649000,-2.093347,4.900228
2.650000,-2.093499,4.902499
2.651000,-2.093651,4.904772
2.652000,-2.093803,4.907045
2.653000,-2.093954,4.909318
2.654000,-2.094105,4.911591
2.655000,-2.094256,4.913866
2.656000,-2.094406,4.916140
2.657000,-2.094555,4.918415
2.658000,-2.094705,4.920690
2.659000,-2.094854,4.922966
2.660000,-2.095003,4.925243
2.661000,-2.095151,4.927519
2.662000,-2.095299,4.929796
2.663000,-2.095446,4.932074
2.664000,-2.095594,4.934352
2.665000,-2.095740,4.936630
2.666000,-2.095887,4.938909
2.667000,-2.096033,4.941189
2.668000,-2.096179,4.943468
2.669000,-2.096324,4.945749
2.670000,-2.096469,4.948029
2.671000,-2.096614,4.950310
2.672000,-2.096758,4.952592
2.673000,-2.096902,4.954874
2.674000,-2.097046,4.957156
2.675000,-2.097189,4.959439
2.676000,-2.097332,4.961722
2.677000,-2.097474,4.964006
2.678000,-2.097617,4.966290
2.679000,-2.097758,4.968575
2.680000,-2.097900,4.970860
2.681000,-2.098041,4.973145
2.682000,-2.098181,4.975431
2.683000,-2.098322,4.977717
2.684000,-2.098462,4.980004
2.685000,-2.098601,4.982291
2.686000,-2.098741,4.984579
2.687000,-2.098879,4.986867
2.688000,-2.099018,4.989155
2.689000,-2.099156,4.991444
2.690000,-2.099294,4.993734
2.691000,-2.099431,4.996024
2.692000,-2.099568,4.998314
2.693000,-2.099705,5.000605
2.694000,-2.099841,5.002896
2.695000,-2.099977,5.005187
2.696000,-2.100113,5.007479
2.697000,-2.100248,5.009772
2.698000,-2.100383,5.012064
2.699000,-2.100517,5.014358
2.700000,-2.100651,5.016651
2.701000,-2.100785,5.018946
2.702000,-2.100919,5.021240
2.703000,-2.101052,5.023535
2.704000,-2.101184,5.025831
2.705000,-2.101317,5.028127
2.706000,-2.101449,5.030423
2.707000,-2.101580,5.032720
2.708000,-2.101711,5.035017
2.709000,-2.101842,5.037315
2.710000,-2.101973,5.039613
2.711000,-2.102103,5.041911
2.712000,-2.102232,5.044210
2.713000,-2.102362,5.046509
2.714000,-2.102491,5.048809
2.715000,-2.102620,5.051110
2.716000,-2.102748,5.053410
2.717000,-2.102876,5.055711
2.718000,-2.103003,5.058013
2.719000,-2.103131,5.060315
2.720000,-2.103257,5.062617
2.721000,-2.103384,5.064920
2.722000,-2.103510,5.067224
2.723000,-2.103636,5.069527
2.724000,-2.103761,5.071831
2.725000,-2.103886,5.074136
2.726000,-2.104011,5.076441
2.727000,-2.104135,5.078747
2.728000,-2.104259,5.081052
2.729000,-2.104382,5.083359
2.730000,-2.104506,5.085666
2.731000,-2.104628,5.087973
2.732000,-2.104751,5.090280
2.733000,-2.104873,5.092588
2.734000,-2.104995,5.094897
2.735000,-2.105116,5.097206
2.736000,-2.105237,5.099515
2.737000,-2.105358,5.101825
2.738000,-2.105478,5.104135
2.739000,-2.105598,5.106446
2.740000,-2.105717,5.108757
2.741000,-2.105836,5.111069
2.742000,-2.105955,5.113381
2.743000,-2.106074,5.115693
2.744000,-2.106192,5.118006
2.745000,-2.106309,5.120319
2.746000,-2.106427,5.122633
2.747000,-2.106544,5.124947
2.748000,-2.106660,5.127262
2.749000,-2.106776,5.129577
2.750000,-2.106892,5.131892
2.751000,-2.107008,5.134208
2.752000,-2.107123,5.136524
2.753000,-2.107238,5.138841
2.754000,-2.107352,5.141158
2.755000,-2.107466,5.143476
2.756000,-2.107580,5.145794
2.757000,-2.107693,5.148113
2.758000,-2.107806,5.150431
2.759000,-2.107918,5.152751
2.760000,-2.108031,5.155071
2.761000,-2.108142,5.157391
2.762000,-2.108254,5.159712
2.763000,-2.108365,5.162033
2.764000,-2.108476,5.164354
2.765000,-2.108586,5.166676
2.766000,-2.108696,5.168998
2.767000,-2.108806,5.171321
2.768000,-2.108915,5.173645
2.769000,-2.109024,5.175968
2.770000,-2.109132,5.178292
2.771000,-2.109241,5.180617
2.772000,-2.109348,5.182942
2.773000,-2.109456,5.185267
2.774000,-2.109563,5.187593
2.775000,-2.109670,5.189920
2.776000,-2.109776,5.192246
2.777000,-2.109882,5.194573
2.778000,-2.109987,5.196901
2.779000,-2.110093,5.199229
2.780000,-2.110197,5.201557
2.781000,-2.110302,5.203886
2.782000,-2.110406,5.206216
2.783000,-2.110510,5.208545
2.784000,-2.110613,5.210876
2.785000,-2.110716,5.213206
2.786000,-2.110819,5.215537
2.787000,-2.110921,5.217869
2.788000,-2.111023,5.220201
2.789000,-2.111125,5.222533
2.790000,-2.111226,5.224866
2.791000,-2.111327,5.227199
2.792000,-2.111427,5.229533
2.793000,-2.111527,5.231867
2.794000,-2.111627,5.234201
2.795000,-2.111726,5.236536
2.796000,-2.111825,5.238872
2.797000,-2.111924,5.241207
2.798000,-2.112022,5.243544
2.799000,-2.112120,5.245880
2.800000,-2.112217,5.248217
2.801000,-2.112315,5.250555
2.802000,-2.112411,5.252893
2.803000,-2.112508,5.255231
2.804000,-2.112604,5.257570
2.805000,-2.112699,5.259909
2.806000,-2.112795,5.262249
2.807000,-2.112890,5.264589
2.808000,-2.112984,5.266930
2.809000,-2.113078,5.269271
2.810000,-2.113172,5.271612
2.811000,-2.113266,5.273954
2.812000,-2.113359,5.276296
2.813000,-2.113451,5.278639
2.814000,-2.113544,5.280982
2.815000,-2.113636,5.283326
2.816000,-2.113727,5.285670
2.817000,-2.113819,5.288014
2.818000,-2.113910,5.290359
2.819000,-2.114000,5.292704
2.820000,-2.114090,5.295050
2.821000,-2.114180,5.297396
2.822000,-2.114269,5.299743
2.823000,-2.114358,5.302090
2.824000,-2.114447,5.304437
2.825000,-2.114535,5.306785
2.826000,-2.114623,5.309134
2.827000,-2.114711,5.311482
2.828000,-2.114798,5.313832
2.829000,-2.114885,5.316181
2.830000,-2.114971,5.318531
2.831000,-2.115057,5.320882
2.832000,-2.115143,5.323233
2.833000,-2.115228,5.325584
2.834000,-2.115313,5.327936
2.835000,-2.115398,5.330288
2.836000,-2.115482,5.332641
2.837000,-2.115566,5.334994
2.838000,-2.115650,5.337347
2.839000,-2.115733,5.339701
2.840000,-2.115816,5.342056
2.841000,-2.115898,5.344410
2.842000,-2.115980,5.346766
2.843000,-2.116062,5.349121
2.844000,-2.116143,5.351477
2.845000,-2.116224,5.353834
2.846000,-2.116304,5.356191
2.847000,-2.116385,5.358548
2.848000,-2.116464,5.360906
2.849000,-2.116544,5.363264
2.850000,-2.116623,5.365623
2.851000,-2.116702,5.367982
2.852000,-2.116780,5.370341
2.853000,-2.116858,5.372701
2.854000,-2.116935,5.375062
2.855000,-2.117013,5.377423
2.856000,-2.117089,5.379784
2.857000,-2.117166,5.382146
2.858000,-2.117242,5.384508
2.859000,-2.117318,5.386870
2.860000,-2.117393,5.389233
2.861000,-2.117468,5.391597
2.862000,-2.117543,5.393960
2.863000,-2.117617,5.396325
2.864000,-2.117691,5.398689
2.865000,-2.117765,5.401055
2.866000,-2.117838,5.403420
2.867000,-2.117910,5.405786
2.868000,-2.117983,5.408152
2.869000,-2.118055,5.410519
2.870000,-2.118127,5.412887
2.871000,-2.118198,5.415254
2.872000,-2.118269,5.417622
2.873000,-2.118339,5.419991
2.874000,-2.118410,5.422360
2.875000,-2.118479,5.424729
2.876000,-2.118549,5.427099
2.877000,-2.118618,5.429470
2.878000,-2.118687,5.431840
2.879000,-2.118755,5.434211
2.880000,-2.118823,5.436583
2.881000,-2.118891,5.438955
2.882000,-2.118958,5.441327
2.883000,-2.119025,5.443700
2.884000,-2.119091,5.446074
2.885000,-2.119157,5.448447
2.886000,-2.119223,5.450821
2.887000,-2.119288,5.453196
2.888000,-2.119353,5.455571
2.889000,-2.119418,5.457947
2.890000,-2.119482,5.460322
2.891000,-2.119546,5.462699
2.892000,-2.119610,5.465075
2.893000,-2.119673,5.467453
2.894000,-2.119736,5.469830
2.895000,-2.119798,5.472208
2.896000,-2.119860,5.474587
2.897000,-2.119922,5.476965
2.898000,-2.119983,5.479345
2.899000,-2.120044,5.481725
2.900000,-2.120105,5.484105
2.901000,-2.120165,5.486485
2.902000,-2.120225,5.488866
2.903000,-2.120284,5.491248
2.904000,-2.120343,5.493630
2.905000,-2.120402,5.496012
2.906000,-2.120460,5.498395
2.907000,-2.120518,5.500778
2.908000,-2.120576,5.503161
2.909000,-2.120633,5.505545
2.910000,-2.120690,5.507930
2.911000,-2.120746,5.510315
2.912000,-2.120802,5.512700
2.913000,-2.120858,5.515086
2.914000,-2.120914,5.517472
2.915000,-2.120969,5.519859
2.916000,-2.121023,5.522246
2.917000,-2.121077,5.524633
2.918000,-2.121131,5.527021
2.919000,-2.121185,5.529409
2.920000,-2.121238,5.531798
2.921000,-2.121291,5.534187
2.922000,-2.121343,5.536577
2.923000,-2.121395,5.538967
2.924000,-2.121447,5.541357
2.925000,-2.121498,5.543748
2.926000,-2.121549,5.546139
2.927000,-2.121600,5.548531
2.928000,-2.121650,5.550923
2.929000,-2.121700,5.553316
2.930000,-2.121749,5.555709
2.931000,-2.121798,5.558102
2.932000,-2.121847,5.560496
2.933000,-2.121895,5.562891
2.934000,-2.121943,5.565285
2.935000,-2.121990,5.567680
2.936000,-2.122038,5.570076
2.937000,-2.122085,5.572472
2.938000,-2.122131,5.574869
2.939000,-2.122177,5.577265
2.940000,-2.122223,5.579663
2.941000,-2.122268,5.582060
2.942000,-2.122313,5.584459
2.943000,-2.122358,5.586857
2.944000,-2.122402,5.589256
2.945000,-2.122446,5.591656
2.946000,-2.122489,5.594056
2.947000,-2.122532,5.596456
2.948000,-2.122575,5.598857
2.949000,-2.122617,5.601258
2.950000,-2.122659,5.603659
2.951000,-2.122701,5.606061
2.952000,-2.122742,5.608464
2.953000,-2.122783,5.610867
2.954000,-2.122824,5.613270
2.955000,-2.122864,5.615674
2.956000,-2.122903,5.618078
2.957000,-2.122943,5.620482
2.958000,-2.122982,5.622887
2.959000,-2.123020,5.625293
2.960000,-2.123059,5.627699
2.961000,-2.123097,5.630105
2.962000,-2.123134,5.632512
2.963000,-2.123171,5.634919
2.964000,-2.123208,5.637326
2.965000,-2.123244,5.639734
2.966000,-2.123280,5.642143
2.967000,-2.123316,5.644552
2.968000,-2.123351,5.646961
2.969000,-2.123386,5.649371
2.970000,-2.123421,5.651781
2.971000,-2.123455,5.654191
2.972000,-2.123489,5.656602
2.973000,-2.123522,5.659014
2.974000,-2.123555,5.661426
2.975000,-2.123588,5.663838
2.976000,-2.123620,5.666251
2.977000,-2.123652,5.668664
2.978000,-2.123684,5.671077
2.979000,-2.123715,5.673491
2.980000,-2.123746,5.675906
2.981000,-2.123776,5.678320
2.982000,-2.123806,5.680736
2.983000,-2.123836,5.683151
2.984000,-2.123865,5.685568
2.985000,-2.123894,5.687984
2.986000,-2.123923,5.690401
2.987000,-2.123951,5.692818
2.988000,-2.123979,5.695236
2.989000,-2.124006,5.697654
2.990000,-2.124033,5.700073
2.991000,-2.124060,5.702492
2.992000,-2.124086,5.704912
2.993000,-2.124112,5.707332
2.994000,-2.124138,5.709752
2.995000,-2.124163,5.712173
2.996000,-2.124188,5.714594
2.997000,-2.124212,5.717016
2.998000,-2.124236,5.719438
2.999000,-2.124260,5.721860
3.000000,-2.124283,5.724283
3.001000,-2.124306,5.726707
3.002000,-2.124329,5.729131
3.003000,-2.124351,5.731555
3.004000,-2.124373,5.733979
3.005000,-2.124394,5.736404
3.006000,-2.124416,5.738830
3.007000,-2.124436,5.741256
3.008000,-2.124457,5.743682
3.009000,-2.124477,5.746109
3.010000,-2.124496,5.748536
3.011000,-2.124515,5.750964
3.012000,-2.124534,5.753392
3.013000,-2.124553,5.755820
3.014000,-2.124571,5.758249
3.015000,-2.124589,5.760679
3.016000,-2.124606,5.763108
3.017000,-2.124623,5.765539
3.018000,-2.124640,5.767969
3.019000,-2.124656,5.770400
3.020000,-2.124672,5.772832
3.021000,-2.124687,5.775264
3.022000,-2.124702,5.777696
3.023000,-2.124717,5.780129
3.024000,-2.124731,5.782562
3.025000,-2.124745,5.784995
3.026000,-2.124759,5.787429
3.027000,-2.124772,5.789864
3.028000,-2.124785,5.792299
3.029000,-2.124798,5.794734
3.030000,-2.124810,5.797170
3.031000,-2.124822,5.799606
3.032000,-2.124833,5.802042
3.033000,-2.124844,5.804480
3.034000,-2.124855,5.806917
3.035000,-2.124865,5.809355
3.036000,-2.124875,5.811793
3.037000,-2.124884,5.814232
3.038000,-2.124893,5.816671
3.039000,-2.124902,5.819110
3.040000,-2.124910,5.821550
3.041000,-2.124918,5.823991
3.042000,-2.124926,5.826432
3.043000,-2.124933,5.828873
3.044000,-2.124940,5.831315
3.045000,-2.124947,5.833757
3.046000,-2.124953,5.836199
3.047000,-2.124959,5.838642
3.048000,-2.124964,5.841086
3.049000,-2.124969,5.843529
3.050000,-2.124974,5.845974
3.051000,-2.124978,5.848418
3.052000,-2.124982,5.850863
3.053000,-2.124985,5.853309
3.054000,-2.124988,5.855755
3.055000,-2.124991,5.858201
3.056000,-2.124994,5.860648
3.057000,-2.124996,5.863095
3.058000,-2.124997,5.865543
3.059000,-2.124998,5.867991
3.060000,-2.124999,5.870439
3.061000,-2.125000,5.872888
3.062000,-2.125000,5.875338
3.063000,-2.125000,5.877787
3.064000,-2.124999,5.880238
3.065000,-2.124998,5.882688
3.066000,-2.124997,5.885139
3.067000,-2.124995,5.887591
3.068000,-2.124993,5.890043
3.069000,-2.124990,5.892495
3.070000,-2.124988,5.894948
3.071000,-2.124984,5.897401
3.072000,-2.124981,5.899854
3.073000,-2.124977,5.902308
3.074000,-2.124972,5.904763
3.075000,-2.124968,5.907218
3.076000,-2.124963,5.909673
3.077000,-2.124957,5.912129
3.078000,-2.124951,5.914585
3.079000,-2.124945,5.917041
3.080000,-2.124938,5.919498
3.081000,-2.124931,5.921956
3.082000,-2.124924,5.924414
3.083000,-2.124916,5.926872
3.084000,-2.124908,5.929330
3.085000,-2.124900,5.931790
3.086000,-2.124891,5.934249
3.087000,-2.124881,5.936709
3.088000,-2.124872,5.939169
3.089000,-2.124862,5.941630
3.090000,-2.124851,5.944091
3.091000,-2.124841,5.946553
3.092000,-2.124830,5.949015
3.093000,-2.124818,5.951478
3.094000,-2.124806,5.953941
3.095000,-2.124794,5.956404
3.096000,-2.124781,5.958868
3.097000,-2.124768,5.961332
3.098000,-2.124755,5.963797
3.099000,-2.124741,5.966262
3.100000,-2.124727,5.968727
3.101000,-2.124713,5.971193
3.102000,-2.124698,5.973659
3.103000,-2.124682,5.976126
3.104000,-2.124667,5.978593
3.105000,-2.124651,5.981061
3.106000,-2.124634,5.983529
3.107000,-2.124618,5.985997
3.108000,-2.124600,5.988466
3.109000,-2.124583,5.990935
3.110000,-2.124565,5.993405
3.111000,-2.124547,5.995875
3.112000,-2.124528,5.998346
3.113000,-2.124509,6.000817
3.114000,-2.124490,6.003288
3.115000,-2.124470,6.005760
3.116000,-2.124450,6.008232
3.117000,-2.124429,6.010705
3.118000,-2.124408,6.013178
3.119000,-2.124387,6.015652
3.120000,-2.124366,6.018126
3.121000,-2.124343,6.020600
3.122000,-2.124321,6.023075
3.123000,-2.124298,6.025550
3.124000,-2.124275,6.028026
3.125000,-2.124252,6.030502
3.126000,-2.124228,6.032978
3.127000,-2.124203,6.035455
3.128000,-2.124179,6.037932
3.129000,-2.124154,6.040410
3.130000,-2.124128,6.042888
3.131000,-2.124103,6.045367
3.132000,-2.124076,6.047846
3.133000,-2.124050,6.050325
3.134000,-2.124023,6.052805
3.135000,-2.123996,6.055286
3.136000,-2.123968,6.057766
3.137000,-2.123940,6.060247
3.138000,-2.123911,6.062729
3.139000,-2.123883,6.065211
3.140000,-2.123853,6.067693
3.141000,-2.123824,6.070176
3.142000,-2.123794,6.072660
3.143000,-2.123764,6.075143
3.144000,-2.123733,6.077627
3.145000,-2.123702,6.080112
3.146000,-2.123670,6.082597
3.147000,-2.123639,6.085082
3.148000,-2.123606,6.087568
3.149000,-2.123574,6.090054
3.150000,-2.123541,6.092541
3.151000,-2.123508,6.095028
3.152000,-2.123474,6.097515
3.153000,-2.123440,6.100003
3.154000,-2.123405,6.102492
3.155000,-2.123370,6.104980
3.156000,-2.123335,6.107470
3.157000,-2.123300,6.109959
3.158000,-2.123264,6.112449
3.159000,-2.123227,6.114940
3.160000,-2.123191,6.117431
3.161000,-2.123154,6.119922
3.162000,-2.123116,6.122414
3.163000,-2.123078,6.124906
3.164000,-2.123040,6.127398
3.165000,-2.123001,6.129891
3.166000,-2.122962,6.132385
3.167000,-2.122923,6.134879
3.168000,-2.122883,6.137373
3.169000,-2.122843,6.139868
3.170000,-2.122803,6.142363
3.171000,-2.122762,6.144858
3.172000,-2.122721,6.147354
3.173000,-2.122679,6.149851
3.174000,-2.122637,6.152347
3.175000,-2.122595,6.154845
3.176000,-2.122552,6.157342
3.177000,-2.122509,6.159840
3.178000,-2.122465,6.162339
3.179000,-2.122421,6.164838
3.180000,-2.122377,6.167337
3.181000,-2.122332,6.169837
3.182000,-2.122287,6.172337
3.183000,-2.122242,6.174838
3.184000,-2.122196,6.177339
3.185000,-2.122150,6.179840
3.186000,-2.122104,6.182342
3.187000,-2.122057,6.184844
3.188000,-2.122009,6.187347
3.189000,-2.121962,6.189850
3.190000,-2.121914,6.192354
3.191000,-2.121865,6.194858
3.192000,-2.121816,6.197362
3.193000,-2.121767,6.199867
3.194000,-2.121718,6.202372
3.195000,-2.121668,6.204878
3.196000,-2.121617,6.207384
3.197000,-2.121567,6.209890
3.198000,-2.121516,6.212397
3.199000,-2.121464,6.214905
3.200000,-2.121412,6.217412
3.201000,-2.121360,6.219921
3.202000,-2.121308,6.222429
3.203000,-2.121255,6.224938
3.204000,-2.121201,6.227448
3.205000,-2.121148,6.229958
3.206000,-2.121094,6.232468
3.207000,-2.121039,6.234979
3.208000,-2.120984,6.237490
3.209000,-2.120929,6.240001
3.210000,-2.120873,6.242513
3.211000,-2.120817,6.245026
3.212000,-2.120761,6.247539
3.213000,-2.120704,6.250052
3.214000,-2.120647,6.252566
3.215000,-2.120590,6.255080
3.216000,-2.120532,6.257594
3.217000,-2.120474,6.260109
3.218000,-2.120415,6.262625
3.219000,-2.120356,6.265140
3.220000,-2.120297,6.267657
3.221000,-2.120237,6.270173
3.222000,-2.120177,6.272690
3.223000,-2.120116,6.275208
3.224000,-2.120055,6.277726
3.225000,-2.119994,6.280244
3.226000,-2.119932,6.282763
3.227000,-2.119870,6.285282
3.228000,-2.119808,6.287802
3.229000,-2.119745,6.290322
3.230000,-2.119682,6.292842
3.231000,-2.119618,6.295363
3.232000,-2.119555,6.297884
3.233000,-2.119490,6.300406
3.234000,-2.119426,6.302928
3.235000,-2.119360,6.305450
3.236000,-2.119295,6.307973
3.237000,-2.119229,6.310497
3.238000,-2.119163,6.313021
3.239000,-2.119096,6.315545
3.240000,-2.119030,6.318070
3.241000,-2.118962,6.320595
3.242000,-2.118894,6.323120
3.243000,-2.118826,6.325646
3.244000,-2.118758,6.328172
3.245000,-2.118689,6.330699
3.246000,-2.118620,6.333226
3.247000,-2.118550,6.335754
3.248000,-2.118480,6.338282
3.249000,-2.118410,6.340810
3.250000,-2.118339,6.343339
3.251000,-2.118268,6.345868
3.252000,-2.118197,6.348398
3.253000,-2.118125,6.350928
3.254000,-2.118052,6.353459
3.255000,-2.117980,6.355990
3.256000,-2.117907,6.358521
3.257000,-2.117833,6.361053
3.258000,-2.117760,6.363585
3.259000,-2.117685,6.366118
3.260000,-2.117611,6.368651
3.261000,-2.117536,6.371184
3.262000,-2.117461,6.373718
3.263000,-2.117385,6.376253
3.264000,-2.117309,6.378787
3.265000,-2.117233,6.381323
3.266000,-2.117156,6.383858
3.267000,-2.117079,6.386394
3.268000,-2.117001,6.388931
3.269000,-2.116923,6.391467
3.270000,-2.116845,6.394005
3.271000,-2.116766,6.396542
3.272000,-2.116687,6.399081
3.273000,-2.116608,6.401619
3.274000,-2.116528,6.404158
3.275000,-2.116447,6.406697
3.276000,-2.116367,6.409237
3.277000,-2.116286,6.411778
3.278000,-2.116205,6.414318
3.279000,-2.116123,6.416859
3.280000,-2.116041,6.419401
3.281000,-2.115958,6.421943
3.282000,-2.115875,6.424485
3.283000,-2.115792,6.427028
3.284000,-2.115708,6.429571
3.285000,-2.115624,6.432114
3.286000,-2.115540,6.434658
3.287000,-2.115455,6.437203
3.288000,-2.115370,6.439748
3.289000,-2.115285,6.442293
3.290000,-2.115199,6.444839
3.291000,-2.115112,6.447385
3.292000,-2.115026,6.449931
3.293000,-2.114939,6.452478
3.294000,-2.114851,6.455026
3.295000,-2.114763,6.457573
3.296000,-2.114675,6.460122
3.297000,-2.114587,6.462670
3.298000,-2.114498,6.465219
3.299000,-2.114408,6.467769
3.300000,-2.114319,6.470319
3.301000,-2.114229,6.472869
3.302000,-2.114138,6.475420
3.303000,-2.114047,6.477971
3.304000,-2.113956,6.480522
3.305000,-2.113864,6.483074
3.306000,-2.113773,6.485627
3.307000,-2.113680,6.488180
3.308000,-2.113587,6.490733
3.309000,-2.113494,6.493287
3.310000,-2.113401,6.495841
3.311000,-2.113307,6.498395
3.312000,-2.113213,6.500950
3.313000,-2.113118,6.503506
3.314000,-2.113023,6.506061
3.315000,-2.112928,6.508618
3.316000,-2.112832,6.511174
3.317000,-2.112736,6.513731
3.318000,-2.112639,6.516289
3.319000,-2.112542,6.518847
3.320000,-2.112445,6.521405
3.321000,-2.112347,6.523964
3.322000,-2.112249,6.526523
3.323000,-2.112151,6.529082
3.324000,-2.112052,6.531642
3.325000,-2.111953,6.534203
3.326000,-2.111853,6.536763
3.327000,-2.111753,6.539325
3.328000,-2.111653,6.541886
3.329000,-2.111552,6.544448
3.330000,-2.111451,6.547011
3.331000,-2.111349,6.549574
3.332000,-2.111248,6.552137
3.333000,-2.111145,6.554701
3.334000,-2.111043,6.557265
3.335000,-2.110940,6.559830
3.336000,-2.110836,6.562395
3.337000,-2.110732,6.564960
3.338000,-2.110628,6.567526
3.339000,-2.110524,6.570092
3.340000,-2.110419,6.572659
3.341000,-2.110314,6.575226
3.342000,-2.110208,6.577794
3.343000,-2.110102,6.580361
3.344000,-2.109995,6.582930
3.345000,-2.109889,6.585499
3.346000,-2.109781,6.588068
3.347000,-2.109674,6.590637
3.348000,-2.109566,6.593208
3.349000,-2.109458,6.595778
3.350000,-2.109349,6.598349
3.351000,-2.109240,6.600920
3.352000,-2.109130,6.603492
3.353000,-2.109020,6.606064
3.354000,-2.108910,6.608637
3.355000,-2.108800,6.611210
3.356000,-2.108689,6.613783
3.357000,-2.108577,6.616357
3.358000,-2.108465,6.618931
3.359000,-2.108353,6.621506
3.360000,-2.108241,6.624081
3.361000,-2.108128,6.626656
3.362000,-2.108015,6.629232
3.363000,-2.107901,6.631809
3.364000,-2.107787,6.634385
3.365000,-2.107672,6.636962
3.366000,-2.107558,6.639540
3.367000,-2.107442,6.642118
3.368000,-2.107327,6.644697
3.369000,-2.107211,6.647275
3.370000,-2.107095,6.649855
3.371000,-2.106978,6.652434
3.372000,-2.106861,6.655014
3.373000,-2.106743,6.657595
3.374000,-2.106625,6.660176
3.375000,-2.106507,6.662757
3.376000,-2.106389,6.665339
3.377000,-2.106270,6.667921
3.378000,-2.106150,6.670504
3.379000,-2.106031,6.673087
3.380000,-2.105910,6.675670
3.381000,-2.105790,6.678254
3.382000,-2.105669,6.680839
3.383000,-2.105548,6.683423
3.384000,-2.105426,6.686008
3.385000,-2.105304,6.688594
3.386000,-2.105182,6.691180
3.387000,-2.105059,6.693766
3.388000,-2.104936,6.696353
3.389000,-2.104812,6.698940
3.390000,-2.104688,6.701528
3.391000,-2.104564,6.704116
3.392000,-2.104439,6.706705
3.393000,-2.104314,6.709293
3.394000,-2.104188,6.711883
3.395000,-2.104063,6.714473
3.396000,-2.103936,6.717063
3.397000,-2.103810,6.719653
3.398000,-2.103683,6.722244
3.399000,-2.103555,6.724836
3.400000,-2.103427,6.727427
3.401000,-2.103299,6.730020
3.402000,-2.103171,6.732612
3.403000,-2.103042,6.735206
3.404000,-2.102913,6.737799
3.405000,-2.102783,6.740393
3.406000,-2.102653,6.742987
3.407000,-2.102522,6.745582
3.408000,-2.102392,6.748177
3.409000,-2.102260,6.750773
3.410000,-2.102129,6.753369
3.411000,-2.101997,6.755965
3.412000,-2.101865,6.758562
3.413000,-2.101732,6.761159
3.414000,-2.101599,6.763757
3.415000,-2.101465,6.766355
3.416000,-2.101331,6.768954
3.417000,-2.101197,6.771553
3.418000,-2.101062,6.774152
3.419000,-2.100927,6.776752
3.420000,-2.100792,6.779352
3.421000,-2.100656,6.781953
3.422000,-2.100520,6.784554
3.423000,-2.100384,6.787155
3.424000,-2.100247,6.789757
3.425000,-2.100109,6.792359
3.426000,-2.099972,6.794962
3.427000,-2.099834,6.797565
3.428000,-2.099695,6.800169
3.429000,-2.099556,6.802773
3.430000,-2.099417,6.805377
3.431000,-2.099278,6.807982
3.432000,-2.099138,6.810587
3.433000,-2.098997,6.813193
3.434000,-2.098856,6.815799
3.435000,-2.098715,6.818405
3.436000,-2.098574,6.821012
3.437000,-2.098432,6.823620
3.438000,-2.098290,6.826227
3.439000,-2.098147,6.828835
3.440000,-2.098004,6.831444
3.441000,-2.097861,6.834053
3.442000,-2.097717,6.836662
3.443000,-2.097573,6.839272
3.444000,-2.097428,6.841882
3.445000,-2.097283,6.844493
3.446000,-2.097138,6.847104
3.447000,-2.096992,6.849716
3.448000,-2.096846,6.852328
3.449000,-2.096699,6.854940
3.450000,-2.096553,6.857553
3.451000,-2.096405,6.860166
3.452000,-2.096258,6.862779
3.453000,-2.096110,6.865393
3.454000,-2.095961,6.868008
3.455000,-2.095813,6.870623
3.456000,-2.095663,6.873238
3.457000,-2.095514,6.875854
3.458000,-2.095364,6.878470
3.459000,-2.095214,6.881086
3.460000,-2.095063,6.883703
3.461000,-2.094912,6.886320
3.462000,-2.094761,6.888938
3.463000,-2.094609,6.891556
3.464000,-2.094456,6.894175
3.465000,-2.094304,6.896794
3.466000,-2.094151,6.899413
3.467000,-2.093998,6.902033
3.468000,-2.093844,6.904653
3.469000,-2.093690,6.907274
3.470000,-2.093535,6.909895
3.471000,-2.093380,6.912517
3.472000,-2.093225,6.915139
3.473000,-2.093069,6.917761
3.474000,-2.092913,6.920384
3.475000,-2.092757,6.923007
3.476000,-2.092600,6.925631
3.477000,-2.092443,6.928255
3.478000,-2.092285,6.930879
3.479000,-2.092128,6.933504
3.480000,-2.091969,6.936129
3.481000,-2.091810,6.938755
3.482000,-2.091651,6.941381
3.483000,-2.091492,6.944008
3.484000,-2.091332,6.946634
3.485000,-2.091172,6.949262
3.486000,-2.091011,6.951890
3.487000,-2.090850,6.954518
3.488000,-2.090689,6.957146
3.489000,-2.090527,6.959775
3.490000,-2.090365,6.962405
3.491000,-2.090202,6.965035
3.492000,-2.090039,6.967665
3.493000,-2.089876,6.970296
3.494000,-2.089712,6.972927
3.495000,-2.089548,6.975558
3.496000,-2.089384,6.978190
3.497000,-2.089219,6.980823
3.498000,-2.089054,6.983455
3.499000,-2.088888,6.986089
3.500000,-2.088722,6.988722
3.501000,-2.088556,6.991356
3.502000,-2.088389,6.993991
3.503000,-2.088222,6.996626
3.504000,-2.088055,6.999261
3.505000,-2.087887,7.001897
3.506000,-2.087718,7.004533
3.507000,-2.087550,7.007169
3.508000,-2.087381,7.009806
3.509000,-2.087211,7.012444
3.510000,-2.087041,7.015081
3.511000,-2.086871,7.017720
3.512000,-2.086701,7.020358
3.513000,-2.086530,7.022997
3.514000,-2.086358,7.025637
3.515000,-2.086187,7.028277
3.516000,-2.086015,7.030917
3.517000,-2.085842,7.033558
3.518000,-2.085669,7.036199
3.519000,-2.085496,7.038840
3.520000,-2.085322,7.041482
3.521000,-2.085148,7.044125
3.522000,-2.084974,7.046767
3.523000,-2.084799,7.049411
3.524000,-2.084624,7.052054
3.525000,-2.084448,7.054698
3.526000,-2.084272,7.057343
3.527000,-2.084096,7.059988
3.528000,-2.083919,7.062633
3.529000,-2.083742,7.065279
3.530000,-2.083565,7.067925
3.531000,-2.083387,7.070571
3.532000,-2.083209,7.073218
3.533000,-2.083030,7.075866
3.534000,-2.082851,7.078513
3.535000,-2.082672,7.081162
3.536000,-2.082492,7.083810
3.537000,-2.082312,7.086459
3.538000,-2.082131,7.089109
3.539000,-2.081950,7.091759
3.540000,-2.081769,7.094409
3.541000,-2.081587,7.097060
3.542000,-2.081405,7.099711
3.543000,-2.081223,7.102362
3.544000,-2.081040,7.105014
3.545000,-2.080857,7.107667
3.546000,-2.080673,7.110319
3.547000,-2.080489,7.112973
3.548000,-2.080305,7.115626
3.549000,-2.080120,7.118280
3.550000,-2.079935,7.120935
3.551000,-2.079749,7.123590
3.552000,-2.079563,7.126245
3.553000,-2.079377,7.128901
3.554000,-2.079190,7.131557
3.555000,-2.079003,7.134213
3.556000,-2.078816,7.136870
3.557000,-2.078628,7.139528
3.558000,-2.078440,7.142185
3.559000,-2.078251,7.144844
3.560000,-2.078062,7.147502
3.561000,-2.077873,7.150161
3.562000,-2.077683,7.152821
3.563000,-2.077493,7.155481
3.564000,-2.077302,7.158141
3.565000,-2.077112,7.160802
3.566000,-2.076920,7.163463
3.567000,-2.076729,7.166124
3.568000,-2.076537,7.168786
3.569000,-2.076344,7.171449
3.570000,-2.076151,7.174111
3.571000,-2.075958,7.176775
3.572000,-2.075765,7.179438
3.573000,-2.075571,7.182102
3.574000,-2.075376,7.184767
3.575000,-2.075182,7.187432
3.576000,-2.074986,7.190097
3.577000,-2.074791,7.192762
3.578000,-2.074595,7.195429
3.579000,-2.074399,7.198095
3.580000,-2.074202,7.200762
3.581000,-2.074005,7.203429
3.582000,-2.073808,7.206097
3.583000,-2.073610,7.208765
3.584000,-2.073412,7.211434
3.585000,-2.073213,7.214103
3.586000,-2.073014,7.216772
3.587000,-2.072815,7.219442
3.588000,-2.072615,7.222113
3.589000,-2.072415,7.224783
3.590000,-2.072214,7.227454
3.591000,-2.072014,7.230126
3.592000,-2.071812,7.232798
3.593000,-2.071611,7.235470
3.594000,-2.071409,7.238143
3.595000,-2.071206,7.240816
3.596000,-2.071003,7.243490
3.597000,-2.070800,7.246164
3.598000,-2.070597,7.248838
3.599000,-2.070393,7.251513
3.600000,-2.070188,7.254188
3.601000,-2.069984,7.256864
3.602000,-2.069779,7.259540
3.603000,-2.069573,7.262217
3.604000,-2.069367,7.264894
3.605000,-2.069161,7.267571
3.606000,-2.068954,7.270249
3.607000,-2.068747,7.272927
3.608000,-2.068540,7.275605
3.609000,-2.068332,7.278284
3.610000,-2.068124,7.280964
3.611000,-2.067915,7.283644
3.612000,-2.067706,7.286324
3.613000,-2.067497,7.289005
3.614000,-2.067287,7.291686
3.615000,-2.067077,7.294367
3.616000,-2.066867,7.297049
3.617000,-2.066656,7.299731
3.618000,-2.066445,7.302414
3.619000,-2.066233,7.305097
3.620000,-2.066021,7.307781
3.621000,-2.065808,7.310465
3.622000,-2.065596,7.313149
3.623000,-2.065383,7.315834
3.624000,-2.065169,7.318519
3.625000,-2.064955,7.321205
3.626000,-2.064741,7.323891
3.627000,-2.064526,7.326578
3.628000,-2.064311,7.329264
3.629000,-2.064095,7.331952
3.630000,-2.063880,7.334640
3.631000,-2.063663,7.337328
3.632000,-2.063447,7.340016
3.633000,-2.063230,7.342705
3.634000,-2.063012,7.345395
3.635000,-2.062794,7.348084
3.636000,-2.062576,7.350775
3.637000,-2.062358,7.353465
3.638000,-2.062139,7.356156
3.639000,-2.061919,7.358848
3.640000,-2.061700,7.361540
3.641000,-2.061480,7.364232
3.642000,-2.061259,7.366925
3.643000,-2.061038,7.369618
3.644000,-2.060817,7.372311
3.645000,-2.060595,7.375005
3.646000,-2.060373,7.377700
3.647000,-2.060151,7.380395
3.648000,-2.059928,7.383090
3.649000,-2.059705,7.385785
3.650000,-2.059481,7.388481
3.651000,-2.059257,7.391178
3.652000,-2.059033,7.393875
3.653000,-2.058808,7.396572
3.654000,-2.058583,7.399270
3.655000,-2.058358,7.401968
3.656000,-2.058132,7.404666
3.657000,-2.057906,7.407365
3.658000,-2.057679,7.410065
3.659000,-2.057452,7.412764
3.660000,-2.057225,7.415465
3.661000,-2.056997,7.418165
3.662000,-2.056769,7.420866
3.663000,-2.056540,7.423568
3.664000,-2.056311,7.426269
3.665000,-2.056082,7.428972
3.666000,-2.055852,7.431674
3.667000,-2.055622,7.434378
3.668000,-2.055391,7.437081
3.669000,-2.055161,7.439785
3.670000,-2.054929,7.442489
3.671000,-2.054698,7.445194
3.672000,-2.054466,7.447899
3.673000,-2.054233,7.450605
3.674000,-2.054000,7.453311
3.675000,-2.053767,7.456017
3.676000,-2.053534,7.458724
3.677000,-2.053300,7.461431
3.678000,-2.053065,7.464139
3.679000,-2.052831,7.466847
3.680000,-2.052596,7.469556
3.681000,-2.052360,7.472264
3.682000,-2.052124,7.474974
3.683000,-2.051888,7.477683
3.684000,-2.051651,7.480394
3.685000,-2.051414,7.483104
3.686000,-2.051177,7.485815
3.687000,-2.050939,7.488527
3.688000,-2.050701,7.491238
3.689000,-2.050462,7.493951
3.690000,-2.050223,7.496663
3.691000,-2.049984,7.499376
3.692000,-2.049744,7.502090
3.693000,-2.049504,7.504804
3.694000,-2.049263,7.507518
3.695000,-2.049023,7.510233
3.696000,-2.048781,7.512948
3.697000,-2.048540,7.515663
3.698000,-2.048298,7.518379
3.699000,-2.048055,7.521096
3.700000,-2.047812,7.523812
3.701000,-2.047569,7.526530
3.702000,-2.047326,7.529247
3.703000,-2.047082,7.531965
3.704000,-2.046837,7.534684
3.705000,-2.046592,7.537402
3.706000,-2.046347,7.540122
3.707000,-2.046102,7.542841
3.708000,-2.045856,7.545562
3.709000,-2.045610,7.548282
3.710000,-2.045363,7.551003
3.711000,-2.045116,7.553724
3.712000,-2.044868,7.556446
3.713000,-2.044621,7.559168
3.714000,-2.044372,7.561891
3.715000,-2.044124,7.564614
3.716000,-2.043875,7.567337
3.717000,-2.043625,7.570061
3.718000,-2.043376,7.572785
3.719000,-2.043126,7.575510
3.720000,-2.042875,7.578235
3.721000,-2.042624,7.580961
3.722000,-2.042373,7.583686
3.723000,-2.042121,7.586413
3.724000,-2.041869,7.589139
3.725000,-2.041617,7.591867
3.726000,-2.041364,7.594594
3.727000,-2.041111,7.597322
3.728000,-2.040857,7.600051
3.729000,-2.040603,7.602779
3.730000,-2.040349,7.605509
3.731000,-2.040094,7.608238
3.732000,-2.039839,7.610968
3.733000,-2.039583,7.613699
3.734000,-2.039327,7.616430
3.735000,-2.039071,7.619161
3.736000,-2.038814,7.621893
3.737000,-2.038557,7.624625
3.738000,-2.038300,7.627357
3.739000,-2.038042,7.630090
3.740000,-2.037784,7.632824
3.741000,-2.037525,7.635557
3.742000,-2.037266,7.638291
3.743000,-2.037006,7.641026
3.744000,-2.036747,7.643761
3.745000,-2.036487,7.646497
3.746000,-2.036226,7.649232
3.747000,-2.035965,7.651969
3.748000,-2.035704,7.654705
3.749000,-2.035442,7.657442
3.750000,-2.035180,7.660180
3.751000,-2.034917,7.662918
3.752000,-2.034654,7.665656
3.753000,-2.034391,7.668395
3.754000,-2.034128,7.671134
3.755000,-2.033864,7.673874
3.756000,-2.033599,7.676614
3.757000,-2.033334,7.679354
3.758000,-2.033069,7.682095
3.759000,-2.032804,7.684836
3.760000,-2.032538,7.687578
3.761000,-2.032271,7.690320
3.762000,-2.032005,7.693062
3.763000,-2.031737,7.695805
3.764000,-2.031470,7.698548
3.765000,-2.031202,7.701292
3.766000,-2.030934,7.704036
3.767000,-2.030665,7.706781
3.768000,-2.030396,7.709526
3.769000,-2.030127,7.712271
3.770000,-2.029857,7.715017
3.771000,-2.029587,7.717763
3.772000,-2.029316,7.720510
3.773000,-2.029045,7.723257
3.774000,-2.028774,7.726004
3.775000,-2.028502,7.728752
3.776000,-2.028230,7.731500
3.777000,-2.027957,7.734249
3.778000,-2.027684,7.736998
3.779000,-2.027411,7.739747
3.780000,-2.027137,7.742497
3.781000,-2.026863,7.745248
3.782000,-2.026589,7.747998
3.783000,-2.026314,7.750750
3.784000,-2.026039,7.753501
3.785000,-2.025763,7.756253
3.786000,-2.025487,7.759005
3.787000,-2.025211,7.761758
3.788000,-2.024934,7.764512
3.789000,-2.024657,7.767265
3.790000,-2.024379,7.770019
3.791000,-2.024101,7.772774
3.792000,-2.023823,7.775529
3.793000,-2.023544,7.778284
3.794000,-2.023265,7.781040
3.795000,-2.022986,7.783796
3.796000,-2.022706,7.786552
3.797000,-2.022426,7.789309
3.798000,-2.022145,7.792067
3.799000,-2.021864,7.794824
3.800000,-2.021582,7.797582
3.801000,-2.021301,7.800341
3.802000,-2.021018,7.803100
3.803000,-2.020736,7.805860
3.804000,-2.020453,7.808619
3.805000,-2.020170,7.811380
3.806000,-2.019886,7.814140
3.807000,-2.019602,7.816901
3.808000,-2.019317,7.819663
3.809000,-2.019032,7.822425
3.810000,-2.018747,7.825187
3.811000,-2.018461,7.827950
3.812000,-2.018175,7.830713
3.813000,-2.017889,7.833477
3.814000,-2.017602,7.836241
3.815000,-2.017315,7.839005
3.816000,-2.017027,7.841770
3.817000,-2.016739,7.844535
3.818000,-2.016451,7.847301
3.819000,-2.016162,7.850067
3.820000,-2.015873,7.852833
3.821000,-2.015584,7.855600
3.822000,-2.015294,7.858367
3.823000,-2.015003,7.861135
3.824000,-2.014713,7.863903
3.825000,-2.014422,7.866672
3.826000,-2.014130,7.869440
3.827000,-2.013838,7.872210
3.828000,-2.013546,7.874980
3.829000,-2.013253,7.877750
3.830000,-2.012960,7.880520
3.831000,-2.012667,7.883291
3.832000,-2.012373,7.886063
3.833000,-2.012079,7.888835
3.834000,-2.011784,7.891607
3.835000,-2.011489,7.894379
3.836000,-2.011194,7.897153
3.837000,-2.010898,7.899926
3.838000,-2.010602,7.902700
3.839000,-2.010306,7.905474
3.840000,-2.010009,7.908249
3.841000,-2.009712,7.911024
3.842000,-2.009414,7.913800
3.843000,-2.009116,7.916576
3.844000,-2.008818,7.919352
3.845000,-2.008519,7.922129
3.846000,-2.008220,7.924906
3.847000,-2.007920,7.927684
3.848000,-2.007620,7.930462
3.849000,-2.007320,7.933240
3.850000,-2.007019,7.936019
3.851000,-2.006718,7.938798
3.852000,-2.006416,7.941578
3.853000,-2.006114,7.944358
3.854000,-2.005812,7.947138
3.855000,-2.005509,7.949919
3.856000,-2.005206,7.952701
3.857000,-2.004903,7.955482
3.858000,-2.004599,7.958265
3.859000,-2.004295,7.961047
3.860000,-2.003990,7.963830
3.861000,-2.003685,7.966614
3.862000,-2.003380,7.969397
3.863000,-2.003074,7.972182
3.864000,-2.002768,7.974966
3.865000,-2.002461,7.977751
3.866000,-2.002154,7.980537
3.867000,-2.001847,7.983323
3.868000,-2.001539,7.986109
3.869000,-2.001231,7.988896
3.870000,-2.000923,7.991683
3.871000,-2.000614,7.994470
3.872000,-2.000304,7.997258
3.873000,-1.999995,8.000046
3.874000,-1.999685,8.002835
3.875000,-1.999374,8.005624
3.876000,-1.999064,8.008414
3.877000,-1.998752,8.011204
3.878000,-1.998441,8.013994
3.879000,-1.998129,8.016785
3.880000,-1.997816,8.019576
3.881000,-1.997504,8.022368
3.882000,-1.997191,8.025160
3.883000,-1.996877,8.027953
3.884000,-1.996563,8.030746
3.885000,-1.996249,8.033539
3.886000,-1.995934,8.036333
3.887000,-1.995619,8.039127
3.888000,-1.995304,8.041921
3.889000,-1.994988,8.044716
3.890000,-1.994672,8.047512
3.891000,-1.994355,8.050307
3.892000,-1.994038,8.053103
3.893000,-1.993720,8.055900
3.894000,-1.993403,8.058697
3.895000,-1.993085,8.061495
3.896000,-1.992766,8.064292
3.897000,-1.992447,8.067091
3.898000,-1.992128,8.069889
3.899000,-1.991808,8.072688
3.900000,-1.991488,8.075488
3.901000,-1.991167,8.078288
3.902000,-1.990846,8.081088
3.903000,-1.990525,8.083889
3.904000,-1.990204,8.086690
3.905000,-1.989881,8.089491
3.906000,-1.989559,8.092293
3.907000,-1.989236,8.095096
3.908000,-1.988913,8.097899
3.909000,-1.988589,8.100702
3.910000,-1.988265,8.103505
3.911000,-1.987941,8.106309
3.912000,-1.987616,8.109114
3.913000,-1.987291,8.111919
3.914000,-1.986966,8.114724
3.915000,-1.986640,8.117530
3.916000,-1.986313,8.120336
3.917000,-1.985987,8.123142
3.918000,-1.985660,8.125949
3.919000,-1.985332,8.128757
3.920000,-1.985004,8.131564
3.921000,-1.984676,8.134372
3.922000,-1.984347,8.137181
3.923000,-1.984018,8.139990
3.924000,-1.983689,8.142799
3.925000,-1.983359,8.145609
3.926000,-1.983029,8.148419
3.927000,-1.982698,8.151230
3.928000,-1.982367,8.154041
3.929000,-1.982036,8.156853
3.930000,-1.981704,8.159664
3.931000,-1.981372,8.162477
3.932000,-1.981040,8.165289
3.933000,-1.980707,8.168102
3.934000,-1.980374,8.170916
3.935000,-1.980040,8.173730
3.936000,-1.979706,8.176544
3.937000,-1.979371,8.179359
3.938000,-1.979037,8.182174
3.939000,-1.978701,8.184990
3.940000,-1.978366,8.187806
3.941000,-1.978030,8.190622
3.942000,-1.977693,8.193439
3.943000,-1.977357,8.196256
3.944000,-1.977019,8.199074
3.945000,-1.976682,8.201892
3.946000,-1.976344,8.204710
3.947000,-1.976006,8.207529
3.948000,-1.975667,8.210348
3.949000,-1.975328,8.213168
3.950000,-1.974988,8.215988
3.951000,-1.974648,8.218809
3.952000,-1.974308,8.221630
3.953000,-1.973967,8.224451
3.954000,-1.973626,8.227273
3.955000,-1.973285,8.230095
3.956000,-1.972943,8.232917
3.957000,-1.972601,8.235740
3.958000,-1.972258,8.238564
3.959000,-1.971915,8.241388
3.960000,-1.971572,8.244212
3.961000,-1.971228,8.247037
3.962000,-1.970884,8.249862
3.963000,-1.970539,8.252687
3.964000,-1.970195,8.255513
3.965000,-1.969849,8.258339
3.966000,-1.969504,8.261166
3.967000,-1.969157,8.263993
3.968000,-1.968811,8.266821
3.969000,-1.968464,8.269649
3.970000,-1.968117,8.272477
3.971000,-1.967769,8.275306
3.972000,-1.967421,8.278135
3.973000,-1.967073,8.280964
3.974000,-1.966724,8.283794
3.975000,-1.966375,8.286625
3.976000,-1.966025,8.289456
3.977000,-1.965675,8.292287
3.978000,-1.965325,8.295118
3.979000,-1.964974,8.297951
3.980000,-1.964623,8.300783
3.981000,-1.964271,8.303616
3.982000,-1.963920,8.306449
3.983000,-1.963567,8.309283
3.984000,-1.963215,8.312117
3.985000,-1.962861,8.314951
3.986000,-1.962508,8.317786
3.987000,-1.962154,8.320622
3.988000,-1.961800,8.323458
3.989000,-1.961445,8.326294
3.990000,-1.961090,8.329130
3.991000,-1.960735,8.331967
3.992000,-1.960379,8.334805
3.993000,-1.960023,8.337643
3.994000,-1.959666,8.340481
3.995000,-1.959309,8.343319
3.996000,-1.958952,8.346158
3.997000,-1.958594,8.348998
3.998000,-1.958236,8.351838
3.999000,-1.957878,8.354678
4.000000,-1.957519,8.357519
4.001000,-1.957159,8.360360
4.002000,-1.956800,8.363201
4.003000,-1.956440,8.366043
4.004000,-1.956079,8.368886
4.005000,-1.955718,8.371728
4.006000,-1.955357,8.374572
4.007000,-1.954996,8.377415
4.008000,-1.954634,8.380259
4.009000,-1.954271,8.383104
4.010000,-1.953908,8.385948
4.011000,-1.953545,8.388794
4.012000,-1.953182,8.391639
4.013000,-1.952818,8.394485
4.014000,-1.952453,8.397332
4.015000,-1.952089,8.400179
4.016000,-1.951724,8.403026
4.017000,-1.951358,8.405874
4.018000,-1.950992,8.408722
4.019000,-1.950626,8.411570
4.020000,-1.950259,8.414419
4.021000,-1.949892,8.417269
4.022000,-1.949525,8.420118
4.023000,-1.949157,8.422969
4.024000,-1.948789,8.425819
4.025000,-1.948420,8.428670
4.026000,-1.948051,8.431521
4.027000,-1.947682,8.434373
4.028000,-1.947312,8.437226
4.029000,-1.946942,8.440078
4.030000,-1.946571,8.442931
4.031000,-1.946200,8.445785
4.032000,-1.945829,8.448639
4.033000,-1.945457,8.451493
4.034000,-1.945085,8.454347
4.035000,-1.944713,8.457203
4.036000,-1.944340,8.460058
4.037000,-1.943966,8.462914
4.038000,-1.943593,8.465770
4.039000,-1.943219,8.468627
4.040000,-1.942844,8.471484
4.041000,-1.942469,8.474342
4.042000,-1.942094,8.477200
4.043000,-1.941719,8.480058
4.044000,-1.941343,8.482917
4.045000,-1.940966,8.485776
4.046000,-1.940589,8.488636
4.047000,-1.940212,8.491496
4.048000,-1.939835,8.494356
4.049000,-1.939457,8.497217
4.050000,-1.939079,8.500079
4.051000,-1.938700,8.502940
4.052000,-1.938321,8.505802
4.053000,-1.937941,8.508665
4.054000,-1.937561,8.511528
4.055000,-1.937181,8.514391
4.056000,-1.936800,8.517255
4.057000,-1.936419,8.520119
4.058000,-1.936038,8.522984
4.059000,-1.935656,8.525848
4.060000,-1.935274,8.528714
4.061000,-1.934891,8.531580
4.062000,-1.934508,8.534446
4.063000,-1.934125,8.537313
4.064000,-1.933741,8.540180
4.065000,-1.933357,8.543047
4.066000,-1.932972,8.545915
4.067000,-1.932587,8.548783
4.068000,-1.932202,8.551652
4.069000,-1.931816,8.554521
4.070000,-1.931430,8.557390
4.071000,-1.931044,8.560260
4.072000,-1.930657,8.563131
4.073000,-1.930270,8.566001
4.074000,-1.929882,8.568872
4.075000,-1.929494,8.571744
4.076000,-1.929106,8.574616
4.077000,-1.928717,8.577488
4.078000,-1.928328,8.580361
4.079000,-1.927938,8.583234
4.080000,-1.927548,8.586108
4.081000,-1.927158,8.588982
4.082000,-1.926767,8.591856
4.083000,-1.926376,8.594731
4.084000,-1.925984,8.597606
4.085000,-1.925592,8.600482
4.086000,-1.925200,8.603358
4.087000,-1.924807,8.606235
4.088000,-1.924414,8.609112
4.089000,-1.924021,8.611989
4.090000,-1.923627,8.614867
4.091000,-1.923232,8.617745
4.092000,-1.922838,8.620623
4.093000,-1.922443,8.623502
4.094000,-1.922047,8.626382
4.095000,-1.921651,8.629261
4.096000,-1.921255,8.632142
4.097000,-1.920859,8.635022
4.098000,-1.920462,8.637903
4.099000,-1.920064,8.640785
4.100000,-1.919666,8.643666
4.101000,-1.919268,8.646549
4.102000,-1.918870,8.649431
4.103000,-1.918471,8.652314
4.104000,-1.918071,8.655198
4.105000,-1.917672,8.658082
4.106000,-1.917272,8.660966
4.107000,-1.916871,8.663851
4.108000,-1.916470,8.666736
4.109000,-1.916069,8.669621
4.110000,-1.915667,8.672507
4.111000,-1.915265,8.675394
4.112000,-1.914863,8.678280
4.113000,-1.914460,8.681168
4.114000,-1.914057,8.684055
4.115000,-1.913653,8.686943
4.116000,-1.913249,8.689832
4.117000,-1.912845,8.692720
4.118000,-1.912440,8.695610
4.119000,-1.912035,8.698499
4.120000,-1.911629,8.701389
4.121000,-1.911223,8.704280
4.122000,-1.910817,8.707171
4.123000,-1.910410,8.710062
4.124000,-1.910003,8.712953
4.125000,-1.909596,8.715846
4.126000,-1.909188,8.718738
4.127000,-1.908779,8.721631
4.128000,-1.908371,8.724524
4.129000,-1.907962,8.727418
4.130000,-1.907552,8.730312
4.131000,-1.907142,8.733207
4.132000,-1.906732,8.736102
4.133000,-1.906322,8.738997
4.134000,-1.905911,8.741893
4.135000,-1.905499,8.744789
4.136000,-1.905087,8.747686
4.137000,-1.904675,8.750583
4.138000,-1.904263,8.753480
4.139000,-1.903850,8.756378
4.140000,-1.903436,8.759276
4.141000,-1.903023,8.762175
4.142000,-1.902608,8.765074
4.143000,-1.902194,8.767974
4.144000,-1.901779,8.770873
4.145000,-1.901364,8.773774
4.146000,-1.900948,8.776674
4.147000,-1.900532,8.779576
4.148000,-1.900116,8.782477
4.149000,-1.899699,8.785379
4.150000,-1.899281,8.788281
4.151000,-1.898864,8.791184
4.152000,-1.898446,8.794087
4.153000,-1.898027,8.796991
4.154000,-1.897609,8.799895
4.155000,-1.897189,8.802799
4.156000,-1.896770,8.805704
4.157000,-1.896350,8.808609
4.158000,-1.895929,8.811515
4.159000,-1.895509,8.814421
4.160000,-1.895088,8.817328
4.161000,-1.894666,8.820234
4.162000,-1.894244,8.823142
4.163000,-1.893822,8.826049
4.164000,-1.893399,8.828958
4.165000,-1.892976,8.831866
4.166000,-1.892553,8.834775
4.167000,-1.892129,8.837684
4.168000,-1.891705,8.840594
4.169000,-1.891280,8.843504
4.170000,-1.890855,8.846415
4.171000,-1.890429,8.849326
4.172000,-1.890004,8.852237
4.173000,-1.889577,8.855149
4.174000,-1.889151,8.858061
4.175000,-1.888724,8.860974
4.176000,-1.888296,8.863887
4.177000,-1.887869,8.866800
4.178000,-1.887441,8.869714
4.179000,-1.887012,8.872628
4.180000,-1.886583,8.875543
4.181000,-1.886154,8.878458
4.182000,-1.885724,8.881374
4.183000,-1.885294,8.884290
4.184000,-1.884863,8.887206
4.185000,-1.884433,8.890123
4.186000,-1.884001,8.893040
4.187000,-1.883570,8.895957
4.188000,-1.883138,8.898875
4.189000,-1.882705,8.901794
4.190000,-1.882272,8.904712
4.191000,-1.881839,8.907632
4.192000,-1.881406,8.910551
4.193000,-1.880972,8.913471
4.194000,-1.880537,8.916392
4.195000,-1.880102,8.919312
4.196000,-1.879667,8.922234
4.197000,-1.879232,8.925155
4.198000,-1.878796,8.928077
4.199000,-1.878359,8.931000
4.200000,-1.877923,8.933923
4.201000,-1.877486,8.936846
4.202000,-1.877048,8.939770
4.203000,-1.876610,8.942694
4.204000,-1.876172,8.945618
4.205000,-1.875733,8.948543
4.206000,-1.875294,8.951469
4.207000,-1.874855,8.954394
4.208000,-1.874415,8.957320
4.209000,-1.873975,8.960247
4.210000,-1.873534,8.963174
4.211000,-1.873093,8.966101
4.212000,-1.872652,8.969029
4.213000,-1.872210,8.971957
4.214000,-1.871768,8.974886
4.215000,-1.871325,8.977815
4.216000,-1.870882,8.980744
4.217000,-1.870439,8.983674
4.218000,-1.869995,8.986605
4.219000,-1.869551,8.989535
4.220000,-1.869106,8.992466
4.221000,-1.868661,8.995398
4.222000,-1.868216,8.998330
4.223000,-1.867770,9.001262
4.224000,-1.867324,9.004195
4.225000,-1.866878,9.007128
4.226000,-1.866431,9.010061
4.227000,-1.865984,9.012995
4.228000,-1.865536,9.015930
4.229000,-1.865088,9.018864
4.230000,-1.864640,9.021800
4.231000,-1.864191,9.024735
4.232000,-1.863742,9.027671
4.233000,-1.863292,9.030608
4.234000,-1.862842,9.033544
4.235000,-1.862392,9.036482
4.236000,-1.861941,9.039419
4.237000,-1.861490,9.042357
4.238000,-1.861038,9.045296
4.239000,-1.860586,9.048235
4.240000,-1.860134,9.051174
4.241000,-1.859681,9.054114
4.242000,-1.859228,9.057054
4.243000,-1.858775,9.059994
4.244000,-1.858321,9.062935
4.245000,-1.857866,9.065876
4.246000,-1.857412,9.068818
4.247000,-1.856957,9.071760
4.248000,-1.856501,9.074703
4.249000,-1.856045,9.077646
4.250000,-1.855589,9.080589
4.251000,-1.855133,9.083533
4.252000,-1.854676,9.086477
4.253000,-1.854218,9.089422
4.254000,-1.853760,9.092367
4.255000,-1.853302,9.095312
4.256000,-1.852844,9.098258
4.257000,-1.852385,9.101204
4.258000,-1.851925,9.104151
4.259000,-1.851466,9.107098
4.260000,-1.851006,9.110046
4.261000,-1.850545,9.112993
4.262000,-1.850084,9.115942
4.263000,-1.849623,9.118890
4.264000,-1.849161,9.121840
4.265000,-1.848699,9.124789
4.266000,-1.848237,9.127739
4.267000,-1.847774,9.130689
4.268000,-1.847310,9.133640
4.269000,-1.846847,9.136591
4.270000,-1.846383,9.139543
4.271000,-1.845918,9.142495
4.272000,-1.845454,9.145447
4.273000,-1.844988,9.148400
4.274000,-1.844523,9.151353
4.275000,-1.844057,9.154307
4.276000,-1.843590,9.157261
4.277000,-1.843124,9.160215
4.278000,-1.842656,9.163170
4.279000,-1.842189,9.166125
4.280000,-1.841721,9.169081
4.281000,-1.841253,9.172037
4.282000,-1.840784,9.174994
4.283000,-1.840315,9.177950
4.284000,-1.839845,9.180908
4.285000,-1.839375,9.183865
4.286000,-1.838905,9.186824
4.287000,-1.838435,9.189782
4.288000,-1.837963,9.192741
4.289000,-1.837492,9.195700
4.290000,-1.837020,9.198660
4.291000,-1.836548,9.201620
4.292000,-1.836075,9.204581
4.293000,-1.835602,9.207542
4.294000,-1.835129,9.210503
4.295000,-1.834655,9.213465
4.296000,-1.834181,9.216427
4.297000,-1.833706,9.219390
4.298000,-1.833231,9.222353
4.299000,-1.832756,9.225316
4.300000,-1.832280,9.228280
4.301000,-1.831804,9.231245
4.302000,-1.831328,9.234209
4.303000,-1.830851,9.237174
4.304000,-1.830373,9.240140
4.305000,-1.829896,9.243106
4.306000,-1.829418,9.246072
4.307000,-1.828939,9.249039
4.308000,-1.828460,9.252006
4.309000,-1.827981,9.254973
4.310000,-1.827501,9.257941
4.311000,-1.827021,9.260910
4.312000,-1.826541,9.263878
4.313000,-1.826060,9.266848
4.314000,-1.825579,9.269817
4.315000,-1.825097,9.272787
4.316000,-1.824615,9.275758
4.317000,-1.824133,9.278728
4.318000,-1.823650,9.281700
4.319000,-1.823167,9.284671
4.320000,-1.822683,9.287643
4.321000,-1.822199,9.290616
4.322000,-1.821715,9.293589
4.323000,-1.821230,9.296562
4.324000,-1.820745,9.299536
4.325000,-1.820260,9.302510
4.326000,-1.819774,9.305484
4.327000,-1.819288,9.308459
4.328000,-1.818801,9.311434
4.329000,-1.818314,9.314410
4.330000,-1.817826,9.317386
4.331000,-1.817338,9.320363
4.332000,-1.816850,9.323340
4.333000,-1.816362,9.326317
4.334000,-1.815873,9.329295
4.335000,-1.815383,9.332273
4.336000,-1.814893,9.335252
4.337000,-1.814403,9.338231
4.338000,-1.813913,9.341210
4.339000,-1.813422,9.344190
4.340000,-1.812930,9.347170
4.341000,-1.812438,9.350151
4.342000,-1.811946,9.353132
4.343000,-1.811454,9.356113
4.344000,-1.810961,9.359095
4.345000,-1.810467,9.362077
4.346000,-1.809974,9.365060
4.347000,-1.809480,9.368043
4.348000,-1.808985,9.371027
4.349000,-1.808490,9.374011
4.350000,-1.807995,9.376995
4.351000,-1.807499,9.379980
4.352000,-1.807003,9.382965
4.353000,-1.806507,9.385950
4.354000,-1.806010,9.388936
4.355000,-1.805513,9.391923
4.356000,-1.805015,9.394909
4.357000,-1.804517,9.397897
4.358000,-1.804019,9.400884
4.359000,-1.803520,9.403872
4.360000,-1.803021,9.406861
4.361000,-1.802521,9.409849
4.362000,-1.802021,9.412839
4.363000,-1.801521,9.415828
4.364000,-1.801020,9.418818
4.365000,-1.800519,9.421809
4.366000,-1.800017,9.424800
4.367000,-1.799515,9.427791
4.368000,-1.799013,9.430783
4.369000,-1.798510,9.433775
4.370000,-1.798007,9.436767
4.371000,-1.797504,9.439760
4.372000,-1.797000,9.442754
4.373000,-1.796496,9.445747
4.374000,-1.795991,9.448741
4.375000,-1.795486,9.451736
4.376000,-1.794980,9.454731
4.377000,-1.794475,9.457726
4.378000,-1.793968,9.460722
4.379000,-1.793462,9.463718
4.380000,-1.792955,9.466715
4.381000,-1.792447,9.469712
4.382000,-1.791940,9.472709
4.383000,-1.791431,9.475707
4.384000,-1.790923,9.478705
4.385000,-1.790414,9.481704
4.386000,-1.789905,9.484703
4.387000,-1.789395,9.487702
4.388000,-1.788885,9.490702
4.389000,-1.788374,9.493703
4.390000,-1.787863,9.496703
4.391000,-1.787352,9.499704
4.392000,-1.786840,9.502706
4.393000,-1.786328,9.505708
4.394000,-1.785816,9.508710
4.395000,-1.785303,9.511713
4.396000,-1.784790,9.514716
4.397000,-1.784276,9.517719
4.398000,-1.783762,9.520723
4.399000,-1.783247,9.523728
4.400000,-1.782733,9.526733
4.401000,-1.782217,9.529738
4.402000,-1.781702,9.532743
4.403000,-1.781186,9.535749
4.404000,-1.780669,9.538756
4.405000,-1.780153,9.541763
4.406000,-1.779635,9.544770
4.407000,-1.779118,9.547777
4.408000,-1.778600,9.550785
4.409000,-1.778081,9.553794
4.410000,-1.777563,9.556803
4.411000,-1.777044,9.559812
4.412000,-1.776524,9.562822
4.413000,-1.776004,9.565832
4.414000,-1.775484,9.568842
4.415000,-1.774963,9.571853
4.416000,-1.774442,9.574864
4.417000,-1.773921,9.577876
4.418000,-1.773399,9.580888
4.419000,-1.772876,9.583901
4.420000,-1.772354,9.586914
4.421000,-1.771831,9.589927
4.422000,-1.771307,9.592941
4.423000,-1.770783,9.595955
4.424000,-1.770259,9.598970
4.425000,-1.769735,9.601985
4.426000,-1.769210,9.605000
4.427000,-1.768684,9.608016
4.428000,-1.768158,9.611032
4.429000,-1.767632,9.614049
4.430000,-1.767106,9.617066
4.431000,-1.766579,9.620083
4.432000,-1.766051,9.623101
4.433000,-1.765524,9.626119
4.434000,-1.764996,9.629138
4.435000,-1.764467,9.632157
4.436000,-1.763938,9.635177
4.437000,-1.763409,9.638196
4.438000,-1.762879,9.641217
4.439000,-1.762349,9.644237
4.440000,-1.761819,9.647259
4.441000,-1.761288,9.650280
4.442000,-1.760756,9.653302
4.443000,-1.760225,9.656324
4.444000,-1.759693,9.659347
4.445000,-1.759160,9.662370
4.446000,-1.758627,9.665394
4.447000,-1.758094,9.668418
4.448000,-1.757561,9.671442
4.449000,-1.757027,9.674467
4.450000,-1.756492,9.677492
4.451000,-1.755957,9.680518
4.452000,-1.755422,9.683544
4.453000,-1.754887,9.686570
4.454000,-1.754351,9.689597
4.455000,-1.753814,9.692624
4.456000,-1.753278,9.695652
4.457000,-1.752740,9.698680
4.458000,-1.752203,9.701709
4.459000,-1.751665,9.704737
4.460000,-1.751127,9.707767
4.461000,-1.750588,9.710796
4.462000,-1.750049,9.713827
4.463000,-1.749509,9.716857
4.464000,-1.748970,9.719888
4.465000,-1.748429,9.722919
4.466000,-1.747889,9.725951
4.467000,-1.747348,9.728983
4.468000,-1.746806,9.732016
4.469000,-1.746264,9.735049
4.470000,-1.745722,9.738082
4.471000,-1.745180,9.741116
4.472000,-1.744637,9.744150
4.473000,-1.744093,9.747185
4.474000,-1.743549,9.750220
4.475000,-1.743005,9.753255
4.476000,-1.742461,9.756291
4.477000,-1.741916,9.759327
4.478000,-1.741370,9.762364
4.479000,-1.740824,9.765401
4.480000,-1.740278,9.768438
4.481000,-1.739732,9.771476
4.482000,-1.739185,9.774514
4.483000,-1.738638,9.777553
4.484000,-1.738090,9.780592
4.485000,-1.737542,9.783632
4.486000,-1.736993,9.786672
4.487000,-1.736444,9.789712
4.488000,-1.735895,9.792753
4.489000,-1.735345,9.795794
4.490000,-1.734795,9.798835
4.491000,-1.734245,9.801877
4.492000,-1.733694,9.804920
4.493000,-1.733143,9.807962
4.494000,-1.732591,9.811006
4.495000,-1.732039,9.814049
4.496000,-1.731487,9.817093
4.497000,-1.730934,9.820138
4.498000,-1.730381,9.823182
4.499000,-1.729827,9.826228
4.500000,-1.729273,9.829273
4.501000,-1.728719,9.832319
4.502000,-1.728164,9.835366
4.503000,-1.727609,9.838413
4.504000,-1.727054,9.841460
4.505000,-1.726498,9.844508
4.506000,-1.725941,9.847556
4.507000,-1.725385,9.850604
4.508000,-1.724827,9.853653
4.509000,-1.724270,9.856702
4.510000,-1.723712,9.859752
4.511000,-1.723154,9.862802
4.512000,-1.722595,9.865853
4.513000,-1.722036,9.868904
4.514000,-1.721477,9.871955
4.515000,-1.720917,9.875007
4.516000,-1.720356,9.878059
4.517000,-1.719796,9.881111
4.518000,-1.719235,9.884164
4.519000,-1.718673,9.887218
4.520000,-1.718112,9.890272
4.521000,-1.717549,9.893326
4.522000,-1.716987,9.896380
4.523000,-1.716424,9.899435
4.524000,-1.715860,9.902491
4.525000,-1.715297,9.905547
4.526000,-1.714733,9.908603
4.527000,-1.714168,9.911660
4.528000,-1.713603,9.914717
4.529000,-1.713038,9.917774
4.530000,-1.712472,9.920832
4.531000,-1.711906,9.923890
4.532000,-1.711339,9.926949
4.533000,-1.710772,9.930008
4.534000,-1.710205,9.933068
4.535000,-1.709637,9.936127
4.536000,-1.709069,9.939188
4.537000,-1.708501,9.942249
4.538000,-1.707932,9.945310
4.539000,-1.707363,9.948371
4.540000,-1.706793,9.951433
4.541000,-1.706223,9.954496
4.542000,-1.705653,9.957558
4.543000,-1.705082,9.960621
4.544000,-1.704511,9.963685
4.545000,-1.703939,9.966749
4.546000,-1.703367,9.969813
4.547000,-1.702795,9.972878
4.548000,-1.702222,9.975943
4.549000,-1.701649,9.979009
4.550000,-1.701075,9.982075
4.551000,-1.700501,9.985142
4.552000,-1.699927,9.988208
4.553000,-1.699352,9.991276
4.554000,-1.698777,9.994343
4.555000,-1.698201,9.997411
4.556000,-1.697626,10.000480
4.557000,-1.697049,10.003549
4.558000,-1.696473,10.006618
4.559000,-1.695895,10.009688
4.560000,-1.695318,10.012758
4.561000,-1.694740,10.015828
4.562000,-1.694162,10.018899
4.563000,-1.693583,10.021971
4.564000,-1.693004,10.025042
4.565000,-1.692425,10.028115
4.566000,-1.691845,10.031187
4.567000,-1.691265,10.034260
4.568000,-1.690684,10.037334
4.569000,-1.690103,10.040407
4.570000,-1.689522,10.043482
4.571000,-1.688940,10.046556
4.572000,-1.688358,10.049631
4.573000,-1.687775,10.052707
4.574000,-1.687192,10.055782
4.575000,-1.686609,10.058859
4.576000,-1.686025,10.061935
4.577000,-1.685441,10.065012
4.578000,-1.684856,10.068090
4.579000,-1.684271,10.071168
4.580000,-1.683686,10.074246
4.581000,-1.683100,10.077325
4.582000,-1.682514,10.080404
4.583000,-1.681928,10.083483
4.584000,-1.681341,10.086563
4.585000,-1.680753,10.089643
4.586000,-1.680166,10.092724
4.587000,-1.679578,10.095805
4.588000,-1.678989,10.098887
4.589000,-1.678400,10.101969
4.590000,-1.677811,10.105051
4.591000,-1.677221,10.108134
4.592000,-1.676631,10.111217
4.593000,-1.676041,10.114301
4.594000,-1.675450,10.117385
4.595000,-1.674859,10.120469
4.596000,-1.674267,10.123554
4.597000,-1.673675,10.126639
4.598000,-1.673083,10.129725
4.599000,-1.672490,10.132811
4.600000,-1.671897,10.135897
4.601000,-1.671303,10.138984
4.602000,-1.670710,10.142071
4.603000,-1.670115,10.145159
4.604000,-1.669520,10.148247
4.605000,-1.668925,10.151335
4.606000,-1.668330,10.154424
4.607000,-1.667734,10.157513
4.608000,-1.667138,10.160603
4.609000,-1.666541,10.163693
4.610000,-1.665944,10.166784
4.611000,-1.665346,10.169875
4.612000,-1.664748,10.172966
4.613000,-1.664150,10.176058
4.614000,-1.663551,10.179150
4.615000,-1.662952,10.182242
4.616000,-1.662353,10.185335
4.617000,-1.661753,10.188429
4.618000,-1.661153,10.191522
4.619000,-1.660552,10.194617
4.620000,-1.659951,10.197711
4.621000,-1.659350,10.200806
4.622000,-1.658748,10.203902
4.623000,-1.658146,10.206997
4.624000,-1.657543,10.210094
4.625000,-1.656940,10.213190
4.626000,-1.656337,10.216287
4.627000,-1.655733,10.219385
4.628000,-1.655129,10.222483
4.629000,-1.654524,10.225581
4.630000,-1.653920,10.228680
4.631000,-1.653314,10.231779
4.632000,-1.652708,10.234878
4.633000,-1.652102,10.237978
4.634000,-1.651496,10.241078
4.635000,-1.650889,10.244179
4.636000,-1.650282,10.247280
4.637000,-1.649674,10.250382
4.638000,-1.649066,10.253483
4.639000,-1.648457,10.256586
4.640000,-1.647849,10.259689
4.641000,-1.647239,10.262792
4.642000,-1.646630,10.265895
4.643000,-1.646020,10.268999
4.644000,-1.645409,10.272104
4.645000,-1.644798,10.275208
4.646000,-1.644187,10.278314
4.647000,-1.643576,10.281419
4.648000,-1.642964,10.284525
4.649000,-1.642351,10.287632
4.650000,-1.641738,10.290738
4.651000,-1.641125,10.293846
4.652000,-1.640512,10.296953
4.653000,-1.639898,10.300061
4.654000,-1.639283,10.303170
4.655000,-1.638669,10.306279
4.656000,-1.638053,10.309388
4.657000,-1.637438,10.312497
4.658000,-1.636822,10.315608
4.659000,-1.636206,10.318718
4.660000,-1.635589,10.321829
4.661000,-1.634972,10.324940
4.662000,-1.634354,10.328052
4.663000,-1.633736,10.331164
4.664000,-1.633118,10.334277
4.665000,-1.632499,10.337389
4.666000,-1.631880,10.340503
4.667000,-1.631261,10.343617
4.668000,-1.630641,10.346731
4.669000,-1.630021,10.349845
4.670000,-1.629400,10.352960
4.671000,-1.628779,10.356076
4.672000,-1.628158,10.359191
4.673000,-1.627536,10.362308
4.674000,-1.626914,10.365424
4.675000,-1.626291,10.368541
4.676000,-1.625668,10.371659
4.677000,-1.625045,10.374776
4.678000,-1.624421,10.377895
4.679000,-1.623797,10.381013
4.680000,-1.623172,10.384132
4.681000,-1.622547,10.387252
4.682000,-1.621922,10.390372
4.683000,-1.621296,10.393492
4.684000,-1.620670,10.396612
4.685000,-1.620044,10.399734
4.686000,-1.619417,10.402855
4.687000,-1.618789,10.405977
4.688000,-1.618162,10.409099
4.689000,-1.617533,10.412222
4.690000,-1.616905,10.415345
4.691000,-1.616276,10.418469
4.692000,-1.615647,10.421592
4.693000,-1.615017,10.424717
4.694000,-1.614387,10.427842
4.695000,-1.613757,10.430967
4.696000,-1.613126,10.434092
4.697000,-1.612495,10.437218
4.698000,-1.611863,10.440345
4.699000,-1.611231,10.443471
4.700000,-1.610599,10.446599
4.701000,-1.609966,10.449726
4.702000,-1.609333,10.452854
4.703000,-1.608699,10.455983
4.704000,-1.608065,10.459111
4.705000,-1.607431,10.462241
4.706000,-1.606796,10.465370
4.707000,-1.606161,10.468500
4.708000,-1.605525,10.471631
4.709000,-1.604889,10.474761
4.710000,-1.604253,10.477893
4.711000,-1.603616,10.481024
4.712000,-1.602979,10.484156
4.713000,-1.602341,10.487289
4.714000,-1.601703,10.490422
4.715000,-1.601065,10.493555
4.716000,-1.600426,10.496689
4.717000,-1.599787,10.499823
4.718000,-1.599148,10.502957
4.719000,-1.598508,10.506092
4.720000,-1.597868,10.509228
4.721000,-1.597227,10.512363
4.722000,-1.596586,10.515500
4.723000,-1.595945,10.518636
4.724000,-1.595303,10.521773
4.725000,-1.594660,10.524910
4.726000,-1.594018,10.528048
4.727000,-1.593375,10.531186
4.728000,-1.592731,10.534325
4.729000,-1.592088,10.537464
4.730000,-1.591443,10.540603
4.731000,-1.590799,10.543743
4.732000,-1.590154,10.546883
4.733000,-1.589508,10.550024
4.734000,-1.588863,10.553165
4.735000,-1.588217,10.556307
4.736000,-1.587570,10.559448
4.737000,-1.586923,10.562591
4.738000,-1.586276,10.565733
4.739000,-1.585628,10.568876
4.740000,-1.584980,10.572020
4.741000,-1.584331,10.575164
4.742000,-1.583682,10.578308
4.743000,-1.583033,10.581453
4.744000,-1.582383,10.584598
4.745000,-1.581733,10.587743
4.746000,-1.581083,10.590889
4.747000,-1.580432,10.594036
4.748000,-1.579781,10.597182
4.749000,-1.579129,10.600329
4.750000,-1.578477,10.603477
4.751000,-1.577824,10.606625
4.752000,-1.577172,10.609773
4.753000,-1.576518,10.612922
4.754000,-1.575865,10.616071
4.755000,-1.575211,10.619221
4.756000,-1.574556,10.622371
4.757000,-1.573902,10.625521
4.758000,-1.573246,10.628672
4.759000,-1.572591,10.631823
4.760000,-1.571935,10.634975
4.761000,-1.571278,10.638127
4.762000,-1.570622,10.641279
4.763000,-1.569964,10.644432
4.764000,-1.569307,10.647585
4.765000,-1.568649,10.650739
4.766000,-1.567991,10.653893
4.767000,-1.567332,10.657047
4.768000,-1.566673,10.660202
4.769000,-1.566013,10.663358
4.770000,-1.565353,10.666513
4.771000,-1.564693,10.669669
4.772000,-1.564032,10.672826
4.773000,-1.563371,10.675983
4.774000,-1.562710,10.679140
4.775000,-1.562048,10.682298
4.776000,-1.561386,10.685456
4.777000,-1.560723,10.688614
4.778000,-1.560060,10.691773
4.779000,-1.559396,10.694933
4.780000,-1.558733,10.698093
4.781000,-1.558068,10.701253
4.782000,-1.557404,10.704413
4.783000,-1.556739,10.707574
4.784000,-1.556073,10.710736
4.785000,-1.555407,10.713897
4.786000,-1.554741,10.717060
4.787000,-1.554075,10.720222
4.788000,-1.553408,10.723385
4.789000,-1.552740,10.726549
4.790000,-1.552072,10.729712
4.791000,-1.551404,10.732877
4.792000,-1.550736,10.736041
4.793000,-1.550067,10.739206
4.794000,-1.549397,10.742372
4.795000,-1.548728,10.745538
4.796000,-1.548058,10.748704
4.797000,-1.547387,10.751871
4.798000,-1.546716,10.755038
4.799000,-1.546045,10.758205
4.800000,-1.545373,10.761373
4.801000,-1.544701,10.764541
4.802000,-1.544028,10.767710
4.803000,-1.543356,10.770879
4.804000,-1.542682,10.774049
4.805000,-1.542009,10.777219
4.806000,-1.541335,10.780389
4.807000,-1.540660,10.783560
4.808000,-1.539985,10.786731
4.809000,-1.539310,10.789902
4.810000,-1.538634,10.793074
4.811000,-1.537958,10.796247
4.812000,-1.537282,10.799420
4.813000,-1.536605,10.802593
4.814000,-1.535928,10.805766
4.815000,-1.535250,10.808940
4.816000,-1.534572,10.812115
4.817000,-1.533894,10.815289
4.818000,-1.533215,10.818465
4.819000,-1.532536,10.821640
4.820000,-1.531856,10.824816
4.821000,-1.531176,10.827993
4.822000,-1.530496,10.831170
4.823000,-1.529815,10.834347
4.824000,-1.529134,10.837525
4.825000,-1.528453,10.840703
4.826000,-1.527771,10.843881
4.827000,-1.527088,10.847060
4.828000,-1.526406,10.850239
4.829000,-1.525723,10.853419
4.830000,-1.525039,10.856599
4.831000,-1.524355,10.859780
4.832000,-1.523671,10.862960
4.833000,-1.522986,10.866142
4.834000,-1.522301,10.869323
4.835000,-1.521616,10.872506
4.836000,-1.520930,10.875688
4.837000,-1.520243,10.878871
4.838000,-1.519557,10.882054
4.839000,-1.518870,10.885238
4.840000,-1.518182,10.888422
4.841000,-1.517495,10.891607
4.842000,-1.516806,10.894792
4.843000,-1.516118,10.897977
4.844000,-1.515429,10.901163
4.845000,-1.514739,10.904349
4.846000,-1.514049,10.907536
4.847000,-1.513359,10.910723
4.848000,-1.512669,10.913910
4.849000,-1.511978,10.917098
4.850000,-1.511286,10.920286
4.851000,-1.510595,10.923475
4.852000,-1.509902,10.926664
4.853000,-1.509210,10.929853
4.854000,-1.508517,10.933043
4.855000,-1.507824,10.936234
4.856000,-1.507130,10.939424
4.857000,-1.506436,10.942615
4.858000,-1.505741,10.945807
4.859000,-1.505046,10.948999
4.860000,-1.504351,10.952191
4.861000,-1.503655,10.955384
4.862000,-1.502959,10.958577
4.863000,-1.502263,10.961770
4.864000,-1.501566,10.964964
4.865000,-1.500869,10.968159
4.866000,-1.500171,10.971353
4.867000,-1.499473,10.974548
4.868000,-1.498774,10.977744
4.869000,-1.498076,10.980940
4.870000,-1.497376,10.984136
4.871000,-1.496677,10.987333
4.872000,-1.495977,10.990530
4.873000,-1.495276,10.993728
4.874000,-1.494575,10.996926
4.875000,-1.493874,11.000124
4.876000,-1.493173,11.003323
4.877000,-1.492471,11.006522
4.878000,-1.491768,11.009722
4.879000,-1.491066,11.012922
4.880000,-1.490362,11.016122
4.881000,-1.489659,11.019323
4.882000,-1.488955,11.022524
4.883000,-1.488250,11.025726
4.884000,-1.487546,11.028928
4.885000,-1.486841,11.032131
4.886000,-1.486135,11.035333
4.887000,-1.485429,11.038537
4.888000,-1.484723,11.041740
4.889000,-1.484016,11.044945
4.890000,-1.483309,11.048149
4.891000,-1.482602,11.051354
4.892000,-1.481894,11.054559
4.893000,-1.481185,11.057765
4.894000,-1.480477,11.060971
4.895000,-1.479768,11.064178
4.896000,-1.479058,11.067385
4.897000,-1.478348,11.070592
4.898000,-1.477638,11.073800
4.899000,-1.476927,11.077008
4.900000,-1.476216,11.080216
4.901000,-1.475505,11.083425
4.902000,-1.474793,11.086635
4.903000,-1.474081,11.089844
4.904000,-1.473368,11.093055
4.905000,-1.472655,11.096265
4.906000,-1.471942,11.099476
4.907000,-1.471228,11.102688
4.908000,-1.470514,11.105899
4.909000,-1.469799,11.109112
4.910000,-1.469084,11.112324
4.911000,-1.468369,11.115537
4.912000,-1.467653,11.118751
4.913000,-1.466937,11.121965
4.914000,-1.466220,11.125179
4.915000,-1.465503,11.128393
4.916000,-1.464786,11.131609
4.917000,-1.464068,11.134824
4.918000,-1.463350,11.138040
4.919000,-1.462632,11.141256
4.920000,-1.461913,11.144473
4.921000,-1.461194,11.147690
4.922000,-1.460474,11.150907
4.923000,-1.459754,11.154125
4.924000,-1.459033,11.157344
4.925000,-1.458312,11.160562
4.926000,-1.457591,11.163782
4.927000,-1.456869,11.167001
4.928000,-1.456147,11.170221
4.929000,-1.455425,11.173441
4.930000,-1.454702,11.176662
4.931000,-1.453979,11.179883
4.932000,-1.453255,11.183105
4.933000,-1.452531,11.186327
4.934000,-1.451807,11.189549
4.935000,-1.451082,11.192772
4.936000,-1.450357,11.195995
4.937000,-1.449631,11.199219
4.938000,-1.448905,11.202443
4.939000,-1.448179,11.205667
4.940000,-1.447452,11.208892
4.941000,-1.446725,11.212117
4.942000,-1.445997,11.215343
4.943000,-1.445269,11.218569
4.944000,-1.444541,11.221795
4.945000,-1.443812,11.225022
4.946000,-1.443083,11.228249
4.947000,-1.442353,11.231477
4.948000,-1.441623,11.234705
4.949000,-1.440893,11.237934
4.950000,-1.440162,11.241162
4.951000,-1.439431,11.244392
4.952000,-1.438700,11.247621
4.953000,-1.437968,11.250851
4.954000,-1.437236,11.254082
4.955000,-1.436503,11.257313
4.956000,-1.435770,11.260544
4.957000,-1.435036,11.263776
4.958000,-1.434302,11.267008
4.959000,-1.433568,11.270241
4.960000,-1.432834,11.273474
4.961000,-1.432098,11.276707
4.962000,-1.431363,11.279941
4.963000,-1.430627,11.283175
4.964000,-1.429891,11.286409
4.965000,-1.429154,11.289644
4.966000,-1.428417,11.292880
4.967000,-1.427680,11.296116
4.968000,-1.426942,11.299352
4.969000,-1.426204,11.302588
4.970000,-1.425465,11.305825
4.971000,-1.424726,11.309063
4.972000,-1.423987,11.312301
4.973000,-1.423247,11.315539
4.974000,-1.422507,11.318777
4.975000,-1.421766,11.322016
4.976000,-1.421025,11.325256
4.977000,-1.420284,11.328496
4.978000,-1.419542,11.331736
4.979000,-1.418800,11.334977
4.980000,-1.418058,11.338218
4.981000,-1.417315,11.341459
4.982000,-1.416571,11.344701
4.983000,-1.415828,11.347943
4.984000,-1.415084,11.351186
4.985000,-1.414339,11.354429
4.986000,-1.413594,11.357673
4.987000,-1.412849,11.360916
4.988000,-1.412103,11.364161
4.989000,-1.411357,11.367406
4.990000,-1.410611,11.370651
4.991000,-1.409864,11.373896
4.992000,-1.409117,11.377142
4.993000,-1.408369,11.380388
4.994000,-1.407621,11.383635
4.995000,-1.406872,11.386882
4.996000,-1.406124,11.390130
4.997000,-1.405374,11.393378
4.998000,-1.404625,11.396626
4.999000,-1.403875,11.399875


==> anc/figS2/fig_a.csv <==
tt_0,cut=1e-09,cut=1e-08,cut=1e-03
0.000000,1.013137,1.013136,0.976047
0.010000,1.012003,1.012003,0.975001
0.020000,1.008605,1.008605,0.971868
0.030000,1.002955,1.002954,0.966657
0.040000,0.995070,0.995069,0.959384
0.050000,0.984977,0.984976,0.950073
0.060000,0.972708,0.972708,0.938751
0.070000,0.958304,0.958304,0.925456
0.080000,0.941812,0.941812,0.910228
0.090000,0.923285,0.923285,0.893114
0.100000,0.902784,0.902784,0.874168
0.110000,0.880375,0.880375,0.853448
0.120000,0.856130,0.856130,0.831018
0.130000,0.830128,0.830128,0.806946
0.140000,0.802451,0.802451,0.781306
0.150000,0.773187,0.773187,0.754176
0.160000,0.742431,0.742431,0.725637
0.170000,0.710278,0.710278,0.695776
0.180000,0.676829,0.676830,0.664680
0.190000,0.642190,0.642190,0.632443
0.200000,0.606468,0.606468,0.599159
0.210000,0.569772,0.569772,0.564925
0.220000,0.532214,0.532214,0.529841
0.230000,0.493910,0.493910,0.494006
0.240000,0.454973,0.454973,0.457523
0.250000,0.415520,0.415520,0.420495
0.260000,0.375667,0.375667,0.383025
0.270000,0.335532,0.335531,0.345216
0.280000,0.295229,0.295229,0.307172
0.290000,0.254875,0.254874,0.268994
0.300000,0.214582,0.214581,0.230786
0.310000,0.174464,0.174463,0.192646
0.320000,0.134630,0.134628,0.154674
0.330000,0.095188,0.095186,0.116967
0.340000,0.056243,0.056241,0.079620
0.350000,0.017896,0.017894,0.042725
0.360000,-0.019753,-0.019755,0.006371
0.370000,-0.056611,-0.056613,-0.029355
0.380000,-0.092587,-0.092589,-0.064370
0.390000,-0.127594,-0.127597,-0.098593
0.400000,-0.161552,-0.161555,-0.131948
0.410000,-0.194382,-0.194385,-0.164362
0.420000,-0.226014,-0.226017,-0.195768
0.430000,-0.256380,-0.256383,-0.226100
0.440000,-0.285418,-0.285421,-0.255298
0.450000,-0.313072,-0.313075,-0.283306
0.460000,-0.339292,-0.339295,-0.310073
0.470000,-0.364032,-0.364035,-0.335551
0.480000,-0.387252,-0.387255,-0.359697
0.490000,-0.408919,-0.408922,-0.382475
0.500000,-0.429003,-0.429006,-0.403850
0.510000,-0.447482,-0.447484,-0.423794
0.520000,-0.464338,-0.464340,-0.442282
0.530000,-0.479560,-0.479562,-0.459294
0.540000,-0.493140,-0.493142,-0.474817
0.550000,-0.505078,-0.505079,-0.488838
0.560000,-0.515377,-0.515378,-0.501351
0.570000,-0.524046,-0.524047,-0.512355
0.580000,-0.531099,-0.531099,-0.521852
0.590000,-0.536554,-0.536554,-0.529847
0.600000,-0.540435,-0.540435,-0.536352
0.610000,-0.542768,-0.542767,-0.541380
0.620000,-0.543585,-0.543583,-0.544948
0.630000,-0.542920,-0.542919,-0.547079
0.640000,-0.540814,-0.540812,-0.547796
0.650000,-0.537308,-0.537305,-0.547129
0.660000,-0.532447,-0.532444,-0.545108
0.670000,-0.526280,-0.526277,-0.541766
0.680000,-0.518859,-0.518855,-0.537142
0.690000,-0.510236,-0.510232,-0.531274
0.700000,-0.500468,-0.500464,-0.524204
0.710000,-0.489613,-0.489607,-0.515976
0.720000,-0.477729,-0.477723,-0.506636
0.730000,-0.464877,-0.464871,-0.496232
0.740000,-0.451120,-0.451114,-0.484813
0.750000,-0.436522,-0.436515,-0.472432
0.760000,-0.421144,-0.421137,-0.459139
0.770000,-0.405052,-0.405045,-0.444988
0.780000,-0.388311,-0.388304,-0.430035
0.790000,-0.370985,-0.370977,-0.414333
0.800000,-0.353137,-0.353130,-0.397940
0.810000,-0.334834,-0.334826,-0.380911
0.820000,-0.316137,-0.316128,-0.363304
0.830000,-0.297109,-0.297101,-0.345174
0.840000,-0.277814,-0.277805,-0.326578
0.850000,-0.258310,-0.258302,-0.307574
0.860000,-0.238659,-0.238650,-0.288217
0.870000,-0.218917,-0.218909,-0.268563
0.880000,-0.199143,-0.199134,-0.248668
0.890000,-0.179390,-0.179381,-0.228585
0.900000,-0.159712,-0.159703,-0.208369
0.910000,-0.140161,-0.140152,-0.188072
0.920000,-0.120785,-0.120776,-0.167746
0.930000,-0.101633,-0.101625,-0.147442
0.940000,-0.082750,-0.082742,-0.127208
0.950000,-0.064179,-0.064171,-0.107093
0.960000,-0.045962,-0.045954,-0.087143
0.970000,-0.028136,-0.028128,-0.067403
0.980000,-0.010738,-0.010731,-0.047917
0.990000,0.006197,0.006204,-0.028726
1.000000,0.022637,0.022644,-0.009871
1.010000,0.038554,0.038560,0.008610
1.020000,0.053919,0.053925,0.026680
1.030000,0.068708,0.068714,0.044305
1.040000,0.082899,0.082904,0.061451
1.050000,0.096471,0.096475,0.078088
1.060000,0.109406,0.109409,0.094186
1.070000,0.121688,0.121691,0.109718
1.080000,0.133304,0.133306,0.124660
1.090000,0.144243,0.144243,0.138986
1.100000,0.154494,0.154493,0.152677
1.110000,0.164051,0.164049,0.165713
1.120000,0.172908,0.172905,0.178076
1.130000,0.181062,0.181058,0.189751
1.140000,0.188512,0.188506,0.200724
1.150000,0.195257,0.195250,0.210983
1.160000,0.201300,0.201291,0.220519
1.170000,0.206645,0.206633,0.229324
1.180000,0.211296,0.211283,0.237390
1.190000,0.215261,0.215246,0.244716
1.200000,0.218547,0.218530,0.251296
1.210000,0.221166,0.221146,0.257132
1.220000,0.223126,0.223105,0.262223
1.230000,0.224442,0.224418,0.266572
1.240000,0.225126,0.225100,0.270183
1.250000,0.225193,0.225164,0.273062
1.260000,0.224658,0.224627,0.275216
1.270000,0.223538,0.223504,0.276654
1.280000,0.221851,0.221814,0.277386
1.290000,0.219614,0.219575,0.277423
1.300000,0.216847,0.216804,0.276777
1.310000,0.213568,0.213524,0.275464
1.320000,0.209800,0.209753,0.273498
1.330000,0.205562,0.205512,0.270895
1.340000,0.200876,0.200823,0.267674
1.350000,0.195763,0.195708,0.263851
1.360000,0.190247,0.190190,0.259447
1.370000,0.184349,0.184289,0.254483
1.380000,0.178092,0.178031,0.248978
1.390000,0.171500,0.171436,0.242956
1.400000,0.164596,0.164530,0.236438
1.410000,0.157402,0.157335,0.229449
1.420000,0.149943,0.149874,0.222012
1.430000,0.142242,0.142172,0.214151
1.440000,0.134323,0.134251,0.205892
1.450000,0.126208,0.126136,0.197260
1.460000,0.117921,0.117849,0.188281
1.470000,0.109486,0.109413,0.178981
1.480000,0.100925,0.100852,0.169387
1.490000,0.092262,0.092189,0.159524
1.500000,0.083518,0.083446,0.149421
1.510000,0.074716,0.074645,0.139103
1.520000,0.065878,0.065809,0.128597
1.530000,0.057027,0.056959,0.117931
1.540000,0.048182,0.048116,0.107131
1.550000,0.039364,0.039301,0.096224
1.560000,0.030596,0.030535,0.085236
1.570000,0.021895,0.021838,0.074193
1.580000,0.013283,0.013229,0.063122
1.590000,0.004777,0.004727,0.052049
1.600000,-0.003604,-0.003649,0.040998
1.610000,-0.011841,-0.011882,0.029994
1.620000,-0.019917,-0.019953,0.019063
1.630000,-0.027817,-0.027847,0.008227
1.640000,-0.035523,-0.035547,-0.002489
1.650000,-0.043019,-0.043038,-0.013063
1.660000,-0.050292,-0.050305,-0.023473
1.670000,-0.057328,-0.057333,-0.033696
1.680000,-0.064111,-0.064110,-0.043712
1.690000,-0.070631,-0.070623,-0.053501
1.700000,-0.076875,-0.076859,-0.063043
1.710000,-0.082831,-0.082808,-0.072319
1.720000,-0.088489,-0.088459,-0.081312
1.730000,-0.093840,-0.093802,-0.090005
1.740000,-0.098874,-0.098828,-0.098381
1.750000,-0.103583,-0.103529,-0.106424
1.760000,-0.107961,-0.107899,-0.114122
1.770000,-0.112000,-0.111930,-0.121459
1.780000,-0.115695,-0.115617,-0.128423
1.790000,-0.119041,-0.118955,-0.135003
1.800000,-0.122034,-0.121940,-0.141188
1.810000,-0.124671,-0.124568,-0.146968
1.820000,-0.126949,-0.126839,-0.152335
1.830000,-0.128867,-0.128750,-0.157281
1.840000,-0.130425,-0.130301,-0.161798
1.850000,-0.131623,-0.131491,-0.165882
1.860000,-0.132462,-0.132323,-0.169528
1.870000,-0.132944,-0.132798,-0.172731
1.880000,-0.133071,-0.132919,-0.175490
1.890000,-0.132848,-0.132690,-0.177802
1.900000,-0.132278,-0.132115,-0.179667
1.910000,-0.131368,-0.131199,-0.181085
1.920000,-0.130123,-0.129949,-0.182057
1.930000,-0.128550,-0.128372,-0.182585
1.940000,-0.126657,-0.126474,-0.182673
1.950000,-0.124451,-0.124265,-0.182325
1.960000,-0.121944,-0.121754,-0.181546
1.970000,-0.119143,-0.118951,-0.180342
1.980000,-0.116060,-0.115865,-0.178719
1.990000,-0.112705,-0.112509,-0.176686
2.000000,-0.109092,-0.108894,-0.174251
2.010000,-0.105231,-0.105032,-0.171423
2.020000,-0.101136,-0.100937,-0.168213
2.030000,-0.096821,-0.096622,-0.164631
2.040000,-0.092300,-0.092101,-0.160689
2.050000,-0.087586,-0.087388,-0.156400
2.060000,-0.082696,-0.082499,-0.151776
2.070000,-0.077644,-0.077448,-0.146832
2.080000,-0.072445,-0.072252,-0.141581
2.090000,-0.067117,-0.066926,-0.136039
2.100000,-0.061674,-0.061486,-0.130221
2.110000,-0.056134,-0.055949,-0.124142
2.120000,-0.050512,-0.050331,-0.117820
2.130000,-0.044826,-0.044649,-0.111270
2.140000,-0.039093,-0.038920,-0.104511
2.150000,-0.033328,-0.033160,-0.097559
2.160000,-0.027549,-0.027386,-0.090432
2.170000,-0.021773,-0.021614,-0.083148
2.180000,-0.016015,-0.015862,-0.075726
2.190000,-0.010293,-0.010146,-0.068184
2.200000,-0.004622,-0.004480,-0.060540
2.210000,0.000982,0.001117,-0.052814
2.220000,0.006504,0.006632,-0.045022
2.230000,0.011927,0.012049,-0.037185
2.240000,0.017239,0.017354,-0.029321
2.250000,0.022423,0.022531,-0.021448
2.260000,0.027467,0.027567,-0.013584
2.270000,0.032357,0.032450,-0.005748
2.280000,0.037081,0.037166,0.002043
2.290000,0.041626,0.041703,0.009771
2.300000,0.045981,0.046051,0.017418
2.310000,0.050136,0.050198,0.024968
2.320000,0.054081,0.054134,0.032403
2.330000,0.057806,0.057850,0.039709
2.340000,0.061303,0.061338,0.046868
2.350000,0.064564,0.064590,0.053866
2.360000,0.067583,0.067599,0.060688
2.370000,0.070353,0.070359,0.067320
2.380000,0.072869,0.072865,0.073748
2.390000,0.075127,0.075114,0.079960
2.400000,0.077124,0.077100,0.085942
2.410000,0.078858,0.078822,0.091683
2.420000,0.080325,0.080278,0.097172
2.430000,0.081526,0.081467,0.102399
2.440000,0.082461,0.082390,0.107354
2.450000,0.083130,0.083047,0.112028
2.460000,0.083536,0.083439,0.116414
2.470000,0.083681,0.083571,0.120503
2.480000,0.083568,0.083444,0.124290
2.490000,0.083202,0.083064,0.127768
2.500000,0.082587,0.082434,0.130933
2.510000,0.081730,0.081562,0.133779
2.520000,0.080637,0.080453,0.136305
2.530000,0.079314,0.079115,0.138508
2.540000,0.077771,0.077555,0.140384
2.550000,0.076015,0.075782,0.141935
2.560000,0.074055,0.073804,0.143158
2.570000,0.071901,0.071632,0.144056
2.580000,0.069562,0.069276,0.144629
2.590000,0.067051,0.066746,0.144880
2.600000,0.064376,0.064053,0.144811
2.610000,0.061551,0.061208,0.144426
2.620000,0.058585,0.058223,0.143729
2.630000,0.055492,0.055111,0.142725
2.640000,0.052283,0.051882,0.141421
2.650000,0.048971,0.048550,0.139822
2.660000,0.045567,0.045128,0.137935
2.670000,0.042086,0.041626,0.135768
2.680000,0.038538,0.038060,0.133329
2.690000,0.034938,0.034440,0.130627
2.700000,0.031296,0.030780,0.127671
2.710000,0.027627,0.027092,0.124471
2.720000,0.023941,0.023388,0.121037
2.730000,0.020252,0.019681,0.117379
2.740000,0.016570,0.015983,0.113509
2.750000,0.012908,0.012305,0.109438
2.760000,0.009278,0.008659,0.105177
2.770000,0.005689,0.005056,0.100739
2.780000,0.002152,0.001506,0.096137
2.790000,-0.001321,-0.001979,0.091381
2.800000,-0.004722,-0.005391,0.086486
2.810000,-0.008041,-0.008720,0.081464
2.820000,-0.011269,-0.011956,0.076328
2.830000,-0.014398,-0.015092,0.071091
2.840000,-0.017420,-0.018119,0.065767
2.850000,-0.020327,-0.021030,0.060368
2.860000,-0.023114,-0.023818,0.054907
2.870000,-0.025773,-0.026477,0.049399
2.880000,-0.028299,-0.029001,0.043855
2.890000,-0.030688,-0.031385,0.038289
2.900000,-0.032933,-0.033625,0.032713
2.910000,-0.035033,-0.035717,0.027140
2.920000,-0.036983,-0.037657,0.021584
2.930000,-0.038781,-0.039442,0.016055
2.940000,-0.040424,-0.041071,0.010565
2.950000,-0.041912,-0.042541,0.005128
2.960000,-0.043242,-0.043853,-0.000247
2.970000,-0.044415,-0.045004,-0.005547
2.980000,-0.045430,-0.045996,-0.010763
2.990000,-0.046289,-0.046830,-0.015883
3.000000,-0.046991,-0.047505,-0.020899
3.010000,-0.047540,-0.048024,-0.025799
3.020000,-0.047936,-0.048388,-0.030575
3.030000,-0.048183,-0.048602,-0.035219
3.040000,-0.048283,-0.048666,-0.039721
3.050000,-0.048240,-0.048585,-0.044074
3.060000,-0.048056,-0.048363,-0.048271
3.070000,-0.047737,-0.048003,-0.052304
3.080000,-0.047286,-0.047510,-0.056167
3.090000,-0.046709,-0.046888,-0.059854
3.100000,-0.046010,-0.046144,-0.063361
3.110000,-0.045193,-0.045282,-0.066680
3.120000,-0.044266,-0.044307,-0.069809
3.130000,-0.043232,-0.043225,-0.072744
3.140000,-0.042098,-0.042043,-0.075480
3.150000,-0.040871,-0.040766,-0.078014
3.160000,-0.039554,-0.039400,-0.080345
3.170000,-0.038156,-0.037952,-0.082471
3.180000,-0.036682,-0.036428,-0.084389
3.190000,-0.035138,-0.034834,-0.086099
3.200000,-0.033530,-0.033177,-0.087600
3.210000,-0.031865,-0.031462,-0.088893
3.220000,-0.030149,-0.029698,-0.089977
3.230000,-0.028387,-0.027889,-0.090853
3.240000,-0.026587,-0.026043,-0.091523
3.250000,-0.024754,-0.024164,-0.091989
3.260000,-0.022894,-0.022261,-0.092251
3.270000,-0.021013,-0.020337,-0.092314
3.280000,-0.019117,-0.018400,-0.092180
3.290000,-0.017210,-0.016455,-0.091852
3.300000,-0.015299,-0.014507,-0.091333
3.310000,-0.013389,-0.012562,-0.090628
3.320000,-0.011485,-0.010625,-0.089741
3.330000,-0.009591,-0.008701,-0.088677
3.340000,-0.007712,-0.006795,-0.087440
3.350000,-0.005853,-0.004912,-0.086036
3.360000,-0.004019,-0.003055,-0.084470
3.370000,-0.002212,-0.001229,-0.082747
3.380000,-0.000437,0.000562,-0.080874
3.390000,0.001302,0.002315,-0.078857
3.400000,0.003003,0.004025,-0.076701
3.410000,0.004661,0.005690,-0.074415
3.420000,0.006274,0.007308,-0.072003
3.430000,0.007840,0.008874,-0.069472
3.440000,0.009355,0.010387,-0.066831
3.450000,0.010818,0.011844,-0.064085
3.460000,0.012227,0.013244,-0.061242
3.470000,0.013579,0.014584,-0.058309
3.480000,0.014873,0.015862,-0.055292
3.490000,0.016108,0.017079,-0.052200
3.500000,0.017282,0.018232,-0.049040
3.510000,0.018395,0.019320,-0.045818
3.520000,0.019445,0.020343,-0.042542
3.530000,0.020433,0.021300,-0.039220
3.540000,0.021357,0.022191,-0.035858
3.550000,0.022217,0.023016,-0.032464
3.560000,0.023014,0.023774,-0.029045
3.570000,0.023747,0.024467,-0.025607
3.580000,0.024417,0.025093,-0.022158
3.590000,0.025024,0.025655,-0.018705
3.600000,0.025568,0.026152,-0.015254
3.610000,0.026051,0.026585,-0.011812
3.620000,0.026472,0.026956,-0.008386
3.630000,0.026834,0.027265,-0.004981
3.640000,0.027136,0.027513,-0.001605
3.650000,0.027381,0.027703,0.001738
3.660000,0.027569,0.027834,0.005040
3.670000,0.027702,0.027910,0.008297
3.680000,0.027781,0.027931,0.011503
3.690000,0.027807,0.027899,0.014651
3.700000,0.027783,0.027816,0.017738
3.710000,0.027710,0.027683,0.020759
3.720000,0.027589,0.027503,0.023707
3.730000,0.027423,0.027278,0.026580
3.740000,0.027213,0.027009,0.029372
3.750000,0.026961,0.026698,0.032079
3.760000,0.026670,0.026348,0.034698
3.770000,0.026340,0.025961,0.037224
3.780000,0.025974,0.025538,0.039655
3.790000,0.025574,0.025083,0.041986
3.800000,0.025142,0.024596,0.044216
3.810000,0.024680,0.024081,0.046340
3.820000,0.024190,0.023539,0.048357
3.830000,0.023674,0.022973,0.050263
3.840000,0.023134,0.022384,0.052058
3.850000,0.022572,0.021775,0.053739
3.860000,0.021990,0.021148,0.055303
3.870000,0.021390,0.020506,0.056751
3.880000,0.020775,0.019849,0.058080
3.890000,0.020145,0.019181,0.059289
3.900000,0.019504,0.018503,0.060379
3.910000,0.018853,0.017817,0.061347
3.920000,0.018193,0.017125,0.062194
3.930000,0.017528,0.016430,0.062919
3.940000,0.016858,0.015733,0.063523
3.950000,0.016186,0.015035,0.064006
3.960000,0.015512,0.014340,0.064368
3.970000,0.014840,0.013647,0.064609
3.980000,0.014171,0.012960,0.064732
3.990000,0.013506,0.012280,0.064736
4.000000,0.012847,0.011608,0.064622
4.010000,0.012196,0.010947,0.064394
4.020000,0.011553,0.010296,0.064051
4.030000,0.010922,0.009659,0.063595
4.040000,0.010301,0.009036,0.063029
4.050000,0.009695,0.008428,0.062355
4.060000,0.009102,0.007838,0.061574
4.070000,0.008526,0.007265,0.060690
4.080000,0.007966,0.006712,0.059704
4.090000,0.007425,0.006178,0.058620
4.100000,0.006903,0.005667,0.057440
4.110000,0.006400,0.005177,0.056167
4.120000,0.005919,0.004710,0.054804
4.130000,0.005459,0.004267,0.053354
4.140000,0.005022,0.003849,0.051822
4.150000,0.004609,0.003456,0.050209
4.160000,0.004219,0.003088,0.048520
4.170000,0.003854,0.002747,0.046758
4.180000,0.003514,0.002433,0.044927
4.190000,0.003200,0.002146,0.043031
4.200000,0.002912,0.001886,0.041073
4.210000,0.002650,0.001654,0.039057
4.220000,0.002414,0.001450,0.036988
4.230000,0.002205,0.001274,0.034870
4.240000,0.002022,0.001126,0.032706
4.250000,0.001867,0.001006,0.030501
4.260000,0.001738,0.000914,0.028259
4.270000,0.001636,0.000849,0.025984
4.280000,0.001560,0.000812,0.023681
4.290000,0.001510,0.000803,0.021353
4.300000,0.001486,0.000820,0.019005
4.310000,0.001488,0.000863,0.016641
4.320000,0.001514,0.000932,0.014266
4.330000,0.001565,0.001027,0.011884
4.340000,0.001640,0.001146,0.009498
4.350000,0.001739,0.001290,0.007114
4.360000,0.001860,0.001457,0.004736
4.370000,0.002003,0.001646,0.002367
4.380000,0.002166,0.001857,0.000012
4.390000,0.002351,0.002089,-0.002325
4.400000,0.002554,0.002340,-0.004639
4.410000,0.002776,0.002611,-0.006928
4.420000,0.003015,0.002899,-0.009187
4.430000,0.003270,0.003204,-0.011412
4.440000,0.003541,0.003525,-0.013600
4.450000,0.003825,0.003860,-0.015746
4.460000,0.004123,0.004208,-0.017848
4.470000,0.004432,0.004568,-0.019901
4.480000,0.004751,0.004939,-0.021902
4.490000,0.005080,0.005319,-0.023848
4.500000,0.005417,0.005708,-0.025736
4.510000,0.005760,0.006103,-0.027563
4.520000,0.006108,0.006503,-0.029325
4.530000,0.006461,0.006907,-0.031020
4.540000,0.006815,0.007314,-0.032645
4.550000,0.007171,0.007722,-0.034198
4.560000,0.007527,0.008130,-0.035676
4.570000,0.007881,0.008536,-0.037077
4.580000,0.008233,0.008939,-0.038398
4.590000,0.008580,0.009337,-0.039639
4.600000,0.008921,0.009729,-0.040796
4.610000,0.009255,0.010114,-0.041868
4.620000,0.009581,0.010490,-0.042855
4.630000,0.009897,0.010856,-0.043753
4.640000,0.010203,0.011210,-0.044563
4.650000,0.010496,0.011552,-0.045283
4.660000,0.010776,0.011879,-0.045913
4.670000,0.011041,0.012191,-0.046451
4.680000,0.011291,0.012486,-0.046897
4.690000,0.011523,0.012763,-0.047251
4.700000,0.011738,0.013021,-0.047513
4.710000,0.011934,0.013258,-0.047683
4.720000,0.012110,0.013475,-0.047760
4.730000,0.012266,0.013669,-0.047746
4.740000,0.012399,0.013840,-0.047640
4.750000,0.012511,0.013986,-0.047444
4.760000,0.012599,0.014108,-0.047158
4.770000,0.012663,0.014204,-0.046784
4.780000,0.012703,0.014273,-0.046322
4.790000,0.012717,0.014315,-0.045774
4.800000,0.012707,0.014329,-0.045141
4.810000,0.012670,0.014315,-0.044425
4.820000,0.012608,0.014272,-0.043628
4.830000,0.012519,0.014200,-0.042752
4.840000,0.012403,0.014099,-0.041798
4.850000,0.012261,0.013968,-0.040770
4.860000,0.012091,0.013807,-0.039669
4.870000,0.011896,0.013616,-0.038498
4.880000,0.011673,0.013396,-0.037260
4.890000,0.011425,0.013146,-0.035956
4.900000,0.011150,0.012867,-0.034591
4.910000,0.010850,0.012558,-0.033167
4.920000,0.010525,0.012221,-0.031686
4.930000,0.010174,0.011855,-0.030153
4.940000,0.009800,0.011462,-0.028570
4.950000,0.009402,0.011041,-0.026940
4.960000,0.008981,0.010594,-0.025267
4.970000,0.008539,0.010121,-0.023555
4.980000,0.008075,0.009623,-0.021806
4.990000,0.007591,0.009101,-0.020024
5.000000,0.007088,0.008556,-0.018213
5.010000,0.006567,0.007989,-0.016375
5.020000,0.006029,0.007401,-0.014516
5.030000,0.005474,0.006794,-0.012638
5.040000,0.004905,0.006168,-0.010745
5.050000,0.004323,0.005525,-0.008840
5.060000,0.003728,0.004866,-0.006928
5.070000,0.003122,0.004193,-0.005011
5.080000,0.002507,0.003507,-0.003093
5.090000,0.001884,0.002810,-0.001177
5.100000,0.001254,0.002103,0.000732
5.110000,0.000619,0.001388,0.002632
5.120000,-0.000021,0.000666,0.004518
5.130000,-0.000662,-0.000061,0.006389
5.140000,-0.001305,-0.000791,0.008240
5.150000,-0.001947,-0.001523,0.010068
5.160000,-0.002587,-0.002254,0.011871
5.170000,-0.003224,-0.002984,0.013645
5.180000,-0.003856,-0.003711,0.015387
5.190000,-0.004481,-0.004433,0.017095
5.200000,-0.005099,-0.005148,0.018765
5.210000,-0.005708,-0.005854,0.020395
5.220000,-0.006306,-0.006551,0.021983
5.230000,-0.006893,-0.007236,0.023525
5.240000,-0.007466,-0.007908,0.025021
5.250000,-0.008025,-0.008565,0.026466
5.260000,-0.008569,-0.009205,0.027860
5.270000,-0.009096,-0.009829,0.029200
5.280000,-0.009605,-0.010433,0.030484
5.290000,-0.010096,-0.011016,0.031710
5.300000,-0.010567,-0.011578,0.032878
5.310000,-0.011017,-0.012117,0.033985
5.320000,-0.011445,-0.012632,0.035029
5.330000,-0.011851,-0.013121,0.036010
5.340000,-0.012235,-0.013585,0.036926
5.350000,-0.012594,-0.014021,0.037777
5.360000,-0.012929,-0.014429,0.038561
5.370000,-0.013240,-0.014809,0.039277
5.380000,-0.013525,-0.015159,0.039925
5.390000,-0.013785,-0.015479,0.040504
5.400000,-0.014019,-0.015769,0.041013
5.410000,-0.014228,-0.016028,0.041453
5.420000,-0.014410,-0.016256,0.041822
5.430000,-0.014566,-0.016452,0.042122
5.440000,-0.014697,-0.016616,0.042351
5.450000,-0.014801,-0.016750,0.042509
5.460000,-0.014880,-0.016851,0.042597
5.470000,-0.014934,-0.016922,0.042616
5.480000,-0.014963,-0.016962,0.042564
5.490000,-0.014967,-0.016970,0.042444
5.500000,-0.014947,-0.016949,0.042255
5.510000,-0.014904,-0.016899,0.041997
5.520000,-0.014839,-0.016819,0.041672
5.530000,-0.014751,-0.016711,0.041281
5.540000,-0.014642,-0.016576,0.040824
5.550000,-0.014513,-0.016414,0.040302
5.560000,-0.014364,-0.016227,0.039716
5.570000,-0.014197,-0.016015,0.039067
5.580000,-0.014013,-0.015780,0.038357
5.590000,-0.013811,-0.015523,0.037587
5.600000,-0.013595,-0.015246,0.036757
5.610000,-0.013364,-0.014948,0.035870
5.620000,-0.013120,-0.014633,0.034926
5.630000,-0.012863,-0.014300,0.033928
5.640000,-0.012596,-0.013953,0.032877
5.650000,-0.012320,-0.013591,0.031774
5.660000,-0.012035,-0.013218,0.030622
5.670000,-0.011742,-0.012833,0.029421
5.680000,-0.011444,-0.012439,0.028175
5.690000,-0.011141,-0.012038,0.026884
5.700000,-0.010834,-0.011630,0.025550
5.710000,-0.010524,-0.011218,0.024176
5.720000,-0.010214,-0.010803,0.022764
5.730000,-0.009903,-0.010386,0.021315
5.740000,-0.009594,-0.009970,0.019832
5.750000,-0.009287,-0.009555,0.018317
5.760000,-0.008982,-0.009143,0.016773
5.770000,-0.008683,-0.008735,0.015200
5.780000,-0.008388,-0.008334,0.013603
5.790000,-0.008099,-0.007940,0.011982
5.800000,-0.007818,-0.007554,0.010342
5.810000,-0.007545,-0.007177,0.008683
5.820000,-0.007280,-0.006812,0.007008
5.830000,-0.007024,-0.006459,0.005321
5.840000,-0.006779,-0.006118,0.003623
5.850000,-0.006545,-0.005792,0.001916
5.860000,-0.006322,-0.005480,0.000205
5.870000,-0.006111,-0.005184,-0.001510
5.880000,-0.005912,-0.004904,-0.003224
5.890000,-0.005725,-0.004641,-0.004936
5.900000,-0.005552,-0.004395,-0.006644
5.910000,-0.005391,-0.004167,-0.008343
5.920000,-0.005244,-0.003958,-0.010032
5.930000,-0.005110,-0.003766,-0.011708
5.940000,-0.004990,-0.003594,-0.013369
5.950000,-0.004883,-0.003440,-0.015011
5.960000,-0.004789,-0.003305,-0.016632
5.970000,-0.004709,-0.003189,-0.018230
5.980000,-0.004641,-0.003091,-0.019802
5.990000,-0.004586,-0.003011,-0.021345
6.000000,-0.004543,-0.002949,-0.022857
6.010000,-0.004512,-0.002905,-0.024335
6.020000,-0.004493,-0.002877,-0.025777
6.030000,-0.004485,-0.002866,-0.027181
6.040000,-0.004487,-0.002870,-0.028545
6.050000,-0.004499,-0.002890,-0.029865
6.060000,-0.004521,-0.002923,-0.031140
6.070000,-0.004551,-0.002970,-0.032368
6.080000,-0.004589,-0.003030,-0.033547
6.090000,-0.004634,-0.003102,-0.034675
6.100000,-0.004687,-0.003184,-0.035749
6.110000,-0.004745,-0.003276,-0.036768
6.120000,-0.004808,-0.003376,-0.037731
6.130000,-0.004875,-0.003485,-0.038636
6.140000,-0.004946,-0.003600,-0.039482
6.150000,-0.005020,-0.003720,-0.040266
6.160000,-0.005096,-0.003846,-0.040988
6.170000,-0.005173,-0.003974,-0.041647
6.180000,-0.005251,-0.004106,-0.042241
6.190000,-0.005328,-0.004238,-0.042770
6.200000,-0.005405,-0.004371,-0.043234
6.210000,-0.005480,-0.004503,-0.043630
6.220000,-0.005553,-0.004634,-0.043960
6.230000,-0.005623,-0.004762,-0.044222
6.240000,-0.005689,-0.004887,-0.044416
6.250000,-0.005751,-0.005007,-0.044543
6.260000,-0.005808,-0.005122,-0.044601
6.270000,-0.005860,-0.005231,-0.044592
6.280000,-0.005907,-0.005334,-0.044516
6.290000,-0.005947,-0.005429,-0.044372
6.300000,-0.005981,-0.005516,-0.044162
6.310000,-0.006007,-0.005594,-0.043887
6.320000,-0.006027,-0.005663,-0.043546
6.330000,-0.006039,-0.005723,-0.043142
6.340000,-0.006043,-0.005773,-0.042674
6.350000,-0.006040,-0.005812,-0.042144
6.360000,-0.006028,-0.005841,-0.041554
6.370000,-0.006009,-0.005859,-0.040905
6.380000,-0.005981,-0.005867,-0.040198
6.390000,-0.005945,-0.005863,-0.039435
6.400000,-0.005901,-0.005848,-0.038617
6.410000,-0.005849,-0.005823,-0.037747
6.420000,-0.005790,-0.005786,-0.036826
6.430000,-0.005722,-0.005739,-0.035856
6.440000,-0.005648,-0.005681,-0.034839
6.450000,-0.005566,-0.005614,-0.033777
6.460000,-0.005477,-0.005536,-0.032673
6.470000,-0.005382,-0.005449,-0.031528
6.480000,-0.005281,-0.005353,-0.030345
6.490000,-0.005174,-0.005248,-0.029127
6.500000,-0.005061,-0.005135,-0.027874
6.510000,-0.004944,-0.005014,-0.026591
6.520000,-0.004822,-0.004887,-0.025279
6.530000,-0.004696,-0.004753,-0.023940
6.540000,-0.004567,-0.004613,-0.022578
6.550000,-0.004435,-0.004468,-0.021194
6.560000,-0.004300,-0.004318,-0.019791
6.570000,-0.004163,-0.004165,-0.018372
6.580000,-0.004025,-0.004008,-0.016938
6.590000,-0.003886,-0.003848,-0.015493
6.600000,-0.003746,-0.003687,-0.014039
6.610000,-0.003606,-0.003524,-0.012578
6.620000,-0.003468,-0.003361,-0.011113
6.630000,-0.003330,-0.003198,-0.009646
6.640000,-0.003194,-0.003036,-0.008179
6.650000,-0.003060,-0.002875,-0.006715
6.660000,-0.002928,-0.002716,-0.005255
6.670000,-0.002799,-0.002560,-0.003802
6.680000,-0.002674,-0.002407,-0.002359
6.690000,-0.002553,-0.002258,-0.000927
6.700000,-0.002436,-0.002112,0.000492
6.710000,-0.002323,-0.001972,0.001896
6.720000,-0.002216,-0.001837,0.003283
6.730000,-0.002114,-0.001708,0.004650
6.740000,-0.002017,-0.001585,0.005997
6.750000,-0.001926,-0.001468,0.007321
6.760000,-0.001841,-0.001358,0.008621
6.770000,-0.001762,-0.001255,0.009896
6.780000,-0.001689,-0.001159,0.011143
6.790000,-0.001623,-0.001071,0.012361
6.800000,-0.001564,-0.000991,0.013549
6.810000,-0.001511,-0.000918,0.014705
6.820000,-0.001465,-0.000854,0.015829
6.830000,-0.001426,-0.000798,0.016919
6.840000,-0.001394,-0.000750,0.017974
6.850000,-0.001368,-0.000710,0.018994
6.860000,-0.001349,-0.000678,0.019976
6.870000,-0.001336,-0.000654,0.020920
6.880000,-0.001331,-0.000638,0.021826
6.890000,-0.001331,-0.000630,0.022692
6.900000,-0.001338,-0.000630,0.023518
6.910000,-0.001350,-0.000637,0.024304
6.920000,-0.001369,-0.000651,0.025048
6.930000,-0.001393,-0.000672,0.025751
6.940000,-0.001422,-0.000700,0.026411
6.950000,-0.001456,-0.000735,0.027029
6.960000,-0.001496,-0.000775,0.027605
6.970000,-0.001539,-0.000822,0.028137
6.980000,-0.001587,-0.000874,0.028626
6.990000,-0.001639,-0.000931,0.029071
7.000000,-0.001695,-0.000992,0.029474
7.010000,-0.001753,-0.001058,0.029832
7.020000,-0.001815,-0.001128,0.030148
7.030000,-0.001879,-0.001201,0.030420
7.040000,-0.001945,-0.001278,0.030649
7.050000,-0.002013,-0.001357,0.030835
7.060000,-0.002083,-0.001438,0.030979
7.070000,-0.002154,-0.001521,0.031080
7.080000,-0.002225,-0.001605,0.031139
7.090000,-0.002297,-0.001690,0.031157
7.100000,-0.002368,-0.001775,0.031133
7.110000,-0.002440,-0.001861,0.031068
7.120000,-0.002510,-0.001946,0.030963
7.130000,-0.002580,-0.002030,0.030819
7.140000,-0.002648,-0.002113,0.030635
7.150000,-0.002714,-0.002194,0.030413
7.160000,-0.002778,-0.002273,0.030153
7.170000,-0.002840,-0.002349,0.029856
7.180000,-0.002899,-0.002423,0.029522
7.190000,-0.002955,-0.002493,0.029153
7.200000,-0.003007,-0.002560,0.028749
7.210000,-0.003056,-0.002623,0.028311
7.220000,-0.003101,-0.002682,0.027839
7.230000,-0.003141,-0.002736,0.027336
7.240000,-0.003178,-0.002785,0.026801
7.250000,-0.003209,-0.002830,0.026235
7.260000,-0.003236,-0.002868,0.025640
7.270000,-0.003258,-0.002902,0.025017
7.280000,-0.003274,-0.002929,0.024366
7.290000,-0.003285,-0.002950,0.023688
7.300000,-0.003290,-0.002965,0.022985
7.310000,-0.003289,-0.002974,0.022258
7.320000,-0.003282,-0.002976,0.021507
7.330000,-0.003269,-0.002971,0.020735
7.340000,-0.003250,-0.002960,0.019941
7.350000,-0.003224,-0.002941,0.019127
7.360000,-0.003192,-0.002916,0.018295
7.370000,-0.003154,-0.002884,0.017445
7.380000,-0.003109,-0.002844,0.016579
7.390000,-0.003058,-0.002797,0.015698
7.400000,-0.002999,-0.002744,0.014803
7.410000,-0.002934,-0.002683,0.013895
7.420000,-0.002863,-0.002614,0.012976
7.430000,-0.002785,-0.002539,0.012046
7.440000,-0.002700,-0.002457,0.011108
7.450000,-0.002608,-0.002368,0.010161
7.460000,-0.002510,-0.002272,0.009209
7.470000,-0.002406,-0.002169,0.008250
7.480000,-0.002295,-0.002060,0.007288
7.490000,-0.002178,-0.001944,0.006323
7.500000,-0.002054,-0.001822,0.005357
7.510000,-0.001924,-0.001693,0.004390
7.520000,-0.001788,-0.001559,0.003425
7.530000,-0.001647,-0.001418,0.002461
7.540000,-0.001499,-0.001272,0.001501
7.550000,-0.001346,-0.001120,0.000546
7.560000,-0.001187,-0.000963,-0.000404
7.570000,-0.001023,-0.000801,-0.001347
7.580000,-0.000854,-0.000633,-0.002281
7.590000,-0.000680,-0.000461,-0.003206
7.600000,-0.000501,-0.000285,-0.004121
7.610000,-0.000317,-0.000105,-0.005024
7.620000,-0.000129,0.000080,-0.005914
7.630000,0.000063,0.000268,-0.006790
7.640000,0.000259,0.000460,-0.007652
7.650000,0.000459,0.000655,-0.008497
7.660000,0.000662,0.000853,-0.009326
7.670000,0.000869,0.001054,-0.010137
7.680000,0.001079,0.001257,-0.010929
7.690000,0.001291,0.001462,-0.011701
7.700000,0.001507,0.001669,-0.012452
7.710000,0.001724,0.001878,-0.013182
7.720000,0.001944,0.002089,-0.013890
7.730000,0.002165,0.002300,-0.014574
7.740000,0.002388,0.002512,-0.015234
7.750000,0.002613,0.002725,-0.015870
7.760000,0.002838,0.002938,-0.016480
7.770000,0.003064,0.003151,-0.017065
7.780000,0.003291,0.003365,-0.017622
7.790000,0.003518,0.003577,-0.018153
7.800000,0.003745,0.003789,-0.018656
7.810000,0.003972,0.004000,-0.019130
7.820000,0.004198,0.004210,-0.019576
7.830000,0.004424,0.004418,-0.019993
7.840000,0.004649,0.004625,-0.020380
7.850000,0.004872,0.004830,-0.020738
7.860000,0.005094,0.005032,-0.021066
7.870000,0.005314,0.005233,-0.021363
7.880000,0.005532,0.005431,-0.021630
7.890000,0.005748,0.005626,-0.021867
7.900000,0.005961,0.005818,-0.022073
7.910000,0.006172,0.006006,-0.022248
7.920000,0.006379,0.006192,-0.022392
7.930000,0.006584,0.006374,-0.022506
7.940000,0.006785,0.006552,-0.022590
7.950000,0.006983,0.006726,-0.022643
7.960000,0.007177,0.006897,-0.022665
7.970000,0.007367,0.007063,-0.022658
7.980000,0.007552,0.007224,-0.022621
7.990000,0.007734,0.007381,-0.022555
8.000000,0.007910,0.007534,-0.022459
8.010000,0.008083,0.007682,-0.022335
8.020000,0.008250,0.007824,-0.022183
8.030000,0.008412,0.007962,-0.022003
8.040000,0.008569,0.008095,-0.021796
8.050000,0.008721,0.008222,-0.021562
8.060000,0.008868,0.008344,-0.021302
8.070000,0.009009,0.008460,-0.021016
8.080000,0.009144,0.008572,-0.020706
8.090000,0.009274,0.008677,-0.020371
8.100000,0.009398,0.008777,-0.020013
8.110000,0.009516,0.008871,-0.019633
8.120000,0.009627,0.008960,-0.019230
8.130000,0.009733,0.009042,-0.018807
8.140000,0.009833,0.009119,-0.018363
8.150000,0.009926,0.009190,-0.017900
8.160000,0.010014,0.009255,-0.017419
8.170000,0.010095,0.009314,-0.016920
8.180000,0.010170,0.009368,-0.016404
8.190000,0.010238,0.009415,-0.015872
8.200000,0.010301,0.009457,-0.015326
8.210000,0.010357,0.009493,-0.014766
8.220000,0.010406,0.009523,-0.014193
8.230000,0.010450,0.009547,-0.013609
8.240000,0.010487,0.009565,-0.013013
8.250000,0.010518,0.009577,-0.012408
8.260000,0.010543,0.009584,-0.011795
8.270000,0.010562,0.009585,-0.011173
8.280000,0.010574,0.009580,-0.010545
8.290000,0.010581,0.009570,-0.009911
8.300000,0.010581,0.009554,-0.009272
8.310000,0.010576,0.009533,-0.008630
8.320000,0.010565,0.009506,-0.007985
8.330000,0.010548,0.009474,-0.007339
8.340000,0.010526,0.009437,-0.006691
8.350000,0.010498,0.009395,-0.006045
8.360000,0.010464,0.009347,-0.005400
8.370000,0.010425,0.009294,-0.004757
8.380000,0.010381,0.009237,-0.004117
8.390000,0.010332,0.009174,-0.003482
8.400000,0.010277,0.009107,-0.002851
8.410000,0.010218,0.009035,-0.002227
8.420000,0.010154,0.008959,-0.001610
8.430000,0.010084,0.008878,-0.001000
8.440000,0.010011,0.008792,-0.000399
8.450000,0.009932,0.008702,0.000192
8.460000,0.009850,0.008609,0.000774
8.470000,0.009763,0.008510,0.001344
8.480000,0.009671,0.008408,0.001903
8.490000,0.009576,0.008302,0.002449
8.500000,0.009477,0.008192,0.002982
8.510000,0.009373,0.008079,0.003502
8.520000,0.009266,0.007961,0.004008
8.530000,0.009156,0.007841,0.004498
8.540000,0.009041,0.007717,0.004973
8.550000,0.008924,0.007589,0.005433
8.560000,0.008803,0.007458,0.005876
8.570000,0.008679,0.007325,0.006302
8.580000,0.008551,0.007188,0.006711
8.590000,0.008421,0.007048,0.007103
8.600000,0.008288,0.006906,0.007477
8.610000,0.008152,0.006761,0.007833
8.620000,0.008013,0.006613,0.008170
8.630000,0.007872,0.006463,0.008490
8.640000,0.007728,0.006310,0.008790
8.650000,0.007582,0.006156,0.009071
8.660000,0.007434,0.005999,0.009334
8.670000,0.007283,0.005840,0.009578
8.680000,0.007130,0.005680,0.009803
8.690000,0.006975,0.005517,0.010009
8.700000,0.006819,0.005354,0.010196
8.710000,0.006660,0.005188,0.010364
8.720000,0.006500,0.005021,0.010513
8.730000,0.006339,0.004854,0.010644
8.740000,0.006176,0.004685,0.010757
8.750000,0.006011,0.004515,0.010852
8.760000,0.005845,0.004344,0.010929
8.770000,0.005679,0.004173,0.010988
8.780000,0.005511,0.004001,0.011030
8.790000,0.005342,0.003829,0.011055
8.800000,0.005172,0.003657,0.011064
8.810000,0.005002,0.003484,0.011057
8.820000,0.004831,0.003312,0.011034
8.830000,0.004660,0.003141,0.010996
8.840000,0.004488,0.002970,0.010943
8.850000,0.004317,0.002799,0.010876
8.860000,0.004145,0.002630,0.010796
8.870000,0.003973,0.002461,0.010702
8.880000,0.003802,0.002294,0.010595
8.890000,0.003631,0.002128,0.010476
8.900000,0.003461,0.001964,0.010346
8.910000,0.003291,0.001802,0.010205
8.920000,0.003123,0.001641,0.010054
8.930000,0.002955,0.001483,0.009892
8.940000,0.002789,0.001328,0.009722
8.950000,0.002624,0.001175,0.009543
8.960000,0.002461,0.001025,0.009357
8.970000,0.002299,0.000878,0.009163
8.980000,0.002140,0.000734,0.008962
8.990000,0.001982,0.000594,0.008755
9.000000,0.001827,0.000457,0.008543
9.010000,0.001674,0.000325,0.008327
9.020000,0.001524,0.000196,0.008106
9.030000,0.001377,0.000071,0.007881
9.040000,0.001233,-0.000049,0.007654
9.050000,0.001092,-0.000164,0.007424
9.060000,0.000955,-0.000275,0.007192
9.070000,0.000821,-0.000381,0.006959
9.080000,0.000691,-0.000481,0.006725
9.090000,0.000565,-0.000577,0.006492
9.100000,0.000442,-0.000667,0.006258
9.110000,0.000324,-0.000752,0.006025
9.120000,0.000211,-0.000831,0.005794
9.130000,0.000102,-0.000904,0.005565
9.140000,-0.000003,-0.000972,0.005337
9.150000,-0.000103,-0.001033,0.005113
9.160000,-0.000197,-0.001089,0.004891
9.170000,-0.000287,-0.001138,0.004673
9.180000,-0.000372,-0.001182,0.004459
9.190000,-0.000452,-0.001219,0.004249
9.200000,-0.000526,-0.001250,0.004044
9.210000,-0.000595,-0.001275,0.003843
9.220000,-0.000658,-0.001294,0.003648
9.230000,-0.000717,-0.001306,0.003457
9.240000,-0.000769,-0.001313,0.003272
9.250000,-0.000817,-0.001314,0.003093
9.260000,-0.000858,-0.001308,0.002920
9.270000,-0.000895,-0.001297,0.002753
9.280000,-0.000926,-0.001280,0.002592
9.290000,-0.000952,-0.001257,0.002438
9.300000,-0.000972,-0.001229,0.002290
9.310000,-0.000987,-0.001195,0.002148
9.320000,-0.000997,-0.001157,0.002013
9.330000,-0.001002,-0.001113,0.001884
9.340000,-0.001002,-0.001064,0.001762
9.350000,-0.000997,-0.001011,0.001646
9.360000,-0.000987,-0.000953,0.001537
9.370000,-0.000973,-0.000891,0.001434
9.380000,-0.000955,-0.000825,0.001337
9.390000,-0.000932,-0.000755,0.001246
9.400000,-0.000906,-0.000682,0.001162
9.410000,-0.000876,-0.000606,0.001083
9.420000,-0.000842,-0.000527,0.001010
9.430000,-0.000804,-0.000445,0.000943
9.440000,-0.000764,-0.000361,0.000881
9.450000,-0.000720,-0.000275,0.000825
9.460000,-0.000674,-0.000187,0.000773
9.470000,-0.000626,-0.000097,0.000727
9.480000,-0.000575,-0.000007,0.000685
9.490000,-0.000523,0.000085,0.000647
9.500000,-0.000468,0.000176,0.000614
9.510000,-0.000413,0.000268,0.000584
9.520000,-0.000356,0.000360,0.000558
9.530000,-0.000298,0.000452,0.000536
9.540000,-0.000239,0.000543,0.000516
9.550000,-0.000180,0.000632,0.000500
9.560000,-0.000121,0.000721,0.000487
9.570000,-0.000063,0.000808,0.000476
9.580000,-0.000004,0.000893,0.000467
9.590000,0.000054,0.000976,0.000460
9.600000,0.000111,0.001057,0.000454
9.610000,0.000167,0.001135,0.000451
9.620000,0.000222,0.001210,0.000448
9.630000,0.000276,0.001282,0.000447
9.640000,0.000327,0.001350,0.000446
9.650000,0.000377,0.001415,0.000446
9.660000,0.000425,0.001477,0.000447
9.670000,0.000471,0.001535,0.000448
9.680000,0.000514,0.001588,0.000448
9.690000,0.000555,0.001638,0.000449
9.700000,0.000593,0.001683,0.000450
9.710000,0.000628,0.001723,0.000450
9.720000,0.000661,0.001760,0.000449
9.730000,0.000690,0.001791,0.000448
9.740000,0.000717,0.001818,0.000446
9.750000,0.000740,0.001840,0.000443
9.760000,0.000760,0.001858,0.000440
9.770000,0.000777,0.001871,0.000435
9.780000,0.000791,0.001879,0.000429
9.790000,0.000802,0.001882,0.000422
9.800000,0.000809,0.001880,0.000414
9.810000,0.000813,0.001874,0.000404
9.820000,0.000814,0.001863,0.000394
9.830000,0.000811,0.001848,0.000382
9.840000,0.000806,0.001828,0.000369
9.850000,0.000797,0.001803,0.000354
9.860000,0.000785,0.001775,0.000339
9.870000,0.000770,0.001742,0.000322
9.880000,0.000752,0.001705,0.000304
9.890000,0.000732,0.001665,0.000285
9.900000,0.000709,0.001620,0.000265
9.910000,0.000683,0.001572,0.000244
9.920000,0.000654,0.001521,0.000222
9.930000,0.000623,0.001467,0.000199
9.940000,0.000590,0.001409,0.000176
9.950000,0.000555,0.001349,0.000152
9.960000,0.000518,0.001286,0.000127
9.970000,0.000479,0.001221,0.000102
9.980000,0.000438,0.001153,0.000077
9.990000,0.000395,0.001084,0.000051
10.000000,0.000351,0.001012,0.000025
10.010000,0.000306,0.000940,-0.000002
10.020000,0.000259,0.000865,-0.000028
10.030000,0.000212,0.000790,-0.000054
10.040000,0.000163,0.000714,-0.000080
10.050000,0.000114,0.000637,-0.000106
10.060000,0.000064,0.000559,-0.000132
10.070000,0.000013,0.000482,-0.000157
10.080000,-0.000038,0.000404,-0.000182
10.090000,-0.000089,0.000326,-0.000207
10.100000,-0.000140,0.000249,-0.000231
10.110000,-0.000192,0.000172,-0.000255
10.120000,-0.000243,0.000096,-0.000277
10.130000,-0.000294,0.000021,-0.000300
10.140000,-0.000345,-0.000053,-0.000321
10.150000,-0.000396,-0.000126,-0.000342
10.160000,-0.000446,-0.000198,-0.000363
10.170000,-0.000495,-0.000268,-0.000383
10.180000,-0.000544,-0.000336,-0.000402
10.190000,-0.000592,-0.000403,-0.000420
10.200000,-0.000639,-0.000467,-0.000438
10.210000,-0.000686,-0.000530,-0.000456
10.220000,-0.000731,-0.000590,-0.000473
10.230000,-0.000776,-0.000649,-0.000489
10.240000,-0.000820,-0.000705,-0.000505
10.250000,-0.000862,-0.000758,-0.000521
10.260000,-0.000904,-0.000810,-0.000537
10.270000,-0.000944,-0.000858,-0.000552
10.280000,-0.000983,-0.000904,-0.000568
10.290000,-0.001021,-0.000948,-0.000584
10.300000,-0.001058,-0.000989,-0.000600
10.310000,-0.001094,-0.001028,-0.000616
10.320000,-0.001128,-0.001063,-0.000633
10.330000,-0.001162,-0.001097,-0.000650
10.340000,-0.001194,-0.001128,-0.000668
10.350000,-0.001225,-0.001156,-0.000687
10.360000,-0.001255,-0.001181,-0.000707
10.370000,-0.001283,-0.001205,-0.000728
10.380000,-0.001311,-0.001226,-0.000751
10.390000,-0.001338,-0.001244,-0.000775
10.400000,-0.001363,-0.001261,-0.000800
10.410000,-0.001387,-0.001275,-0.000827
10.420000,-0.001411,-0.001287,-0.000857
10.430000,-0.001433,-0.001297,-0.000888
10.440000,-0.001454,-0.001305,-0.000921
10.450000,-0.001475,-0.001311,-0.000957
10.460000,-0.001494,-0.001316,-0.000995
10.470000,-0.001513,-0.001319,-0.001036
10.480000,-0.001531,-0.001321,-0.001080
10.490000,-0.001548,-0.001321,-0.001127
10.500000,-0.001564,-0.001320,-0.001176
10.510000,-0.001580,-0.001318,-0.001229
10.520000,-0.001595,-0.001315,-0.001285
10.530000,-0.001609,-0.001311,-0.001344
10.540000,-0.001623,-0.001307,-0.001407
10.550000,-0.001636,-0.001302,-0.001473
10.560000,-0.001649,-0.001296,-0.001543
10.570000,-0.001661,-0.001291,-0.001616
10.580000,-0.001673,-0.001285,-0.001693
10.590000,-0.001684,-0.001279,-0.001774
10.600000,-0.001695,-0.001273,-0.001858
10.610000,-0.001706,-0.001267,-0.001946
10.620000,-0.001717,-0.001262,-0.002038
10.630000,-0.001727,-0.001257,-0.002134
10.640000,-0.001737,-0.001253,-0.002233
10.650000,-0.001747,-0.001250,-0.002336
10.660000,-0.001757,-0.001247,-0.002443
10.670000,-0.001766,-0.001246,-0.002553
10.680000,-0.001776,-0.001245,-0.002666
10.690000,-0.001786,-0.001245,-0.002783
10.700000,-0.001796,-0.001247,-0.002904
10.710000,-0.001805,-0.001250,-0.003027
10.720000,-0.001815,-0.001254,-0.003154
10.730000,-0.001825,-0.001260,-0.003283
10.740000,-0.001835,-0.001267,-0.003416
10.750000,-0.001845,-0.001276,-0.003551
10.760000,-0.001856,-0.001287,-0.003688
10.770000,-0.001866,-0.001299,-0.003828
10.780000,-0.001877,-0.001313,-0.003970
10.790000,-0.001889,-0.001328,-0.004113
10.800000,-0.001900,-0.001346,-0.004259
10.810000,-0.001912,-0.001365,-0.004406
10.820000,-0.001924,-0.001386,-0.004554
10.830000,-0.001936,-0.001409,-0.004703
10.840000,-0.001949,-0.001433,-0.004853
10.850000,-0.001962,-0.001459,-0.005003
10.860000,-0.001976,-0.001488,-0.005154
10.870000,-0.001990,-0.001517,-0.005305
10.880000,-0.002004,-0.001549,-0.005455
10.890000,-0.002019,-0.001582,-0.005605
10.900000,-0.002034,-0.001617,-0.005755
10.910000,-0.002050,-0.001653,-0.005903
10.920000,-0.002066,-0.001691,-0.006050
10.930000,-0.002082,-0.001730,-0.006195
10.940000,-0.002099,-0.001770,-0.006339
10.950000,-0.002116,-0.001812,-0.006480
10.960000,-0.002134,-0.001855,-0.006619
10.970000,-0.002152,-0.001899,-0.006756
10.980000,-0.002170,-0.001944,-0.006889
10.990000,-0.002189,-0.001990,-0.007019
11.000000,-0.002208,-0.002037,-0.007146
11.010000,-0.002227,-0.002085,-0.007270
11.020000,-0.002246,-0.002133,-0.007389
11.030000,-0.002266,-0.002182,-0.007504
11.040000,-0.002285,-0.002231,-0.007615
11.050000,-0.002305,-0.002280,-0.007721
11.060000,-0.002325,-0.002329,-0.007823
11.070000,-0.002344,-0.002379,-0.007919
11.080000,-0.002364,-0.002428,-0.008010
11.090000,-0.002384,-0.002477,-0.008096
11.100000,-0.002403,-0.002525,-0.008176
11.110000,-0.002422,-0.002573,-0.008251
11.120000,-0.002441,-0.002620,-0.008320
11.130000,-0.002459,-0.002667,-0.008382
11.140000,-0.002477,-0.002712,-0.008439
11.150000,-0.002494,-0.002757,-0.008489
11.160000,-0.002510,-0.002800,-0.008533
11.170000,-0.002526,-0.002842,-0.008570
11.180000,-0.002541,-0.002882,-0.008601
11.190000,-0.002555,-0.002921,-0.008626
11.200000,-0.002568,-0.002958,-0.008643
11.210000,-0.002580,-0.002992,-0.008654
11.220000,-0.002590,-0.003025,-0.008659
11.230000,-0.002600,-0.003056,-0.008656
11.240000,-0.002607,-0.003084,-0.008647
11.250000,-0.002614,-0.003110,-0.008631
11.260000,-0.002619,-0.003134,-0.008609
11.270000,-0.002622,-0.003154,-0.008580
11.280000,-0.002623,-0.003172,-0.008544
11.290000,-0.002622,-0.003187,-0.008502
11.300000,-0.002620,-0.003199,-0.008454
11.310000,-0.002615,-0.003208,-0.008399
11.320000,-0.002608,-0.003214,-0.008339
11.330000,-0.002599,-0.003216,-0.008272
11.340000,-0.002588,-0.003215,-0.008199
11.350000,-0.002574,-0.003210,-0.008120
11.360000,-0.002557,-0.003202,-0.008036
11.370000,-0.002539,-0.003191,-0.007946
11.380000,-0.002517,-0.003175,-0.007851
11.390000,-0.002493,-0.003156,-0.007751
11.400000,-0.002466,-0.003133,-0.007646
11.410000,-0.002436,-0.003106,-0.007537
11.420000,-0.002404,-0.003075,-0.007422
11.430000,-0.002368,-0.003041,-0.007304
11.440000,-0.002330,-0.003002,-0.007181
11.450000,-0.002289,-0.002960,-0.007055
11.460000,-0.002245,-0.002913,-0.006925
11.470000,-0.002198,-0.002863,-0.006791
11.480000,-0.002148,-0.002809,-0.006655
11.490000,-0.002095,-0.002751,-0.006515
11.500000,-0.002040,-0.002689,-0.006373
11.510000,-0.001981,-0.002623,-0.006228
11.520000,-0.001919,-0.002553,-0.006081
11.530000,-0.001855,-0.002480,-0.005932
11.540000,-0.001788,-0.002403,-0.005782
11.550000,-0.001718,-0.002323,-0.005630
11.560000,-0.001646,-0.002239,-0.005476
11.570000,-0.001570,-0.002152,-0.005322
11.580000,-0.001493,-0.002061,-0.005166
11.590000,-0.001413,-0.001968,-0.005011
11.600000,-0.001330,-0.001871,-0.004854
11.610000,-0.001245,-0.001771,-0.004698
11.620000,-0.001158,-0.001669,-0.004542
11.630000,-0.001069,-0.001564,-0.004386
11.640000,-0.000978,-0.001456,-0.004230
11.650000,-0.000885,-0.001347,-0.004075
11.660000,-0.000791,-0.001235,-0.003920
11.670000,-0.000694,-0.001121,-0.003767
11.680000,-0.000596,-0.001005,-0.003615
11.690000,-0.000497,-0.000887,-0.003464
11.700000,-0.000397,-0.000768,-0.003314
11.710000,-0.000295,-0.000648,-0.003166
11.720000,-0.000193,-0.000526,-0.003019
11.730000,-0.000089,-0.000403,-0.002874
11.740000,0.000015,-0.000280,-0.002731
11.750000,0.000120,-0.000156,-0.002590
11.760000,0.000225,-0.000032,-0.002450
11.770000,0.000330,0.000092,-0.002313
11.780000,0.000436,0.000217,-0.002177
11.790000,0.000542,0.000341,-0.002044
11.800000,0.000647,0.000464,-0.001913
11.810000,0.000753,0.000588,-0.001784
11.820000,0.000857,0.000710,-0.001657
11.830000,0.000962,0.000832,-0.001532
11.840000,0.001066,0.000952,-0.001409
11.850000,0.001169,0.001071,-0.001289
11.860000,0.001271,0.001189,-0.001170
11.870000,0.001372,0.001305,-0.001053
11.880000,0.001472,0.001420,-0.000938
11.890000,0.001571,0.001532,-0.000826
11.900000,0.001669,0.001642,-0.000714
11.910000,0.001765,0.001751,-0.000605
11.920000,0.001860,0.001856,-0.000497
11.930000,0.001953,0.001960,-0.000391
11.940000,0.002045,0.002060,-0.000286
11.950000,0.002135,0.002158,-0.000183
11.960000,0.002223,0.002254,-0.000080
11.970000,0.002309,0.002346,0.000021
11.980000,0.002393,0.002435,0.000121
11.990000,0.002475,0.002521,0.000220
12.000000,0.002555,0.002604,0.000318
12.010000,0.002633,0.002684,0.000416
12.020000,0.002708,0.002760,0.000512
12.030000,0.002782,0.002833,0.000609
12.040000,0.002853,0.002903,0.000705
12.050000,0.002922,0.002969,0.000800
12.060000,0.002988,0.003031,0.000896
12.070000,0.003052,0.003090,0.000991
12.080000,0.003113,0.003146,0.001086
12.090000,0.003172,0.003198,0.001181
12.100000,0.003228,0.003246,0.001276
12.110000,0.003282,0.003290,0.001372
12.120000,0.003334,0.003331,0.001467
12.130000,0.003382,0.003368,0.001563
12.140000,0.003428,0.003402,0.001659
12.150000,0.003471,0.003432,0.001755
12.160000,0.003512,0.003458,0.001852
12.170000,0.003550,0.003481,0.001948
12.180000,0.003585,0.003500,0.002045
12.190000,0.003617,0.003515,0.002143
12.200000,0.003647,0.003527,0.002240
12.210000,0.003674,0.003535,0.002338
12.220000,0.003697,0.003540,0.002436
12.230000,0.003718,0.003541,0.002534
12.240000,0.003736,0.003539,0.002632
12.250000,0.003752,0.003533,0.002730
12.260000,0.003764,0.003524,0.002828
12.270000,0.003773,0.003511,0.002925
12.280000,0.003779,0.003494,0.003022
12.290000,0.003782,0.003475,0.003118
12.300000,0.003783,0.003452,0.003214
12.310000,0.003780,0.003425,0.003309
12.320000,0.003774,0.003396,0.003402
12.330000,0.003765,0.003362,0.003495
12.340000,0.003752,0.003326,0.003586
12.350000,0.003737,0.003286,0.003676
12.360000,0.003719,0.003244,0.003764
12.370000,0.003697,0.003197,0.003850
12.380000,0.003672,0.003148,0.003934
12.390000,0.003644,0.003096,0.004016
12.400000,0.003613,0.003040,0.004095
12.410000,0.003578,0.002981,0.004171
12.420000,0.003541,0.002919,0.004245
12.430000,0.003500,0.002854,0.004315
12.440000,0.003456,0.002787,0.004382
12.450000,0.003409,0.002716,0.004446
12.460000,0.003358,0.002642,0.004505
12.470000,0.003305,0.002565,0.004561
12.480000,0.003248,0.002486,0.004613
12.490000,0.003189,0.002403,0.004661
12.500000,0.003126,0.002318,0.004704
12.510000,0.003060,0.002230,0.004742
12.520000,0.002992,0.002140,0.004776
12.530000,0.002921,0.002047,0.004805
12.540000,0.002846,0.001951,0.004829
12.550000,0.002770,0.001853,0.004848
12.560000,0.002690,0.001753,0.004861
12.570000,0.002608,0.001650,0.004869
12.580000,0.002524,0.001546,0.004872
12.590000,0.002437,0.001439,0.004870
12.600000,0.002348,0.001330,0.004861
12.610000,0.002257,0.001219,0.004848
12.620000,0.002163,0.001107,0.004828
12.630000,0.002068,0.000993,0.004804
12.640000,0.001971,0.000877,0.004773
12.650000,0.001873,0.000760,0.004738
12.660000,0.001773,0.000642,0.004696
12.670000,0.001672,0.000523,0.004650
12.680000,0.001569,0.000403,0.004598
12.690000,0.001466,0.000282,0.004541
12.700000,0.001362,0.000160,0.004479
12.710000,0.001257,0.000038,0.004412
12.720000,0.001151,-0.000084,0.004340
12.730000,0.001046,-0.000206,0.004264
12.740000,0.000940,-0.000328,0.004183
12.750000,0.000834,-0.000450,0.004099
12.760000,0.000728,-0.000572,0.004010
12.770000,0.000623,-0.000692,0.003918
12.780000,0.000519,-0.000812,0.003822
12.790000,0.000415,-0.000931,0.003723
12.800000,0.000313,-0.001048,0.003621
12.810000,0.000211,-0.001164,0.003516
12.820000,0.000112,-0.001279,0.003409
12.830000,0.000013,-0.001391,0.003300
12.840000,-0.000083,-0.001502,0.003189
12.850000,-0.000178,-0.001610,0.003076
12.860000,-0.000270,-0.001715,0.002963
12.870000,-0.000360,-0.001818,0.002849
12.880000,-0.000448,-0.001918,0.002734
12.890000,-0.000532,-0.002014,0.002619
12.900000,-0.000614,-0.002108,0.002504
12.910000,-0.000693,-0.002197,0.002390
12.920000,-0.000769,-0.002284,0.002277
12.930000,-0.000841,-0.002366,0.002165
12.940000,-0.000909,-0.002444,0.002054
12.950000,-0.000974,-0.002518,0.001946
12.960000,-0.001036,-0.002588,0.001839
12.970000,-0.001093,-0.002653,0.001736
12.980000,-0.001146,-0.002713,0.001635
12.990000,-0.001195,-0.002769,0.001537
13.000000,-0.001240,-0.002819,0.001442
13.010000,-0.001280,-0.002865,0.001352
13.020000,-0.001316,-0.002905,0.001265
13.030000,-0.001347,-0.002941,0.001183
13.040000,-0.001374,-0.002970,0.001105
13.050000,-0.001396,-0.002995,0.001032
13.060000,-0.001414,-0.003014,0.000964
13.070000,-0.001426,-0.003027,0.000901
13.080000,-0.001434,-0.003035,0.000844
13.090000,-0.001438,-0.003037,0.000793
13.100000,-0.001436,-0.003034,0.000747
13.110000,-0.001430,-0.003025,0.000708
13.120000,-0.001419,-0.003010,0.000674
13.130000,-0.001403,-0.002990,0.000647
13.140000,-0.001383,-0.002964,0.000627
13.150000,-0.001358,-0.002933,0.000612
13.160000,-0.001329,-0.002897,0.000605
13.170000,-0.001295,-0.002855,0.000604
13.180000,-0.001257,-0.002808,0.000610
13.190000,-0.001215,-0.002756,0.000623
13.200000,-0.001168,-0.002699,0.000642
13.210000,-0.001118,-0.002637,0.000668
13.220000,-0.001063,-0.002570,0.000701
13.230000,-0.001005,-0.002499,0.000741
13.240000,-0.000943,-0.002424,0.000787
13.250000,-0.000878,-0.002344,0.000840
13.260000,-0.000809,-0.002260,0.000900
13.270000,-0.000738,-0.002172,0.000965
13.280000,-0.000663,-0.002081,0.001038
13.290000,-0.000586,-0.001986,0.001116
13.300000,-0.000506,-0.001889,0.001200
13.310000,-0.000424,-0.001788,0.001290
13.320000,-0.000340,-0.001684,0.001386
13.330000,-0.000254,-0.001578,0.001487
13.340000,-0.000166,-0.001470,0.001594
13.350000,-0.000077,-0.001360,0.001706
13.360000,0.000014,-0.001248,0.001822
13.370000,0.000106,-0.001135,0.001943
13.380000,0.000198,-0.001021,0.002068
13.390000,0.000291,-0.000905,0.002198
13.400000,0.000384,-0.000789,0.002331
13.410000,0.000478,-0.000673,0.002468
13.420000,0.000571,-0.000557,0.002607
13.430000,0.000664,-0.000440,0.002750
13.440000,0.000757,-0.000324,0.002896
13.450000,0.000848,-0.000209,0.003043
13.460000,0.000939,-0.000095,0.003193
13.470000,0.001028,0.000018,0.003344
13.480000,0.001116,0.000129,0.003497
13.490000,0.001202,0.000239,0.003650
13.500000,0.001286,0.000347,0.003805
13.510000,0.001368,0.000453,0.003959
13.520000,0.001448,0.000556,0.004114
13.530000,0.001525,0.000657,0.004268
13.540000,0.001600,0.000755,0.004421
13.550000,0.001671,0.000849,0.004574
13.560000,0.001740,0.000941,0.004725
13.570000,0.001806,0.001029,0.004874
13.580000,0.001868,0.001114,0.005021
13.590000,0.001926,0.001195,0.005166
13.600000,0.001982,0.001272,0.005308
13.610000,0.002033,0.001345,0.005448
13.620000,0.002080,0.001414,0.005583
13.630000,0.002124,0.001478,0.005716
13.640000,0.002164,0.001538,0.005844
13.650000,0.002199,0.001594,0.005968
13.660000,0.002230,0.001645,0.006088
13.670000,0.002257,0.001692,0.006203
13.680000,0.002280,0.001734,0.006312
13.690000,0.002298,0.001772,0.006417
13.700000,0.002312,0.001804,0.006516
13.710000,0.002322,0.001832,0.006609
13.720000,0.002327,0.001855,0.006696
13.730000,0.002328,0.001874,0.006777
13.740000,0.002325,0.001888,0.006852
13.750000,0.002317,0.001897,0.006920
13.760000,0.002305,0.001901,0.006981
13.770000,0.002289,0.001901,0.007036
13.780000,0.002269,0.001896,0.007083
13.790000,0.002244,0.001887,0.007123
13.800000,0.002216,0.001874,0.007156
13.810000,0.002183,0.001856,0.007181
13.820000,0.002147,0.001834,0.007199
13.830000,0.002108,0.001808,0.007209
13.840000,0.002064,0.001778,0.007211
13.850000,0.002017,0.001745,0.007206
13.860000,0.001967,0.001707,0.007193
13.870000,0.001914,0.001666,0.007173
13.880000,0.001857,0.001622,0.007144
13.890000,0.001798,0.001574,0.007108
13.900000,0.001736,0.001524,0.007064
13.910000,0.001672,0.001470,0.007013
13.920000,0.001605,0.001414,0.006954
13.930000,0.001535,0.001355,0.006887
13.940000,0.001464,0.001294,0.006813
13.950000,0.001391,0.001230,0.006731
13.960000,0.001316,0.001164,0.006643
13.970000,0.001239,0.001097,0.006547
13.980000,0.001162,0.001027,0.006444
13.990000,0.001082,0.000956,0.006334
14.000000,0.001002,0.000884,0.006218
14.010000,0.000921,0.000811,0.006095
14.020000,0.000840,0.000736,0.005966
14.030000,0.000758,0.000661,0.005831
14.040000,0.000675,0.000585,0.005690
14.050000,0.000593,0.000509,0.005543
14.060000,0.000510,0.000432,0.005391
14.070000,0.000428,0.000355,0.005233
14.080000,0.000346,0.000278,0.005071
14.090000,0.000264,0.000202,0.004904
14.100000,0.000183,0.000125,0.004733
14.110000,0.000102,0.000049,0.004557
14.120000,0.000023,-0.000026,0.004378
14.130000,-0.000055,-0.000101,0.004195
14.140000,-0.000133,-0.000175,0.004009
14.150000,-0.000209,-0.000247,0.003820
14.160000,-0.000283,-0.000319,0.003629
14.170000,-0.000357,-0.000390,0.003435
14.180000,-0.000428,-0.000459,0.003239
14.190000,-0.000498,-0.000527,0.003041
14.200000,-0.000567,-0.000593,0.002842
14.210000,-0.000633,-0.000658,0.002642
14.220000,-0.000698,-0.000721,0.002441
14.230000,-0.000761,-0.000782,0.002239
14.240000,-0.000821,-0.000841,0.002038
14.250000,-0.000880,-0.000899,0.001836
14.260000,-0.000937,-0.000955,0.001636
14.270000,-0.000992,-0.001008,0.001436
14.280000,-0.001045,-0.001060,0.001237
14.290000,-0.001095,-0.001110,0.001039
14.300000,-0.001144,-0.001158,0.000844
14.310000,-0.001190,-0.001203,0.000650
14.320000,-0.001235,-0.001247,0.000458
14.330000,-0.001277,-0.001289,0.000270
14.340000,-0.001318,-0.001328,0.000084
14.350000,-0.001356,-0.001366,-0.000099
14.360000,-0.001392,-0.001401,-0.000278
14.370000,-0.001427,-0.001434,-0.000454
14.380000,-0.001459,-0.001466,-0.000626
14.390000,-0.001490,-0.001495,-0.000793
14.400000,-0.001519,-0.001523,-0.000957
14.410000,-0.001547,-0.001548,-0.001115
14.420000,-0.001572,-0.001572,-0.001269
14.430000,-0.001596,-0.001594,-0.001418
14.440000,-0.001619,-0.001614,-0.001562
14.450000,-0.001640,-0.001633,-0.001701
14.460000,-0.001660,-0.001650,-0.001834
14.470000,-0.001678,-0.001665,-0.001962
14.480000,-0.001695,-0.001679,-0.002083
14.490000,-0.001711,-0.001691,-0.002199
14.500000,-0.001726,-0.001702,-0.002309
14.510000,-0.001740,-0.001712,-0.002413
14.520000,-0.001753,-0.001720,-0.002511
14.530000,-0.001765,-0.001728,-0.002603
14.540000,-0.001777,-0.001734,-0.002688
14.550000,-0.001787,-0.001739,-0.002767
14.560000,-0.001797,-0.001743,-0.002840
14.570000,-0.001807,-0.001746,-0.002907
14.580000,-0.001816,-0.001748,-0.002967
14.590000,-0.001824,-0.001750,-0.003021
14.600000,-0.001832,-0.001751,-0.003069
14.610000,-0.001840,-0.001751,-0.003110
14.620000,-0.001847,-0.001751,-0.003145
14.630000,-0.001854,-0.001750,-0.003174
14.640000,-0.001861,-0.001748,-0.003198
14.650000,-0.001868,-0.001746,-0.003215
14.660000,-0.001875,-0.001744,-0.003226
14.670000,-0.001882,-0.001741,-0.003232
14.680000,-0.001888,-0.001738,-0.003232
14.690000,-0.001895,-0.001735,-0.003226
14.700000,-0.001902,-0.001731,-0.003215
14.710000,-0.001908,-0.001728,-0.003199
14.720000,-0.001915,-0.001724,-0.003178
14.730000,-0.001921,-0.001720,-0.003152
14.740000,-0.001928,-0.001715,-0.003121
14.750000,-0.001935,-0.001711,-0.003086
14.760000,-0.001942,-0.001706,-0.003046
14.770000,-0.001949,-0.001702,-0.003002
14.780000,-0.001955,-0.001697,-0.002955
14.790000,-0.001962,-0.001692,-0.002903
14.800000,-0.001969,-0.001687,-0.002848
14.810000,-0.001976,-0.001682,-0.002790
14.820000,-0.001983,-0.001677,-0.002729
14.830000,-0.001989,-0.001672,-0.002664
14.840000,-0.001996,-0.001666,-0.002597
14.850000,-0.002002,-0.001660,-0.002528
14.860000,-0.002008,-0.001654,-0.002456
14.870000,-0.002014,-0.001648,-0.002382
14.880000,-0.002020,-0.001642,-0.002307
14.890000,-0.002025,-0.001635,-0.002230
14.900000,-0.002030,-0.001628,-0.002151
14.910000,-0.002035,-0.001621,-0.002072
14.920000,-0.002039,-0.001613,-0.001991
14.930000,-0.002043,-0.001605,-0.001910
14.940000,-0.002046,-0.001596,-0.001828
14.950000,-0.002049,-0.001587,-0.001745
14.960000,-0.002051,-0.001577,-0.001663
14.970000,-0.002053,-0.001567,-0.001581
14.980000,-0.002054,-0.001556,-0.001499
14.990000,-0.002054,-0.001544,-0.001417
15.000000,-0.002054,-0.001532,-0.001336
15.010000,-0.002052,-0.001519,-0.001255
15.020000,-0.002050,-0.001506,-0.001176
15.030000,-0.002048,-0.001491,-0.001097
15.040000,-0.002044,-0.001476,-0.001020
15.050000,-0.002039,-0.001460,-0.000944
15.060000,-0.002034,-0.001443,-0.000869
15.070000,-0.002028,-0.001425,-0.000796
15.080000,-0.002020,-0.001406,-0.000725
15.090000,-0.002012,-0.001386,-0.000656
15.100000,-0.002003,-0.001365,-0.000588
15.110000,-0.001993,-0.001343,-0.000522
15.120000,-0.001982,-0.001320,-0.000458
15.130000,-0.001970,-0.001296,-0.000397
15.140000,-0.001957,-0.001271,-0.000337
15.150000,-0.001943,-0.001245,-0.000280
15.160000,-0.001928,-0.001218,-0.000225
15.170000,-0.001912,-0.001189,-0.000172
15.180000,-0.001896,-0.001160,-0.000121
15.190000,-0.001878,-0.001130,-0.000073
15.200000,-0.001859,-0.001098,-0.000027
15.210000,-0.001839,-0.001066,0.000017
15.220000,-0.001819,-0.001032,0.000058
15.230000,-0.001798,-0.000997,0.000097
15.240000,-0.001775,-0.000961,0.000134
15.250000,-0.001752,-0.000925,0.000169
15.260000,-0.001728,-0.000887,0.000201
15.270000,-0.001704,-0.000848,0.000231
15.280000,-0.001678,-0.000808,0.000260
15.290000,-0.001652,-0.000768,0.000286
15.300000,-0.001626,-0.000726,0.000310
15.310000,-0.001598,-0.000684,0.000332
15.320000,-0.001570,-0.000641,0.000352
15.330000,-0.001541,-0.000597,0.000371
15.340000,-0.001512,-0.000552,0.000388
15.350000,-0.001482,-0.000507,0.000403
15.360000,-0.001452,-0.000460,0.000416
15.370000,-0.001421,-0.000414,0.000429
15.380000,-0.001390,-0.000367,0.000439
15.390000,-0.001358,-0.000319,0.000449
15.400000,-0.001326,-0.000271,0.000457
15.410000,-0.001294,-0.000222,0.000464
15.420000,-0.001261,-0.000173,0.000470
15.430000,-0.001228,-0.000124,0.000474
15.440000,-0.001194,-0.000074,0.000478
15.450000,-0.001161,-0.000024,0.000482
15.460000,-0.001127,0.000026,0.000484
15.470000,-0.001093,0.000076,0.000486
15.480000,-0.001059,0.000126,0.000487
15.490000,-0.001024,0.000176,0.000488
15.500000,-0.000990,0.000226,0.000488
15.510000,-0.000955,0.000276,0.000488
15.520000,-0.000921,0.000326,0.000488
15.530000,-0.000886,0.000375,0.000487
15.540000,-0.000851,0.000424,0.000487
15.550000,-0.000816,0.000473,0.000486
15.560000,-0.000781,0.000522,0.000485
15.570000,-0.000746,0.000570,0.000484
15.580000,-0.000711,0.000617,0.000483
15.590000,-0.000675,0.000664,0.000483
15.600000,-0.000640,0.000711,0.000482
15.610000,-0.000605,0.000756,0.000482
15.620000,-0.000570,0.000801,0.000481
15.630000,-0.000534,0.000846,0.000481
15.640000,-0.000499,0.000889,0.000481
15.650000,-0.000464,0.000932,0.000481
15.660000,-0.000429,0.000974,0.000482
15.670000,-0.000393,0.001015,0.000482
15.680000,-0.000358,0.001055,0.000483
15.690000,-0.000322,0.001094,0.000484
15.700000,-0.000287,0.001132,0.000485
15.710000,-0.000251,0.001169,0.000486
15.720000,-0.000216,0.001204,0.000487
15.730000,-0.000180,0.001239,0.000489
15.740000,-0.000145,0.001273,0.000490
15.750000,-0.000109,0.001305,0.000491
15.760000,-0.000074,0.001336,0.000493
15.770000,-0.000038,0.001366,0.000494
15.780000,-0.000002,0.001395,0.000495
15.790000,0.000033,0.001422,0.000495
15.800000,0.000069,0.001448,0.000496
15.810000,0.000105,0.001473,0.000496
15.820000,0.000140,0.001496,0.000495
15.830000,0.000176,0.001518,0.000494
15.840000,0.000212,0.001539,0.000493
15.850000,0.000248,0.001558,0.000490
15.860000,0.000283,0.001576,0.000487
15.870000,0.000319,0.001593,0.000484
15.880000,0.000355,0.001608,0.000479
15.890000,0.000390,0.001622,0.000473
15.900000,0.000426,0.001634,0.000467
15.910000,0.000461,0.001645,0.000459
15.920000,0.000496,0.001654,0.000450
15.930000,0.000531,0.001663,0.000440
15.940000,0.000566,0.001669,0.000428
15.950000,0.000600,0.001674,0.000415
15.960000,0.000635,0.001678,0.000401
15.970000,0.000669,0.001681,0.000385
15.980000,0.000702,0.001682,0.000367
15.990000,0.000736,0.001681,0.000348
16.000000,0.000769,0.001680,0.000327
16.010000,0.000801,0.001676,0.000304
16.020000,0.000833,0.001672,0.000279
16.030000,0.000864,0.001666,0.000252
16.040000,0.000895,0.001659,0.000224
16.050000,0.000925,0.001650,0.000193
16.060000,0.000955,0.001640,0.000160
16.070000,0.000983,0.001629,0.000126
16.080000,0.001011,0.001616,0.000089
16.090000,0.001038,0.001602,0.000050
16.100000,0.001065,0.001587,0.000009
16.110000,0.001090,0.001571,-0.000034
16.120000,0.001114,0.001553,-0.000079
16.130000,0.001137,0.001534,-0.000127
16.140000,0.001160,0.001514,-0.000176
16.150000,0.001181,0.001493,-0.000228
16.160000,0.001200,0.001470,-0.000282
16.170000,0.001219,0.001446,-0.000338
16.180000,0.001236,0.001422,-0.000395
16.190000,0.001252,0.001396,-0.000455
16.200000,0.001266,0.001369,-0.000517
16.210000,0.001280,0.001340,-0.000581
16.220000,0.001291,0.001311,-0.000646
16.230000,0.001301,0.001281,-0.000714
16.240000,0.001310,0.001249,-0.000783
16.250000,0.001316,0.001217,-0.000854
16.260000,0.001322,0.001184,-0.000926
16.270000,0.001325,0.001149,-0.001000
16.280000,0.001327,0.001114,-0.001075
16.290000,0.001327,0.001078,-0.001152
16.300000,0.001325,0.001041,-0.001230
16.310000,0.001322,0.001003,-0.001309
16.320000,0.001317,0.000964,-0.001389
16.330000,0.001310,0.000925,-0.001470
16.340000,0.001301,0.000885,-0.001551
16.350000,0.001290,0.000844,-0.001634
16.360000,0.001278,0.000802,-0.001717
16.370000,0.001263,0.000760,-0.001801
16.380000,0.001247,0.000717,-0.001885
16.390000,0.001229,0.000674,-0.001969
16.400000,0.001210,0.000630,-0.002053
16.410000,0.001188,0.000585,-0.002137
16.420000,0.001165,0.000540,-0.002222
16.430000,0.001140,0.000495,-0.002306
16.440000,0.001113,0.000449,-0.002389
16.450000,0.001085,0.000403,-0.002472
16.460000,0.001055,0.000357,-0.002555
16.470000,0.001023,0.000310,-0.002636
16.480000,0.000990,0.000264,-0.002717
16.490000,0.000955,0.000217,-0.002797
16.500000,0.000919,0.000170,-0.002875
16.510000,0.000882,0.000123,-0.002953
16.520000,0.000843,0.000077,-0.003029
16.530000,0.000803,0.000030,-0.003103
16.540000,0.000761,-0.000017,-0.003176
16.550000,0.000719,-0.000063,-0.003247
16.560000,0.000675,-0.000109,-0.003317
16.570000,0.000631,-0.000154,-0.003384
16.580000,0.000585,-0.000200,-0.003450
16.590000,0.000539,-0.000244,-0.003513
16.600000,0.000492,-0.000289,-0.003574
16.610000,0.000445,-0.000332,-0.003633
16.620000,0.000396,-0.000375,-0.003689
16.630000,0.000348,-0.000417,-0.003743
16.640000,0.000299,-0.000459,-0.003794
16.650000,0.000249,-0.000499,-0.003843
16.660000,0.000200,-0.000539,-0.003889
16.670000,0.000150,-0.000577,-0.003932
16.680000,0.000100,-0.000615,-0.003973
16.690000,0.000051,-0.000651,-0.004010
16.700000,0.000002,-0.000686,-0.004045
16.710000,-0.000047,-0.000720,-0.004076
16.720000,-0.000096,-0.000753,-0.004105
16.730000,-0.000144,-0.000784,-0.004131
16.740000,-0.000192,-0.000814,-0.004153
16.750000,-0.000239,-0.000843,-0.004172
16.760000,-0.000285,-0.000870,-0.004189
16.770000,-0.000330,-0.000895,-0.004202
16.780000,-0.000374,-0.000918,-0.004212
16.790000,-0.000417,-0.000940,-0.004219
16.800000,-0.000459,-0.000961,-0.004223
16.810000,-0.000500,-0.000979,-0.004223
16.820000,-0.000539,-0.000995,-0.004221
16.830000,-0.000577,-0.001010,-0.004216
16.840000,-0.000613,-0.001023,-0.004207
16.850000,-0.000648,-0.001034,-0.004196
16.860000,-0.000681,-0.001043,-0.004181
16.870000,-0.000712,-0.001049,-0.004164
16.880000,-0.000742,-0.001054,-0.004143
16.890000,-0.000770,-0.001057,-0.004120
16.900000,-0.000795,-0.001057,-0.004094
16.910000,-0.000819,-0.001056,-0.004066
16.920000,-0.000841,-0.001052,-0.004034
16.930000,-0.000861,-0.001046,-0.004000
16.940000,-0.000878,-0.001038,-0.003964
16.950000,-0.000894,-0.001028,-0.003925
16.960000,-0.000907,-0.001016,-0.003884
16.970000,-0.000918,-0.001001,-0.003840
16.980000,-0.000927,-0.000985,-0.003795
16.990000,-0.000934,-0.000966,-0.003747
17.000000,-0.000938,-0.000945,-0.003697
17.010000,-0.000940,-0.000922,-0.003645
17.020000,-0.000940,-0.000897,-0.003592
17.030000,-0.000938,-0.000870,-0.003536
17.040000,-0.000934,-0.000841,-0.003479
17.050000,-0.000927,-0.000810,-0.003421
17.060000,-0.000919,-0.000777,-0.003361
17.070000,-0.000908,-0.000742,-0.003300
17.080000,-0.000895,-0.000705,-0.003238
17.090000,-0.000880,-0.000667,-0.003174
17.100000,-0.000863,-0.000627,-0.003110
17.110000,-0.000845,-0.000585,-0.003045
17.120000,-0.000824,-0.000541,-0.002979
17.130000,-0.000802,-0.000496,-0.002912
17.140000,-0.000778,-0.000450,-0.002845
17.150000,-0.000753,-0.000402,-0.002777
17.160000,-0.000726,-0.000352,-0.002709
17.170000,-0.000698,-0.000302,-0.002641
17.180000,-0.000668,-0.000250,-0.002573
17.190000,-0.000637,-0.000198,-0.002505
17.200000,-0.000605,-0.000144,-0.002436
17.210000,-0.000572,-0.000090,-0.002369
17.220000,-0.000538,-0.000035,-0.002301
17.230000,-0.000503,0.000021,-0.002234
17.240000,-0.000468,0.000078,-0.002168
17.250000,-0.000432,0.000134,-0.002102
17.260000,-0.000395,0.000191,-0.002036
17.270000,-0.000358,0.000249,-0.001972
17.280000,-0.000321,0.000306,-0.001909
17.290000,-0.000284,0.000364,-0.001846
17.300000,-0.000247,0.000421,-0.001785
17.310000,-0.000210,0.000478,-0.001725
17.320000,-0.000173,0.000535,-0.001666
17.330000,-0.000136,0.000591,-0.001608
17.340000,-0.000100,0.000646,-0.001552
17.350000,-0.000064,0.000701,-0.001497
17.360000,-0.000029,0.000755,-0.001444
17.370000,0.000005,0.000808,-0.001392
17.380000,0.000038,0.000860,-0.001342
17.390000,0.000071,0.000911,-0.001293
17.400000,0.000102,0.000961,-0.001246
17.410000,0.000132,0.001009,-0.001201
17.420000,0.000161,0.001056,-0.001158
17.430000,0.000189,0.001101,-0.001117
17.440000,0.000215,0.001144,-0.001077
17.450000,0.000240,0.001185,-0.001039
17.460000,0.000264,0.001225,-0.001003
17.470000,0.000286,0.001263,-0.000969
17.480000,0.000306,0.001298,-0.000936
17.490000,0.000325,0.001332,-0.000906
17.500000,0.000342,0.001363,-0.000877
17.510000,0.000357,0.001392,-0.000851
17.520000,0.000370,0.001419,-0.000826
17.530000,0.000382,0.001443,-0.000803
17.540000,0.000392,0.001465,-0.000782
17.550000,0.000400,0.001484,-0.000762
17.560000,0.000406,0.001501,-0.000745
17.570000,0.000411,0.001515,-0.000729
17.580000,0.000413,0.001527,-0.000714
17.590000,0.000414,0.001535,-0.000702
17.600000,0.000413,0.001542,-0.000691
17.610000,0.000410,0.001545,-0.000681
17.620000,0.000406,0.001546,-0.000673
17.630000,0.000399,0.001544,-0.000667
17.640000,0.000391,0.001540,-0.000662
17.650000,0.000382,0.001533,-0.000658
17.660000,0.000370,0.001523,-0.000656
17.670000,0.000357,0.001511,-0.000655
17.680000,0.000343,0.001496,-0.000655
17.690000,0.000327,0.001479,-0.000656
17.700000,0.000310,0.001459,-0.000658
17.710000,0.000291,0.001437,-0.000662
17.720000,0.000271,0.001413,-0.000666
17.730000,0.000250,0.001386,-0.000671
17.740000,0.000228,0.001357,-0.000677
17.750000,0.000204,0.001326,-0.000683
17.760000,0.000180,0.001292,-0.000691
17.770000,0.000154,0.001257,-0.000698
17.780000,0.000128,0.001220,-0.000707
17.790000,0.000101,0.001181,-0.000716
17.800000,0.000073,0.001140,-0.000725
17.810000,0.000044,0.001098,-0.000735
17.820000,0.000015,0.001054,-0.000744
17.830000,-0.000015,0.001009,-0.000755
17.840000,-0.000045,0.000962,-0.000765
17.850000,-0.000076,0.000915,-0.000775
17.860000,-0.000107,0.000866,-0.000786
17.870000,-0.000138,0.000816,-0.000796
17.880000,-0.000170,0.000765,-0.000806
17.890000,-0.000201,0.000713,-0.000816
17.900000,-0.000233,0.000661,-0.000826
17.910000,-0.000264,0.000608,-0.000836
17.920000,-0.000296,0.000555,-0.000846
17.930000,-0.000327,0.000501,-0.000855
17.940000,-0.000359,0.000447,-0.000864
17.950000,-0.000390,0.000393,-0.000872
17.960000,-0.000420,0.000339,-0.000880
17.970000,-0.000451,0.000285,-0.000888
17.980000,-0.000481,0.000231,-0.000895
17.990000,-0.000510,0.000178,-0.000901
18.000000,-0.000539,0.000125,-0.000907
18.010000,-0.000568,0.000072,-0.000913
18.020000,-0.000596,0.000020,-0.000918
18.030000,-0.000623,-0.000032,-0.000922
18.040000,-0.000650,-0.000083,-0.000925
18.050000,-0.000676,-0.000133,-0.000928
18.060000,-0.000702,-0.000182,-0.000931
18.070000,-0.000726,-0.000231,-0.000933
18.080000,-0.000751,-0.000278,-0.000934
18.090000,-0.000774,-0.000324,-0.000934
18.100000,-0.000796,-0.000369,-0.000934
18.110000,-0.000818,-0.000413,-0.000933
18.120000,-0.000839,-0.000456,-0.000932
18.130000,-0.000860,-0.000497,-0.000929
18.140000,-0.000879,-0.000537,-0.000927
18.150000,-0.000898,-0.000575,-0.000923
18.160000,-0.000916,-0.000613,-0.000919
18.170000,-0.000933,-0.000648,-0.000915
18.180000,-0.000950,-0.000682,-0.000910
18.190000,-0.000965,-0.000715,-0.000904
18.200000,-0.000980,-0.000746,-0.000898
18.210000,-0.000995,-0.000776,-0.000891
18.220000,-0.001008,-0.000804,-0.000884
18.230000,-0.001021,-0.000830,-0.000876
18.240000,-0.001033,-0.000855,-0.000868
18.250000,-0.001044,-0.000878,-0.000859
18.260000,-0.001055,-0.000900,-0.000850
18.270000,-0.001065,-0.000920,-0.000841
18.280000,-0.001075,-0.000938,-0.000831
18.290000,-0.001084,-0.000955,-0.000821
18.300000,-0.001092,-0.000970,-0.000811
18.310000,-0.001100,-0.000983,-0.000800
18.320000,-0.001108,-0.000996,-0.000789
18.330000,-0.001115,-0.001006,-0.000778
18.340000,-0.001121,-0.001015,-0.000767
18.350000,-0.001127,-0.001023,-0.000756
18.360000,-0.001133,-0.001029,-0.000744
18.370000,-0.001138,-0.001034,-0.000733
18.380000,-0.001143,-0.001037,-0.000721
18.390000,-0.001148,-0.001039,-0.000709
18.400000,-0.001153,-0.001040,-0.000698
18.410000,-0.001157,-0.001039,-0.000686
18.420000,-0.001161,-0.001037,-0.000674
18.430000,-0.001165,-0.001034,-0.000663
18.440000,-0.001168,-0.001030,-0.000651
18.450000,-0.001172,-0.001025,-0.000639
18.460000,-0.001175,-0.001018,-0.000628
18.470000,-0.001179,-0.001011,-0.000617
18.480000,-0.001182,-0.001003,-0.000606
18.490000,-0.001186,-0.000993,-0.000595
18.500000,-0.001189,-0.000983,-0.000584
18.510000,-0.001192,-0.000973,-0.000574
18.520000,-0.001196,-0.000961,-0.000564
18.530000,-0.001199,-0.000949,-0.000553
18.540000,-0.001203,-0.000936,-0.000544
18.550000,-0.001207,-0.000922,-0.000534
18.560000,-0.001210,-0.000909,-0.000525
18.570000,-0.001214,-0.000894,-0.000516
18.580000,-0.001218,-0.000879,-0.000507
18.590000,-0.001222,-0.000864,-0.000499
18.600000,-0.001227,-0.000849,-0.000491
18.610000,-0.001231,-0.000833,-0.000483
18.620000,-0.001235,-0.000817,-0.000475
18.630000,-0.001240,-0.000801,-0.000468
18.640000,-0.001245,-0.000785,-0.000461
18.650000,-0.001250,-0.000769,-0.000455
18.660000,-0.001255,-0.000753,-0.000449
18.670000,-0.001260,-0.000737,-0.000443
18.680000,-0.001266,-0.000722,-0.000437
18.690000,-0.001271,-0.000706,-0.000432
18.700000,-0.001277,-0.000691,-0.000427
18.710000,-0.001283,-0.000676,-0.000423
18.720000,-0.001288,-0.000661,-0.000419
18.730000,-0.001294,-0.000647,-0.000415
18.740000,-0.001300,-0.000633,-0.000411
18.750000,-0.001306,-0.000620,-0.000408
18.760000,-0.001312,-0.000607,-0.000405
18.770000,-0.001318,-0.000595,-0.000403
18.780000,-0.001323,-0.000584,-0.000401
18.790000,-0.001329,-0.000573,-0.000399
18.800000,-0.001335,-0.000562,-0.000397
18.810000,-0.001340,-0.000553,-0.000396
18.820000,-0.001346,-0.000544,-0.000395
18.830000,-0.001351,-0.000536,-0.000394
18.840000,-0.001356,-0.000528,-0.000394
18.850000,-0.001361,-0.000522,-0.000394
18.860000,-0.001365,-0.000516,-0.000394
18.870000,-0.001370,-0.000511,-0.000395
18.880000,-0.001374,-0.000507,-0.000396
18.890000,-0.001378,-0.000504,-0.000397
18.900000,-0.001381,-0.000501,-0.000398
18.910000,-0.001384,-0.000500,-0.000400
18.920000,-0.001387,-0.000499,-0.000402
18.930000,-0.001389,-0.000499,-0.000404
18.940000,-0.001391,-0.000500,-0.000407
18.950000,-0.001392,-0.000502,-0.000409
18.960000,-0.001393,-0.000504,-0.000413
18.970000,-0.001393,-0.000508,-0.000416
18.980000,-0.001393,-0.000512,-0.000420
18.990000,-0.001392,-0.000517,-0.000423
19.000000,-0.001390,-0.000523,-0.000428
19.010000,-0.001388,-0.000530,-0.000432
19.020000,-0.001386,-0.000537,-0.000437
19.030000,-0.001383,-0.000546,-0.000442
19.040000,-0.001379,-0.000555,-0.000447
19.050000,-0.001374,-0.000564,-0.000452
19.060000,-0.001369,-0.000574,-0.000458
19.070000,-0.001364,-0.000585,-0.000464
19.080000,-0.001357,-0.000597,-0.000470
19.090000,-0.001350,-0.000608,-0.000477
19.100000,-0.001342,-0.000621,-0.000484
19.110000,-0.001334,-0.000634,-0.000491
19.120000,-0.001324,-0.000647,-0.000499
19.130000,-0.001315,-0.000661,-0.000507
19.140000,-0.001304,-0.000675,-0.000515
19.150000,-0.001293,-0.000690,-0.000523
19.160000,-0.001281,-0.000705,-0.000532
19.170000,-0.001268,-0.000720,-0.000541
19.180000,-0.001255,-0.000735,-0.000550
19.190000,-0.001241,-0.000751,-0.000560
19.200000,-0.001226,-0.000766,-0.000570
19.210000,-0.001211,-0.000782,-0.000581
19.220000,-0.001195,-0.000798,-0.000592
19.230000,-0.001178,-0.000813,-0.000603
19.240000,-0.001161,-0.000829,-0.000615
19.250000,-0.001143,-0.000845,-0.000627
19.260000,-0.001124,-0.000860,-0.000640
19.270000,-0.001105,-0.000875,-0.000652
19.280000,-0.001085,-0.000890,-0.000666
19.290000,-0.001065,-0.000905,-0.000680
19.300000,-0.001044,-0.000919,-0.000694
19.310000,-0.001022,-0.000934,-0.000709
19.320000,-0.001000,-0.000947,-0.000724
19.330000,-0.000977,-0.000961,-0.000740
19.340000,-0.000954,-0.000973,-0.000756
19.350000,-0.000930,-0.000986,-0.000773
19.360000,-0.000906,-0.000997,-0.000790
19.370000,-0.000881,-0.001009,-0.000808
19.380000,-0.000856,-0.001019,-0.000826
19.390000,-0.000830,-0.001029,-0.000845
19.400000,-0.000804,-0.001038,-0.000864
19.410000,-0.000777,-0.001047,-0.000884
19.420000,-0.000750,-0.001054,-0.000904
19.430000,-0.000723,-0.001061,-0.000925
19.440000,-0.000695,-0.001068,-0.000947
19.450000,-0.000666,-0.001073,-0.000969
19.460000,-0.000638,-0.001078,-0.000991
19.470000,-0.000608,-0.001081,-0.001014
19.480000,-0.000579,-0.001084,-0.001038
19.490000,-0.000549,-0.001086,-0.001062
19.500000,-0.000518,-0.001087,-0.001087
19.510000,-0.000488,-0.001087,-0.001112
19.520000,-0.000456,-0.001086,-0.001137
19.530000,-0.000425,-0.001084,-0.001163
19.540000,-0.000393,-0.001082,-0.001189
19.550000,-0.000361,-0.001078,-0.001216
19.560000,-0.000329,-0.001073,-0.001243
19.570000,-0.000296,-0.001068,-0.001271
19.580000,-0.000263,-0.001061,-0.001299
19.590000,-0.000229,-0.001053,-0.001327
19.600000,-0.000195,-0.001045,-0.001356
19.610000,-0.000161,-0.001035,-0.001385
19.620000,-0.000127,-0.001025,-0.001414
19.630000,-0.000093,-0.001014,-0.001444
19.640000,-0.000058,-0.001001,-0.001473
19.650000,-0.000023,-0.000988,-0.001503
19.660000,0.000013,-0.000974,-0.001533
19.670000,0.000048,-0.000959,-0.001563
19.680000,0.000084,-0.000944,-0.001593
19.690000,0.000120,-0.000927,-0.001623
19.700000,0.000156,-0.000910,-0.001654
19.710000,0.000192,-0.000892,-0.001684
19.720000,0.000228,-0.000873,-0.001714
19.730000,0.000265,-0.000854,-0.001744
19.740000,0.000301,-0.000833,-0.001773
19.750000,0.000338,-0.000813,-0.001803
19.760000,0.000374,-0.000791,-0.001832
19.770000,0.000411,-0.000769,-0.001861
19.780000,0.000447,-0.000747,-0.001890
19.790000,0.000484,-0.000724,-0.001918
19.800000,0.000520,-0.000701,-0.001946
19.810000,0.000556,-0.000677,-0.001973
19.820000,0.000592,-0.000653,-0.002000
19.830000,0.000628,-0.000629,-0.002027
19.840000,0.000664,-0.000604,-0.002053
19.850000,0.000699,-0.000579,-0.002078
19.860000,0.000734,-0.000555,-0.002102
19.870000,0.000769,-0.000530,-0.002126
19.880000,0.000803,-0.000505,-0.002150
19.890000,0.000837,-0.000479,-0.002172
19.900000,0.000870,-0.000454,-0.002193
19.910000,0.000903,-0.000430,-0.002214
19.920000,0.000935,-0.000405,-0.002234
19.930000,0.000967,-0.000380,-0.002253
19.940000,0.000998,-0.000356,-0.002271
19.950000,0.001028,-0.000332,-0.002288
19.960000,0.001057,-0.000309,-0.002304
19.970000,0.001086,-0.000285,-0.002319
19.980000,0.001113,-0.000263,-0.002333
19.990000,0.001140,-0.000240,-0.002346
20.000000,0.001166,-0.000219,-0.002357


==> anc/figS2/fig_b.csv <==
tt_0,cut=1e-09,cut=1e-08,cut=1e-03
0.000000,10.144306,10.144305,9.981512
0.010000,10.091432,10.091431,9.930330
0.020000,9.933526,9.933525,9.777469
0.030000,9.672727,9.672726,9.524968
0.040000,9.312558,9.312557,9.176187
0.050000,8.857872,8.857872,8.735755
0.060000,8.314773,8.314773,8.209494
0.070000,7.690512,7.690512,7.604322
0.080000,6.993376,6.993376,6.928142
0.090000,6.232549,6.232550,6.189719
0.100000,5.417970,5.417971,5.398536
0.110000,4.560173,4.560173,4.564649
0.120000,3.670122,3.670122,3.698529
0.130000,2.759042,2.759041,2.810900
0.140000,1.838246,1.838245,1.912579
0.150000,0.918968,0.918965,1.014316
0.160000,0.012191,0.012188,0.126639
0.170000,-0.871505,-0.871509,-0.740301
0.180000,-1.722095,-1.722100,-1.576861
0.190000,-2.530246,-2.530252,-2.374041
0.200000,-3.287439,-3.287446,-3.123593
0.210000,-3.986075,-3.986081,-3.818125
0.220000,-4.619559,-4.619566,-4.451178
0.230000,-5.182378,-5.182385,-5.017299
0.240000,-5.670142,-5.670148,-5.512079
0.250000,-6.079619,-6.079626,-5.932191
0.260000,-6.408747,-6.408753,-6.275395
0.270000,-6.656619,-6.656624,-6.540533
0.280000,-6.823459,-6.823464,-6.727508
0.290000,-6.910580,-6.910583,-6.837243
0.300000,-6.920316,-6.920319,-6.871628
0.310000,-6.855953,-6.855956,-6.833454
0.320000,-6.721639,-6.721641,-6.726332
0.330000,-6.522283,-6.522285,-6.554613
0.340000,-6.263454,-6.263455,-6.323286
0.350000,-5.951262,-5.951264,-6.037881
0.360000,-5.592247,-5.592250,-5.704365
0.370000,-5.193259,-5.193262,-5.329037
0.380000,-4.761337,-4.761342,-4.918418
0.390000,-4.303600,-4.303606,-4.479154
0.400000,-3.827132,-3.827139,-4.017909
0.410000,-3.338878,-3.338887,-3.541275
0.420000,-2.845551,-2.845561,-3.055679
0.430000,-2.353540,-2.353551,-2.567305
0.440000,-1.868834,-1.868846,-2.082018
0.450000,-1.396956,-1.396969,-1.605300
0.460000,-0.942909,-0.942922,-1.142198
0.470000,-0.511129,-0.511142,-0.697276
0.480000,-0.105456,-0.105469,-0.274583
0.490000,0.270884,0.270873,0.122374
0.500000,0.615293,0.615282,0.490641
0.510000,0.925792,0.925784,0.827826
0.520000,1.201015,1.201008,1.132097
0.530000,1.440182,1.440178,1.402164
0.540000,1.643073,1.643071,1.637265
0.550000,1.809989,1.809989,1.837141
0.560000,1.941710,1.941711,2.002001
0.570000,2.039446,2.039449,2.132487
0.580000,2.104790,2.104794,2.229637
0.590000,2.139657,2.139662,2.294834
0.600000,2.146236,2.146242,2.329772
0.610000,2.126931,2.126937,2.336398
0.620000,2.084308,2.084313,2.316874
0.630000,2.021039,2.021044,2.273528
0.640000,1.939857,1.939860,2.208805
0.650000,1.843504,1.843507,2.125230
0.660000,1.734691,1.734693,2.025363
0.670000,1.616057,1.616058,1.911762
0.680000,1.490133,1.490135,1.786948
0.690000,1.359318,1.359321,1.653373
0.700000,1.225846,1.225852,1.513392
0.710000,1.091773,1.091784,1.369240
0.720000,0.958959,0.958978,1.223011
0.730000,0.829058,0.829086,1.076641
0.740000,0.703511,0.703552,0.931897
0.750000,0.583547,0.583604,0.790366
0.760000,0.470182,0.470258,0.653451
0.770000,0.364228,0.364325,0.522369
0.780000,0.266297,0.266418,0.398148
0.790000,0.176815,0.176964,0.281636
0.800000,0.096035,0.096214,0.173501
0.810000,0.024052,0.024261,0.074242
0.820000,-0.039186,-0.038945,-0.015802
0.830000,-0.093853,-0.093580,-0.096443
0.840000,-0.140236,-0.139932,-0.167631
0.850000,-0.178713,-0.178378,-0.229440
0.860000,-0.209737,-0.209375,-0.282058
0.870000,-0.233821,-0.233436,-0.325769
0.880000,-0.251523,-0.251120,-0.360946
0.890000,-0.263429,-0.263013,-0.388030
0.900000,-0.270142,-0.269720,-0.407523
0.910000,-0.272269,-0.271848,-0.419971
0.920000,-0.270410,-0.269998,-0.425955
0.930000,-0.265151,-0.264756,-0.426082
0.940000,-0.257052,-0.256683,-0.420966
0.950000,-0.246644,-0.246310,-0.411230
0.960000,-0.234423,-0.234133,-0.397488
0.970000,-0.220845,-0.220607,-0.380344
0.980000,-0.206325,-0.206147,-0.360381
0.990000,-0.191235,-0.191123,-0.338158
1.000000,-0.175902,-0.175862,-0.314206
1.010000,-0.160610,-0.160645,-0.289019
1.020000,-0.145600,-0.145714,-0.263060
1.030000,-0.131072,-0.131268,-0.236749
1.040000,-0.117189,-0.117465,-0.210470
1.050000,-0.104077,-0.104432,-0.184565
1.060000,-0.091829,-0.092259,-0.159334
1.070000,-0.080507,-0.081007,-0.135041
1.080000,-0.070150,-0.070714,-0.111906
1.090000,-0.060770,-0.061390,-0.090114
1.100000,-0.052362,-0.053028,-0.069813
1.110000,-0.044902,-0.045605,-0.051117
1.120000,-0.038354,-0.039082,-0.034107
1.130000,-0.032670,-0.033413,-0.018833
1.140000,-0.027794,-0.028541,-0.005320
1.150000,-0.023666,-0.024405,0.006435
1.160000,-0.020219,-0.020940,0.016455
1.170000,-0.017388,-0.018080,0.024784
1.180000,-0.015104,-0.015760,0.031483
1.190000,-0.013303,-0.013914,0.036630
1.200000,-0.011919,-0.012480,0.040313
1.210000,-0.010894,-0.011400,0.042631
1.220000,-0.010170,-0.010618,0.043691
1.230000,-0.009695,-0.010086,0.043608
1.240000,-0.009421,-0.009756,0.042497
1.250000,-0.009305,-0.009588,0.040480
1.260000,-0.009310,-0.009545,0.037675
1.270000,-0.009402,-0.009598,0.034202
1.280000,-0.009553,-0.009718,0.030179
1.290000,-0.009738,-0.009882,0.025719
1.300000,-0.009936,-0.010072,0.020932
1.310000,-0.010132,-0.010271,0.015920
1.320000,-0.010311,-0.010467,0.010782
1.330000,-0.010464,-0.010650,0.005609
1.340000,-0.010583,-0.010812,0.000485
1.350000,-0.010663,-0.010948,-0.004515
1.360000,-0.010701,-0.011053,-0.009322
1.370000,-0.010693,-0.011125,-0.013876
1.380000,-0.010641,-0.011161,-0.018125
1.390000,-0.010545,-0.011160,-0.022025
1.400000,-0.010407,-0.011123,-0.025540
1.410000,-0.010228,-0.011049,-0.028643
1.420000,-0.010011,-0.010938,-0.031311
1.430000,-0.009759,-0.010791,-0.033532
1.440000,-0.009477,-0.010609,-0.035299
1.450000,-0.009165,-0.010391,-0.036610
1.460000,-0.008829,-0.010140,-0.037473
1.470000,-0.008471,-0.009855,-0.037897
1.480000,-0.008094,-0.009537,-0.037898
1.490000,-0.007702,-0.009187,-0.037496
1.500000,-0.007296,-0.008807,-0.036716
1.510000,-0.006881,-0.008396,-0.035584
1.520000,-0.006457,-0.007956,-0.034131
1.530000,-0.006027,-0.007489,-0.032388
1.540000,-0.005593,-0.006995,-0.030389
1.550000,-0.005157,-0.006477,-0.028169
1.560000,-0.004721,-0.005935,-0.025764
1.570000,-0.004285,-0.005372,-0.023211
1.580000,-0.003852,-0.004789,-0.020543
1.590000,-0.003422,-0.004190,-0.017797
1.600000,-0.002996,-0.003577,-0.015007
1.610000,-0.002575,-0.002951,-0.012206
1.620000,-0.002160,-0.002317,-0.009424
1.630000,-0.001750,-0.001677,-0.006691
1.640000,-0.001346,-0.001033,-0.004035
1.650000,-0.000949,-0.000389,-0.001479
1.660000,-0.000558,0.000252,0.000953
1.670000,-0.000173,0.000888,0.003242
1.680000,0.000205,0.001516,0.005371
1.690000,0.000578,0.002132,0.007325
1.700000,0.000945,0.002735,0.009092
1.710000,0.001307,0.003321,0.010663
1.720000,0.001665,0.003890,0.012033
1.730000,0.002018,0.004438,0.013197
1.740000,0.002368,0.004964,0.014155
1.750000,0.002715,0.005467,0.014907
1.760000,0.003059,0.005945,0.015457
1.770000,0.003401,0.006398,0.015810
1.780000,0.003742,0.006825,0.015975
1.790000,0.004081,0.007226,0.015961
1.800000,0.004420,0.007600,0.015778
1.810000,0.004758,0.007947,0.015438
1.820000,0.005096,0.008269,0.014956
1.830000,0.005433,0.008565,0.014345
1.840000,0.005771,0.008836,0.013622
1.850000,0.006107,0.009083,0.012801
1.860000,0.006443,0.009308,0.011899
1.870000,0.006777,0.009511,0.010932
1.880000,0.007110,0.009694,0.009916
1.890000,0.007441,0.009858,0.008868
1.900000,0.007768,0.010004,0.007804
1.910000,0.008091,0.010134,0.006738
1.920000,0.008410,0.010248,0.005686
1.930000,0.008722,0.010349,0.004661
1.940000,0.009028,0.010437,0.003676
1.950000,0.009325,0.010514,0.002743
1.960000,0.009613,0.010580,0.001872
1.970000,0.009891,0.010637,0.001074
1.980000,0.010156,0.010685,0.000357
1.990000,0.010409,0.010725,-0.000272
2.000000,0.010648,0.010758,-0.000807
2.010000,0.010871,0.010784,-0.001243
2.020000,0.011078,0.010804,-0.001578
2.030000,0.011267,0.010817,-0.001809
2.040000,0.011439,0.010825,-0.001936
2.050000,0.011591,0.010826,-0.001959
2.060000,0.011723,0.010822,-0.001880
2.070000,0.011835,0.010812,-0.001701
2.080000,0.011926,0.010795,-0.001427
2.090000,0.011995,0.010772,-0.001063
2.100000,0.012043,0.010742,-0.000613
2.110000,0.012070,0.010705,-0.000086
2.120000,0.012075,0.010661,0.000513
2.130000,0.012058,0.010609,0.001174
2.140000,0.012021,0.010549,0.001890
2.150000,0.011962,0.010480,0.002652
2.160000,0.011884,0.010404,0.003451
2.170000,0.011787,0.010318,0.004277
2.180000,0.011670,0.010224,0.005121
2.190000,0.011536,0.010121,0.005972
2.200000,0.011386,0.010009,0.006823
2.210000,0.011219,0.009888,0.007663
2.220000,0.011038,0.009758,0.008484
2.230000,0.010843,0.009619,0.009277
2.240000,0.010637,0.009472,0.010033
2.250000,0.010419,0.009317,0.010744
2.260000,0.010191,0.009154,0.011405
2.270000,0.009955,0.008984,0.012007
2.280000,0.009712,0.008807,0.012544
2.290000,0.009463,0.008624,0.013012
2.300000,0.009209,0.008435,0.013406
2.310000,0.008951,0.008242,0.013721
2.320000,0.008692,0.008044,0.013955
2.330000,0.008431,0.007843,0.014105
2.340000,0.008170,0.007640,0.014170
2.350000,0.007909,0.007434,0.014148
2.360000,0.007651,0.007228,0.014040
2.370000,0.007396,0.007021,0.013846
2.380000,0.007144,0.006815,0.013568
2.390000,0.006897,0.006610,0.013208
2.400000,0.006655,0.006407,0.012768
2.410000,0.006419,0.006207,0.012252
2.420000,0.006189,0.006010,0.011664
2.430000,0.005966,0.005818,0.011008
2.440000,0.005750,0.005630,0.010290
2.450000,0.005542,0.005448,0.009515
2.460000,0.005343,0.005271,0.008688
2.470000,0.005151,0.005101,0.007816
2.480000,0.004968,0.004938,0.006905
2.490000,0.004794,0.004781,0.005963
2.500000,0.004628,0.004632,0.004996
2.510000,0.004471,0.004491,0.004010
2.520000,0.004323,0.004357,0.003014
2.530000,0.004183,0.004231,0.002013
2.540000,0.004052,0.004113,0.001016
2.550000,0.003929,0.004002,0.000028
2.560000,0.003815,0.003900,-0.000943
2.570000,0.003708,0.003805,-0.001890
2.580000,0.003610,0.003717,-0.002808
2.590000,0.003519,0.003637,-0.003690
2.600000,0.003435,0.003564,-0.004531
2.610000,0.003359,0.003498,-0.005325
2.620000,0.003289,0.003438,-0.006067
2.630000,0.003225,0.003384,-0.006753
2.640000,0.003168,0.003336,-0.007378
2.650000,0.003116,0.003293,-0.007939
2.660000,0.003069,0.003255,-0.008432
2.670000,0.003028,0.003222,-0.008855
2.680000,0.002991,0.003192,-0.009205
2.690000,0.002958,0.003166,-0.009481
2.700000,0.002928,0.003143,-0.009681
2.710000,0.002903,0.003122,-0.009804
2.720000,0.002880,0.003103,-0.009851
2.730000,0.002860,0.003086,-0.009821
2.740000,0.002842,0.003070,-0.009715
2.750000,0.002826,0.003055,-0.009534
2.760000,0.002811,0.003040,-0.009280
2.770000,0.002797,0.003025,-0.008954
2.780000,0.002785,0.003009,-0.008559
2.790000,0.002772,0.002992,-0.008097
2.800000,0.002759,0.002973,-0.007573
2.810000,0.002746,0.002953,-0.006988
2.820000,0.002733,0.002931,-0.006347
2.830000,0.002718,0.002906,-0.005654
2.840000,0.002702,0.002879,-0.004912
2.850000,0.002684,0.002848,-0.004127
2.860000,0.002664,0.002815,-0.003303
2.870000,0.002642,0.002777,-0.002445
2.880000,0.002618,0.002736,-0.001557
2.890000,0.002590,0.002692,-0.000644
2.900000,0.002560,0.002643,0.000288
2.910000,0.002527,0.002590,0.001235
2.920000,0.002490,0.002533,0.002191
2.930000,0.002450,0.002472,0.003152
2.940000,0.002406,0.002406,0.004113
2.950000,0.002359,0.002337,0.005068
2.960000,0.002307,0.002262,0.006014
2.970000,0.002252,0.002184,0.006946
2.980000,0.002192,0.002101,0.007858
2.990000,0.002128,0.002013,0.008748
3.000000,0.002061,0.001922,0.009611
3.010000,0.001989,0.001827,0.010443
3.020000,0.001913,0.001727,0.011240
3.030000,0.001833,0.001624,0.012000
3.040000,0.001749,0.001518,0.012720
3.050000,0.001661,0.001407,0.013395
3.060000,0.001569,0.001294,0.014025
3.070000,0.001474,0.001177,0.014607
3.080000,0.001375,0.001058,0.015138
3.090000,0.001273,0.000935,0.015618
3.100000,0.001167,0.000811,0.016044
3.110000,0.001059,0.000684,0.016416
3.120000,0.000948,0.000555,0.016734
3.130000,0.000834,0.000424,0.016995
3.140000,0.000718,0.000292,0.017201
3.150000,0.000599,0.000158,0.017352
3.160000,0.000479,0.000024,0.017447
3.170000,0.000357,-0.000111,0.017488
3.180000,0.000234,-0.000247,0.017475
3.190000,0.000109,-0.000382,0.017409
3.200000,-0.000016,-0.000518,0.017292
3.210000,-0.000142,-0.000653,0.017125
3.220000,-0.000269,-0.000788,0.016909
3.230000,-0.000395,-0.000922,0.016648
3.240000,-0.000522,-0.001055,0.016342
3.250000,-0.000647,-0.001186,0.015994
3.260000,-0.000772,-0.001316,0.015606
3.270000,-0.000896,-0.001444,0.015181
3.280000,-0.001019,-0.001570,0.014721
3.290000,-0.001141,-0.001694,0.014229
3.300000,-0.001260,-0.001815,0.013707
3.310000,-0.001378,-0.001934,0.013159
3.320000,-0.001494,-0.002050,0.012586
3.330000,-0.001607,-0.002162,0.011992
3.340000,-0.001717,-0.002272,0.011380
3.350000,-0.001825,-0.002378,0.010752
3.360000,-0.001930,-0.002481,0.010111
3.370000,-0.002031,-0.002580,0.009460
3.380000,-0.002130,-0.002676,0.008800
3.390000,-0.002225,-0.002767,0.008136
3.400000,-0.002316,-0.002855,0.007469
3.410000,-0.002403,-0.002938,0.006802
3.420000,-0.002487,-0.003018,0.006136
3.430000,-0.002567,-0.003093,0.005475
3.440000,-0.002643,-0.003164,0.004820
3.450000,-0.002715,-0.003230,0.004173
3.460000,-0.002782,-0.003292,0.003536
3.470000,-0.002846,-0.003350,0.002910
3.480000,-0.002905,-0.003404,0.002298
3.490000,-0.002960,-0.003453,0.001700
3.500000,-0.003010,-0.003497,0.001118
3.510000,-0.003057,-0.003537,0.000553
3.520000,-0.003099,-0.003573,0.000006
3.530000,-0.003136,-0.003604,-0.000522
3.540000,-0.003170,-0.003631,-0.001031
3.550000,-0.003199,-0.003653,-0.001520
3.560000,-0.003224,-0.003672,-0.001989
3.570000,-0.003245,-0.003685,-0.002437
3.580000,-0.003262,-0.003695,-0.002864
3.590000,-0.003275,-0.003701,-0.003270
3.600000,-0.003284,-0.003702,-0.003656
3.610000,-0.003289,-0.003699,-0.004021
3.620000,-0.003291,-0.003693,-0.004365
3.630000,-0.003289,-0.003682,-0.004690
3.640000,-0.003283,-0.003667,-0.004995
3.650000,-0.003273,-0.003649,-0.005281
3.660000,-0.003261,-0.003627,-0.005550
3.670000,-0.003245,-0.003602,-0.005800
3.680000,-0.003225,-0.003573,-0.006034
3.690000,-0.003203,-0.003540,-0.006251
3.700000,-0.003178,-0.003504,-0.006454
3.710000,-0.003150,-0.003465,-0.006642
3.720000,-0.003119,-0.003423,-0.006817
3.730000,-0.003086,-0.003377,-0.006979
3.740000,-0.003050,-0.003329,-0.007129
3.750000,-0.003012,-0.003278,-0.007269
3.760000,-0.002971,-0.003224,-0.007399
3.770000,-0.002928,-0.003168,-0.007521
3.780000,-0.002883,-0.003109,-0.007634
3.790000,-0.002837,-0.003047,-0.007740
3.800000,-0.002788,-0.002984,-0.007840
3.810000,-0.002737,-0.002918,-0.007935
3.820000,-0.002685,-0.002850,-0.008025
3.830000,-0.002632,-0.002780,-0.008112
3.840000,-0.002577,-0.002709,-0.008195
3.850000,-0.002520,-0.002636,-0.008275
3.860000,-0.002462,-0.002561,-0.008354
3.870000,-0.002403,-0.002485,-0.008432
3.880000,-0.002343,-0.002408,-0.008509
3.890000,-0.002282,-0.002329,-0.008585
3.900000,-0.002220,-0.002250,-0.008662
3.910000,-0.002157,-0.002170,-0.008739
3.920000,-0.002093,-0.002089,-0.008816
3.930000,-0.002028,-0.002007,-0.008895
3.940000,-0.001962,-0.001925,-0.008975
3.950000,-0.001896,-0.001842,-0.009056
3.960000,-0.001830,-0.001759,-0.009139
3.970000,-0.001763,-0.001676,-0.009224
3.980000,-0.001695,-0.001593,-0.009309
3.990000,-0.001627,-0.001510,-0.009397
4.000000,-0.001559,-0.001427,-0.009485
4.010000,-0.001491,-0.001344,-0.009576
4.020000,-0.001422,-0.001261,-0.009667
4.030000,-0.001353,-0.001179,-0.009759
4.040000,-0.001285,-0.001097,-0.009852
4.050000,-0.001216,-0.001016,-0.009945
4.060000,-0.001147,-0.000935,-0.010039
4.070000,-0.001078,-0.000855,-0.010132
4.080000,-0.001010,-0.000776,-0.010226
4.090000,-0.000942,-0.000697,-0.010318
4.100000,-0.000874,-0.000619,-0.010410
4.110000,-0.000806,-0.000541,-0.010500
4.120000,-0.000739,-0.000465,-0.010588
4.130000,-0.000672,-0.000389,-0.010675
4.140000,-0.000606,-0.000315,-0.010759
4.150000,-0.000541,-0.000241,-0.010841
4.160000,-0.000476,-0.000167,-0.010919
4.170000,-0.000412,-0.000095,-0.010994
4.180000,-0.000349,-0.000024,-0.011065
4.190000,-0.000286,0.000047,-0.011132
4.200000,-0.000224,0.000116,-0.011195
4.210000,-0.000164,0.000185,-0.011253
4.220000,-0.000104,0.000253,-0.011306
4.230000,-0.000045,0.000320,-0.011354
4.240000,0.000012,0.000386,-0.011396
4.250000,0.000069,0.000451,-0.011433
4.260000,0.000124,0.000515,-0.011464
4.270000,0.000179,0.000578,-0.011489
4.280000,0.000232,0.000641,-0.011508
4.290000,0.000283,0.000702,-0.011521
4.300000,0.000334,0.000762,-0.011527
4.310000,0.000383,0.000822,-0.011526
4.320000,0.000431,0.000880,-0.011519
4.330000,0.000478,0.000937,-0.011506
4.340000,0.000524,0.000993,-0.011485
4.350000,0.000568,0.001048,-0.011458
4.360000,0.000611,0.001102,-0.011425
4.370000,0.000652,0.001154,-0.011384
4.380000,0.000693,0.001205,-0.011337
4.390000,0.000732,0.001255,-0.011284
4.400000,0.000769,0.001303,-0.011224
4.410000,0.000806,0.001350,-0.011158
4.420000,0.000841,0.001395,-0.011085
4.430000,0.000875,0.001439,-0.011006
4.440000,0.000907,0.001481,-0.010922
4.450000,0.000939,0.001521,-0.010831
4.460000,0.000969,0.001559,-0.010735
4.470000,0.000998,0.001595,-0.010633
4.480000,0.001026,0.001630,-0.010526
4.490000,0.001053,0.001662,-0.010413
4.500000,0.001078,0.001693,-0.010296
4.510000,0.001103,0.001721,-0.010173
4.520000,0.001126,0.001747,-0.010046
4.530000,0.001148,0.001771,-0.009915
4.540000,0.001169,0.001792,-0.009778
4.550000,0.001189,0.001812,-0.009638
4.560000,0.001208,0.001828,-0.009494
4.570000,0.001225,0.001843,-0.009345
4.580000,0.001242,0.001855,-0.009193
4.590000,0.001257,0.001865,-0.009038
4.600000,0.001271,0.001873,-0.008879
4.610000,0.001284,0.001878,-0.008717
4.620000,0.001296,0.001881,-0.008552
4.630000,0.001307,0.001881,-0.008384
4.640000,0.001317,0.001879,-0.008213
4.650000,0.001325,0.001875,-0.008040
4.660000,0.001333,0.001869,-0.007864
4.670000,0.001339,0.001860,-0.007686
4.680000,0.001344,0.001849,-0.007506
4.690000,0.001347,0.001837,-0.007324
4.700000,0.001350,0.001822,-0.007140
4.710000,0.001351,0.001805,-0.006954
4.720000,0.001351,0.001786,-0.006767
4.730000,0.001350,0.001766,-0.006578
4.740000,0.001347,0.001744,-0.006389
4.750000,0.001343,0.001720,-0.006198
4.760000,0.001338,0.001695,-0.006006
4.770000,0.001332,0.001668,-0.005814
4.780000,0.001324,0.001639,-0.005621
4.790000,0.001315,0.001610,-0.005428
4.800000,0.001305,0.001579,-0.005234
4.810000,0.001294,0.001547,-0.005040
4.820000,0.001281,0.001514,-0.004846
4.830000,0.001267,0.001480,-0.004653
4.840000,0.001252,0.001445,-0.004460
4.850000,0.001236,0.001409,-0.004267
4.860000,0.001218,0.001373,-0.004075
4.870000,0.001199,0.001336,-0.003884
4.880000,0.001179,0.001298,-0.003694
4.890000,0.001158,0.001259,-0.003505
4.900000,0.001136,0.001220,-0.003318
4.910000,0.001112,0.001181,-0.003132
4.920000,0.001088,0.001141,-0.002947
4.930000,0.001063,0.001101,-0.002765
4.940000,0.001036,0.001061,-0.002584
4.950000,0.001009,0.001020,-0.002405
4.960000,0.000980,0.000979,-0.002228
4.970000,0.000951,0.000938,-0.002054
4.980000,0.000921,0.000897,-0.001882
4.990000,0.000890,0.000855,-0.001712
5.000000,0.000858,0.000813,-0.001545
5.010000,0.000825,0.000772,-0.001380
5.020000,0.000792,0.000730,-0.001218
5.030000,0.000758,0.000688,-0.001059
5.040000,0.000723,0.000645,-0.000902
5.050000,0.000687,0.000603,-0.000748
5.060000,0.000651,0.000561,-0.000598
5.070000,0.000615,0.000518,-0.000450
5.080000,0.000578,0.000475,-0.000305
5.090000,0.000540,0.000433,-0.000163
5.100000,0.000502,0.000390,-0.000024
5.110000,0.000463,0.000347,0.000112
5.120000,0.000425,0.000303,0.000245
5.130000,0.000385,0.000260,0.000375
5.140000,0.000346,0.000217,0.000502
5.150000,0.000306,0.000173,0.000626
5.160000,0.000266,0.000130,0.000747
5.170000,0.000226,0.000086,0.000865
5.180000,0.000185,0.000042,0.000980
5.190000,0.000145,-0.000001,0.001092
5.200000,0.000104,-0.000045,0.001201
5.210000,0.000063,-0.000089,0.001306
5.220000,0.000022,-0.000133,0.001409
5.230000,-0.000018,-0.000177,0.001509
5.240000,-0.000059,-0.000221,0.001606
5.250000,-0.000099,-0.000265,0.001699
5.260000,-0.000140,-0.000309,0.001790
5.270000,-0.000180,-0.000353,0.001877
5.280000,-0.000220,-0.000396,0.001962
5.290000,-0.000259,-0.000440,0.002043
5.300000,-0.000298,-0.000483,0.002122
5.310000,-0.000337,-0.000526,0.002197
5.320000,-0.000376,-0.000569,0.002269
5.330000,-0.000414,-0.000611,0.002338
5.340000,-0.000452,-0.000653,0.002404
5.350000,-0.000489,-0.000695,0.002467
5.360000,-0.000525,-0.000736,0.002527
5.370000,-0.000561,-0.000776,0.002583
5.380000,-0.000596,-0.000816,0.002637
5.390000,-0.000631,-0.000856,0.002687
5.400000,-0.000665,-0.000894,0.002735
5.410000,-0.000698,-0.000932,0.002779
5.420000,-0.000730,-0.000969,0.002820
5.430000,-0.000762,-0.001005,0.002859
5.440000,-0.000793,-0.001040,0.002894
5.450000,-0.000823,-0.001074,0.002927
5.460000,-0.000852,-0.001107,0.002956
5.470000,-0.000880,-0.001139,0.002983
5.480000,-0.000907,-0.001169,0.003008
5.490000,-0.000934,-0.001199,0.003029
5.500000,-0.000959,-0.001227,0.003048
5.510000,-0.000984,-0.001253,0.003064
5.520000,-0.001008,-0.001278,0.003078
5.530000,-0.001031,-0.001302,0.003090
5.540000,-0.001053,-0.001324,0.003099
5.550000,-0.001074,-0.001345,0.003106
5.560000,-0.001094,-0.001363,0.003111
5.570000,-0.001114,-0.001381,0.003114
5.580000,-0.001132,-0.001396,0.003115
5.590000,-0.001150,-0.001410,0.003114
5.600000,-0.001167,-0.001422,0.003111
5.610000,-0.001183,-0.001432,0.003107
5.620000,-0.001199,-0.001441,0.003101
5.630000,-0.001214,-0.001447,0.003093
5.640000,-0.001228,-0.001452,0.003084
5.650000,-0.001241,-0.001455,0.003073
5.660000,-0.001254,-0.001456,0.003061
5.670000,-0.001266,-0.001456,0.003048
5.680000,-0.001277,-0.001453,0.003033
5.690000,-0.001288,-0.001449,0.003017
5.700000,-0.001298,-0.001443,0.003000
5.710000,-0.001308,-0.001436,0.002982
5.720000,-0.001317,-0.001427,0.002963
5.730000,-0.001326,-0.001416,0.002942
5.740000,-0.001334,-0.001403,0.002921
5.750000,-0.001342,-0.001389,0.002898
5.760000,-0.001349,-0.001374,0.002874
5.770000,-0.001356,-0.001357,0.002850
5.780000,-0.001362,-0.001338,0.002824
5.790000,-0.001368,-0.001319,0.002797
5.800000,-0.001373,-0.001298,0.002770
5.810000,-0.001378,-0.001275,0.002741
5.820000,-0.001383,-0.001252,0.002712
5.830000,-0.001386,-0.001228,0.002681
5.840000,-0.001390,-0.001202,0.002650
5.850000,-0.001392,-0.001176,0.002618
5.860000,-0.001394,-0.001149,0.002585
5.870000,-0.001396,-0.001121,0.002551
5.880000,-0.001396,-0.001092,0.002517
5.890000,-0.001396,-0.001063,0.002482
5.900000,-0.001396,-0.001033,0.002446
5.910000,-0.001394,-0.001002,0.002410
5.920000,-0.001391,-0.000972,0.002373
5.930000,-0.001388,-0.000940,0.002336
5.940000,-0.001384,-0.000909,0.002298
5.950000,-0.001378,-0.000877,0.002260
5.960000,-0.001372,-0.000845,0.002222
5.970000,-0.001364,-0.000813,0.002184
5.980000,-0.001355,-0.000781,0.002145
5.990000,-0.001345,-0.000749,0.002107
6.000000,-0.001334,-0.000716,0.002069
6.010000,-0.001321,-0.000684,0.002031
6.020000,-0.001307,-0.000652,0.001993
6.030000,-0.001291,-0.000620,0.001956
6.040000,-0.001274,-0.000589,0.001919
6.050000,-0.001255,-0.000557,0.001883
6.060000,-0.001235,-0.000526,0.001847
6.070000,-0.001213,-0.000495,0.001813
6.080000,-0.001189,-0.000465,0.001779
6.090000,-0.001164,-0.000434,0.001746
6.100000,-0.001137,-0.000405,0.001714
6.110000,-0.001108,-0.000375,0.001683
6.120000,-0.001078,-0.000346,0.001653
6.130000,-0.001046,-0.000317,0.001624
6.140000,-0.001012,-0.000288,0.001597
6.150000,-0.000977,-0.000260,0.001571
6.160000,-0.000940,-0.000233,0.001546
6.170000,-0.000901,-0.000205,0.001522
6.180000,-0.000861,-0.000178,0.001500
6.190000,-0.000819,-0.000152,0.001479
6.200000,-0.000776,-0.000126,0.001459
6.210000,-0.000732,-0.000100,0.001441
6.220000,-0.000686,-0.000074,0.001424
6.230000,-0.000639,-0.000049,0.001408
6.240000,-0.000590,-0.000024,0.001393
6.250000,-0.000541,0.000000,0.001379
6.260000,-0.000491,0.000024,0.001367
6.270000,-0.000439,0.000048,0.001355
6.280000,-0.000388,0.000072,0.001344
6.290000,-0.000335,0.000095,0.001334
6.300000,-0.000282,0.000118,0.001325
6.310000,-0.000229,0.000141,0.001316
6.320000,-0.000175,0.000163,0.001308
6.330000,-0.000121,0.000185,0.001300
6.340000,-0.000068,0.000207,0.001292
6.350000,-0.000014,0.000228,0.001285
6.360000,0.000039,0.000249,0.001278
6.370000,0.000092,0.000269,0.001271
6.380000,0.000144,0.000290,0.001264
6.390000,0.000195,0.000309,0.001256
6.400000,0.000245,0.000329,0.001249
6.410000,0.000294,0.000347,0.001241
6.420000,0.000342,0.000366,0.001232
6.430000,0.000389,0.000383,0.001223
6.440000,0.000434,0.000400,0.001214
6.450000,0.000478,0.000416,0.001204
6.460000,0.000520,0.000432,0.001194
6.470000,0.000560,0.000447,0.001183
6.480000,0.000598,0.000460,0.001171
6.490000,0.000634,0.000473,0.001159
6.500000,0.000667,0.000485,0.001146
6.510000,0.000699,0.000496,0.001132
6.520000,0.000728,0.000506,0.001118
6.530000,0.000755,0.000514,0.001103
6.540000,0.000780,0.000521,0.001088
6.550000,0.000802,0.000527,0.001072
6.560000,0.000821,0.000531,0.001056
6.570000,0.000838,0.000534,0.001040
6.580000,0.000852,0.000535,0.001023
6.590000,0.000864,0.000534,0.001006
6.600000,0.000873,0.000532,0.000989
6.610000,0.000879,0.000528,0.000972
6.620000,0.000883,0.000522,0.000955
6.630000,0.000884,0.000515,0.000939
6.640000,0.000883,0.000505,0.000922
6.650000,0.000879,0.000494,0.000906
6.660000,0.000873,0.000480,0.000890
6.670000,0.000865,0.000465,0.000875
6.680000,0.000854,0.000447,0.000860
6.690000,0.000841,0.000428,0.000846
6.700000,0.000826,0.000406,0.000832
6.710000,0.000809,0.000383,0.000820
6.720000,0.000790,0.000358,0.000808
6.730000,0.000769,0.000331,0.000797
6.740000,0.000747,0.000302,0.000787
6.750000,0.000723,0.000271,0.000778
6.760000,0.000697,0.000238,0.000770
6.770000,0.000670,0.000204,0.000763
6.780000,0.000642,0.000168,0.000757
6.790000,0.000613,0.000131,0.000752
6.800000,0.000583,0.000093,0.000748
6.810000,0.000552,0.000053,0.000746
6.820000,0.000520,0.000012,0.000744
6.830000,0.000488,-0.000029,0.000743
6.840000,0.000456,-0.000072,0.000743
6.850000,0.000423,-0.000115,0.000744
6.860000,0.000390,-0.000158,0.000746
6.870000,0.000358,-0.000202,0.000749
6.880000,0.000325,-0.000247,0.000753
6.890000,0.000293,-0.000291,0.000757
6.900000,0.000261,-0.000334,0.000762
6.910000,0.000229,-0.000378,0.000767
6.920000,0.000199,-0.000421,0.000773
6.930000,0.000169,-0.000463,0.000780
6.940000,0.000140,-0.000504,0.000786
6.950000,0.000112,-0.000544,0.000793
6.960000,0.000085,-0.000583,0.000800
6.970000,0.000060,-0.000620,0.000807
6.980000,0.000036,-0.000656,0.000814
6.990000,0.000013,-0.000690,0.000821
7.000000,-0.000008,-0.000721,0.000828
7.010000,-0.000028,-0.000751,0.000834
7.020000,-0.000046,-0.000778,0.000840
7.030000,-0.000062,-0.000802,0.000845
7.040000,-0.000076,-0.000824,0.000850
7.050000,-0.000089,-0.000843,0.000854
7.060000,-0.000100,-0.000860,0.000857
7.070000,-0.000108,-0.000873,0.000860
7.080000,-0.000115,-0.000883,0.000861
7.090000,-0.000120,-0.000889,0.000862
7.100000,-0.000123,-0.000893,0.000862
7.110000,-0.000123,-0.000893,0.000861
7.120000,-0.000122,-0.000889,0.000858
7.130000,-0.000119,-0.000882,0.000855
7.140000,-0.000114,-0.000872,0.000851
7.150000,-0.000107,-0.000858,0.000845
7.160000,-0.000098,-0.000840,0.000838
7.170000,-0.000087,-0.000819,0.000830
7.180000,-0.000075,-0.000794,0.000821
7.190000,-0.000060,-0.000765,0.000811
7.200000,-0.000045,-0.000734,0.000800
7.210000,-0.000027,-0.000698,0.000788
7.220000,-0.000008,-0.000660,0.000775
7.230000,0.000012,-0.000618,0.000761
7.240000,0.000034,-0.000573,0.000746
7.250000,0.000056,-0.000525,0.000730
7.260000,0.000080,-0.000474,0.000713
7.270000,0.000105,-0.000421,0.000696
7.280000,0.000130,-0.000365,0.000679
7.290000,0.000156,-0.000307,0.000660
7.300000,0.000183,-0.000247,0.000642
7.310000,0.000210,-0.000184,0.000623
7.320000,0.000237,-0.000120,0.000604
7.330000,0.000264,-0.000055,0.000586
7.340000,0.000291,0.000012,0.000567
7.350000,0.000318,0.000080,0.000548
7.360000,0.000344,0.000148,0.000530
7.370000,0.000369,0.000217,0.000513
7.380000,0.000394,0.000286,0.000496
7.390000,0.000417,0.000355,0.000479
7.400000,0.000440,0.000423,0.000464
7.410000,0.000461,0.000490,0.000450
7.420000,0.000480,0.000557,0.000437
7.430000,0.000497,0.000622,0.000425
7.440000,0.000513,0.000686,0.000414
7.450000,0.000526,0.000747,0.000405
7.460000,0.000537,0.000807,0.000398
7.470000,0.000545,0.000863,0.000392
7.480000,0.000551,0.000917,0.000388
7.490000,0.000553,0.000968,0.000386
7.500000,0.000553,0.001015,0.000387
7.510000,0.000549,0.001058,0.000389
7.520000,0.000542,0.001097,0.000393
7.530000,0.000531,0.001132,0.000400
7.540000,0.000516,0.001162,0.000409
7.550000,0.000498,0.001187,0.000420
7.560000,0.000475,0.001207,0.000434
7.570000,0.000449,0.001222,0.000451
7.580000,0.000417,0.001231,0.000469
7.590000,0.000382,0.001234,0.000491
7.600000,0.000342,0.001232,0.000514
7.610000,0.000297,0.001223,0.000540
7.620000,0.000248,0.001208,0.000569
7.630000,0.000194,0.001187,0.000600
7.640000,0.000136,0.001159,0.000633
7.650000,0.000072,0.001124,0.000669
7.660000,0.000004,0.001083,0.000707
7.670000,-0.000069,0.001036,0.000747
7.680000,-0.000147,0.000981,0.000789
7.690000,-0.000229,0.000920,0.000833
7.700000,-0.000316,0.000852,0.000878
7.710000,-0.000407,0.000778,0.000926
7.720000,-0.000503,0.000698,0.000975
7.730000,-0.000603,0.000611,0.001026
7.740000,-0.000707,0.000518,0.001077
7.750000,-0.000815,0.000419,0.001130
7.760000,-0.000926,0.000314,0.001184
7.770000,-0.001041,0.000203,0.001239
7.780000,-0.001158,0.000088,0.001295
7.790000,-0.001279,-0.000033,0.001351
7.800000,-0.001402,-0.000158,0.001408
7.810000,-0.001527,-0.000287,0.001465
7.820000,-0.001654,-0.000420,0.001522
7.830000,-0.001782,-0.000557,0.001579
7.840000,-0.001911,-0.000696,0.001636
7.850000,-0.002040,-0.000838,0.001693
7.860000,-0.002170,-0.000983,0.001749
7.870000,-0.002299,-0.001128,0.001805
7.880000,-0.002426,-0.001275,0.001861
7.890000,-0.002552,-0.001423,0.001916
7.900000,-0.002676,-0.001570,0.001970
7.910000,-0.002797,-0.001716,0.002023
7.920000,-0.002915,-0.001861,0.002076
7.930000,-0.003029,-0.002005,0.002128
7.940000,-0.003138,-0.002145,0.002179
7.950000,-0.003242,-0.002283,0.002230
7.960000,-0.003340,-0.002416,0.002279
7.970000,-0.003431,-0.002546,0.002328
7.980000,-0.003515,-0.002669,0.002376
7.990000,-0.003592,-0.002787,0.002423
8.000000,-0.003660,-0.002899,0.002469
8.010000,-0.003719,-0.003003,0.002515
8.020000,-0.003768,-0.003099,0.002561
8.030000,-0.003806,-0.003187,0.002605
8.040000,-0.003834,-0.003266,0.002649
8.050000,-0.003850,-0.003335,0.002693
8.060000,-0.003855,-0.003394,0.002737
8.070000,-0.003846,-0.003441,0.002780
8.080000,-0.003824,-0.003477,0.002823
8.090000,-0.003789,-0.003501,0.002866
8.100000,-0.003740,-0.003513,0.002909
8.110000,-0.003676,-0.003511,0.002952
8.120000,-0.003598,-0.003496,0.002995
8.130000,-0.003505,-0.003467,0.003038
8.140000,-0.003396,-0.003424,0.003081
8.150000,-0.003272,-0.003367,0.003125
8.160000,-0.003133,-0.003295,0.003169
8.170000,-0.002978,-0.003207,0.003213
8.180000,-0.002807,-0.003105,0.003258
8.190000,-0.002621,-0.002988,0.003303
8.200000,-0.002420,-0.002856,0.003348
8.210000,-0.002203,-0.002708,0.003394
8.220000,-0.001972,-0.002546,0.003440
8.230000,-0.001727,-0.002369,0.003487
8.240000,-0.001467,-0.002177,0.003534
8.250000,-0.001194,-0.001972,0.003581
8.260000,-0.000909,-0.001753,0.003629
8.270000,-0.000611,-0.001520,0.003678
8.280000,-0.000303,-0.001275,0.003726
8.290000,0.000016,-0.001019,0.003775
8.300000,0.000344,-0.000751,0.003825
8.310000,0.000680,-0.000473,0.003874
8.320000,0.001024,-0.000185,0.003924
8.330000,0.001373,0.000110,0.003974
8.340000,0.001727,0.000413,0.004024
8.350000,0.002083,0.000723,0.004074
8.360000,0.002442,0.001037,0.004125
8.370000,0.002800,0.001354,0.004175
8.380000,0.003157,0.001674,0.004225
8.390000,0.003511,0.001994,0.004276
8.400000,0.003861,0.002313,0.004326
8.410000,0.004203,0.002630,0.004376
8.420000,0.004537,0.002943,0.004425
8.430000,0.004861,0.003251,0.004475
8.440000,0.005173,0.003550,0.004524
8.450000,0.005471,0.003841,0.004573
8.460000,0.005754,0.004120,0.004621
8.470000,0.006018,0.004387,0.004669
8.480000,0.006263,0.004639,0.004717
8.490000,0.006486,0.004874,0.004764
8.500000,0.006686,0.005092,0.004811
8.510000,0.006861,0.005289,0.004857
8.520000,0.007009,0.005464,0.004902
8.530000,0.007129,0.005616,0.004947
8.540000,0.007219,0.005743,0.004990
8.550000,0.007277,0.005843,0.005033
8.560000,0.007301,0.005915,0.005075
8.570000,0.007292,0.005957,0.005116
8.580000,0.007247,0.005968,0.005156
8.590000,0.007165,0.005947,0.005195
8.600000,0.007046,0.005893,0.005233
8.610000,0.006888,0.005805,0.005269
8.620000,0.006692,0.005681,0.005303
8.630000,0.006456,0.005523,0.005336
8.640000,0.006181,0.005328,0.005368
8.650000,0.005867,0.005096,0.005397
8.660000,0.005513,0.004829,0.005425
8.670000,0.005120,0.004525,0.005451
8.680000,0.004689,0.004186,0.005475
8.690000,0.004221,0.003811,0.005496
8.700000,0.003717,0.003402,0.005516
8.710000,0.003178,0.002960,0.005533
8.720000,0.002605,0.002486,0.005548
8.730000,0.002001,0.001982,0.005560
8.740000,0.001368,0.001449,0.005571
8.750000,0.000707,0.000889,0.005579
8.760000,0.000023,0.000306,0.005584
8.770000,-0.000683,-0.000300,0.005588
8.780000,-0.001408,-0.000924,0.005590
8.790000,-0.002147,-0.001564,0.005590
8.800000,-0.002898,-0.002216,0.005588
8.810000,-0.003657,-0.002877,0.005585
8.820000,-0.004419,-0.003544,0.005580
8.830000,-0.005182,-0.004212,0.005575
8.840000,-0.005939,-0.004877,0.005568
8.850000,-0.006687,-0.005535,0.005562
8.860000,-0.007422,-0.006183,0.005555
8.870000,-0.008138,-0.006814,0.005549
8.880000,-0.008831,-0.007425,0.005543
8.890000,-0.009495,-0.008011,0.005539
8.900000,-0.010126,-0.008568,0.005536
8.910000,-0.010720,-0.009090,0.005535
8.920000,-0.011270,-0.009573,0.005536
8.930000,-0.011773,-0.010013,0.005540
8.940000,-0.012223,-0.010405,0.005548
8.950000,-0.012616,-0.010744,0.005559
8.960000,-0.012947,-0.011026,0.005574
8.970000,-0.013212,-0.011247,0.005594
8.980000,-0.013408,-0.011404,0.005619
8.990000,-0.013530,-0.011493,0.005649
9.000000,-0.013575,-0.011510,0.005685
9.010000,-0.013539,-0.011453,0.005726
9.020000,-0.013420,-0.011319,0.005774
9.030000,-0.013216,-0.011106,0.005828
9.040000,-0.012925,-0.010812,0.005888
9.050000,-0.012545,-0.010436,0.005955
9.060000,-0.012075,-0.009978,0.006029
9.070000,-0.011516,-0.009437,0.006109
9.080000,-0.010867,-0.008814,0.006195
9.090000,-0.010129,-0.008109,0.006288
9.100000,-0.009303,-0.007325,0.006387
9.110000,-0.008392,-0.006464,0.006492
9.120000,-0.007399,-0.005527,0.006602
9.130000,-0.006326,-0.004520,0.006717
9.140000,-0.005178,-0.003445,0.006837
9.150000,-0.003959,-0.002309,0.006961
9.160000,-0.002675,-0.001116,0.007088
9.170000,-0.001332,0.000128,0.007219
9.180000,0.000064,0.001416,0.007351
9.190000,0.001505,0.002740,0.007484
9.200000,0.002983,0.004094,0.007618
9.210000,0.004490,0.005467,0.007751
9.220000,0.006016,0.006852,0.007883
9.230000,0.007553,0.008240,0.008013
9.240000,0.009089,0.009619,0.008139
9.250000,0.010616,0.010981,0.008262
9.260000,0.012121,0.012315,0.008379
9.270000,0.013594,0.013610,0.008490
9.280000,0.015024,0.014856,0.008594
9.290000,0.016399,0.016041,0.008690
9.300000,0.017707,0.017155,0.008777
9.310000,0.018937,0.018186,0.008855
9.320000,0.020078,0.019124,0.008921
9.330000,0.021118,0.019959,0.008976
9.340000,0.022047,0.020681,0.009019
9.350000,0.022853,0.021279,0.009050
9.360000,0.023526,0.021744,0.009067
9.370000,0.024057,0.022068,0.009069
9.380000,0.024437,0.022243,0.009058
9.390000,0.024657,0.022261,0.009032
9.400000,0.024710,0.022116,0.008991
9.410000,0.024589,0.021803,0.008935
9.420000,0.024288,0.021318,0.008864
9.430000,0.023804,0.020656,0.008778
9.440000,0.023133,0.019817,0.008678
9.450000,0.022272,0.018798,0.008563
9.460000,0.021221,0.017601,0.008434
9.470000,0.019980,0.016227,0.008292
9.480000,0.018551,0.014679,0.008137
9.490000,0.016938,0.012962,0.007971
9.500000,0.015146,0.011081,0.007794
9.510000,0.013180,0.009044,0.007607
9.520000,0.011049,0.006861,0.007412
9.530000,0.008762,0.004540,0.007209
9.540000,0.006330,0.002094,0.007000
9.550000,0.003765,-0.000465,0.006788
9.560000,0.001082,-0.003121,0.006572
9.570000,-0.001705,-0.005859,0.006355
9.580000,-0.004579,-0.008662,0.006139
9.590000,-0.007523,-0.011512,0.005926
9.600000,-0.010517,-0.014390,0.005717
9.610000,-0.013541,-0.017276,0.005514
9.620000,-0.016574,-0.020149,0.005319
9.630000,-0.019594,-0.022988,0.005134
9.640000,-0.022580,-0.025770,0.004961
9.650000,-0.025508,-0.028473,0.004803
9.660000,-0.028354,-0.031074,0.004660
9.670000,-0.031095,-0.033551,0.004535
9.680000,-0.033707,-0.035880,0.004429
9.690000,-0.036167,-0.038039,0.004344
9.700000,-0.038451,-0.040006,0.004283
9.710000,-0.040537,-0.041760,0.004245
9.720000,-0.042403,-0.043281,0.004233
9.730000,-0.044027,-0.044547,0.004248
9.740000,-0.045391,-0.045543,0.004290
9.750000,-0.046474,-0.046249,0.004362
9.760000,-0.047261,-0.046652,0.004462
9.770000,-0.047735,-0.046737,0.004592
9.780000,-0.047884,-0.046492,0.004753
9.790000,-0.047695,-0.045909,0.004943
9.800000,-0.047160,-0.044980,0.005163
9.810000,-0.046270,-0.043699,0.005413
9.820000,-0.045023,-0.042065,0.005691
9.830000,-0.043416,-0.040076,0.005997
9.840000,-0.041449,-0.037738,0.006329
9.850000,-0.039126,-0.035053,0.006686
9.860000,-0.036454,-0.032032,0.007066
9.870000,-0.033442,-0.028685,0.007467
9.880000,-0.030102,-0.025027,0.007887
9.890000,-0.026450,-0.021074,0.008324
9.900000,-0.022502,-0.016846,0.008774
9.910000,-0.018281,-0.012366,0.009235
9.920000,-0.013809,-0.007658,0.009703
9.930000,-0.009113,-0.002752,0.010175
9.940000,-0.004221,0.002324,0.010649
9.950000,0.000835,0.007537,0.011119
9.960000,0.006022,0.012852,0.011583
9.970000,0.011306,0.018232,0.012036
9.980000,0.016649,0.023640,0.012475
9.990000,0.022012,0.029037,0.012895
10.000000,0.027356,0.034380,0.013293
10.010000,0.032640,0.039629,0.013665
10.020000,0.037822,0.044742,0.014007
10.030000,0.042861,0.049677,0.014314
10.040000,0.047716,0.054390,0.014585
10.050000,0.052343,0.058842,0.014813
10.060000,0.056704,0.062989,0.014998
10.070000,0.060757,0.066794,0.015135
10.080000,0.064464,0.070217,0.015221
10.090000,0.067789,0.073222,0.015255
10.100000,0.070697,0.075774,0.015234
10.110000,0.073154,0.077843,0.015156
10.120000,0.075133,0.079399,0.015019
10.130000,0.076605,0.080418,0.014823
10.140000,0.077548,0.080876,0.014568
10.150000,0.077941,0.080756,0.014252
10.160000,0.077770,0.080044,0.013877
10.170000,0.077022,0.078730,0.013443
10.180000,0.075691,0.076808,0.012951
10.190000,0.073772,0.074279,0.012404
10.200000,0.071268,0.071147,0.011804
10.210000,0.068185,0.067420,0.011154
10.220000,0.064534,0.063114,0.010458
10.230000,0.060331,0.058246,0.009718
10.240000,0.055598,0.052843,0.008940
10.250000,0.050359,0.046932,0.008129
10.260000,0.044644,0.040548,0.007290
10.270000,0.038489,0.033729,0.006429
10.280000,0.031932,0.026519,0.005551
10.290000,0.025017,0.018965,0.004664
10.300000,0.017790,0.011119,0.003773
10.310000,0.010301,0.003034,0.002887
10.320000,0.002605,-0.005231,0.002011
10.330000,-0.005243,-0.013615,0.001154
10.340000,-0.013184,-0.022054,0.000322
10.350000,-0.021156,-0.030485,-0.000476
10.360000,-0.029099,-0.038840,-0.001235
10.370000,-0.036949,-0.047052,-0.001946
10.380000,-0.044643,-0.055054,-0.002602
10.390000,-0.052117,-0.062779,-0.003198
10.400000,-0.059309,-0.070161,-0.003726
10.410000,-0.066158,-0.077135,-0.004180
10.420000,-0.072603,-0.083638,-0.004556
10.430000,-0.078587,-0.089610,-0.004847
10.440000,-0.084057,-0.094997,-0.005050
10.450000,-0.088961,-0.099743,-0.005160
10.460000,-0.093253,-0.103803,-0.005174
10.470000,-0.096888,-0.107131,-0.005090
10.480000,-0.099831,-0.109691,-0.004906
10.490000,-0.102047,-0.111451,-0.004620
10.500000,-0.103511,-0.112384,-0.004234
10.510000,-0.104201,-0.112471,-0.003746
10.520000,-0.104103,-0.111701,-0.003159
10.530000,-0.103209,-0.110068,-0.002475
10.540000,-0.101517,-0.107575,-0.001698
10.550000,-0.099033,-0.104231,-0.000830
10.560000,-0.095769,-0.100052,0.000122
10.570000,-0.091744,-0.095065,0.001154
10.580000,-0.086984,-0.089299,0.002259
10.590000,-0.081521,-0.082794,0.003431
10.600000,-0.075394,-0.075597,0.004660
10.610000,-0.068648,-0.067759,0.005940
10.620000,-0.061333,-0.059338,0.007260
10.630000,-0.053507,-0.050399,0.008612
10.640000,-0.045229,-0.041011,0.009986
10.650000,-0.036565,-0.031249,0.011371
10.660000,-0.027585,-0.021190,0.012757
10.670000,-0.018361,-0.010915,0.014134
10.680000,-0.008968,-0.000508,0.015491
10.690000,0.000516,0.009944,0.016816
10.700000,0.010014,0.020356,0.018101
10.710000,0.019447,0.030640,0.019333
10.720000,0.028736,0.040711,0.020503
10.730000,0.037803,0.050482,0.021602
10.740000,0.046573,0.059871,0.022619
10.750000,0.054972,0.068800,0.023547
10.760000,0.062931,0.077191,0.024378
10.770000,0.070382,0.084973,0.025103
10.780000,0.077264,0.092081,0.025717
10.790000,0.083519,0.098454,0.026214
10.800000,0.089097,0.104038,0.026589
10.810000,0.093953,0.108787,0.026838
10.820000,0.098048,0.112663,0.026959
10.830000,0.101351,0.115632,0.026950
10.840000,0.103837,0.117674,0.026810
10.850000,0.105489,0.118773,0.026541
10.860000,0.106298,0.118924,0.026142
10.870000,0.106263,0.118130,0.025618
10.880000,0.105390,0.116401,0.024972
10.890000,0.103692,0.113758,0.024208
10.900000,0.101191,0.110230,0.023333
10.910000,0.097916,0.105853,0.022352
10.920000,0.093900,0.100670,0.021274
10.930000,0.089187,0.094733,0.020107
10.940000,0.083823,0.088100,0.018860
10.950000,0.077862,0.080833,0.017542
10.960000,0.071362,0.073003,0.016165
10.970000,0.064386,0.064682,0.014738
10.980000,0.056999,0.055949,0.013273
10.990000,0.049270,0.046883,0.011782
11.000000,0.041272,0.037567,0.010274
11.010000,0.033075,0.028085,0.008763
11.020000,0.024755,0.018522,0.007260
11.030000,0.016384,0.008962,0.005775
11.040000,0.008035,-0.000513,0.004320
11.050000,-0.000220,-0.009822,0.002906
11.060000,-0.008312,-0.018887,0.001541
11.070000,-0.016176,-0.027633,0.000236
11.080000,-0.023748,-0.035991,-0.001000
11.090000,-0.030969,-0.043894,-0.002160
11.100000,-0.037784,-0.051285,-0.003236
11.110000,-0.044145,-0.058108,-0.004222
11.120000,-0.050007,-0.064317,-0.005113
11.130000,-0.055331,-0.069872,-0.005904
11.140000,-0.060085,-0.074739,-0.006591
11.150000,-0.064243,-0.078893,-0.007172
11.160000,-0.067785,-0.082314,-0.007645
11.170000,-0.070696,-0.084991,-0.008010
11.180000,-0.072969,-0.086922,-0.008268
11.190000,-0.074604,-0.088109,-0.008419
11.200000,-0.075604,-0.088563,-0.008466
11.210000,-0.075981,-0.088300,-0.008411
11.220000,-0.075750,-0.087345,-0.008260
11.230000,-0.074933,-0.085727,-0.008016
11.240000,-0.073557,-0.083481,-0.007684
11.250000,-0.071651,-0.080646,-0.007272
11.260000,-0.069251,-0.077268,-0.006784
11.270000,-0.066395,-0.073393,-0.006228
11.280000,-0.063123,-0.069073,-0.005611
11.290000,-0.059480,-0.064363,-0.004941
11.300000,-0.055511,-0.059316,-0.004225
11.310000,-0.051263,-0.053991,-0.003471
11.320000,-0.046784,-0.048444,-0.002687
11.330000,-0.042122,-0.042733,-0.001881
11.340000,-0.037324,-0.036914,-0.001061
11.350000,-0.032438,-0.031044,-0.000233
11.360000,-0.027511,-0.025175,0.000595
11.370000,-0.022586,-0.019360,0.001415
11.380000,-0.017706,-0.013647,0.002222
11.390000,-0.012912,-0.008082,0.003008
11.400000,-0.008241,-0.002707,0.003770
11.410000,-0.003729,0.002440,0.004500
11.420000,0.000594,0.007323,0.005195
11.430000,0.004699,0.011912,0.005849
11.440000,0.008561,0.016181,0.006461
11.450000,0.012160,0.020109,0.007026
11.460000,0.015476,0.023678,0.007541
11.470000,0.018496,0.026875,0.008006
11.480000,0.021210,0.029692,0.008418
11.490000,0.023610,0.032123,0.008777
11.500000,0.025692,0.034168,0.009082
11.510000,0.027457,0.035830,0.009334
11.520000,0.028907,0.037116,0.009533
11.530000,0.030047,0.038036,0.009680
11.540000,0.030886,0.038603,0.009778
11.550000,0.031433,0.038833,0.009826
11.560000,0.031702,0.038743,0.009829
11.570000,0.031708,0.038353,0.009789
11.580000,0.031465,0.037686,0.009708
11.590000,0.030993,0.036764,0.009589
11.600000,0.030310,0.035612,0.009437
11.610000,0.029434,0.034254,0.009254
11.620000,0.028387,0.032716,0.009044
11.630000,0.027189,0.031022,0.008811
11.640000,0.025859,0.029199,0.008559
11.650000,0.024419,0.027270,0.008290
11.660000,0.022889,0.025261,0.008009
11.670000,0.021287,0.023194,0.007720
11.680000,0.019633,0.021091,0.007426
11.690000,0.017944,0.018974,0.007130
11.700000,0.016238,0.016862,0.006836
11.710000,0.014530,0.014773,0.006546
11.720000,0.012835,0.012724,0.006263
11.730000,0.011167,0.010730,0.005989
11.740000,0.009536,0.008804,0.005728
11.750000,0.007955,0.006958,0.005480
11.760000,0.006433,0.005202,0.005247
11.770000,0.004978,0.003544,0.005031
11.780000,0.003597,0.001991,0.004833
11.790000,0.002295,0.000548,0.004654
11.800000,0.001077,-0.000781,0.004493
11.810000,-0.000054,-0.001993,0.004351
11.820000,-0.001096,-0.003088,0.004229
11.830000,-0.002048,-0.004066,0.004125
11.840000,-0.002909,-0.004928,0.004039
11.850000,-0.003680,-0.005677,0.003970
11.860000,-0.004364,-0.006315,0.003917
11.870000,-0.004961,-0.006847,0.003880
11.880000,-0.005475,-0.007277,0.003857
11.890000,-0.005910,-0.007610,0.003846
11.900000,-0.006268,-0.007853,0.003847
11.910000,-0.006554,-0.008011,0.003858
11.920000,-0.006772,-0.008090,0.003877
11.930000,-0.006927,-0.008097,0.003904
11.940000,-0.007023,-0.008039,0.003937
11.950000,-0.007065,-0.007922,0.003975
11.960000,-0.007058,-0.007753,0.004017
11.970000,-0.007006,-0.007538,0.004062
11.980000,-0.006914,-0.007283,0.004110
11.990000,-0.006786,-0.006994,0.004160
12.000000,-0.006627,-0.006678,0.004211
12.010000,-0.006441,-0.006339,0.004263
12.020000,-0.006230,-0.005983,0.004316
12.030000,-0.006000,-0.005615,0.004371
12.040000,-0.005753,-0.005238,0.004426
12.050000,-0.005492,-0.004858,0.004483
12.060000,-0.005220,-0.004477,0.004543
12.070000,-0.004940,-0.004099,0.004604
12.080000,-0.004653,-0.003728,0.004668
12.090000,-0.004363,-0.003365,0.004736
12.100000,-0.004071,-0.003012,0.004807
12.110000,-0.003778,-0.002673,0.004882
12.120000,-0.003486,-0.002348,0.004962
12.130000,-0.003197,-0.002038,0.005046
12.140000,-0.002910,-0.001745,0.005136
12.150000,-0.002628,-0.001469,0.005230
12.160000,-0.002351,-0.001211,0.005328
12.170000,-0.002080,-0.000971,0.005431
12.180000,-0.001815,-0.000749,0.005538
12.190000,-0.001557,-0.000545,0.005649
12.200000,-0.001306,-0.000358,0.005761
12.210000,-0.001063,-0.000189,0.005876
12.220000,-0.000828,-0.000036,0.005991
12.230000,-0.000601,0.000100,0.006105
12.240000,-0.000382,0.000221,0.006217
12.250000,-0.000173,0.000328,0.006327
12.260000,0.000028,0.000421,0.006432
12.270000,0.000219,0.000500,0.006531
12.280000,0.000401,0.000568,0.006623
12.290000,0.000574,0.000625,0.006708
12.300000,0.000736,0.000671,0.006784
12.310000,0.000888,0.000707,0.006850
12.320000,0.001030,0.000735,0.006905
12.330000,0.001161,0.000755,0.006949
12.340000,0.001282,0.000768,0.006983
12.350000,0.001391,0.000774,0.007005
12.360000,0.001490,0.000775,0.007017
12.370000,0.001577,0.000770,0.007018
12.380000,0.001652,0.000761,0.007009
12.390000,0.001716,0.000748,0.006992
12.400000,0.001769,0.000732,0.006968
12.410000,0.001810,0.000713,0.006937
12.420000,0.001839,0.000690,0.006901
12.430000,0.001856,0.000666,0.006863
12.440000,0.001863,0.000640,0.006823
12.450000,0.001857,0.000612,0.006784
12.460000,0.001841,0.000582,0.006746
12.470000,0.001814,0.000551,0.006712
12.480000,0.001776,0.000520,0.006683
12.490000,0.001729,0.000487,0.006660
12.500000,0.001671,0.000454,0.006645
12.510000,0.001605,0.000421,0.006637
12.520000,0.001530,0.000387,0.006639
12.530000,0.001448,0.000353,0.006649
12.540000,0.001358,0.000319,0.006668
12.550000,0.001262,0.000286,0.006696
12.560000,0.001160,0.000252,0.006731
12.570000,0.001054,0.000219,0.006773
12.580000,0.000944,0.000187,0.006820
12.590000,0.000830,0.000156,0.006872
12.600000,0.000715,0.000125,0.006925
12.610000,0.000599,0.000096,0.006978
12.620000,0.000483,0.000069,0.007029
12.630000,0.000367,0.000043,0.007075
12.640000,0.000254,0.000019,0.007115
12.650000,0.000143,-0.000003,0.007146
12.660000,0.000036,-0.000022,0.007167
12.670000,-0.000066,-0.000039,0.007174
12.680000,-0.000164,-0.000054,0.007167
12.690000,-0.000255,-0.000065,0.007144
12.700000,-0.000339,-0.000073,0.007105
12.710000,-0.000415,-0.000078,0.007047
12.720000,-0.000484,-0.000080,0.006971
12.730000,-0.000543,-0.000078,0.006878
12.740000,-0.000594,-0.000073,0.006767
12.750000,-0.000635,-0.000065,0.006639
12.760000,-0.000667,-0.000053,0.006496
12.770000,-0.000689,-0.000037,0.006340
12.780000,-0.000701,-0.000019,0.006171
12.790000,-0.000703,0.000002,0.005994
12.800000,-0.000695,0.000027,0.005810
12.810000,-0.000678,0.000054,0.005621
12.820000,-0.000652,0.000083,0.005432
12.830000,-0.000617,0.000114,0.005244
12.840000,-0.000574,0.000146,0.005061
12.850000,-0.000524,0.000180,0.004885
12.860000,-0.000466,0.000215,0.004718
12.870000,-0.000401,0.000250,0.004563
12.880000,-0.000332,0.000284,0.004422
12.890000,-0.000257,0.000318,0.004297
12.900000,-0.000178,0.000352,0.004188
12.910000,-0.000097,0.000383,0.004095
12.920000,-0.000013,0.000413,0.004021
12.930000,0.000072,0.000440,0.003963
12.940000,0.000158,0.000465,0.003921
12.950000,0.000243,0.000486,0.003894
12.960000,0.000327,0.000504,0.003881
12.970000,0.000408,0.000518,0.003879
12.980000,0.000487,0.000528,0.003885
12.990000,0.000561,0.000534,0.003898
13.000000,0.000631,0.000536,0.003915
13.010000,0.000695,0.000533,0.003932
13.020000,0.000754,0.000525,0.003947
13.030000,0.000805,0.000513,0.003958
13.040000,0.000850,0.000497,0.003961
13.050000,0.000888,0.000476,0.003954
13.060000,0.000918,0.000451,0.003935
13.070000,0.000939,0.000422,0.003904
13.080000,0.000953,0.000389,0.003858
13.090000,0.000958,0.000352,0.003797
13.100000,0.000955,0.000312,0.003722
13.110000,0.000944,0.000269,0.003633
13.120000,0.000924,0.000224,0.003531
13.130000,0.000897,0.000177,0.003417
13.140000,0.000863,0.000127,0.003295
13.150000,0.000821,0.000076,0.003167
13.160000,0.000773,0.000025,0.003036
13.170000,0.000719,-0.000028,0.002906
13.180000,0.000660,-0.000081,0.002780
13.190000,0.000596,-0.000133,0.002662
13.200000,0.000528,-0.000185,0.002556
13.210000,0.000457,-0.000236,0.002467
13.220000,0.000383,-0.000285,0.002397
13.230000,0.000308,-0.000333,0.002349
13.240000,0.000233,-0.000379,0.002328
13.250000,0.000157,-0.000422,0.002335
13.260000,0.000083,-0.000462,0.002372
13.270000,0.000011,-0.000500,0.002441
13.280000,-0.000059,-0.000533,0.002542
13.290000,-0.000125,-0.000564,0.002674
13.300000,-0.000186,-0.000590,0.002837
13.310000,-0.000243,-0.000612,0.003029
13.320000,-0.000294,-0.000629,0.003248
13.330000,-0.000339,-0.000642,0.003490
13.340000,-0.000377,-0.000650,0.003753
13.350000,-0.000408,-0.000653,0.004030
13.360000,-0.000432,-0.000651,0.004319
13.370000,-0.000449,-0.000644,0.004613
13.380000,-0.000458,-0.000633,0.004909
13.390000,-0.000460,-0.000616,0.005200
13.400000,-0.000455,-0.000594,0.005482
13.410000,-0.000443,-0.000568,0.005750
13.420000,-0.000424,-0.000538,0.005999
13.430000,-0.000400,-0.000504,0.006226
13.440000,-0.000372,-0.000466,0.006426
13.450000,-0.000339,-0.000425,0.006598
13.460000,-0.000303,-0.000382,0.006739
13.470000,-0.000264,-0.000336,0.006848
13.480000,-0.000225,-0.000290,0.006925
13.490000,-0.000186,-0.000243,0.006971
13.500000,-0.000149,-0.000196,0.006987
13.510000,-0.000113,-0.000151,0.006976
13.520000,-0.000082,-0.000108,0.006941
13.530000,-0.000055,-0.000068,0.006885
13.540000,-0.000035,-0.000031,0.006812
13.550000,-0.000021,0.000000,0.006729
13.560000,-0.000016,0.000026,0.006640
13.570000,-0.000019,0.000045,0.006550
13.580000,-0.000031,0.000057,0.006464
13.590000,-0.000054,0.000062,0.006388
13.600000,-0.000086,0.000057,0.006327
13.610000,-0.000129,0.000044,0.006284
13.620000,-0.000181,0.000022,0.006265
13.630000,-0.000243,-0.000009,0.006270
13.640000,-0.000314,-0.000049,0.006304
13.650000,-0.000393,-0.000098,0.006366
13.660000,-0.000478,-0.000156,0.006457
13.670000,-0.000569,-0.000221,0.006576
13.680000,-0.000664,-0.000293,0.006721
13.690000,-0.000761,-0.000371,0.006889
13.700000,-0.000857,-0.000453,0.007075
13.710000,-0.000952,-0.000538,0.007276
13.720000,-0.001042,-0.000624,0.007486
13.730000,-0.001125,-0.000710,0.007697
13.740000,-0.001199,-0.000794,0.007905
13.750000,-0.001262,-0.000873,0.008101
13.760000,-0.001311,-0.000945,0.008278
13.770000,-0.001344,-0.001010,0.008431
13.780000,-0.001359,-0.001063,0.008552
13.790000,-0.001354,-0.001105,0.008636
13.800000,-0.001328,-0.001131,0.008677
13.810000,-0.001280,-0.001143,0.008672
13.820000,-0.001208,-0.001136,0.008617
13.830000,-0.001113,-0.001111,0.008511
13.840000,-0.000994,-0.001067,0.008353
13.850000,-0.000853,-0.001003,0.008144
13.860000,-0.000689,-0.000919,0.007887
13.870000,-0.000504,-0.000815,0.007586
13.880000,-0.000301,-0.000691,0.007246
13.890000,-0.000083,-0.000550,0.006873
13.900000,0.000149,-0.000392,0.006477
13.910000,0.000390,-0.000220,0.006065
13.920000,0.000637,-0.000036,0.005648
13.930000,0.000885,0.000157,0.005236
13.940000,0.001129,0.000356,0.004840
13.950000,0.001365,0.000557,0.004470
13.960000,0.001588,0.000757,0.004138
13.970000,0.001793,0.000951,0.003853
13.980000,0.001974,0.001134,0.003624
13.990000,0.002127,0.001304,0.003460
14.000000,0.002247,0.001455,0.003368
14.010000,0.002329,0.001583,0.003353
14.020000,0.002371,0.001684,0.003417
14.030000,0.002368,0.001754,0.003563
14.040000,0.002319,0.001791,0.003790
14.050000,0.002221,0.001791,0.004095
14.060000,0.002073,0.001751,0.004472
14.070000,0.001876,0.001671,0.004915
14.080000,0.001630,0.001549,0.005414
14.090000,0.001338,0.001385,0.005958
14.100000,0.001003,0.001181,0.006533
14.110000,0.000628,0.000937,0.007126
14.120000,0.000220,0.000656,0.007719
14.130000,-0.000214,0.000343,0.008297
14.140000,-0.000669,0.000000,0.008843
14.150000,-0.001134,-0.000365,0.009338
14.160000,-0.001602,-0.000747,0.009767
14.170000,-0.002061,-0.001139,0.010113
14.180000,-0.002501,-0.001533,0.010361
14.190000,-0.002912,-0.001922,0.010497
14.200000,-0.003283,-0.002295,0.010511
14.210000,-0.003601,-0.002644,0.010393
14.220000,-0.003857,-0.002960,0.010137
14.230000,-0.004039,-0.003233,0.009739
14.240000,-0.004138,-0.003456,0.009199
14.250000,-0.004145,-0.003618,0.008520
14.260000,-0.004052,-0.003712,0.007707
14.270000,-0.003853,-0.003732,0.006771
14.280000,-0.003544,-0.003671,0.005725
14.290000,-0.003120,-0.003524,0.004584
14.300000,-0.002582,-0.003288,0.003367
14.310000,-0.001931,-0.002962,0.002097
14.320000,-0.001170,-0.002544,0.000796
14.330000,-0.000305,-0.002038,-0.000509
14.340000,0.000655,-0.001446,-0.001790
14.350000,0.001699,-0.000775,-0.003020
14.360000,0.002813,-0.000032,-0.004171
14.370000,0.003982,0.000771,-0.005213
14.380000,0.005187,0.001624,-0.006119
14.390000,0.006407,0.002512,-0.006862
14.400000,0.007622,0.003420,-0.007419
14.410000,0.008805,0.004328,-0.007766
14.420000,0.009932,0.005220,-0.007885
14.430000,0.010977,0.006073,-0.007761
14.440000,0.011913,0.006867,-0.007380
14.450000,0.012711,0.007580,-0.006735
14.460000,0.013347,0.008190,-0.005823
14.470000,0.013793,0.008675,-0.004644
14.480000,0.014025,0.009013,-0.003205
14.490000,0.014021,0.009184,-0.001516
14.500000,0.013758,0.009168,0.000407
14.510000,0.013221,0.008949,0.002545
14.520000,0.012395,0.008511,0.004873
14.530000,0.011270,0.007843,0.007363
14.540000,0.009839,0.006936,0.009981
14.550000,0.008102,0.005783,0.012694
14.560000,0.006062,0.004384,0.015461
14.570000,0.003728,0.002740,0.018243
14.580000,0.001116,0.000861,0.020995
14.590000,-0.001755,-0.001244,0.023674
14.600000,-0.004858,-0.003557,0.026235
14.610000,-0.008161,-0.006057,0.028633
14.620000,-0.011627,-0.008718,0.030823
14.630000,-0.015213,-0.011508,0.032762
14.640000,-0.018872,-0.014393,0.034408
14.650000,-0.022551,-0.017331,0.035722
14.660000,-0.026194,-0.020280,0.036667
14.670000,-0.029742,-0.023193,0.037209
14.680000,-0.033132,-0.026019,0.037318
14.690000,-0.036301,-0.028707,0.036967
14.700000,-0.039184,-0.031202,0.036137
14.710000,-0.041717,-0.033449,0.034809
14.720000,-0.043834,-0.035394,0.032971
14.730000,-0.045476,-0.036982,0.030616
14.740000,-0.046584,-0.038162,0.027742
14.750000,-0.047103,-0.038884,0.024353
14.760000,-0.046984,-0.039101,0.020458
14.770000,-0.046186,-0.038773,0.016071
14.780000,-0.044672,-0.037862,0.011212
14.790000,-0.042417,-0.036340,0.005906
14.800000,-0.039402,-0.034183,0.000182
14.810000,-0.035620,-0.031376,-0.005922
14.820000,-0.031074,-0.027913,-0.012366
14.830000,-0.025776,-0.023797,-0.019104
14.840000,-0.019754,-0.019040,-0.026085
14.850000,-0.013044,-0.013665,-0.033254
14.860000,-0.005694,-0.007704,-0.040550
14.870000,0.002234,-0.001200,-0.047909
14.880000,0.010669,0.005794,-0.055262
14.890000,0.019528,0.013215,-0.062535
14.900000,0.028717,0.020989,-0.069654
14.910000,0.038134,0.029036,-0.076537
14.920000,0.047667,0.037265,-0.083103
14.930000,0.057198,0.045578,-0.089266
14.940000,0.066603,0.053871,-0.094940
14.950000,0.075752,0.062035,-0.100037
14.960000,0.084512,0.069954,-0.104466
14.970000,0.092751,0.077514,-0.108140
14.980000,0.100336,0.084596,-0.110970
14.990000,0.107135,0.091082,-0.112870
15.000000,0.113023,0.096858,-0.113755
15.010000,0.117879,0.101810,-0.113547
15.020000,0.121592,0.105834,-0.112168
15.030000,0.124057,0.108828,-0.109552
15.040000,0.125186,0.110702,-0.105635
15.050000,0.124899,0.111376,-0.100365
15.060000,0.123135,0.110780,-0.093698
15.070000,0.119846,0.108859,-0.085603
15.080000,0.115005,0.105571,-0.076061
15.090000,0.108599,0.100890,-0.065066
15.100000,0.100639,0.094808,-0.052628
15.110000,0.091153,0.087333,-0.038774
15.120000,0.080189,0.078490,-0.023548
15.130000,0.067816,0.068323,-0.007010
15.140000,0.054125,0.056896,0.010757
15.150000,0.039223,0.044288,0.029655
15.160000,0.023237,0.030598,0.049562
15.170000,0.006314,0.015941,0.070339
15.180000,-0.011385,0.000449,0.091826
15.190000,-0.029685,-0.015732,0.113845
15.200000,-0.048395,-0.032441,0.136199
15.210000,-0.067315,-0.049507,0.158674
15.220000,-0.086236,-0.066746,0.181042
15.230000,-0.104941,-0.083969,0.203059
15.240000,-0.123212,-0.100978,0.224472
15.250000,-0.140828,-0.117573,0.245016
15.260000,-0.157569,-0.133552,0.264422
15.270000,-0.173220,-0.148715,0.282417
15.280000,-0.187574,-0.162863,0.298728
15.290000,-0.200432,-0.175807,0.313086
15.300000,-0.211609,-0.187365,0.325229
15.310000,-0.220935,-0.197364,0.334906
15.320000,-0.228255,-0.205649,0.341881
15.330000,-0.233437,-0.212076,0.345936
15.340000,-0.236370,-0.216524,0.346876
15.350000,-0.236965,-0.218889,0.344533
15.360000,-0.235159,-0.219087,0.338768
15.370000,-0.230916,-0.217061,0.329475
15.380000,-0.224227,-0.212776,0.316585
15.390000,-0.215109,-0.206222,0.300066
15.400000,-0.203610,-0.197415,0.279929
15.410000,-0.189804,-0.186397,0.256225
15.420000,-0.173792,-0.173237,0.229053
15.430000,-0.155703,-0.158028,0.198552
15.440000,-0.135692,-0.140889,0.164909
15.450000,-0.113937,-0.121963,0.128354
15.460000,-0.090637,-0.101414,0.089160
15.470000,-0.066013,-0.079430,0.047643
15.480000,-0.040303,-0.056215,0.004155
15.490000,-0.013761,-0.031991,-0.040914
15.500000,0.013348,-0.006996,-0.087143
15.510000,0.040750,0.018524,-0.134081
15.520000,0.068163,0.044310,-0.181257
15.530000,0.095303,0.070099,-0.228177
15.540000,0.121888,0.095624,-0.274339
15.550000,0.147637,0.120618,-0.319231
15.560000,0.172278,0.144818,-0.362343
15.570000,0.195549,0.167967,-0.403167
15.580000,0.217199,0.189815,-0.441211
15.590000,0.236997,0.210128,-0.476000
15.600000,0.254727,0.228683,-0.507083
15.610000,0.270198,0.245278,-0.534040
15.620000,0.283240,0.259728,-0.556491
15.630000,0.293710,0.271872,-0.574093
15.640000,0.301494,0.281574,-0.586556
15.650000,0.306503,0.288721,-0.593639
15.660000,0.308681,0.293229,-0.595157
15.670000,0.308001,0.295042,-0.590985
15.680000,0.304467,0.294133,-0.581060
15.690000,0.298113,0.290503,-0.565383
15.700000,0.289003,0.284183,-0.544021
15.710000,0.277232,0.275231,-0.517103
15.720000,0.262921,0.263737,-0.484825
15.730000,0.246218,0.249813,-0.447447
15.740000,0.227296,0.233599,-0.405288
15.750000,0.206351,0.215259,-0.358726
15.760000,0.183599,0.194978,-0.308193
15.770000,0.159273,0.172962,-0.254169
15.780000,0.133623,0.149433,-0.197182
15.790000,0.106908,0.124627,-0.137795
15.800000,0.079398,0.098795,-0.076605
15.810000,0.051369,0.072194,-0.014234
15.820000,0.023098,0.045087,0.048677
15.830000,-0.005135,0.017743,0.111479
15.840000,-0.033057,-0.009571,0.173518
15.850000,-0.060400,-0.036591,0.234143
15.860000,-0.086906,-0.063059,0.292720
15.870000,-0.112327,-0.088724,0.348631
15.880000,-0.136432,-0.113347,0.401288
15.890000,-0.159007,-0.136704,0.450136
15.900000,-0.179856,-0.158586,0.494662
15.910000,-0.198805,-0.178802,0.534402
15.920000,-0.215701,-0.197181,0.568943
15.930000,-0.230417,-0.213573,0.597929
15.940000,-0.242849,-0.227853,0.621070
15.950000,-0.252919,-0.239917,0.638137
15.960000,-0.260576,-0.249686,0.648973
15.970000,-0.265794,-0.257108,0.653488
15.980000,-0.268573,-0.262154,0.651665
15.990000,-0.268936,-0.264821,0.643556
16.000000,-0.266933,-0.265129,0.629284
16.010000,-0.262637,-0.263122,0.609039
16.020000,-0.256141,-0.258867,0.583077
16.030000,-0.247560,-0.252453,0.551716
16.040000,-0.237025,-0.243987,0.515331
16.050000,-0.224687,-0.233596,0.474351
16.060000,-0.210710,-0.221423,0.429252
16.070000,-0.195268,-0.207623,0.380551
16.080000,-0.178549,-0.192368,0.328800
16.090000,-0.160746,-0.175837,0.274579
16.100000,-0.142058,-0.158216,0.218491
16.110000,-0.122689,-0.139701,0.161149
16.120000,-0.102839,-0.120487,0.103175
16.130000,-0.082712,-0.100772,0.045189
16.140000,-0.062505,-0.080755,-0.012198
16.150000,-0.042410,-0.060628,-0.068390
16.160000,-0.022612,-0.040582,-0.122812
16.170000,-0.003285,-0.020799,-0.174920
16.180000,0.015405,-0.001452,-0.224202
16.190000,0.033306,0.017294,-0.270187
16.200000,0.050281,0.035287,-0.312449
16.210000,0.066205,0.052388,-0.350611
16.220000,0.080969,0.068471,-0.384349
16.230000,0.094481,0.083424,-0.413391
16.240000,0.106664,0.097153,-0.437527
16.250000,0.117459,0.109576,-0.456602
16.260000,0.126822,0.120629,-0.470523
16.270000,0.134726,0.130265,-0.479254
16.280000,0.141160,0.138449,-0.482818
16.290000,0.146129,0.145166,-0.481296
16.300000,0.149650,0.150412,-0.474821
16.310000,0.151756,0.154202,-0.463582
16.320000,0.152494,0.156561,-0.447811
16.330000,0.151920,0.157528,-0.427791
16.340000,0.150102,0.157154,-0.403839
16.350000,0.147118,0.155500,-0.376313
16.360000,0.143053,0.152639,-0.345598
16.370000,0.137999,0.148650,-0.312108
16.380000,0.132053,0.143621,-0.276274
16.390000,0.125317,0.137643,-0.238542
16.400000,0.117896,0.130816,-0.199371
16.410000,0.109896,0.123241,-0.159218
16.420000,0.101423,0.115021,-0.118542
16.430000,0.092582,0.106260,-0.077795
16.440000,0.083476,0.097064,-0.037416
16.450000,0.074207,0.087536,0.002172
16.460000,0.064870,0.077778,0.040566
16.470000,0.055556,0.067886,0.077390
16.480000,0.046352,0.057956,0.112295
16.490000,0.037338,0.048077,0.144962
16.500000,0.028586,0.038332,0.175108
16.510000,0.020162,0.028801,0.202487
16.520000,0.012125,0.019555,0.226889
16.530000,0.004525,0.010659,0.248144
16.540000,-0.002595,0.002170,0.266121
16.550000,-0.009199,-0.005861,0.280730
16.560000,-0.015260,-0.013391,0.291920
16.570000,-0.020759,-0.020383,0.299679
16.580000,-0.025681,-0.026809,0.304033
16.590000,-0.030022,-0.032648,0.305042
16.600000,-0.033783,-0.037884,0.302804
16.610000,-0.036969,-0.042511,0.297446
16.620000,-0.039594,-0.046525,0.289124
16.630000,-0.041676,-0.049932,0.278023
16.640000,-0.043235,-0.052740,0.264349
16.650000,-0.044299,-0.054965,0.248330
16.660000,-0.044897,-0.056624,0.230210
16.670000,-0.045060,-0.057742,0.210248
16.680000,-0.044825,-0.058343,0.188711
16.690000,-0.044226,-0.058459,0.165878
16.700000,-0.043301,-0.058120,0.142025
16.710000,-0.042087,-0.057361,0.117435
16.720000,-0.040624,-0.056216,0.092385
16.730000,-0.038947,-0.054722,0.067148
16.740000,-0.037095,-0.052916,0.041988
16.750000,-0.035102,-0.050834,0.017159
16.760000,-0.033002,-0.048513,-0.007097
16.770000,-0.030829,-0.045990,-0.030554
16.780000,-0.028611,-0.043298,-0.053001
16.790000,-0.026378,-0.040473,-0.074247
16.800000,-0.024153,-0.037547,-0.094119
16.810000,-0.021961,-0.034550,-0.112464
16.820000,-0.019822,-0.031512,-0.129151
16.830000,-0.017754,-0.028459,-0.144070
16.840000,-0.015770,-0.025417,-0.157133
16.850000,-0.013885,-0.022409,-0.168273
16.860000,-0.012108,-0.019454,-0.177443
16.870000,-0.010446,-0.016573,-0.184621
16.880000,-0.008906,-0.013781,-0.189800
16.890000,-0.007489,-0.011093,-0.192997
16.900000,-0.006197,-0.008521,-0.194243
16.910000,-0.005029,-0.006075,-0.193591
16.920000,-0.003983,-0.003763,-0.191105
16.930000,-0.003055,-0.001592,-0.186868
16.940000,-0.002240,0.000432,-0.180973
16.950000,-0.001532,0.002307,-0.173527
16.960000,-0.000925,0.004031,-0.164645
16.970000,-0.000409,0.005603,-0.154453
16.980000,0.000022,0.007023,-0.143083
16.990000,0.000377,0.008293,-0.130672
17.000000,0.000665,0.009417,-0.117362
17.010000,0.000894,0.010396,-0.103299
17.020000,0.001072,0.011236,-0.088627
17.030000,0.001208,0.011941,-0.073492
17.040000,0.001310,0.012516,-0.058039
17.050000,0.001384,0.012967,-0.042410
17.060000,0.001438,0.013300,-0.026743
17.070000,0.001477,0.013520,-0.011171
17.080000,0.001508,0.013635,0.004179
17.090000,0.001535,0.013651,0.019184
17.100000,0.001562,0.013575,0.033731
17.110000,0.001593,0.013412,0.047714
17.120000,0.001631,0.013171,0.061034
17.130000,0.001677,0.012856,0.073604
17.140000,0.001734,0.012476,0.085343
17.150000,0.001801,0.012035,0.096181
17.160000,0.001880,0.011541,0.106058
17.170000,0.001969,0.011000,0.114924
17.180000,0.002069,0.010417,0.122737
17.190000,0.002177,0.009798,0.129467
17.200000,0.002293,0.009149,0.135092
17.210000,0.002414,0.008475,0.139599
17.220000,0.002538,0.007782,0.142987
17.230000,0.002663,0.007074,0.145260
17.240000,0.002787,0.006357,0.146432
17.250000,0.002906,0.005634,0.146527
17.260000,0.003018,0.004910,0.145574
17.270000,0.003121,0.004190,0.143608
17.280000,0.003212,0.003476,0.140674
17.290000,0.003289,0.002774,0.136821
17.300000,0.003349,0.002085,0.132103
17.310000,0.003390,0.001414,0.126578
17.320000,0.003411,0.000764,0.120311
17.330000,0.003410,0.000136,0.113368
17.340000,0.003385,-0.000466,0.105818
17.350000,0.003337,-0.001041,0.097733
17.360000,0.003263,-0.001586,0.089187
17.370000,0.003164,-0.002100,0.080255
17.380000,0.003039,-0.002581,0.071011
17.390000,0.002889,-0.003028,0.061530
17.400000,0.002715,-0.003440,0.051887
17.410000,0.002517,-0.003816,0.042155
17.420000,0.002296,-0.004156,0.032405
17.430000,0.002054,-0.004459,0.022706
17.440000,0.001793,-0.004725,0.013125
17.450000,0.001515,-0.004954,0.003726
17.460000,0.001222,-0.005147,-0.005431
17.470000,0.000916,-0.005304,-0.014288
17.480000,0.000600,-0.005425,-0.022794
17.490000,0.000276,-0.005512,-0.030900
17.500000,-0.000052,-0.005564,-0.038562
17.510000,-0.000381,-0.005584,-0.045740
17.520000,-0.000709,-0.005572,-0.052399
17.530000,-0.001032,-0.005529,-0.058510
17.540000,-0.001349,-0.005457,-0.064048
17.550000,-0.001654,-0.005358,-0.068993
17.560000,-0.001947,-0.005233,-0.073329
17.570000,-0.002223,-0.005083,-0.077047
17.580000,-0.002481,-0.004911,-0.080140
17.590000,-0.002718,-0.004717,-0.082609
17.600000,-0.002932,-0.004504,-0.084456
17.610000,-0.003121,-0.004274,-0.085691
17.620000,-0.003282,-0.004028,-0.086324
17.630000,-0.003415,-0.003768,-0.086372
17.640000,-0.003517,-0.003496,-0.085855
17.650000,-0.003589,-0.003214,-0.084795
17.660000,-0.003629,-0.002923,-0.083219
17.670000,-0.003637,-0.002625,-0.081155
17.680000,-0.003612,-0.002323,-0.078636
17.690000,-0.003556,-0.002018,-0.075693
17.700000,-0.003468,-0.001711,-0.072363
17.710000,-0.003349,-0.001404,-0.068682
17.720000,-0.003200,-0.001098,-0.064688
17.730000,-0.003023,-0.000796,-0.060420
17.740000,-0.002819,-0.000498,-0.055917
17.750000,-0.002589,-0.000206,-0.051218
17.760000,-0.002337,0.000079,-0.046363
17.770000,-0.002063,0.000355,-0.041390
17.780000,-0.001771,0.000623,-0.036339
17.790000,-0.001463,0.000879,-0.031246
17.800000,-0.001142,0.001125,-0.026148
17.810000,-0.000809,0.001358,-0.021079
17.820000,-0.000469,0.001579,-0.016073
17.830000,-0.000124,0.001786,-0.011161
17.840000,0.000223,0.001979,-0.006372
17.850000,0.000570,0.002158,-0.001735
17.860000,0.000913,0.002322,0.002726
17.870000,0.001250,0.002471,0.006987
17.880000,0.001579,0.002605,0.011028
17.890000,0.001896,0.002724,0.014831
17.900000,0.002199,0.002827,0.018381
17.910000,0.002487,0.002916,0.021662
17.920000,0.002756,0.002990,0.024666
17.930000,0.003006,0.003049,0.027384
17.940000,0.003234,0.003093,0.029809
17.950000,0.003440,0.003124,0.031938
17.960000,0.003621,0.003141,0.033769
17.970000,0.003778,0.003145,0.035304
17.980000,0.003908,0.003137,0.036545
17.990000,0.004013,0.003116,0.037497
18.000000,0.004091,0.003084,0.038167
18.010000,0.004142,0.003041,0.038563
18.020000,0.004167,0.002987,0.038696
18.030000,0.004166,0.002924,0.038576
18.040000,0.004140,0.002852,0.038216
18.050000,0.004090,0.002770,0.037631
18.060000,0.004016,0.002681,0.036836
18.070000,0.003920,0.002585,0.035845
18.080000,0.003803,0.002481,0.034676
18.090000,0.003667,0.002372,0.033346
18.100000,0.003514,0.002256,0.031871
18.110000,0.003345,0.002136,0.030271
18.120000,0.003162,0.002010,0.028562
18.130000,0.002967,0.001881,0.026762
18.140000,0.002761,0.001747,0.024890
18.150000,0.002547,0.001611,0.022962
18.160000,0.002327,0.001471,0.020995
18.170000,0.002103,0.001329,0.019007
18.180000,0.001876,0.001185,0.017014
18.190000,0.001648,0.001040,0.015029
18.200000,0.001421,0.000893,0.013070
18.210000,0.001196,0.000745,0.011148
18.220000,0.000975,0.000597,0.009277
18.230000,0.000760,0.000448,0.007469
18.240000,0.000551,0.000300,0.005736
18.250000,0.000349,0.000153,0.004086
18.260000,0.000156,0.000007,0.002530
18.270000,-0.000028,-0.000138,0.001074
18.280000,-0.000202,-0.000281,-0.000274
18.290000,-0.000365,-0.000421,-0.001509
18.300000,-0.000518,-0.000559,-0.002627
18.310000,-0.000661,-0.000693,-0.003622
18.320000,-0.000792,-0.000823,-0.004494
18.330000,-0.000913,-0.000950,-0.005241
18.340000,-0.001023,-0.001071,-0.005863
18.350000,-0.001123,-0.001187,-0.006359
18.360000,-0.001213,-0.001298,-0.006732
18.370000,-0.001293,-0.001402,-0.006985
18.380000,-0.001364,-0.001499,-0.007120
18.390000,-0.001427,-0.001588,-0.007141
18.400000,-0.001482,-0.001670,-0.007054
18.410000,-0.001529,-0.001744,-0.006863
18.420000,-0.001570,-0.001809,-0.006576
18.430000,-0.001603,-0.001865,-0.006198
18.440000,-0.001631,-0.001911,-0.005737
18.450000,-0.001654,-0.001947,-0.005199
18.460000,-0.001671,-0.001973,-0.004594
18.470000,-0.001683,-0.001989,-0.003929
18.480000,-0.001691,-0.001994,-0.003212
18.490000,-0.001695,-0.001988,-0.002451
18.500000,-0.001694,-0.001972,-0.001656
18.510000,-0.001690,-0.001945,-0.000834
18.520000,-0.001682,-0.001907,0.000006
18.530000,-0.001669,-0.001858,0.000855
18.540000,-0.001653,-0.001800,0.001707
18.550000,-0.001632,-0.001731,0.002552
18.560000,-0.001607,-0.001652,0.003383
18.570000,-0.001578,-0.001563,0.004194
18.580000,-0.001545,-0.001466,0.004976
18.590000,-0.001506,-0.001360,0.005724
18.600000,-0.001463,-0.001246,0.006432
18.610000,-0.001415,-0.001124,0.007094
18.620000,-0.001362,-0.000996,0.007704
18.630000,-0.001304,-0.000861,0.008258
18.640000,-0.001241,-0.000720,0.008752
18.650000,-0.001173,-0.000574,0.009183
18.660000,-0.001100,-0.000424,0.009547
18.670000,-0.001022,-0.000271,0.009842
18.680000,-0.000940,-0.000114,0.010066
18.690000,-0.000853,0.000045,0.010217
18.700000,-0.000763,0.000205,0.010295
18.710000,-0.000669,0.000366,0.010300
18.720000,-0.000572,0.000527,0.010231
18.730000,-0.000472,0.000687,0.010089
18.740000,-0.000371,0.000845,0.009877
18.750000,-0.000269,0.001002,0.009594
18.760000,-0.000167,0.001155,0.009244
18.770000,-0.000065,0.001305,0.008830
18.780000,0.000035,0.001450,0.008353
18.790000,0.000133,0.001590,0.007819
18.800000,0.000228,0.001724,0.007230
18.810000,0.000320,0.001851,0.006591
18.820000,0.000406,0.001971,0.005907
18.830000,0.000487,0.002083,0.005181
18.840000,0.000562,0.002187,0.004420
18.850000,0.000630,0.002280,0.003627
18.860000,0.000690,0.002364,0.002809
18.870000,0.000743,0.002437,0.001971
18.880000,0.000786,0.002499,0.001118
18.890000,0.000821,0.002548,0.000256
18.900000,0.000847,0.002585,-0.000610
18.910000,0.000864,0.002610,-0.001474
18.920000,0.000871,0.002620,-0.002331
18.930000,0.000870,0.002617,-0.003176
18.940000,0.000860,0.002599,-0.004003
18.950000,0.000841,0.002567,-0.004808
18.960000,0.000815,0.002521,-0.005587
18.970000,0.000781,0.002459,-0.006334
18.980000,0.000741,0.002382,-0.007045
18.990000,0.000695,0.002290,-0.007717
19.000000,0.000645,0.002184,-0.008347
19.010000,0.000592,0.002062,-0.008930
19.020000,0.000536,0.001927,-0.009464
19.030000,0.000478,0.001777,-0.009947
19.040000,0.000421,0.001614,-0.010376
19.050000,0.000364,0.001438,-0.010750
19.060000,0.000310,0.001250,-0.011067
19.070000,0.000260,0.001051,-0.011326
19.080000,0.000214,0.000841,-0.011527
19.090000,0.000173,0.000622,-0.011669
19.100000,0.000140,0.000395,-0.011752
19.110000,0.000113,0.000161,-0.011776
19.120000,0.000095,-0.000078,-0.011742
19.130000,0.000087,-0.000321,-0.011652
19.140000,0.000087,-0.000567,-0.011506
19.150000,0.000098,-0.000815,-0.011307
19.160000,0.000119,-0.001061,-0.011055
19.170000,0.000150,-0.001306,-0.010754
19.180000,0.000192,-0.001547,-0.010405
19.190000,0.000243,-0.001782,-0.010012
19.200000,0.000304,-0.002010,-0.009576
19.210000,0.000375,-0.002230,-0.009102
19.220000,0.000454,-0.002439,-0.008591
19.230000,0.000541,-0.002637,-0.008048
19.240000,0.000634,-0.002821,-0.007475
19.250000,0.000734,-0.002991,-0.006877
19.260000,0.000838,-0.003146,-0.006256
19.270000,0.000946,-0.003283,-0.005616
19.280000,0.001055,-0.003403,-0.004960
19.290000,0.001166,-0.003504,-0.004293
19.300000,0.001275,-0.003586,-0.003617
19.310000,0.001383,-0.003648,-0.002937
19.320000,0.001488,-0.003690,-0.002255
19.330000,0.001587,-0.003712,-0.001574
19.340000,0.001680,-0.003714,-0.000898
19.350000,0.001765,-0.003696,-0.000230
19.360000,0.001842,-0.003658,0.000427
19.370000,0.001908,-0.003602,0.001070
19.380000,0.001964,-0.003528,0.001697
19.390000,0.002007,-0.003437,0.002305
19.400000,0.002037,-0.003329,0.002892
19.410000,0.002053,-0.003206,0.003456
19.420000,0.002055,-0.003070,0.003995
19.430000,0.002042,-0.002921,0.004507
19.440000,0.002015,-0.002761,0.004990
19.450000,0.001972,-0.002592,0.005443
19.460000,0.001914,-0.002415,0.005864
19.470000,0.001842,-0.002231,0.006254
19.480000,0.001756,-0.002041,0.006610
19.490000,0.001656,-0.001849,0.006932
19.500000,0.001543,-0.001654,0.007220
19.510000,0.001418,-0.001458,0.007473
19.520000,0.001283,-0.001263,0.007691
19.530000,0.001138,-0.001069,0.007874
19.540000,0.000986,-0.000878,0.008023
19.550000,0.000826,-0.000691,0.008137
19.560000,0.000661,-0.000509,0.008217
19.570000,0.000493,-0.000332,0.008264
19.580000,0.000323,-0.000161,0.008279
19.590000,0.000153,0.000003,0.008263
19.600000,-0.000016,0.000160,0.008216
19.610000,-0.000183,0.000309,0.008140
19.620000,-0.000344,0.000451,0.008037
19.630000,-0.000500,0.000584,0.007908
19.640000,-0.000648,0.000710,0.007755
19.650000,-0.000788,0.000827,0.007578
19.660000,-0.000918,0.000936,0.007381
19.670000,-0.001038,0.001038,0.007164
19.680000,-0.001145,0.001132,0.006930
19.690000,-0.001241,0.001219,0.006680
19.700000,-0.001323,0.001299,0.006417
19.710000,-0.001393,0.001372,0.006141
19.720000,-0.001449,0.001440,0.005856
19.730000,-0.001491,0.001502,0.005563
19.740000,-0.001521,0.001560,0.005263
19.750000,-0.001537,0.001613,0.004959
19.760000,-0.001540,0.001663,0.004652
19.770000,-0.001532,0.001711,0.004343
19.780000,-0.001511,0.001756,0.004035
19.790000,-0.001480,0.001800,0.003728
19.800000,-0.001439,0.001843,0.003425
19.810000,-0.001388,0.001886,0.003126
19.820000,-0.001330,0.001931,0.002833
19.830000,-0.001263,0.001976,0.002546
19.840000,-0.001191,0.002025,0.002267
19.850000,-0.001113,0.002076,0.001997
19.860000,-0.001030,0.002131,0.001737
19.870000,-0.000944,0.002190,0.001486
19.880000,-0.000854,0.002253,0.001247
19.890000,-0.000763,0.002322,0.001020
19.900000,-0.000671,0.002396,0.000805
19.910000,-0.000579,0.002476,0.000603
19.920000,-0.000487,0.002563,0.000415
19.930000,-0.000397,0.002655,0.000240
19.940000,-0.000308,0.002753,0.000079
19.950000,-0.000221,0.002857,-0.000068
19.960000,-0.000138,0.002968,-0.000200
19.970000,-0.000058,0.003084,-0.000318
19.980000,0.000018,0.003205,-0.000422
19.990000,0.000090,0.003331,-0.000510
20.000000,0.000158,0.003461,-0.000585


==> anc/figS4/fig_a.csv <==
bond,cut=1e-09,cut=1e-08
1,20.000000,18.000000
2,28.000000,24.000000
3,248.000000,202.000000
4,125.000000,106.000000
5,620.000000,486.000000
6,224.000000,184.000000
7,946.000000,736.000000
8,313.000000,253.000000
9,1224.000000,946.000000
10,390.000000,312.000000
11,1446.000000,1116.000000
12,442.000000,360.000000
13,1624.000000,1254.000000
14,502.000000,400.000000
15,1774.000000,1356.000000
16,537.000000,425.000000
17,1860.000000,1420.000000
18,558.000000,438.000000
19,1910.000000,1458.000000
20,574.000000,445.000000
21,1936.000000,1474.000000
22,574.000000,452.000000
23,1936.000000,1474.000000
24,574.000000,445.000000
25,1902.000000,1456.000000
26,558.000000,440.000000
27,1846.000000,1418.000000
28,538.000000,423.000000
29,1748.000000,1348.000000
30,504.000000,398.000000
31,1606.000000,1248.000000
32,444.000000,359.000000
33,1418.000000,1110.000000
34,390.000000,308.000000
35,1184.000000,932.000000
36,310.000000,252.000000
37,910.000000,720.000000
38,226.000000,184.000000
39,594.000000,472.000000
40,126.000000,106.000000
41,242.000000,198.000000
42,32.000000,30.000000
43,20.000000,18.000000


==> anc/figS4/fig_b.csv <==
bond,cut=1e-09,cut=1e-08
1,82.000000,82.000000
2,22.000000,20.000000
3,866.000000,724.000000
4,79.000000,62.000000
5,1948.000000,1574.000000
6,130.000000,106.000000
7,2902.000000,2326.000000
8,173.000000,142.000000
9,3696.000000,2960.000000
10,204.000000,168.000000
11,3656.000000,2944.000000
12,175.000000,142.000000
13,2830.000000,2298.000000
14,128.000000,106.000000
15,1880.000000,1546.000000
16,78.000000,66.000000
17,852.000000,728.000000
18,26.000000,24.000000
19,82.000000,80.000000


==> anc/figS5/fig_a.csv <==
tt_0,"diff, cut=1e-08","diff, cut=1e-07"
0.000000,0.000000,0.000004
0.010000,0.000000,0.000004
0.020000,0.000000,0.000004
0.030000,0.000000,0.000004
0.040000,0.000000,0.000004
0.050000,0.000000,0.000004
0.060000,0.000000,0.000004
0.070000,0.000000,0.000004
0.080000,0.000000,0.000003
0.090000,0.000000,0.000003
0.100000,0.000000,0.000003
0.110000,0.000000,0.000003
0.120000,0.000000,0.000003
0.130000,0.000000,0.000002
0.140000,0.000000,0.000002
0.150000,0.000000,0.000002
0.160000,0.000000,0.000002
0.170000,0.000000,0.000002
0.180000,0.000000,0.000002
0.190000,0.000000,0.000002
0.200000,0.000000,0.000003
0.210000,0.000001,0.000003
0.220000,0.000001,0.000004
0.230000,0.000001,0.000005
0.240000,0.000001,0.000005
0.250000,0.000001,0.000006
0.260000,0.000001,0.000007
0.270000,0.000001,0.000008
0.280000,0.000001,0.000009
0.290000,0.000001,0.000010
0.300000,0.000001,0.000011
0.310000,0.000002,0.000012
0.320000,0.000002,0.000013
0.330000,0.000002,0.000014
0.340000,0.000002,0.000015
0.350000,0.000002,0.000017
0.360000,0.000002,0.000018
0.370000,0.000002,0.000019
0.380000,0.000002,0.000020
0.390000,0.000002,0.000022
0.400000,0.000003,0.000023
0.410000,0.000003,0.000024
0.420000,0.000003,0.000025
0.430000,0.000003,0.000027
0.440000,0.000003,0.000028
0.450000,0.000003,0.000030
0.460000,0.000003,0.000031
0.470000,0.000003,0.000032
0.480000,0.000004,0.000034
0.490000,0.000004,0.000035
0.500000,0.000004,0.000036
0.510000,0.000004,0.000038
0.520000,0.000004,0.000039
0.530000,0.000004,0.000040
0.540000,0.000004,0.000042
0.550000,0.000004,0.000043
0.560000,0.000004,0.000044
0.570000,0.000005,0.000046
0.580000,0.000005,0.000047
0.590000,0.000005,0.000048
0.600000,0.000005,0.000049
0.610000,0.000005,0.000050
0.620000,0.000005,0.000052
0.630000,0.000005,0.000053
0.640000,0.000005,0.000054
0.650000,0.000006,0.000055
0.660000,0.000006,0.000056
0.670000,0.000006,0.000057
0.680000,0.000006,0.000058
0.690000,0.000006,0.000059
0.700000,0.000006,0.000060
0.710000,0.000006,0.000060
0.720000,0.000007,0.000061
0.730000,0.000007,0.000062
0.740000,0.000007,0.000063
0.750000,0.000007,0.000064
0.760000,0.000007,0.000064
0.770000,0.000007,0.000065
0.780000,0.000008,0.000066
0.790000,0.000008,0.000066
0.800000,0.000008,0.000067
0.810000,0.000008,0.000067
0.820000,0.000008,0.000068
0.830000,0.000009,0.000069
0.840000,0.000009,0.000069
0.850000,0.000009,0.000070
0.860000,0.000009,0.000070
0.870000,0.000009,0.000071
0.880000,0.000010,0.000071
0.890000,0.000010,0.000071
0.900000,0.000010,0.000072
0.910000,0.000011,0.000072
0.920000,0.000011,0.000073
0.930000,0.000011,0.000073
0.940000,0.000012,0.000074
0.950000,0.000012,0.000074
0.960000,0.000013,0.000075
0.970000,0.000013,0.000075
0.980000,0.000014,0.000076
0.990000,0.000014,0.000076
1.000000,0.000015,0.000077
1.010000,0.000015,0.000078
1.020000,0.000016,0.000078
1.030000,0.000016,0.000079
1.040000,0.000017,0.000080
1.050000,0.000018,0.000080
1.060000,0.000019,0.000081
1.070000,0.000019,0.000082
1.080000,0.000020,0.000083
1.090000,0.000021,0.000084
1.100000,0.000022,0.000085
1.110000,0.000023,0.000086
1.120000,0.000024,0.000087
1.130000,0.000025,0.000088
1.140000,0.000026,0.000089
1.150000,0.000027,0.000090
1.160000,0.000028,0.000092
1.170000,0.000029,0.000093
1.180000,0.000030,0.000094
1.190000,0.000031,0.000096
1.200000,0.000033,0.000098
1.210000,0.000034,0.000099
1.220000,0.000035,0.000101
1.230000,0.000037,0.000103
1.240000,0.000038,0.000105
1.250000,0.000040,0.000107
1.260000,0.000041,0.000109
1.270000,0.000043,0.000111
1.280000,0.000044,0.000113
1.290000,0.000046,0.000116
1.300000,0.000047,0.000118
1.310000,0.000049,0.000121
1.320000,0.000051,0.000124
1.330000,0.000053,0.000126
1.340000,0.000054,0.000129
1.350000,0.000056,0.000133
1.360000,0.000058,0.000136
1.370000,0.000060,0.000139
1.380000,0.000062,0.000143
1.390000,0.000064,0.000146
1.400000,0.000066,0.000150
1.410000,0.000068,0.000154
1.420000,0.000070,0.000158
1.430000,0.000072,0.000162
1.440000,0.000074,0.000166
1.450000,0.000076,0.000171
1.460000,0.000078,0.000176
1.470000,0.000081,0.000180
1.480000,0.000083,0.000185
1.490000,0.000085,0.000190
1.500000,0.000087,0.000196
1.510000,0.000090,0.000201
1.520000,0.000092,0.000207
1.530000,0.000094,0.000212
1.540000,0.000097,0.000218
1.550000,0.000099,0.000224
1.560000,0.000101,0.000231
1.570000,0.000104,0.000237
1.580000,0.000106,0.000244
1.590000,0.000108,0.000250
1.600000,0.000111,0.000257
1.610000,0.000113,0.000264
1.620000,0.000115,0.000271
1.630000,0.000118,0.000279
1.640000,0.000120,0.000286
1.650000,0.000123,0.000294
1.660000,0.000125,0.000302
1.670000,0.000127,0.000310
1.680000,0.000130,0.000318
1.690000,0.000132,0.000327
1.700000,0.000134,0.000335
1.710000,0.000137,0.000344
1.720000,0.000139,0.000353
1.730000,0.000142,0.000362
1.740000,0.000144,0.000371
1.750000,0.000146,0.000380
1.760000,0.000148,0.000390
1.770000,0.000151,0.000400
1.780000,0.000153,0.000409
1.790000,0.000155,0.000419
1.800000,0.000158,0.000430
1.810000,0.000160,0.000440
1.820000,0.000162,0.000450
1.830000,0.000164,0.000461
1.840000,0.000166,0.000472
1.850000,0.000168,0.000482
1.860000,0.000171,0.000493
1.870000,0.000173,0.000505
1.880000,0.000175,0.000516
1.890000,0.000177,0.000527
1.900000,0.000179,0.000539
1.910000,0.000181,0.000551
1.920000,0.000183,0.000563
1.930000,0.000185,0.000574
1.940000,0.000187,0.000587
1.950000,0.000189,0.000599
1.960000,0.000191,0.000611
1.970000,0.000193,0.000624
1.980000,0.000195,0.000636
1.990000,0.000197,0.000649
2.000000,0.000198,0.000662
2.010000,0.000200,0.000675
2.020000,0.000202,0.000688
2.030000,0.000204,0.000701
2.040000,0.000206,0.000714
2.050000,0.000208,0.000728
2.060000,0.000210,0.000741
2.070000,0.000211,0.000755
2.080000,0.000213,0.000769
2.090000,0.000215,0.000783
2.100000,0.000217,0.000797
2.110000,0.000219,0.000811
2.120000,0.000221,0.000825
2.130000,0.000223,0.000839
2.140000,0.000225,0.000853
2.150000,0.000227,0.000868
2.160000,0.000229,0.000883
2.170000,0.000231,0.000897
2.180000,0.000233,0.000912
2.190000,0.000236,0.000927
2.200000,0.000238,0.000942
2.210000,0.000240,0.000957
2.220000,0.000243,0.000972
2.230000,0.000245,0.000988
2.240000,0.000248,0.001003
2.250000,0.000251,0.001019
2.260000,0.000254,0.001034
2.270000,0.000256,0.001050
2.280000,0.000260,0.001066
2.290000,0.000263,0.001082
2.300000,0.000266,0.001098
2.310000,0.000270,0.001114
2.320000,0.000273,0.001131
2.330000,0.000277,0.001147
2.340000,0.000281,0.001164
2.350000,0.000285,0.001180
2.360000,0.000289,0.001197
2.370000,0.000294,0.001214
2.380000,0.000299,0.001230
2.390000,0.000304,0.001247
2.400000,0.000309,0.001265
2.410000,0.000314,0.001282
2.420000,0.000319,0.001299
2.430000,0.000325,0.001316
2.440000,0.000331,0.001334
2.450000,0.000337,0.001351
2.460000,0.000344,0.001369
2.470000,0.000350,0.001386
2.480000,0.000357,0.001404
2.490000,0.000364,0.001422
2.500000,0.000371,0.001440
2.510000,0.000379,0.001458
2.520000,0.000386,0.001476
2.530000,0.000394,0.001494
2.540000,0.000402,0.001512
2.550000,0.000411,0.001530
2.560000,0.000419,0.001548
2.570000,0.000428,0.001566
2.580000,0.000437,0.001584
2.590000,0.000446,0.001603
2.600000,0.000456,0.001621
2.610000,0.000465,0.001639
2.620000,0.000475,0.001657
2.630000,0.000485,0.001676
2.640000,0.000495,0.001694
2.650000,0.000505,0.001712
2.660000,0.000515,0.001730
2.670000,0.000526,0.001749
2.680000,0.000536,0.001767
2.690000,0.000547,0.001785
2.700000,0.000558,0.001803
2.710000,0.000569,0.001821
2.720000,0.000580,0.001839
2.730000,0.000591,0.001857
2.740000,0.000602,0.001874
2.750000,0.000613,0.001892
2.760000,0.000624,0.001910
2.770000,0.000636,0.001927
2.780000,0.000647,0.001945
2.790000,0.000658,0.001962
2.800000,0.000670,0.001980
2.810000,0.000681,0.001997
2.820000,0.000693,0.002014
2.830000,0.000704,0.002031
2.840000,0.000715,0.002048
2.850000,0.000726,0.002064
2.860000,0.000737,0.002081
2.870000,0.000748,0.002097
2.880000,0.000759,0.002113
2.890000,0.000770,0.002129
2.900000,0.000781,0.002145
2.910000,0.000792,0.002161
2.920000,0.000802,0.002177
2.930000,0.000813,0.002192
2.940000,0.000823,0.002207
2.950000,0.000833,0.002222
2.960000,0.000843,0.002237
2.970000,0.000852,0.002252
2.980000,0.000862,0.002266
2.990000,0.000871,0.002281
3.000000,0.000880,0.002295
3.010000,0.000889,0.002308
3.020000,0.000898,0.002322
3.030000,0.000906,0.002335
3.040000,0.000914,0.002348
3.050000,0.000922,0.002361
3.060000,0.000930,0.002374
3.070000,0.000937,0.002386
3.080000,0.000944,0.002398
3.090000,0.000951,0.002409
3.100000,0.000958,0.002421
3.110000,0.000964,0.002432
3.120000,0.000970,0.002443
3.130000,0.000976,0.002453
3.140000,0.000981,0.002464
3.150000,0.000987,0.002473
3.160000,0.000991,0.002483
3.170000,0.000996,0.002492
3.180000,0.001000,0.002501
3.190000,0.001005,0.002509
3.200000,0.001008,0.002517
3.210000,0.001012,0.002525
3.220000,0.001015,0.002533
3.230000,0.001018,0.002540
3.240000,0.001021,0.002546
3.250000,0.001023,0.002552
3.260000,0.001025,0.002558
3.270000,0.001027,0.002564
3.280000,0.001029,0.002569
3.290000,0.001031,0.002573
3.300000,0.001032,0.002578
3.310000,0.001033,0.002581
3.320000,0.001034,0.002585
3.330000,0.001035,0.002588
3.340000,0.001035,0.002590
3.350000,0.001035,0.002593
3.360000,0.001036,0.002594
3.370000,0.001036,0.002596
3.380000,0.001036,0.002597
3.390000,0.001036,0.002598
3.400000,0.001035,0.002598
3.410000,0.001035,0.002598
3.420000,0.001035,0.002598
3.430000,0.001034,0.002597
3.440000,0.001034,0.002596
3.450000,0.001033,0.002594
3.460000,0.001033,0.002593
3.470000,0.001032,0.002591
3.480000,0.001032,0.002589
3.490000,0.001031,0.002586
3.500000,0.001031,0.002584
3.510000,0.001031,0.002581
3.520000,0.001030,0.002578
3.530000,0.001030,0.002574
3.540000,0.001030,0.002571
3.550000,0.001030,0.002568
3.560000,0.001031,0.002564
3.570000,0.001031,0.002560
3.580000,0.001032,0.002557
3.590000,0.001033,0.002553
3.600000,0.001034,0.002550
3.610000,0.001035,0.002546
3.620000,0.001037,0.002543
3.630000,0.001038,0.002539
3.640000,0.001040,0.002536
3.650000,0.001042,0.002533
3.660000,0.001045,0.002530
3.670000,0.001047,0.002527
3.680000,0.001050,0.002525
3.690000,0.001053,0.002523
3.700000,0.001057,0.002521
3.710000,0.001060,0.002519
3.720000,0.001064,0.002518
3.730000,0.001068,0.002517
3.740000,0.001073,0.002517
3.750000,0.001077,0.002517
3.760000,0.001082,0.002517
3.770000,0.001087,0.002518
3.780000,0.001092,0.002520
3.790000,0.001098,0.002522
3.800000,0.001103,0.002524
3.810000,0.001109,0.002527
3.820000,0.001115,0.002530
3.830000,0.001121,0.002534
3.840000,0.001128,0.002539
3.850000,0.001134,0.002544
3.860000,0.001141,0.002549
3.870000,0.001148,0.002555
3.880000,0.001155,0.002562
3.890000,0.001162,0.002569
3.900000,0.001169,0.002576
3.910000,0.001176,0.002584
3.920000,0.001183,0.002593
3.930000,0.001190,0.002602
3.940000,0.001198,0.002611
3.950000,0.001205,0.002621
3.960000,0.001213,0.002631
3.970000,0.001220,0.002642
3.980000,0.001227,0.002653
3.990000,0.001235,0.002664
4.000000,0.001242,0.002676
4.010000,0.001250,0.002688
4.020000,0.001257,0.002700
4.030000,0.001265,0.002713
4.040000,0.001272,0.002726
4.050000,0.001279,0.002739
4.060000,0.001287,0.002752
4.070000,0.001294,0.002765
4.080000,0.001301,0.002779
4.090000,0.001308,0.002793
4.100000,0.001315,0.002806
4.110000,0.001322,0.002820
4.120000,0.001329,0.002834
4.130000,0.001336,0.002848
4.140000,0.001343,0.002862
4.150000,0.001350,0.002876
4.160000,0.001356,0.002889
4.170000,0.001363,0.002903
4.180000,0.001369,0.002917
4.190000,0.001376,0.002931
4.200000,0.001382,0.002944
4.210000,0.001389,0.002957
4.220000,0.001395,0.002971
4.230000,0.001401,0.002984
4.240000,0.001407,0.002997
4.250000,0.001413,0.003009
4.260000,0.001420,0.003022
4.270000,0.001426,0.003034
4.280000,0.001431,0.003046
4.290000,0.001437,0.003058
4.300000,0.001443,0.003070
4.310000,0.001449,0.003081
4.320000,0.001455,0.003093
4.330000,0.001461,0.003104
4.340000,0.001467,0.003114
4.350000,0.001472,0.003125
4.360000,0.001478,0.003135
4.370000,0.001484,0.003145
4.380000,0.001489,0.003155
4.390000,0.001495,0.003165
4.400000,0.001501,0.003174
4.410000,0.001506,0.003183
4.420000,0.001512,0.003192
4.430000,0.001518,0.003201
4.440000,0.001523,0.003209
4.450000,0.001529,0.003218
4.460000,0.001535,0.003226
4.470000,0.001540,0.003234
4.480000,0.001546,0.003241
4.490000,0.001552,0.003249
4.500000,0.001557,0.003256
4.510000,0.001563,0.003263
4.520000,0.001568,0.003270
4.530000,0.001574,0.003277
4.540000,0.001579,0.003284
4.550000,0.001585,0.003291
4.560000,0.001590,0.003297
4.570000,0.001596,0.003304
4.580000,0.001601,0.003310
4.590000,0.001606,0.003316
4.600000,0.001612,0.003323
4.610000,0.001617,0.003329
4.620000,0.001622,0.003335
4.630000,0.001627,0.003341
4.640000,0.001632,0.003347
4.650000,0.001637,0.003353
4.660000,0.001642,0.003358
4.670000,0.001647,0.003364
4.680000,0.001652,0.003370
4.690000,0.001656,0.003376
4.700000,0.001661,0.003382
4.710000,0.001665,0.003388
4.720000,0.001670,0.003394
4.730000,0.001674,0.003400
4.740000,0.001678,0.003405
4.750000,0.001682,0.003411
4.760000,0.001686,0.003417
4.770000,0.001690,0.003423
4.780000,0.001693,0.003430
4.790000,0.001697,0.003436
4.800000,0.001700,0.003442
4.810000,0.001704,0.003448
4.820000,0.001707,0.003455
4.830000,0.001710,0.003461
4.840000,0.001713,0.003467
4.850000,0.001716,0.003474
4.860000,0.001718,0.003481
4.870000,0.001721,0.003488
4.880000,0.001723,0.003494
4.890000,0.001726,0.003501
4.900000,0.001728,0.003509
4.910000,0.001730,0.003516
4.920000,0.001733,0.003523
4.930000,0.001735,0.003531
4.940000,0.001737,0.003538
4.950000,0.001739,0.003546
4.960000,0.001741,0.003554
4.970000,0.001743,0.003562
4.980000,0.001745,0.003571
4.990000,0.001747,0.003579
5.000000,0.001749,0.003588
5.010000,0.001751,0.003597
5.020000,0.001753,0.003607
5.030000,0.001755,0.003616
5.040000,0.001757,0.003626
5.050000,0.001759,0.003636
5.060000,0.001762,0.003647
5.070000,0.001764,0.003657
5.080000,0.001767,0.003669
5.090000,0.001769,0.003680
5.100000,0.001772,0.003692
5.110000,0.001775,0.003704
5.120000,0.001778,0.003717
5.130000,0.001781,0.003730
5.140000,0.001785,0.003744
5.150000,0.001788,0.003758
5.160000,0.001792,0.003773
5.170000,0.001796,0.003788
5.180000,0.001800,0.003804
5.190000,0.001805,0.003820
5.200000,0.001810,0.003838
5.210000,0.001814,0.003855
5.220000,0.001819,0.003874
5.230000,0.001825,0.003893
5.240000,0.001830,0.003913
5.250000,0.001836,0.003933
5.260000,0.001842,0.003954
5.270000,0.001848,0.003976
5.280000,0.001854,0.003999
5.290000,0.001860,0.004023
5.300000,0.001867,0.004047
5.310000,0.001874,0.004073
5.320000,0.001881,0.004099
5.330000,0.001888,0.004126
5.340000,0.001895,0.004153
5.350000,0.001902,0.004182
5.360000,0.001910,0.004212
5.370000,0.001917,0.004242
5.380000,0.001925,0.004273
5.390000,0.001932,0.004305
5.400000,0.001940,0.004338
5.410000,0.001948,0.004372
5.420000,0.001955,0.004406
5.430000,0.001963,0.004442
5.440000,0.001970,0.004478
5.450000,0.001978,0.004515
5.460000,0.001985,0.004552
5.470000,0.001992,0.004590
5.480000,0.001999,0.004629
5.490000,0.002006,0.004668
5.500000,0.002013,0.004708
5.510000,0.002019,0.004749
5.520000,0.002025,0.004790
5.530000,0.002031,0.004831
5.540000,0.002037,0.004872
5.550000,0.002042,0.004914
5.560000,0.002047,0.004956
5.570000,0.002052,0.004998
5.580000,0.002056,0.005041
5.590000,0.002060,0.005083
5.600000,0.002063,0.005125
5.610000,0.002066,0.005167
5.620000,0.002069,0.005209
5.630000,0.002071,0.005251
5.640000,0.002073,0.005292
5.650000,0.002074,0.005333
5.660000,0.002075,0.005373
5.670000,0.002075,0.005413
5.680000,0.002074,0.005452
5.690000,0.002073,0.005490
5.700000,0.002072,0.005527
5.710000,0.002070,0.005564
5.720000,0.002067,0.005599
5.730000,0.002064,0.005633
5.740000,0.002060,0.005666
5.750000,0.002056,0.005698
5.760000,0.002051,0.005728
5.770000,0.002045,0.005757
5.780000,0.002039,0.005784
5.790000,0.002032,0.005809
5.800000,0.002024,0.005833
5.810000,0.002016,0.005855
5.820000,0.002007,0.005876
5.830000,0.001998,0.005894
5.840000,0.001988,0.005910
5.850000,0.001977,0.005925
5.860000,0.001966,0.005937
5.870000,0.001954,0.005947
5.880000,0.001941,0.005954
5.890000,0.001928,0.005959
5.900000,0.001914,0.005962
5.910000,0.001899,0.005963
5.920000,0.001884,0.005961
5.930000,0.001868,0.005956
5.940000,0.001852,0.005949
5.950000,0.001835,0.005940
5.960000,0.001817,0.005927
5.970000,0.001799,0.005913
5.980000,0.001780,0.005895
5.990000,0.001760,0.005875
6.000000,0.001740,0.005852
6.010000,0.001720,0.005826
6.020000,0.001698,0.005798
6.030000,0.001676,0.005767
6.040000,0.001654,0.005733
6.050000,0.001631,0.005697
6.060000,0.001608,0.005658
6.070000,0.001584,0.005616
6.080000,0.001559,0.005571
6.090000,0.001534,0.005524
6.100000,0.001508,0.005475
6.110000,0.001482,0.005423
6.120000,0.001456,0.005368
6.130000,0.001429,0.005311
6.140000,0.001401,0.005251
6.150000,0.001373,0.005190
6.160000,0.001345,0.005126
6.170000,0.001316,0.005059
6.180000,0.001287,0.004991
6.190000,0.001258,0.004920
6.200000,0.001228,0.004848
6.210000,0.001197,0.004773
6.220000,0.001167,0.004697
6.230000,0.001136,0.004619
6.240000,0.001104,0.004539
6.250000,0.001073,0.004458
6.260000,0.001041,0.004375
6.270000,0.001009,0.004290
6.280000,0.000976,0.004205
6.290000,0.000944,0.004118
6.300000,0.000911,0.004030
6.310000,0.000878,0.003941
6.320000,0.000845,0.003851
6.330000,0.000811,0.003760
6.340000,0.000778,0.003669
6.350000,0.000744,0.003577
6.360000,0.000710,0.003484
6.370000,0.000677,0.003392
6.380000,0.000643,0.003298
6.390000,0.000609,0.003205
6.400000,0.000575,0.003112
6.410000,0.000541,0.003018
6.420000,0.000507,0.002925
6.430000,0.000473,0.002832
6.440000,0.000440,0.002739
6.450000,0.000406,0.002647
6.460000,0.000372,0.002555
6.470000,0.000339,0.002464
6.480000,0.000305,0.002374
6.490000,0.000272,0.002284
6.500000,0.000239,0.002195
6.510000,0.000207,0.002108
6.520000,0.000174,0.002021
6.530000,0.000142,0.001936
6.540000,0.000110,0.001851
6.550000,0.000078,0.001768
6.560000,0.000047,0.001687
6.570000,0.000018,0.001606
6.580000,0.000018,0.001528
6.590000,0.000047,0.001450
6.600000,0.000077,0.001375
6.610000,0.000106,0.001301
6.620000,0.000135,0.001228
6.630000,0.000164,0.001158
6.640000,0.000192,0.001089
6.650000,0.000220,0.001022
6.660000,0.000248,0.000957
6.670000,0.000275,0.000893
6.680000,0.000301,0.000831
6.690000,0.000327,0.000772
6.700000,0.000352,0.000714
6.710000,0.000377,0.000658
6.720000,0.000401,0.000603
6.730000,0.000425,0.000551
6.740000,0.000448,0.000500
6.750000,0.000471,0.000452
6.760000,0.000493,0.000405
6.770000,0.000514,0.000360
6.780000,0.000535,0.000317
6.790000,0.000555,0.000276
6.800000,0.000574,0.000237
6.810000,0.000593,0.000200
6.820000,0.000611,0.000167
6.830000,0.000629,0.000137
6.840000,0.000645,0.000114
6.850000,0.000662,0.000100
6.860000,0.000677,0.000098
6.870000,0.000692,0.000108
6.880000,0.000706,0.000126
6.890000,0.000720,0.000150
6.900000,0.000733,0.000176
6.910000,0.000745,0.000204
6.920000,0.000757,0.000232
6.930000,0.000768,0.000261
6.940000,0.000778,0.000291
6.950000,0.000788,0.000321
6.960000,0.000797,0.000351
6.970000,0.000805,0.000382
6.980000,0.000813,0.000413
6.990000,0.000820,0.000444
7.000000,0.000827,0.000476
7.010000,0.000832,0.000508
7.020000,0.000838,0.000541
7.030000,0.000843,0.000574
7.040000,0.000847,0.000607
7.050000,0.000850,0.000642
7.060000,0.000853,0.000677
7.070000,0.000856,0.000712
7.080000,0.000858,0.000748
7.090000,0.000859,0.000784
7.100000,0.000860,0.000821
7.110000,0.000861,0.000859
7.120000,0.000861,0.000897
7.130000,0.000861,0.000936
7.140000,0.000860,0.000975
7.150000,0.000859,0.001014
7.160000,0.000858,0.001054
7.170000,0.000856,0.001095
7.180000,0.000854,0.001136
7.190000,0.000851,0.001177
7.200000,0.000848,0.001218
7.210000,0.000846,0.001259
7.220000,0.000842,0.001301
7.230000,0.000839,0.001343
7.240000,0.000836,0.001385
7.250000,0.000832,0.001426
7.260000,0.000829,0.001468
7.270000,0.000825,0.001510
7.280000,0.000821,0.001552
7.290000,0.000818,0.001593
7.300000,0.000814,0.001635
7.310000,0.000810,0.001676
7.320000,0.000807,0.001717
7.330000,0.000804,0.001757
7.340000,0.000801,0.001797
7.350000,0.000798,0.001837
7.360000,0.000795,0.001876
7.370000,0.000793,0.001914
7.380000,0.000791,0.001952
7.390000,0.000789,0.001989
7.400000,0.000788,0.002026
7.410000,0.000787,0.002062
7.420000,0.000787,0.002097
7.430000,0.000787,0.002131
7.440000,0.000788,0.002165
7.450000,0.000789,0.002197
7.460000,0.000790,0.002229
7.470000,0.000792,0.002260
7.480000,0.000795,0.002289
7.490000,0.000798,0.002318
7.500000,0.000802,0.002346
7.510000,0.000806,0.002372
7.520000,0.000811,0.002398
7.530000,0.000816,0.002422
7.540000,0.000822,0.002445
7.550000,0.000828,0.002467
7.560000,0.000835,0.002488
7.570000,0.000842,0.002507
7.580000,0.000850,0.002525
7.590000,0.000858,0.002542
7.600000,0.000867,0.002557
7.610000,0.000876,0.002572
7.620000,0.000885,0.002584
7.630000,0.000895,0.002596
7.640000,0.000905,0.002606
7.650000,0.000915,0.002615
7.660000,0.000926,0.002622
7.670000,0.000936,0.002628
7.680000,0.000948,0.002632
7.690000,0.000959,0.002635
7.700000,0.000970,0.002636
7.710000,0.000982,0.002636
7.720000,0.000993,0.002635
7.730000,0.001005,0.002632
7.740000,0.001017,0.002627
7.750000,0.001028,0.002622
7.760000,0.001040,0.002614
7.770000,0.001052,0.002605
7.780000,0.001064,0.002595
7.790000,0.001075,0.002584
7.800000,0.001087,0.002570
7.810000,0.001099,0.002556
7.820000,0.001110,0.002540
7.830000,0.001121,0.002522
7.840000,0.001132,0.002503
7.850000,0.001143,0.002483
7.860000,0.001154,0.002461
7.870000,0.001165,0.002438
7.880000,0.001175,0.002414
7.890000,0.001185,0.002388
7.900000,0.001195,0.002361
7.910000,0.001205,0.002333
7.920000,0.001215,0.002304
7.930000,0.001224,0.002273
7.940000,0.001233,0.002241
7.950000,0.001242,0.002208
7.960000,0.001250,0.002174
7.970000,0.001258,0.002138
7.980000,0.001266,0.002102
7.990000,0.001274,0.002065
8.000000,0.001281,0.002026
8.010000,0.001288,0.001987
8.020000,0.001295,0.001947
8.030000,0.001302,0.001906
8.040000,0.001308,0.001864
8.050000,0.001314,0.001822
8.060000,0.001320,0.001779
8.070000,0.001325,0.001736
8.080000,0.001330,0.001692
8.090000,0.001335,0.001647
8.100000,0.001339,0.001603
8.110000,0.001344,0.001558
8.120000,0.001348,0.001513
8.130000,0.001352,0.001468
8.140000,0.001355,0.001424
8.150000,0.001358,0.001380
8.160000,0.001362,0.001336
8.170000,0.001364,0.001293
8.180000,0.001367,0.001251
8.190000,0.001369,0.001209
8.200000,0.001372,0.001170
8.210000,0.001374,0.001131
8.220000,0.001376,0.001095
8.230000,0.001377,0.001061
8.240000,0.001379,0.001029
8.250000,0.001380,0.001000
8.260000,0.001382,0.000974
8.270000,0.001383,0.000952
8.280000,0.001384,0.000934
8.290000,0.001385,0.000919
8.300000,0.001386,0.000909
8.310000,0.001386,0.000903
8.320000,0.001387,0.000902
8.330000,0.001388,0.000906
8.340000,0.001389,0.000914
8.350000,0.001389,0.000926
8.360000,0.001390,0.000943
8.370000,0.001391,0.000964
8.380000,0.001391,0.000988
8.390000,0.001392,0.001015
8.400000,0.001393,0.001046
8.410000,0.001393,0.001079
8.420000,0.001394,0.001115
8.430000,0.001395,0.001153
8.440000,0.001396,0.001192
8.450000,0.001397,0.001233
8.460000,0.001398,0.001275
8.470000,0.001400,0.001318
8.480000,0.001401,0.001362
8.490000,0.001403,0.001407
8.500000,0.001404,0.001452
8.510000,0.001406,0.001497
8.520000,0.001408,0.001543
8.530000,0.001410,0.001588
8.540000,0.001413,0.001634
8.550000,0.001415,0.001679
8.560000,0.001418,0.001724
8.570000,0.001420,0.001769
8.580000,0.001423,0.001813
8.590000,0.001426,0.001857
8.600000,0.001430,0.001900
8.610000,0.001433,0.001942
8.620000,0.001437,0.001984
8.630000,0.001441,0.002025
8.640000,0.001445,0.002065
8.650000,0.001449,0.002104
8.660000,0.001453,0.002143
8.670000,0.001457,0.002180
8.680000,0.001462,0.002217
8.690000,0.001466,0.002253
8.700000,0.001471,0.002287
8.710000,0.001476,0.002321
8.720000,0.001481,0.002353
8.730000,0.001486,0.002385
8.740000,0.001491,0.002415
8.750000,0.001496,0.002444
8.760000,0.001502,0.002472
8.770000,0.001507,0.002499
8.780000,0.001512,0.002525
8.790000,0.001518,0.002549
8.800000,0.001523,0.002573
8.810000,0.001528,0.002595
8.820000,0.001534,0.002616
8.830000,0.001539,0.002636
8.840000,0.001544,0.002655
8.850000,0.001550,0.002673
8.860000,0.001555,0.002689
8.870000,0.001560,0.002705
8.880000,0.001565,0.002719
8.890000,0.001570,0.002732
8.900000,0.001575,0.002744
8.910000,0.001579,0.002755
8.920000,0.001584,0.002765
8.930000,0.001588,0.002774
8.940000,0.001592,0.002782
8.950000,0.001596,0.002789
8.960000,0.001600,0.002795
8.970000,0.001604,0.002801
8.980000,0.001607,0.002805
8.990000,0.001610,0.002808
9.000000,0.001613,0.002810
9.010000,0.001616,0.002812
9.020000,0.001618,0.002813
9.030000,0.001620,0.002813
9.040000,0.001622,0.002812
9.050000,0.001624,0.002810
9.060000,0.001626,0.002808
9.070000,0.001627,0.002805
9.080000,0.001628,0.002801
9.090000,0.001628,0.002797
9.100000,0.001628,0.002792
9.110000,0.001628,0.002787
9.120000,0.001628,0.002781
9.130000,0.001628,0.002775
9.140000,0.001627,0.002768
9.150000,0.001625,0.002760
9.160000,0.001624,0.002753
9.170000,0.001622,0.002744
9.180000,0.001620,0.002736
9.190000,0.001618,0.002727
9.200000,0.001615,0.002717
9.210000,0.001612,0.002708
9.220000,0.001609,0.002698
9.230000,0.001605,0.002688
9.240000,0.001601,0.002677
9.250000,0.001597,0.002666
9.260000,0.001593,0.002655
9.270000,0.001588,0.002644
9.280000,0.001583,0.002633
9.290000,0.001578,0.002621
9.300000,0.001572,0.002610
9.310000,0.001567,0.002598
9.320000,0.001561,0.002585
9.330000,0.001554,0.002573
9.340000,0.001548,0.002561
9.350000,0.001541,0.002548
9.360000,0.001534,0.002535
9.370000,0.001527,0.002522
9.380000,0.001520,0.002509
9.390000,0.001512,0.002496
9.400000,0.001504,0.002482
9.410000,0.001496,0.002469
9.420000,0.001488,0.002455
9.430000,0.001479,0.002441
9.440000,0.001471,0.002426
9.450000,0.001462,0.002412
9.460000,0.001453,0.002397
9.470000,0.001444,0.002382
9.480000,0.001435,0.002367
9.490000,0.001425,0.002352
9.500000,0.001416,0.002336
9.510000,0.001406,0.002320
9.520000,0.001396,0.002304
9.530000,0.001386,0.002288
9.540000,0.001376,0.002271
9.550000,0.001365,0.002254
9.560000,0.001355,0.002236
9.570000,0.001344,0.002218
9.580000,0.001334,0.002200
9.590000,0.001323,0.002182
9.600000,0.001312,0.002163
9.610000,0.001301,0.002143
9.620000,0.001290,0.002124
9.630000,0.001279,0.002103
9.640000,0.001268,0.002083
9.650000,0.001256,0.002062
9.660000,0.001245,0.002041
9.670000,0.001233,0.002019
9.680000,0.001222,0.001996
9.690000,0.001210,0.001974
9.700000,0.001198,0.001951
9.710000,0.001186,0.001927
9.720000,0.001174,0.001903
9.730000,0.001162,0.001879
9.740000,0.001150,0.001854
9.750000,0.001138,0.001829
9.760000,0.001125,0.001803
9.770000,0.001113,0.001777
9.780000,0.001101,0.001751
9.790000,0.001088,0.001724
9.800000,0.001075,0.001697
9.810000,0.001062,0.001670
9.820000,0.001050,0.001642
9.830000,0.001037,0.001615
9.840000,0.001023,0.001587
9.850000,0.001010,0.001559
9.860000,0.000997,0.001530
9.870000,0.000983,0.001502
9.880000,0.000970,0.001474
9.890000,0.000956,0.001446
9.900000,0.000943,0.001418
9.910000,0.000929,0.001390
9.920000,0.000915,0.001362
9.930000,0.000901,0.001335
9.940000,0.000886,0.001308
9.950000,0.000872,0.001281
9.960000,0.000858,0.001256
9.970000,0.000843,0.001230
9.980000,0.000828,0.001206
9.990000,0.000813,0.001183
10.000000,0.000798,0.001161
10.010000,0.000783,0.001140
10.020000,0.000768,0.001120
10.030000,0.000752,0.001101
10.040000,0.000737,0.001085
10.050000,0.000721,0.001070
10.060000,0.000705,0.001056
10.070000,0.000689,0.001045
10.080000,0.000673,0.001036
10.090000,0.000656,0.001028
10.100000,0.000640,0.001023
10.110000,0.000623,0.001021
10.120000,0.000607,0.001020
10.130000,0.000590,0.001022
10.140000,0.000573,0.001026
10.150000,0.000555,0.001033
10.160000,0.000538,0.001042
10.170000,0.000521,0.001053
10.180000,0.000503,0.001066
10.190000,0.000485,0.001081
10.200000,0.000468,0.001098
10.210000,0.000450,0.001117
10.220000,0.000432,0.001137
10.230000,0.000414,0.001159
10.240000,0.000396,0.001183
10.250000,0.000378,0.001208
10.260000,0.000360,0.001233
10.270000,0.000343,0.001260
10.280000,0.000325,0.001288
10.290000,0.000308,0.001317
10.300000,0.000290,0.001346
10.310000,0.000273,0.001376
10.320000,0.000257,0.001407
10.330000,0.000241,0.001437
10.340000,0.000226,0.001468
10.350000,0.000212,0.001500
10.360000,0.000199,0.001531
10.370000,0.000187,0.001562
10.380000,0.000177,0.001594
10.390000,0.000170,0.001625
10.400000,0.000165,0.001656
10.410000,0.000162,0.001687
10.420000,0.000163,0.001717
10.430000,0.000166,0.001748
10.440000,0.000173,0.001777
10.450000,0.000181,0.001807
10.460000,0.000192,0.001835
10.470000,0.000205,0.001864
10.480000,0.000219,0.001891
10.490000,0.000234,0.001918
10.500000,0.000251,0.001945
10.510000,0.000268,0.001970
10.520000,0.000285,0.001995
10.530000,0.000304,0.002019
10.540000,0.000322,0.002043
10.550000,0.000341,0.002065
10.560000,0.000360,0.002087
10.570000,0.000380,0.002108
10.580000,0.000399,0.002128
10.590000,0.000418,0.002147
10.600000,0.000438,0.002165
10.610000,0.000457,0.002182
10.620000,0.000477,0.002198
10.630000,0.000496,0.002213
10.640000,0.000515,0.002227
10.650000,0.000534,0.002240
10.660000,0.000553,0.002252
10.670000,0.000572,0.002263
10.680000,0.000590,0.002273
10.690000,0.000609,0.002282
10.700000,0.000627,0.002290
10.710000,0.000644,0.002297
10.720000,0.000662,0.002303
10.730000,0.000679,0.002308
10.740000,0.000696,0.002311
10.750000,0.000713,0.002314
10.760000,0.000729,0.002315
10.770000,0.000745,0.002316
10.780000,0.000760,0.002315
10.790000,0.000775,0.002314
10.800000,0.000790,0.002311
10.810000,0.000805,0.002308
10.820000,0.000818,0.002303
10.830000,0.000832,0.002298
10.840000,0.000845,0.002291
10.850000,0.000858,0.002284
10.860000,0.000870,0.002275
10.870000,0.000882,0.002266
10.880000,0.000893,0.002255
10.890000,0.000904,0.002244
10.900000,0.000914,0.002232
10.910000,0.000924,0.002219
10.920000,0.000933,0.002205
10.930000,0.000942,0.002191
10.940000,0.000950,0.002175
10.950000,0.000958,0.002159
10.960000,0.000966,0.002142
10.970000,0.000972,0.002125
10.980000,0.000979,0.002106
10.990000,0.000985,0.002088
11.000000,0.000990,0.002068
11.010000,0.000995,0.002048
11.020000,0.000999,0.002027
11.030000,0.001003,0.002006
11.040000,0.001006,0.001984
11.050000,0.001009,0.001962
11.060000,0.001011,0.001939
11.070000,0.001013,0.001916
11.080000,0.001015,0.001892
11.090000,0.001016,0.001868
11.100000,0.001016,0.001844
11.110000,0.001016,0.001819
11.120000,0.001015,0.001795
11.130000,0.001014,0.001770
11.140000,0.001013,0.001745
11.150000,0.001011,0.001719
11.160000,0.001009,0.001694
11.170000,0.001006,0.001668
11.180000,0.001002,0.001643
11.190000,0.000999,0.001617
11.200000,0.000995,0.001592
11.210000,0.000990,0.001566
11.220000,0.000985,0.001541
11.230000,0.000980,0.001516
11.240000,0.000974,0.001491
11.250000,0.000968,0.001466
11.260000,0.000962,0.001441
11.270000,0.000955,0.001417
11.280000,0.000948,0.001393
11.290000,0.000940,0.001369
11.300000,0.000932,0.001345
11.310000,0.000924,0.001322
11.320000,0.000915,0.001299
11.330000,0.000906,0.001277
11.340000,0.000897,0.001255
11.350000,0.000887,0.001233
11.360000,0.000877,0.001212
11.370000,0.000867,0.001192
11.380000,0.000856,0.001172
11.390000,0.000845,0.001152
11.400000,0.000834,0.001133
11.410000,0.000823,0.001115
11.420000,0.000811,0.001097
11.430000,0.000799,0.001079
11.440000,0.000786,0.001063
11.450000,0.000774,0.001046
11.460000,0.000761,0.001031
11.470000,0.000747,0.001015
11.480000,0.000734,0.001001
11.490000,0.000720,0.000987
11.500000,0.000706,0.000973
11.510000,0.000691,0.000960
11.520000,0.000677,0.000947
11.530000,0.000662,0.000935
11.540000,0.000647,0.000923
11.550000,0.000631,0.000912
11.560000,0.000616,0.000901
11.570000,0.000600,0.000891
11.580000,0.000583,0.000881
11.590000,0.000567,0.000871
11.600000,0.000550,0.000862
11.610000,0.000533,0.000853
11.620000,0.000516,0.000844
11.630000,0.000499,0.000836
11.640000,0.000481,0.000828
11.650000,0.000463,0.000820
11.660000,0.000445,0.000812
11.670000,0.000427,0.000804
11.680000,0.000409,0.000796
11.690000,0.000390,0.000789
11.700000,0.000371,0.000781
11.710000,0.000352,0.000774
11.720000,0.000333,0.000767
11.730000,0.000314,0.000759
11.740000,0.000295,0.000752
11.750000,0.000276,0.000744
11.760000,0.000257,0.000737
11.770000,0.000238,0.000729
11.780000,0.000220,0.000722
11.790000,0.000201,0.000714
11.800000,0.000183,0.000706
11.810000,0.000166,0.000697
11.820000,0.000150,0.000689
11.830000,0.000136,0.000680
11.840000,0.000123,0.000671
11.850000,0.000114,0.000662
11.860000,0.000108,0.000653
11.870000,0.000107,0.000643
11.880000,0.000110,0.000633
11.890000,0.000118,0.000623
11.900000,0.000129,0.000612
11.910000,0.000144,0.000601
11.920000,0.000160,0.000590
11.930000,0.000177,0.000578
11.940000,0.000196,0.000566
11.950000,0.000215,0.000553
11.960000,0.000235,0.000541
11.970000,0.000256,0.000527
11.980000,0.000277,0.000513
11.990000,0.000298,0.000499
12.000000,0.000319,0.000485
12.010000,0.000341,0.000470
12.020000,0.000362,0.000454
12.030000,0.000383,0.000438
12.040000,0.000405,0.000422
12.050000,0.000426,0.000405
12.060000,0.000448,0.000387
12.070000,0.000469,0.000369
12.080000,0.000490,0.000351
12.090000,0.000511,0.000332
12.100000,0.000532,0.000312
12.110000,0.000553,0.000293
12.120000,0.000574,0.000272
12.130000,0.000594,0.000251
12.140000,0.000614,0.000230
12.150000,0.000634,0.000208
12.160000,0.000654,0.000185
12.170000,0.000674,0.000162
12.180000,0.000693,0.000139
12.190000,0.000712,0.000115
12.200000,0.000731,0.000091
12.210000,0.000750,0.000067
12.220000,0.000768,0.000044
12.230000,0.000786,0.000025
12.240000,0.000804,0.000027
12.250000,0.000821,0.000048
12.260000,0.000838,0.000074
12.270000,0.000855,0.000101
12.280000,0.000872,0.000129
12.290000,0.000888,0.000158
12.300000,0.000904,0.000188
12.310000,0.000919,0.000218
12.320000,0.000934,0.000248
12.330000,0.000949,0.000279
12.340000,0.000964,0.000311
12.350000,0.000978,0.000343
12.360000,0.000992,0.000375
12.370000,0.001006,0.000408
12.380000,0.001019,0.000441
12.390000,0.001033,0.000475
12.400000,0.001045,0.000509
12.410000,0.001058,0.000543
12.420000,0.001070,0.000578
12.430000,0.001082,0.000613
12.440000,0.001094,0.000649
12.450000,0.001105,0.000685
12.460000,0.001117,0.000721
12.470000,0.001128,0.000757
12.480000,0.001138,0.000794
12.490000,0.001149,0.000831
12.500000,0.001159,0.000868
12.510000,0.001170,0.000906
12.520000,0.001180,0.000944
12.530000,0.001189,0.000982
12.540000,0.001199,0.001020
12.550000,0.001209,0.001058
12.560000,0.001218,0.001096
12.570000,0.001227,0.001135
12.580000,0.001236,0.001173
12.590000,0.001245,0.001212
12.600000,0.001254,0.001251
12.610000,0.001263,0.001290
12.620000,0.001272,0.001328
12.630000,0.001281,0.001367
12.640000,0.001289,0.001406
12.650000,0.001298,0.001445
12.660000,0.001306,0.001483
12.670000,0.001315,0.001522
12.680000,0.001323,0.001560
12.690000,0.001332,0.001599
12.700000,0.001340,0.001637
12.710000,0.001349,0.001675
12.720000,0.001357,0.001713
12.730000,0.001366,0.001750
12.740000,0.001374,0.001788
12.750000,0.001383,0.001825
12.760000,0.001391,0.001862
12.770000,0.001400,0.001898
12.780000,0.001408,0.001934
12.790000,0.001417,0.001970
12.800000,0.001425,0.002006
12.810000,0.001433,0.002041
12.820000,0.001442,0.002076
12.830000,0.001450,0.002110
12.840000,0.001458,0.002144
12.850000,0.001467,0.002177
12.860000,0.001475,0.002210
12.870000,0.001483,0.002243
12.880000,0.001491,0.002275
12.890000,0.001499,0.002306
12.900000,0.001507,0.002337
12.910000,0.001515,0.002368
12.920000,0.001523,0.002397
12.930000,0.001531,0.002427
12.940000,0.001538,0.002455
12.950000,0.001546,0.002483
12.960000,0.001553,0.002511
12.970000,0.001560,0.002538
12.980000,0.001567,0.002564
12.990000,0.001574,0.002590
13.000000,0.001581,0.002615
13.010000,0.001587,0.002639
13.020000,0.001593,0.002663
13.030000,0.001599,0.002686
13.040000,0.001605,0.002708
13.050000,0.001611,0.002730
13.060000,0.001616,0.002751
13.070000,0.001621,0.002771
13.080000,0.001626,0.002791
13.090000,0.001630,0.002810
13.100000,0.001634,0.002828
13.110000,0.001638,0.002846
13.120000,0.001642,0.002863
13.130000,0.001645,0.002879
13.140000,0.001648,0.002894
13.150000,0.001651,0.002909
13.160000,0.001653,0.002923
13.170000,0.001655,0.002937
13.180000,0.001657,0.002949
13.190000,0.001658,0.002961
13.200000,0.001659,0.002973
13.210000,0.001660,0.002983
13.220000,0.001660,0.002993
13.230000,0.001660,0.003003
13.240000,0.001660,0.003011
13.250000,0.001659,0.003019
13.260000,0.001658,0.003026
13.270000,0.001657,0.003033
13.280000,0.001655,0.003039
13.290000,0.001653,0.003044
13.300000,0.001651,0.003048
13.310000,0.001648,0.003052
13.320000,0.001645,0.003056
13.330000,0.001642,0.003058
13.340000,0.001638,0.003060
13.350000,0.001634,0.003062
13.360000,0.001630,0.003062
13.370000,0.001626,0.003062
13.380000,0.001621,0.003062
13.390000,0.001616,0.003061
13.400000,0.001611,0.003059
13.410000,0.001605,0.003056
13.420000,0.001599,0.003053
13.430000,0.001593,0.003050
13.440000,0.001587,0.003046
13.450000,0.001580,0.003041
13.460000,0.001573,0.003036
13.470000,0.001566,0.003030
13.480000,0.001559,0.003023
13.490000,0.001552,0.003016
13.500000,0.001544,0.003009
13.510000,0.001537,0.003001
13.520000,0.001529,0.002992
13.530000,0.001521,0.002983
13.540000,0.001513,0.002973
13.550000,0.001505,0.002963
13.560000,0.001496,0.002952
13.570000,0.001488,0.002940
13.580000,0.001480,0.002929
13.590000,0.001471,0.002916
13.600000,0.001462,0.002904
13.610000,0.001454,0.002890
13.620000,0.001445,0.002876
13.630000,0.001436,0.002862
13.640000,0.001427,0.002847
13.650000,0.001418,0.002832
13.660000,0.001409,0.002817
13.670000,0.001401,0.002801
13.680000,0.001392,0.002784
13.690000,0.001383,0.002767
13.700000,0.001374,0.002750
13.710000,0.001365,0.002732
13.720000,0.001356,0.002714
13.730000,0.001347,0.002696
13.740000,0.001338,0.002677
13.750000,0.001330,0.002658
13.760000,0.001321,0.002638
13.770000,0.001312,0.002618
13.780000,0.001303,0.002598
13.790000,0.001295,0.002577
13.800000,0.001286,0.002556
13.810000,0.001277,0.002535
13.820000,0.001269,0.002514
13.830000,0.001260,0.002492
13.840000,0.001252,0.002470
13.850000,0.001244,0.002448
13.860000,0.001235,0.002426
13.870000,0.001227,0.002403
13.880000,0.001219,0.002380
13.890000,0.001210,0.002357
13.900000,0.001202,0.002334
13.910000,0.001194,0.002310
13.920000,0.001186,0.002287
13.930000,0.001178,0.002263
13.940000,0.001170,0.002239
13.950000,0.001163,0.002215
13.960000,0.001155,0.002191
13.970000,0.001147,0.002167
13.980000,0.001140,0.002143
13.990000,0.001132,0.002119
14.000000,0.001125,0.002095
14.010000,0.001118,0.002070
14.020000,0.001110,0.002046
14.030000,0.001103,0.002022
14.040000,0.001096,0.001997
14.050000,0.001089,0.001973
14.060000,0.001083,0.001949
14.070000,0.001076,0.001924
14.080000,0.001070,0.001900
14.090000,0.001063,0.001876
14.100000,0.001057,0.001852
14.110000,0.001051,0.001828
14.120000,0.001045,0.001804
14.130000,0.001040,0.001780
14.140000,0.001034,0.001757
14.150000,0.001029,0.001733
14.160000,0.001024,0.001710
14.170000,0.001020,0.001686
14.180000,0.001015,0.001663
14.190000,0.001011,0.001640
14.200000,0.001007,0.001617
14.210000,0.001003,0.001594
14.220000,0.001000,0.001572
14.230000,0.000996,0.001550
14.240000,0.000993,0.001527
14.250000,0.000991,0.001505
14.260000,0.000989,0.001484
14.270000,0.000987,0.001462
14.280000,0.000985,0.001441
14.290000,0.000983,0.001420
14.300000,0.000982,0.001399
14.310000,0.000982,0.001378
14.320000,0.000981,0.001357
14.330000,0.000981,0.001337
14.340000,0.000981,0.001317
14.350000,0.000982,0.001297
14.360000,0.000983,0.001278
14.370000,0.000984,0.001258
14.380000,0.000985,0.001239
14.390000,0.000987,0.001220
14.400000,0.000989,0.001202
14.410000,0.000991,0.001183
14.420000,0.000993,0.001165
14.430000,0.000996,0.001148
14.440000,0.000999,0.001130
14.450000,0.001002,0.001113
14.460000,0.001005,0.001096
14.470000,0.001009,0.001079
14.480000,0.001013,0.001063
14.490000,0.001017,0.001047
14.500000,0.001021,0.001031
14.510000,0.001025,0.001016
14.520000,0.001029,0.001001
14.530000,0.001034,0.000986
14.540000,0.001038,0.000971
14.550000,0.001043,0.000957
14.560000,0.001047,0.000943
14.570000,0.001052,0.000929
14.580000,0.001057,0.000916
14.590000,0.001061,0.000903
14.600000,0.001066,0.000890
14.610000,0.001071,0.000878
14.620000,0.001075,0.000866
14.630000,0.001080,0.000854
14.640000,0.001085,0.000843
14.650000,0.001089,0.000832
14.660000,0.001094,0.000821
14.670000,0.001098,0.000811
14.680000,0.001102,0.000801
14.690000,0.001106,0.000791
14.700000,0.001110,0.000782
14.710000,0.001114,0.000773
14.720000,0.001118,0.000764
14.730000,0.001122,0.000755
14.740000,0.001125,0.000747
14.750000,0.001129,0.000739
14.760000,0.001132,0.000732
14.770000,0.001135,0.000724
14.780000,0.001138,0.000717
14.790000,0.001141,0.000711
14.800000,0.001144,0.000705
14.810000,0.001146,0.000699
14.820000,0.001149,0.000693
14.830000,0.001151,0.000688
14.840000,0.001153,0.000683
14.850000,0.001155,0.000678
14.860000,0.001157,0.000674
14.870000,0.001159,0.000670
14.880000,0.001161,0.000667
14.890000,0.001162,0.000664
14.900000,0.001164,0.000662
14.910000,0.001165,0.000659
14.920000,0.001166,0.000658
14.930000,0.001167,0.000657
14.940000,0.001169,0.000656
14.950000,0.001170,0.000657
14.960000,0.001171,0.000657
14.970000,0.001172,0.000659
14.980000,0.001173,0.000660
14.990000,0.001174,0.000663
15.000000,0.001174,0.000667
15.010000,0.001175,0.000671
15.020000,0.001176,0.000676
15.030000,0.001177,0.000681
15.040000,0.001178,0.000688
15.050000,0.001179,0.000695
15.060000,0.001181,0.000703
15.070000,0.001182,0.000712
15.080000,0.001183,0.000722
15.090000,0.001184,0.000733
15.100000,0.001186,0.000745
15.110000,0.001187,0.000758
15.120000,0.001189,0.000771
15.130000,0.001190,0.000786
15.140000,0.001192,0.000801
15.150000,0.001194,0.000817
15.160000,0.001196,0.000835
15.170000,0.001198,0.000853
15.180000,0.001201,0.000871
15.190000,0.001203,0.000891
15.200000,0.001206,0.000912
15.210000,0.001209,0.000933
15.220000,0.001211,0.000955
15.230000,0.001214,0.000978
15.240000,0.001218,0.001001
15.250000,0.001221,0.001025
15.260000,0.001224,0.001050
15.270000,0.001228,0.001076
15.280000,0.001232,0.001102
15.290000,0.001236,0.001128
15.300000,0.001240,0.001155
15.310000,0.001244,0.001183
15.320000,0.001248,0.001211
15.330000,0.001252,0.001240
15.340000,0.001257,0.001268
15.350000,0.001261,0.001298
15.360000,0.001266,0.001327
15.370000,0.001271,0.001357
15.380000,0.001276,0.001387
15.390000,0.001280,0.001418
15.400000,0.001285,0.001448
15.410000,0.001290,0.001479
15.420000,0.001295,0.001510
15.430000,0.001301,0.001541
15.440000,0.001306,0.001572
15.450000,0.001311,0.001604
15.460000,0.001316,0.001635
15.470000,0.001321,0.001666
15.480000,0.001326,0.001697
15.490000,0.001332,0.001728
15.500000,0.001337,0.001759
15.510000,0.001342,0.001790
15.520000,0.001347,0.001820
15.530000,0.001352,0.001851
15.540000,0.001357,0.001881
15.550000,0.001362,0.001911
15.560000,0.001366,0.001940
15.570000,0.001371,0.001970
15.580000,0.001376,0.001999
15.590000,0.001380,0.002027
15.600000,0.001384,0.002055
15.610000,0.001389,0.002083
15.620000,0.001393,0.002111
15.630000,0.001396,0.002137
15.640000,0.001400,0.002164
15.650000,0.001404,0.002189
15.660000,0.001407,0.002215
15.670000,0.001410,0.002239
15.680000,0.001413,0.002263
15.690000,0.001416,0.002287
15.700000,0.001419,0.002309
15.710000,0.001421,0.002332
15.720000,0.001423,0.002353
15.730000,0.001425,0.002374
15.740000,0.001427,0.002394
15.750000,0.001428,0.002413
15.760000,0.001429,0.002431
15.770000,0.001430,0.002449
15.780000,0.001431,0.002466
15.790000,0.001431,0.002482
15.800000,0.001432,0.002498
15.810000,0.001431,0.002512
15.820000,0.001431,0.002526
15.830000,0.001430,0.002539
15.840000,0.001429,0.002551
15.850000,0.001428,0.002562
15.860000,0.001426,0.002572
15.870000,0.001425,0.002582
15.880000,0.001422,0.002590
15.890000,0.001420,0.002598
15.900000,0.001417,0.002604
15.910000,0.001414,0.002610
15.920000,0.001411,0.002615
15.930000,0.001407,0.002619
15.940000,0.001403,0.002622
15.950000,0.001399,0.002625
15.960000,0.001394,0.002626
15.970000,0.001389,0.002627
15.980000,0.001384,0.002626
15.990000,0.001378,0.002625
16.000000,0.001372,0.002623
16.010000,0.001366,0.002620
16.020000,0.001360,0.002616
16.030000,0.001353,0.002612
16.040000,0.001346,0.002606
16.050000,0.001339,0.002600
16.060000,0.001331,0.002593
16.070000,0.001323,0.002585
16.080000,0.001315,0.002576
16.090000,0.001307,0.002566
16.100000,0.001298,0.002556
16.110000,0.001289,0.002545
16.120000,0.001280,0.002533
16.130000,0.001271,0.002521
16.140000,0.001261,0.002508
16.150000,0.001251,0.002494
16.160000,0.001241,0.002479
16.170000,0.001231,0.002464
16.180000,0.001221,0.002448
16.190000,0.001210,0.002431
16.200000,0.001199,0.002414
16.210000,0.001188,0.002396
16.220000,0.001177,0.002378
16.230000,0.001166,0.002359
16.240000,0.001155,0.002339
16.250000,0.001143,0.002319
16.260000,0.001132,0.002299
16.270000,0.001120,0.002278
16.280000,0.001108,0.002256
16.290000,0.001097,0.002234
16.300000,0.001085,0.002212
16.310000,0.001073,0.002189
16.320000,0.001061,0.002165
16.330000,0.001049,0.002142
16.340000,0.001037,0.002118
16.350000,0.001025,0.002093
16.360000,0.001013,0.002068
16.370000,0.001002,0.002043
16.380000,0.000990,0.002018
16.390000,0.000978,0.001992
16.400000,0.000967,0.001966
16.410000,0.000955,0.001940
16.420000,0.000944,0.001913
16.430000,0.000933,0.001886
16.440000,0.000922,0.001859
16.450000,0.000911,0.001832
16.460000,0.000901,0.001805
16.470000,0.000891,0.001777
16.480000,0.000880,0.001749
16.490000,0.000871,0.001721
16.500000,0.000861,0.001693
16.510000,0.000852,0.001665
16.520000,0.000843,0.001636
16.530000,0.000834,0.001608
16.540000,0.000826,0.001579
16.550000,0.000818,0.001551
16.560000,0.000810,0.001522
16.570000,0.000803,0.001493
16.580000,0.000796,0.001464
16.590000,0.000789,0.001435
16.600000,0.000783,0.001406
16.610000,0.000777,0.001377
16.620000,0.000772,0.001348
16.630000,0.000767,0.001319
16.640000,0.000762,0.001290
16.650000,0.000758,0.001261
16.660000,0.000754,0.001232
16.670000,0.000751,0.001203
16.680000,0.000748,0.001174
16.690000,0.000745,0.001145
16.700000,0.000743,0.001116
16.710000,0.000741,0.001087
16.720000,0.000740,0.001058
16.730000,0.000739,0.001029
16.740000,0.000738,0.001000
16.750000,0.000738,0.000971
16.760000,0.000738,0.000942
16.770000,0.000739,0.000914
16.780000,0.000740,0.000885
16.790000,0.000741,0.000856
16.800000,0.000742,0.000827
16.810000,0.000744,0.000799
16.820000,0.000746,0.000770
16.830000,0.000748,0.000742
16.840000,0.000751,0.000713
16.850000,0.000754,0.000685
16.860000,0.000757,0.000656
16.870000,0.000760,0.000628
16.880000,0.000763,0.000599
16.890000,0.000767,0.000571
16.900000,0.000771,0.000542
16.910000,0.000774,0.000514
16.920000,0.000779,0.000486
16.930000,0.000783,0.000457
16.940000,0.000787,0.000429
16.950000,0.000792,0.000401
16.960000,0.000796,0.000373
16.970000,0.000801,0.000344
16.980000,0.000805,0.000316
16.990000,0.000810,0.000288
17.000000,0.000815,0.000260
17.010000,0.000820,0.000232
17.020000,0.000825,0.000204
17.030000,0.000830,0.000176
17.040000,0.000836,0.000149
17.050000,0.000841,0.000122
17.060000,0.000846,0.000096
17.070000,0.000852,0.000072
17.080000,0.000857,0.000052
17.090000,0.000863,0.000044
17.100000,0.000868,0.000053
17.110000,0.000874,0.000073
17.120000,0.000879,0.000097
17.130000,0.000885,0.000124
17.140000,0.000891,0.000151
17.150000,0.000897,0.000179
17.160000,0.000902,0.000207
17.170000,0.000908,0.000235
17.180000,0.000914,0.000263
17.190000,0.000920,0.000291
17.200000,0.000927,0.000320
17.210000,0.000933,0.000348
17.220000,0.000939,0.000376
17.230000,0.000945,0.000405
17.240000,0.000951,0.000433
17.250000,0.000958,0.000461
17.260000,0.000964,0.000489
17.270000,0.000971,0.000517
17.280000,0.000977,0.000545
17.290000,0.000983,0.000573
17.300000,0.000990,0.000601
17.310000,0.000996,0.000628
17.320000,0.001003,0.000656
17.330000,0.001010,0.000683
17.340000,0.001016,0.000710
17.350000,0.001023,0.000737
17.360000,0.001029,0.000763
17.370000,0.001036,0.000789
17.380000,0.001042,0.000815
17.390000,0.001048,0.000841
17.400000,0.001055,0.000866
17.410000,0.001061,0.000891
17.420000,0.001067,0.000916
17.430000,0.001073,0.000940
17.440000,0.001079,0.000964
17.450000,0.001085,0.000988
17.460000,0.001091,0.001011
17.470000,0.001096,0.001034
17.480000,0.001102,0.001056
17.490000,0.001107,0.001078
17.500000,0.001112,0.001099
17.510000,0.001116,0.001120
17.520000,0.001121,0.001140
17.530000,0.001125,0.001160
17.540000,0.001129,0.001179
17.550000,0.001133,0.001198
17.560000,0.001137,0.001216
17.570000,0.001140,0.001233
17.580000,0.001143,0.001250
17.590000,0.001146,0.001266
17.600000,0.001148,0.001282
17.610000,0.001150,0.001297
17.620000,0.001151,0.001311
17.630000,0.001153,0.001325
17.640000,0.001154,0.001338
17.650000,0.001154,0.001350
17.660000,0.001154,0.001362
17.670000,0.001154,0.001372
17.680000,0.001153,0.001383
17.690000,0.001152,0.001392
17.700000,0.001151,0.001401
17.710000,0.001149,0.001409
17.720000,0.001146,0.001417
17.730000,0.001143,0.001424
17.740000,0.001140,0.001430
17.750000,0.001137,0.001435
17.760000,0.001132,0.001440
17.770000,0.001128,0.001444
17.780000,0.001123,0.001447
17.790000,0.001117,0.001450
17.800000,0.001111,0.001452
17.810000,0.001105,0.001453
17.820000,0.001098,0.001454
17.830000,0.001091,0.001454
17.840000,0.001083,0.001453
17.850000,0.001075,0.001452
17.860000,0.001066,0.001450
17.870000,0.001057,0.001447
17.880000,0.001048,0.001444
17.890000,0.001038,0.001441
17.900000,0.001027,0.001437
17.910000,0.001016,0.001432
17.920000,0.001005,0.001427
17.930000,0.000994,0.001421
17.940000,0.000982,0.001415
17.950000,0.000969,0.001409
17.960000,0.000956,0.001402
17.970000,0.000943,0.001395
17.980000,0.000930,0.001387
17.990000,0.000916,0.001380
18.000000,0.000901,0.001371
18.010000,0.000887,0.001363
18.020000,0.000872,0.001354
18.030000,0.000857,0.001345
18.040000,0.000841,0.001336
18.050000,0.000825,0.001327
18.060000,0.000809,0.001318
18.070000,0.000792,0.001309
18.080000,0.000775,0.001299
18.090000,0.000758,0.001290
18.100000,0.000741,0.001280
18.110000,0.000723,0.001271
18.120000,0.000706,0.001262
18.130000,0.000688,0.001253
18.140000,0.000669,0.001244
18.150000,0.000651,0.001235
18.160000,0.000632,0.001227
18.170000,0.000613,0.001219
18.180000,0.000594,0.001211
18.190000,0.000575,0.001204
18.200000,0.000556,0.001196
18.210000,0.000536,0.001190
18.220000,0.000517,0.001183
18.230000,0.000497,0.001178
18.240000,0.000477,0.001172
18.250000,0.000458,0.001168
18.260000,0.000438,0.001163
18.270000,0.000418,0.001160
18.280000,0.000398,0.001156
18.290000,0.000378,0.001154
18.300000,0.000359,0.001152
18.310000,0.000339,0.001151
18.320000,0.000320,0.001150
18.330000,0.000301,0.001150
18.340000,0.000283,0.001150
18.350000,0.000265,0.001151
18.360000,0.000247,0.001153
18.370000,0.000231,0.001156
18.380000,0.000215,0.001158
18.390000,0.000201,0.001162
18.400000,0.000188,0.001166
18.410000,0.000177,0.001171
18.420000,0.000168,0.001176
18.430000,0.000163,0.001182
18.440000,0.000160,0.001188
18.450000,0.000161,0.001195
18.460000,0.000165,0.001202
18.470000,0.000171,0.001210
18.480000,0.000181,0.001218
18.490000,0.000192,0.001227
18.500000,0.000206,0.001235
18.510000,0.000221,0.001244
18.520000,0.000237,0.001254
18.530000,0.000254,0.001264
18.540000,0.000272,0.001274
18.550000,0.000290,0.001284
18.560000,0.000309,0.001294
18.570000,0.000329,0.001305
18.580000,0.000348,0.001315
18.590000,0.000368,0.001326
18.600000,0.000388,0.001337
18.610000,0.000408,0.001348
18.620000,0.000428,0.001359
18.630000,0.000449,0.001370
18.640000,0.000469,0.001381
18.650000,0.000489,0.001391
18.660000,0.000509,0.001402
18.670000,0.000529,0.001413
18.680000,0.000549,0.001424
18.690000,0.000569,0.001434
18.700000,0.000589,0.001444
18.710000,0.000609,0.001455
18.720000,0.000628,0.001465
18.730000,0.000647,0.001474
18.740000,0.000667,0.001484
18.750000,0.000686,0.001493
18.760000,0.000704,0.001503
18.770000,0.000723,0.001511
18.780000,0.000742,0.001520
18.790000,0.000760,0.001528
18.800000,0.000778,0.001536
18.810000,0.000795,0.001544
18.820000,0.000813,0.001551
18.830000,0.000830,0.001559
18.840000,0.000847,0.001565
18.850000,0.000864,0.001572
18.860000,0.000881,0.001578
18.870000,0.000897,0.001583
18.880000,0.000913,0.001589
18.890000,0.000928,0.001594
18.900000,0.000944,0.001598
18.910000,0.000959,0.001602
18.920000,0.000974,0.001606
18.930000,0.000988,0.001610
18.940000,0.001003,0.001613
18.950000,0.001017,0.001615
18.960000,0.001030,0.001618
18.970000,0.001044,0.001619
18.980000,0.001057,0.001621
18.990000,0.001070,0.001622
19.000000,0.001082,0.001623
19.010000,0.001094,0.001623
19.020000,0.001106,0.001623
19.030000,0.001118,0.001623
19.040000,0.001129,0.001622
19.050000,0.001140,0.001621
19.060000,0.001151,0.001619
19.070000,0.001161,0.001617
19.080000,0.001172,0.001615
19.090000,0.001181,0.001612
19.100000,0.001191,0.001609
19.110000,0.001200,0.001606
19.120000,0.001209,0.001603
19.130000,0.001218,0.001599
19.140000,0.001226,0.001595
19.150000,0.001234,0.001590
19.160000,0.001242,0.001585
19.170000,0.001250,0.001580
19.180000,0.001257,0.001575
19.190000,0.001264,0.001570
19.200000,0.001271,0.001564
19.210000,0.001278,0.001558
19.220000,0.001284,0.001552
19.230000,0.001290,0.001545
19.240000,0.001296,0.001538
19.250000,0.001302,0.001532
19.260000,0.001307,0.001525
19.270000,0.001312,0.001518
19.280000,0.001317,0.001510
19.290000,0.001322,0.001503
19.300000,0.001326,0.001495
19.310000,0.001330,0.001488
19.320000,0.001334,0.001480
19.330000,0.001338,0.001472
19.340000,0.001342,0.001465
19.350000,0.001345,0.001457
19.360000,0.001348,0.001449
19.370000,0.001352,0.001441
19.380000,0.001354,0.001433
19.390000,0.001357,0.001425
19.400000,0.001360,0.001417
19.410000,0.001362,0.001409
19.420000,0.001365,0.001401
19.430000,0.001367,0.001393
19.440000,0.001369,0.001386
19.450000,0.001370,0.001378
19.460000,0.001372,0.001370
19.470000,0.001374,0.001363
19.480000,0.001375,0.001356
19.490000,0.001377,0.001348
19.500000,0.001378,0.001341
19.510000,0.001379,0.001334
19.520000,0.001380,0.001327
19.530000,0.001381,0.001320
19.540000,0.001382,0.001314
19.550000,0.001383,0.001307
19.560000,0.001384,0.001301
19.570000,0.001384,0.001295
19.580000,0.001385,0.001289
19.590000,0.001385,0.001284
19.600000,0.001386,0.001278
19.610000,0.001386,0.001273
19.620000,0.001387,0.001268
19.630000,0.001387,0.001263
19.640000,0.001388,0.001259
19.650000,0.001388,0.001254
19.660000,0.001388,0.001250
19.670000,0.001388,0.001246
19.680000,0.001389,0.001243
19.690000,0.001389,0.001239
19.700000,0.001389,0.001236
19.710000,0.001390,0.001233
19.720000,0.001390,0.001231
19.730000,0.001390,0.001228
19.740000,0.001390,0.001226
19.750000,0.001391,0.001224
19.760000,0.001391,0.001223
19.770000,0.001391,0.001221
19.780000,0.001392,0.001220
19.790000,0.001392,0.001219
19.800000,0.001392,0.001219
19.810000,0.001393,0.001219
19.820000,0.001393,0.001218
19.830000,0.001393,0.001219
19.840000,0.001394,0.001219
19.850000,0.001394,0.001220
19.860000,0.001395,0.001221
19.870000,0.001395,0.001222
19.880000,0.001396,0.001223
19.890000,0.001396,0.001225
19.900000,0.001397,0.001227
19.910000,0.001397,0.001229
19.920000,0.001398,0.001231
19.930000,0.001398,0.001233
19.940000,0.001399,0.001236
19.950000,0.001400,0.001239
19.960000,0.001400,0.001242
19.970000,0.001401,0.001246
19.980000,0.001401,0.001249
19.990000,0.001401,0.001253
20.000000,0.001402,0.001257


==> anc/figS5/fig_b.csv <==
omega/t_0,cut=1e-09,cut=1e-08,cut=1e-07,cut=1e-03
0.000000,0.172349,0.171615,0.178635,0.178359
0.033071,0.172117,0.171430,0.178325,0.181030
0.066142,0.171330,0.170790,0.177122,0.183545
0.099213,0.169969,0.169694,0.175142,0.185772
0.132285,0.168071,0.168172,0.172539,0.187590
0.165356,0.165736,0.166280,0.169479,0.188913
0.198427,0.163123,0.164102,0.166124,0.189698
0.231498,0.160426,0.161739,0.162627,0.189937
0.264569,0.157849,0.159303,0.159128,0.189626
0.297640,0.155566,0.156904,0.155757,0.188746
0.330711,0.153692,0.154642,0.152638,0.187244
0.363783,0.152268,0.152595,0.149884,0.185033
0.396854,0.151256,0.150815,0.147586,0.182019
0.429925,0.150549,0.149319,0.145800,0.178138
0.462996,0.149991,0.148086,0.144527,0.173400
0.496067,0.149412,0.147058,0.143706,0.167921
0.529138,0.148648,0.146138,0.143208,0.161932
0.562209,0.147562,0.145202,0.142846,0.155761
0.595280,0.146064,0.144111,0.142402,0.149788
0.628352,0.144106,0.142724,0.141658,0.144374
0.661423,0.141689,0.140925,0.140434,0.139791
0.694494,0.138848,0.138639,0.138618,0.136170
0.727565,0.135653,0.135852,0.136189,0.133469
0.760636,0.132197,0.132616,0.133221,0.131483
0.793707,0.128595,0.129055,0.129871,0.129888
0.826778,0.124973,0.125345,0.126356,0.128321
0.859850,0.121472,0.121705,0.122914,0.126452
0.892921,0.118237,0.118362,0.119778,0.124070
0.925992,0.115413,0.115530,0.117144,0.121128
0.959063,0.113137,0.113389,0.115155,0.117756
0.992134,0.111537,0.112066,0.113897,0.114237
1.025205,0.110717,0.111634,0.113407,0.110951
1.058276,0.110762,0.112113,0.113686,0.108290
1.091348,0.111722,0.113477,0.114711,0.106585
1.124419,0.113617,0.115662,0.116449,0.106032
1.157490,0.116420,0.118578,0.118854,0.106660
1.190561,0.120056,0.122110,0.121867,0.108317
1.223632,0.124393,0.126115,0.125404,0.110707
1.256703,0.129235,0.130429,0.129344,0.113434
1.289774,0.134331,0.134854,0.133522,0.116076
1.322845,0.139382,0.139171,0.137728,0.118250
1.355917,0.144060,0.143142,0.141719,0.119668
1.388988,0.148042,0.146529,0.145239,0.120170
1.422059,0.151040,0.149116,0.148042,0.119741
1.455130,0.152838,0.150731,0.149928,0.118495
1.488201,0.153318,0.151268,0.150762,0.116647
1.521272,0.152475,0.150700,0.150493,0.114476
1.554343,0.150414,0.149083,0.149156,0.112277
1.587415,0.147340,0.146552,0.146869,0.110324
1.620486,0.143523,0.143298,0.143811,0.108835
1.653557,0.139264,0.139551,0.140198,0.107950
1.686628,0.134855,0.135546,0.136257,0.107724
1.719699,0.130549,0.131506,0.132200,0.108120
1.752770,0.126537,0.127615,0.128209,0.109025
1.785841,0.122943,0.124016,0.124424,0.110267
1.818913,0.119825,0.120798,0.120947,0.111637
1.851984,0.117190,0.118009,0.117843,0.112917
1.885055,0.115016,0.115656,0.115152,0.113913
1.918126,0.113261,0.113725,0.112896,0.114476
1.951197,0.111888,0.112184,0.111089,0.114526
1.984268,0.110862,0.110995,0.109736,0.114067
2.017339,0.110156,0.110123,0.108836,0.113179
2.050410,0.109749,0.109535,0.108373,0.112018
2.083482,0.109616,0.109205,0.108317,0.110788
2.116553,0.109730,0.109113,0.108619,0.109710
2.149624,0.110052,0.109242,0.109210,0.108997
2.182695,0.110541,0.109575,0.110010,0.108817
2.215766,0.111151,0.110098,0.110935,0.109275
2.248837,0.111844,0.110794,0.111905,0.110398
2.281908,0.112587,0.111640,0.112862,0.112139
2.314980,0.113364,0.112615,0.113769,0.114384
2.348051,0.114169,0.113690,0.114620,0.116975
2.381122,0.115009,0.114841,0.115430,0.119729
2.414193,0.115897,0.116040,0.116234,0.122466
2.447264,0.116848,0.117267,0.117073,0.125018
2.480335,0.117872,0.118504,0.117980,0.127246
2.513406,0.118975,0.119741,0.118978,0.129038
2.546478,0.120151,0.120971,0.120065,0.130313
2.579549,0.121387,0.122189,0.121227,0.131009
2.612620,0.122663,0.123393,0.122433,0.131088
2.645691,0.123958,0.124578,0.123654,0.130532
2.678762,0.125252,0.125740,0.124866,0.129348
2.711833,0.126527,0.126874,0.126063,0.127574
2.744904,0.127770,0.127974,0.127253,0.125288
2.777976,0.128973,0.129035,0.128458,0.122610
2.811047,0.130130,0.130056,0.129702,0.119702
2.844118,0.131231,0.131032,0.130997,0.116759
2.877189,0.132263,0.131958,0.132334,0.113991
2.910260,0.133201,0.132820,0.133669,0.111605
2.943331,0.134012,0.133594,0.134925,0.109779
2.976402,0.134652,0.134244,0.135999,0.108648
3.009473,0.135077,0.134722,0.136779,0.108285
3.042545,0.135245,0.134980,0.137162,0.108703
3.075616,0.135129,0.134973,0.137082,0.109859
3.108687,0.134728,0.134677,0.136523,0.111667
3.141758,0.134069,0.134098,0.135533,0.114010
3.174829,0.133215,0.133281,0.134222,0.116764
3.207900,0.132259,0.132308,0.132750,0.119803
3.240971,0.131314,0.131295,0.131301,0.123008
3.274043,0.130503,0.130378,0.130063,0.126262
3.307114,0.129940,0.129694,0.129192,0.129447
3.340185,0.129718,0.129360,0.128797,0.132436
3.373256,0.129891,0.129454,0.128925,0.135087
3.406327,0.130475,0.130007,0.129559,0.137242
3.439398,0.131443,0.131000,0.130631,0.138740
3.472469,0.132736,0.132367,0.132037,0.139429
3.505541,0.134271,0.134012,0.133661,0.139192
3.538612,0.135958,0.135828,0.135396,0.137967
3.571683,0.137715,0.137711,0.137158,0.135769
3.604754,0.139473,0.139581,0.138895,0.132703
3.637825,0.141185,0.141385,0.140589,0.128963
3.670896,0.142830,0.143102,0.142247,0.124828
3.703967,0.144405,0.144737,0.143892,0.120632
3.737038,0.145918,0.146313,0.145548,0.116742
3.770110,0.147391,0.147858,0.147236,0.113525
3.803181,0.148842,0.149398,0.148963,0.111312
3.836252,0.150290,0.150949,0.150723,0.110377
3.869323,0.151750,0.152517,0.152503,0.110916
3.902394,0.153233,0.154099,0.154281,0.113038
3.935465,0.154746,0.155686,0.156039,0.116767
3.968536,0.156295,0.157270,0.157764,0.122049
4.001608,0.157883,0.158844,0.159452,0.128765
4.034679,0.159515,0.160410,0.161104,0.136743
4.067750,0.161194,0.161974,0.162731,0.145778
4.100821,0.162921,0.163550,0.164344,0.155640
4.133892,0.164699,0.165152,0.165960,0.166088
4.166963,0.166531,0.166798,0.167590,0.176877
4.200034,0.168419,0.168501,0.169248,0.187764
4.233106,0.170368,0.170275,0.170943,0.198514
4.266177,0.172379,0.172128,0.172683,0.208904
4.299248,0.174455,0.174063,0.174471,0.218725
4.332319,0.176590,0.176078,0.176307,0.227788
4.365390,0.178772,0.178160,0.178183,0.235929
4.398461,0.180980,0.180287,0.180082,0.243010
4.431532,0.183181,0.182427,0.181978,0.248927
4.464603,0.185332,0.184538,0.183836,0.253612
4.497675,0.187388,0.186574,0.185616,0.257032
4.530746,0.189301,0.188483,0.187281,0.259196
4.563817,0.191029,0.190221,0.188796,0.260145
4.596888,0.192540,0.191751,0.190139,0.259956
4.629959,0.193820,0.193054,0.191304,0.258729
4.663030,0.194865,0.194123,0.192297,0.256583
4.696101,0.195686,0.194968,0.193138,0.253647
4.729173,0.196300,0.195609,0.193854,0.250049
4.762244,0.196729,0.196068,0.194468,0.245905
4.795315,0.196984,0.196368,0.194995,0.241316
4.828386,0.197073,0.196518,0.195433,0.236366
4.861457,0.196987,0.196516,0.195763,0.231115
4.894528,0.196707,0.196344,0.195946,0.225606
4.927599,0.196203,0.195971,0.195929,0.219870
4.960671,0.195441,0.195357,0.195654,0.213932
4.993742,0.194386,0.194462,0.195062,0.207817
5.026813,0.193011,0.193247,0.194102,0.201554
5.059884,0.191293,0.191681,0.192738,0.195181
5.092955,0.189224,0.189746,0.190950,0.188741
5.126026,0.186805,0.187437,0.188735,0.182279
5.159097,0.184045,0.184760,0.186105,0.175843
5.192168,0.180965,0.181728,0.183083,0.169470
5.225240,0.177584,0.178365,0.179696,0.163192
5.258311,0.173929,0.174695,0.175977,0.157024
5.291382,0.170024,0.170748,0.171959,0.150974
5.324453,0.165895,0.166552,0.167675,0.145040
5.357524,0.161565,0.162138,0.163156,0.139215
5.390595,0.157059,0.157535,0.158435,0.133495
5.423666,0.152402,0.152775,0.153548,0.127882
5.456738,0.147621,0.147891,0.148530,0.122385
5.489809,0.142742,0.142915,0.143419,0.117022
5.522880,0.137794,0.137879,0.138253,0.111816
5.555951,0.132807,0.132816,0.133071,0.106793
5.589022,0.127811,0.127756,0.127907,0.101974
5.622093,0.122836,0.122730,0.122796,0.097375
5.655164,0.117911,0.117765,0.117763,0.093002
5.688236,0.113063,0.112886,0.112835,0.088847
5.721307,0.108316,0.108118,0.108029,0.084896
5.754378,0.103692,0.103481,0.103362,0.081128
5.787449,0.099210,0.098992,0.098846,0.077518
5.820520,0.094885,0.094666,0.094490,0.074046
5.853591,0.090728,0.090514,0.090302,0.070696
5.886662,0.086747,0.086542,0.086288,0.067459
5.919734,0.082947,0.082753,0.082452,0.064338
5.952805,0.079330,0.079150,0.078799,0.061340
5.985876,0.075894,0.075731,0.075331,0.058478
6.018947,0.072636,0.072494,0.072051,0.055768
6.052018,0.069552,0.069435,0.068961,0.053222
6.085089,0.066637,0.066550,0.066060,0.050851
6.118160,0.063884,0.063833,0.063345,0.048660
6.151231,0.061285,0.061277,0.060809,0.046648
6.184303,0.058833,0.058872,0.058443,0.044806
6.217374,0.056518,0.056606,0.056231,0.043123
6.250445,0.054330,0.054463,0.054155,0.041579
6.283516,0.052256,0.052427,0.052195,0.040157
6.316587,0.050283,0.050481,0.050326,0.038834
6.349658,0.048399,0.048608,0.048530,0.037591
6.382729,0.046592,0.046795,0.046787,0.036410
6.415801,0.044852,0.045034,0.045084,0.035274
6.448872,0.043171,0.043319,0.043414,0.034171
6.481943,0.041548,0.041652,0.041774,0.033095
6.515014,0.039981,0.040037,0.040169,0.032041
6.548085,0.038477,0.038481,0.038607,0.031008
6.581156,0.037039,0.036995,0.037098,0.029999
6.614227,0.035676,0.035587,0.035653,0.029017
6.647299,0.034393,0.034264,0.034283,0.028067
6.680370,0.033194,0.033031,0.032997,0.027155
6.713441,0.032080,0.031889,0.031802,0.026282
6.746512,0.031049,0.030836,0.030702,0.025451
6.779583,0.030096,0.029870,0.029696,0.024662
6.812654,0.029214,0.028983,0.028785,0.023914
6.845725,0.028397,0.028171,0.027963,0.023203
6.878796,0.027637,0.027426,0.027226,0.022526
6.911868,0.026928,0.026742,0.026566,0.021879
6.944939,0.026266,0.026112,0.025974,0.021257
6.978010,0.025646,0.025531,0.025440,0.020655
7.011081,0.025066,0.024992,0.024954,0.020071
7.044152,0.024521,0.024489,0.024505,0.019500
7.077223,0.024007,0.024017,0.024084,0.018942
7.110294,0.023520,0.023568,0.023680,0.018393
7.143366,0.023053,0.023136,0.023286,0.017854
7.176437,0.022601,0.022714,0.022894,0.017323
7.209508,0.022156,0.022297,0.022498,0.016801
7.242579,0.021715,0.021879,0.022094,0.016286
7.275650,0.021271,0.021454,0.021677,0.015777
7.308721,0.020822,0.021019,0.021244,0.015273
7.341792,0.020365,0.020569,0.020793,0.014773
7.374864,0.019898,0.020103,0.020323,0.014274
7.407935,0.019421,0.019620,0.019831,0.013775
7.441006,0.018932,0.019118,0.019318,0.013276
7.474077,0.018433,0.018599,0.018784,0.012775
7.507148,0.017922,0.018065,0.018231,0.012274
7.540219,0.017401,0.017517,0.017660,0.011773
7.573290,0.016870,0.016958,0.017074,0.011277
7.606361,0.016332,0.016391,0.016477,0.010787
7.639433,0.015788,0.015819,0.015872,0.010307
7.672504,0.015240,0.015244,0.015263,0.009838
7.705575,0.014690,0.014669,0.014654,0.009385
7.738646,0.014140,0.014096,0.014048,0.008948
7.771717,0.013591,0.013527,0.013449,0.008529
7.804788,0.013045,0.012964,0.012861,0.008128
7.837859,0.012504,0.012409,0.012286,0.007747
7.870931,0.011969,0.011865,0.011728,0.007385
7.904002,0.011442,0.011333,0.011189,0.007042
7.937073,0.010925,0.010816,0.010671,0.006720
7.970144,0.010422,0.010316,0.010174,0.006416
8.003215,0.009935,0.009834,0.009701,0.006132
8.036286,0.009464,0.009371,0.009250,0.005867
8.069357,0.009012,0.008929,0.008821,0.005621
8.102429,0.008579,0.008506,0.008414,0.005391
8.135500,0.008164,0.008103,0.008028,0.005178
8.168571,0.007768,0.007718,0.007660,0.004979
8.201642,0.007388,0.007351,0.007310,0.004794
8.234713,0.007024,0.007000,0.006975,0.004620
8.267784,0.006675,0.006662,0.006654,0.004456
8.300855,0.006340,0.006338,0.006346,0.004300
8.333927,0.006019,0.006025,0.006047,0.004150
8.366998,0.005709,0.005721,0.005756,0.004004
8.400069,0.005412,0.005428,0.005474,0.003861
8.433140,0.005125,0.005143,0.005197,0.003719
8.466211,0.004849,0.004866,0.004927,0.003579
8.499282,0.004582,0.004599,0.004662,0.003439
8.532353,0.004325,0.004341,0.004404,0.003301
8.565424,0.004077,0.004092,0.004154,0.003163
8.598496,0.003840,0.003854,0.003912,0.003028
8.631567,0.003615,0.003627,0.003679,0.002896
8.664638,0.003401,0.003412,0.003457,0.002768
8.697709,0.003200,0.003210,0.003246,0.002644
8.730780,0.003012,0.003020,0.003047,0.002525
8.763851,0.002838,0.002842,0.002860,0.002412
8.796922,0.002676,0.002677,0.002686,0.002303
8.829994,0.002526,0.002524,0.002525,0.002201
8.863065,0.002388,0.002382,0.002376,0.002104
8.896136,0.002260,0.002251,0.002240,0.002012
8.929207,0.002141,0.002130,0.002115,0.001926
8.962278,0.002032,0.002019,0.002002,0.001846
8.995349,0.001930,0.001917,0.001899,0.001771
9.028420,0.001836,0.001823,0.001805,0.001701
9.061492,0.001750,0.001738,0.001721,0.001635
9.094563,0.001670,0.001660,0.001644,0.001575
9.127634,0.001596,0.001588,0.001575,0.001518
9.160705,0.001527,0.001523,0.001512,0.001466
9.193776,0.001462,0.001463,0.001455,0.001417
9.226847,0.001402,0.001407,0.001403,0.001371
9.259918,0.001346,0.001356,0.001355,0.001329
9.292989,0.001294,0.001308,0.001311,0.001288
9.326061,0.001245,0.001263,0.001269,0.001250
9.359132,0.001200,0.001220,0.001229,0.001213
9.392203,0.001158,0.001179,0.001190,0.001176
9.425274,0.001118,0.001139,0.001151,0.001140
9.458345,0.001080,0.001100,0.001114,0.001104
9.491416,0.001044,0.001062,0.001076,0.001068
9.524487,0.001009,0.001025,0.001038,0.001031
9.557559,0.000974,0.000988,0.001001,0.000994
9.590630,0.000939,0.000952,0.000963,0.000958
9.623701,0.000905,0.000917,0.000926,0.000921
9.656772,0.000872,0.000882,0.000889,0.000885
9.689843,0.000840,0.000848,0.000852,0.000849
9.722914,0.000809,0.000815,0.000816,0.000814
9.755985,0.000778,0.000783,0.000780,0.000780
9.789057,0.000749,0.000751,0.000745,0.000747
9.822128,0.000720,0.000721,0.000711,0.000714
9.855199,0.000692,0.000691,0.000679,0.000683
9.888270,0.000664,0.000661,0.000647,0.000653
9.921341,0.000636,0.000633,0.000617,0.000624
9.954412,0.000609,0.000606,0.000589,0.000597
9.987483,0.000583,0.000580,0.000562,0.000572
10.020554,0.000559,0.000554,0.000537,0.000548
10.053626,0.000535,0.000530,0.000513,0.000525
10.086697,0.000512,0.000507,0.000491,0.000503
10.119768,0.000491,0.000484,0.000469,0.000483
10.152839,0.000469,0.000463,0.000449,0.000464
10.185910,0.000448,0.000442,0.000430,0.000446
10.218981,0.000428,0.000422,0.000412,0.000429
10.252052,0.000408,0.000403,0.000394,0.000414
10.285124,0.000388,0.000385,0.000378,0.000399
10.318195,0.000369,0.000367,0.000361,0.000385
10.351266,0.000350,0.000350,0.000345,0.000372
10.384337,0.000333,0.000333,0.000329,0.000360
10.417408,0.000316,0.000317,0.000314,0.000348
10.450479,0.000300,0.000301,0.000298,0.000336
10.483550,0.000284,0.000285,0.000283,0.000324
10.516622,0.000269,0.000270,0.000268,0.000313
10.549693,0.000253,0.000254,0.000253,0.000301
10.582764,0.000238,0.000239,0.000239,0.000290
10.615835,0.000223,0.000225,0.000225,0.000279
10.648906,0.000208,0.000211,0.000211,0.000269
10.681977,0.000195,0.000197,0.000198,0.000259
10.715048,0.000182,0.000184,0.000185,0.000249
10.748120,0.000171,0.000172,0.000172,0.000239
10.781191,0.000160,0.000160,0.000161,0.000229
10.814262,0.000150,0.000149,0.000149,0.000220
10.847333,0.000140,0.000138,0.000139,0.000211
10.880404,0.000131,0.000129,0.000129,0.000202
10.913475,0.000122,0.000120,0.000120,0.000193
10.946546,0.000114,0.000112,0.000112,0.000185
10.979617,0.000106,0.000104,0.000104,0.000178
11.012689,0.000099,0.000098,0.000097,0.000171
11.045760,0.000093,0.000092,0.000091,0.000164
11.078831,0.000088,0.000086,0.000085,0.000158
11.111902,0.000083,0.000081,0.000079,0.000152
11.144973,0.000078,0.000076,0.000075,0.000146
11.178044,0.000074,0.000071,0.000070,0.000140
11.211115,0.000069,0.000067,0.000066,0.000135
11.244187,0.000065,0.000063,0.000062,0.000130
11.277258,0.000060,0.000060,0.000059,0.000126
11.310329,0.000056,0.000056,0.000056,0.000121
11.343400,0.000053,0.000053,0.000054,0.000118
11.376471,0.000050,0.000051,0.000051,0.000114
11.409542,0.000047,0.000048,0.000049,0.000111
11.442613,0.000045,0.000046,0.000046,0.000107
11.475685,0.000043,0.000044,0.000044,0.000104
11.508756,0.000041,0.000042,0.000042,0.000100
11.541827,0.000039,0.000039,0.000040,0.000097
11.574898,0.000037,0.000037,0.000038,0.000093
11.607969,0.000034,0.000035,0.000036,0.000090
11.641040,0.000032,0.000033,0.000034,0.000087
11.674111,0.000030,0.000032,0.000032,0.000084
11.707182,0.000029,0.000030,0.000030,0.000082
11.740254,0.000028,0.000028,0.000028,0.000079
11.773325,0.000027,0.000027,0.000026,0.000076
11.806396,0.000026,0.000026,0.000025,0.000073
11.839467,0.000025,0.000024,0.000023,0.000070
11.872538,0.000023,0.000023,0.000022,0.000068
11.905609,0.000022,0.000022,0.000021,0.000065
11.938680,0.000021,0.000020,0.000020,0.000063
11.971752,0.000019,0.000019,0.000019,0.000061
12.004823,0.000018,0.000018,0.000018,0.000059
12.037894,0.000018,0.000018,0.000017,0.000057
12.070965,0.000017,0.000017,0.000016,0.000055
12.104036,0.000017,0.000016,0.000015,0.000053
12.137107,0.000016,0.000016,0.000014,0.000051
12.170178,0.000016,0.000015,0.000014,0.000049
12.203250,0.000015,0.000014,0.000013,0.000047
12.236321,0.000014,0.000013,0.000013,0.000046
12.269392,0.000013,0.000013,0.000012,0.000044
12.302463,0.000012,0.000012,0.000012,0.000043
12.335534,0.000012,0.000012,0.000011,0.000042
12.368605,0.000011,0.000011,0.000011,0.000040
12.401676,0.000011,0.000011,0.000010,0.000039
12.434747,0.000011,0.000011,0.000010,0.000038
12.467819,0.000011,0.000010,0.000009,0.000037
12.500890,0.000010,0.000010,0.000009,0.000035
12.533961,0.000010,0.000009,0.000008,0.000034
12.567032,0.000009,0.000008,0.000008,0.000033
12.600103,0.000008,0.000008,0.000008,0.000032
12.633174,0.000007,0.000007,0.000007,0.000031
12.666245,0.000007,0.000007,0.000007,0.000030
12.699317,0.000006,0.000007,0.000006,0.000029
12.732388,0.000006,0.000006,0.000006,0.000028
12.765459,0.000006,0.000006,0.000006,0.000027
12.798530,0.000006,0.000006,0.000005,0.000026
12.831601,0.000006,0.000005,0.000005,0.000025
12.864672,0.000005,0.000005,0.000004,0.000024
12.897743,0.000005,0.000004,0.000004,0.000023
12.930815,0.000004,0.000004,0.000004,0.000023
12.963886,0.000003,0.000004,0.000004,0.000022
12.996957,0.000003,0.000003,0.000003,0.000021
13.030028,0.000003,0.000003,0.000003,0.000021
13.063099,0.000003,0.000003,0.000003,0.000020
13.096170,0.000003,0.000003,0.000003,0.000020
13.129241,0.000003,0.000003,0.000002,0.000019
13.162313,0.000003,0.000002,0.000002,0.000018
13.195384,0.000003,0.000002,0.000002,0.000017
13.228455,0.000002,0.000002,0.000002,0.000017
13.261526,0.000002,0.000002,0.000002,0.000016
13.294597,0.000001,0.000002,0.000002,0.000016
13.327668,0.000001,0.000002,0.000002,0.000015
13.360739,0.000001,0.000002,0.000002,0.000015
13.393810,0.000001,0.000002,0.000002,0.000015
13.426882,0.000002,0.000001,0.000001,0.000014
13.459953,0.000002,0.000001,0.000001,0.000014
13.493024,0.000002,0.000001,0.000001,0.000013
13.526095,0.000002,0.000001,0.000001,0.000013
13.559166,0.000001,0.000001,0.000001,0.000012
13.592237,0.000001,0.000001,0.000001,0.000012
13.625308,0.000001,0.000001,0.000001,0.000011
13.658380,0.000000,0.000001,0.000001,0.000011
13.691451,0.000000,0.000001,0.000001,0.000011
13.724522,0.000001,0.000001,0.000001,0.000011
13.757593,0.000001,0.000001,0.000001,0.000010
13.790664,0.000001,0.000001,0.000001,0.000010
13.823735,0.000001,0.000001,0.000001,0.000010
13.856806,0.000001,0.000001,0.000001,0.000009
13.889878,0.000001,0.000000,0.000000,0.000009
13.922949,0.000000,0.000000,0.000000,0.000008
13.956020,0.000000,0.000000,0.000000,0.000008
13.989091,-0.000000,0.000000,0.000000,0.000008
14.022162,0.000000,0.000000,0.000000,0.000008
14.055233,0.000000,0.000000,0.000000,0.000008
14.088304,0.000000,0.000000,0.000000,0.000008
14.121375,0.000001,0.000000,0.000000,0.000007
14.154447,0.000001,0.000000,0.000000,0.000007
14.187518,0.000001,0.000000,0.000000,0.000007
14.220589,0.000001,0.000000,0.000000,0.000006
14.253660,0.000000,0.000000,0.000000,0.000006
14.286731,-0.000000,0.000000,0.000000,0.000006
14.319802,-0.000000,0.000000,0.000000,0.000006
14.352873,-0.000000,0.000000,0.000000,0.000006
14.385945,0.000000,0.000000,0.000000,0.000006
14.419016,0.000000,0.000000,0.000000,0.000006
14.452087,0.000001,0.000000,0.000000,0.000005
14.485158,0.000001,0.000000,0.000000,0.000005
14.518229,0.000001,0.000000,0.000000,0.000005
14.551300,0.000000,0.000000,0.000000,0.000005
14.584371,0.000000,0.000000,0.000000,0.000004
14.617443,-0.000000,0.000000,0.000000,0.000004
14.650514,-0.000000,0.000000,0.000000,0.000004
14.683585,-0.000000,0.000000,0.000000,0.000004
14.716656,-0.000000,0.000000,0.000000,0.000004
14.749727,0.000000,0.000000,0.000000,0.000004
14.782798,0.000000,0.000000,0.000000,0.000004
14.815869,0.000001,0.000000,0.000000,0.000004
14.848940,0.000000,0.000000,0.000000,0.000004
14.882012,0.000000,0.000000,0.000000,0.000003
14.915083,-0.000000,-0.000000,0.000000,0.000003
14.948154,-0.000000,-0.000000,0.000000,0.000003
14.981225,-0.000000,-0.000000,0.000000,0.000003
15.014296,-0.000000,0.000000,0.000000,0.000003
15.047367,-0.000000,0.000000,0.000000,0.000003
15.080438,0.000000,0.000000,0.000000,0.000003
15.113510,0.000000,0.000000,0.000000,0.000003
15.146581,0.000000,0.000000,0.000000,0.000003
15.179652,0.000000,0.000000,0.000000,0.000003
15.212723,0.000000,0.000000,0.000000,0.000002
15.245794,-0.000000,-0.000000,0.000000,0.000002
15.278865,-0.000000,-0.000000,0.000000,0.000002
15.311936,-0.000000,-0.000000,0.000000,0.000002
15.345008,-0.000000,-0.000000,0.000000,0.000002
15.378079,-0.000000,0.000000,0.000000,0.000002
15.411150,0.000000,0.000000,0.000000,0.000002
15.444221,0.000000,0.000000,0.000000,0.000002
15.477292,0.000000,0.000000,0.000000,0.000002
15.510363,0.000000,0.000000,-0.000000,0.000002
15.543434,0.000000,-0.000000,-0.000000,0.000002
15.576505,-0.000000,-0.000000,0.000000,0.000002
15.609577,-0.000000,-0.000000,0.000000,0.000002
15.642648,-0.000000,-0.000000,0.000000,0.000002
15.675719,-0.000000,-0.000000,0.000000,0.000002
15.708790,-0.000000,0.000000,0.000000,0.000002
15.741861,0.000000,0.000000,0.000000,0.000002
15.774932,0.000000,0.000000,0.000000,0.000002
15.808003,0.000000,0.000000,-0.000000,0.000002
15.841075,0.000000,0.000000,-0.000000,0.000001
15.874146,0.000000,-0.000000,-0.000000,0.000001
15.907217,-0.000000,-0.000000,0.000000,0.000001
15.940288,-0.000000,-0.000000,0.000000,0.000001
15.973359,-0.000000,-0.000000,0.000000,0.000001
16.006430,-0.000000,-0.000000,0.000000,0.000001
16.039501,-0.000000,0.000000,0.000000,0.000001
16.072573,0.000000,0.000000,0.000000,0.000001
16.105644,0.000000,0.000000,0.000000,0.000001
16.138715,0.000000,0.000000,-0.000000,0.000001
16.171786,0.000000,0.000000,-0.000000,0.000001
16.204857,0.000000,-0.000000,-0.000000,0.000001
16.237928,-0.000000,-0.000000,0.000000,0.000001
16.270999,-0.000000,-0.000000,0.000000,0.000001
16.304071,-0.000000,-0.000000,0.000000,0.000001
16.337142,-0.000000,-0.000000,0.000000,0.000001
16.370213,-0.000000,0.000000,0.000000,0.000001
16.403284,0.000000,0.000000,0.000000,0.000001
16.436355,0.000000,0.000000,0.000000,0.000001
16.469426,0.000000,0.000000,-0.000000,0.000001
16.502497,0.000000,0.000000,-0.000000,0.000001
16.535568,0.000000,-0.000000,-0.000000,0.000001
16.568640,-0.000000,-0.000000,-0.000000,0.000001
16.601711,-0.000000,-0.000000,0.000000,0.000001
16.634782,-0.000000,-0.000000,0.000000,0.000001
16.667853,-0.000000,-0.000000,0.000000,0.000001
16.700924,-0.000000,0.000000,0.000000,0.000001
16.733995,0.000000,0.000000,0.000000,0.000001
16.767066,0.000000,0.000000,0.000000,0.000001
16.800138,0.000000,0.000000,-0.000000,0.000001
16.833209,0.000000,0.000000,-0.000000,0.000001
16.866280,0.000000,-0.000000,-0.000000,0.000000
16.899351,-0.000000,-0.000000,-0.000000,0.000000
16.932422,-0.000000,-0.000000,0.000000,0.000000
16.965493,-0.000000,-0.000000,0.000000,0.000000
16.998564,-0.000000,-0.000000,0.000000,0.000001
17.031636,-0.000000,0.000000,0.000000,0.000001
17.064707,0.000000,0.000000,0.000000,0.000001
17.097778,0.000000,0.000000,0.000000,0.000001
17.130849,0.000000,0.000000,-0.000000,0.000000
17.163920,0.000000,0.000000,-0.000000,0.000000
17.196991,0.000000,-0.000000,-0.000000,0.000000
17.230062,-0.000000,-0.000000,-0.000000,0.000000
17.263133,-0.000000,-0.000000,0.000000,0.000000
17.296205,-0.000000,-0.000000,0.000000,0.000000
17.329276,-0.000000,-0.000000,0.000000,0.000000
17.362347,-0.000000,0.000000,0.000000,0.000000
17.395418,0.000000,0.000000,0.000000,0.000000
17.428489,0.000000,0.000000,-0.000000,0.000000
17.461560,0.000000,0.000000,-0.000000,0.000000
17.494631,0.000000,0.000000,-0.000000,0.000000
17.527703,0.000000,-0.000000,-0.000000,0.000000
17.560774,-0.000000,-0.000000,-0.000000,0.000000
17.593845,-0.000000,-0.000000,0.000000,0.000000
17.626916,-0.000000,-0.000000,0.000000,0.000000
17.659987,-0.000000,-0.000000,0.000000,0.000000
17.693058,-0.000000,0.000000,0.000000,0.000000
17.726129,0.000000,0.000000,0.000000,0.000000
17.759201,0.000000,0.000000,-0.000000,0.000000
17.792272,0.000000,0.000000,-0.000000,0.000000
17.825343,0.000000,0.000000,-0.000000,0.000000
17.858414,0.000000,-0.000000,-0.000000,0.000000
17.891485,-0.000000,-0.000000,-0.000000,0.000000
17.924556,-0.000000,-0.000000,0.000000,0.000000
17.957627,-0.000000,-0.000000,0.000000,0.000000
17.990698,-0.000000,-0.000000,0.000000,0.000000
18.023770,-0.000000,0.000000,0.000000,0.000000
18.056841,0.000000,0.000000,0.000000,0.000000
18.089912,0.000000,0.000000,-0.000000,0.000000
18.122983,0.000000,0.000000,-0.000000,0.000000
18.156054,0.000000,0.000000,-0.000000,0.000000
18.189125,0.000000,-0.000000,-0.000000,0.000000
18.222196,-0.000000,-0.000000,-0.000000,0.000000
18.255268,-0.000000,-0.000000,0.000000,0.000000
18.288339,-0.000000,-0.000000,0.000000,0.000000
18.321410,-0.000000,-0.000000,0.000000,0.000000
18.354481,-0.000000,0.000000,0.000000,0.000000
18.387552,0.000000,0.000000,0.000000,0.000000
18.420623,0.000000,0.000000,-0.000000,0.000000
18.453694,0.000000,0.000000,-0.000000,0.000000
18.486766,0.000000,0.000000,-0.000000,0.000000
18.519837,0.000000,-0.000000,-0.000000,0.000000
18.552908,-0.000000,-0.000000,-0.000000,-0.000000
18.585979,-0.000000,-0.000000,0.000000,0.000000
18.619050,-0.000000,-0.000000,0.000000,0.000000
18.652121,-0.000000,-0.000000,0.000000,0.000000
18.685192,-0.000000,0.000000,0.000000,0.000000
18.718264,0.000000,0.000000,0.000000,0.000000
18.751335,0.000000,0.000000,-0.000000,0.000000
18.784406,0.000000,0.000000,-0.000000,0.000000
18.817477,0.000000,0.000000,-0.000000,0.000000
18.850548,0.000000,-0.000000,-0.000000,-0.000000
18.883619,-0.000000,-0.000000,-0.000000,-0.000000
18.916690,-0.000000,-0.000000,0.000000,-0.000000
18.949761,-0.000000,-0.000000,0.000000,0.000000
18.982833,-0.000000,-0.000000,0.000000,0.000000
19.015904,-0.000000,0.000000,0.000000,0.000000
19.048975,0.000000,0.000000,0.000000,0.000000
19.082046,0.000000,0.000000,-0.000000,0.000000
19.115117,0.000000,0.000000,-0.000000,0.000000
19.148188,0.000000,0.000000,-0.000000,0.000000
19.181259,0.000000,-0.000000,-0.000000,-0.000000
19.214331,-0.000000,-0.000000,-0.000000,-0.000000
19.247402,-0.000000,-0.000000,0.000000,-0.000000
19.280473,-0.000000,-0.000000,0.000000,0.000000
19.313544,-0.000000,-0.000000,0.000000,0.000000
19.346615,-0.000000,0.000000,0.000000,0.000000
19.379686,0.000000,0.000000,0.000000,0.000000
19.412757,0.000000,0.000000,-0.000000,0.000000
19.445829,0.000000,0.000000,-0.000000,0.000000
19.478900,0.000000,0.000000,-0.000000,0.000000
19.511971,0.000000,-0.000000,-0.000000,-0.000000
19.545042,-0.000000,-0.000000,-0.000000,-0.000000
19.578113,-0.000000,-0.000000,0.000000,-0.000000
19.611184,-0.000000,-0.000000,0.000000,0.000000
19.644255,-0.000000,-0.000000,0.000000,0.000000
19.677326,-0.000000,0.000000,0.000000,0.000000
19.710398,0.000000,0.000000,0.000000,0.000000
19.743469,0.000000,0.000000,-0.000000,0.000000
19.776540,0.000000,0.000000,-0.000000,0.000000
19.809611,0.000000,0.000000,-0.000000,-0.000000
19.842682,0.000000,-0.000000,-0.000000,-0.000000
19.875753,-0.000000,-0.000000,-0.000000,-0.000000
19.908824,-0.000000,-0.000000,0.000000,-0.000000
19.941896,-0.000000,-0.000000,0.000000,-0.000000
19.974967,-0.000000,-0.000000,0.000000,0.000000
20.008038,-0.000000,0.000000,0.000000,0.000000
20.041109,0.000000,0.000000,0.000000,0.000000
20.074180,0.000000,0.000000,-0.000000,0.000000
20.107251,0.000000,0.000000,-0.000000,0.000000
20.140322,0.000000,0.000000,-0.000000,-0.000000
20.173394,0.000000,-0.000000,-0.000000,-0.000000
20.206465,-0.000000,-0.000000,-0.000000,-0.000000
20.239536,-0.000000,-0.000000,0.000000,-0.000000
20.272607,-0.000000,-0.000000,0.000000,-0.000000
20.305678,-0.000000,-0.000000,0.000000,0.000000
20.338749,-0.000000,0.000000,0.000000,0.000000
20.371820,0.000000,0.000000,0.000000,0.000000
20.404891,0.000000,0.000000,-0.000000,0.000000
20.437963,0.000000,0.000000,-0.000000,0.000000
20.471034,0.000000,0.000000,-0.000000,-0.000000
20.504105,0.000000,-0.000000,-0.000000,-0.000000
20.537176,-0.000000,-0.000000,-0.000000,-0.000000
20.570247,-0.000000,-0.000000,0.000000,-0.000000
20.603318,-0.000000,-0.000000,0.000000,-0.000000
20.636389,-0.000000,-0.000000,0.000000,0.000000
20.669461,-0.000000,0.000000,0.000000,0.000000
20.702532,0.000000,0.000000,0.000000,0.000000
20.735603,0.000000,0.000000,-0.000000,0.000000
20.768674,0.000000,0.000000,-0.000000,0.000000
20.801745,0.000000,0.000000,-0.000000,-0.000000
20.834816,0.000000,-0.000000,-0.000000,-0.000000
20.867887,-0.000000,-0.000000,-0.000000,-0.000000
20.900959,-0.000000,-0.000000,0.000000,-0.000000
20.934030,-0.000000,-0.000000,0.000000,-0.000000
20.967101,-0.000000,-0.000000,0.000000,0.000000
21.000172,-0.000000,0.000000,0.000000,0.000000
21.033243,0.000000,0.000000,0.000000,0.000000
21.066314,0.000000,0.000000,-0.000000,0.000000
21.099385,0.000000,0.000000,-0.000000,0.000000
21.132457,0.000000,0.000000,-0.000000,-0.000000
21.165528,0.000000,-0.000000,-0.000000,-0.000000
21.198599,-0.000000,-0.000000,-0.000000,-0.000000
21.231670,-0.000000,-0.000000,0.000000,-0.000000
21.264741,-0.000000,-0.000000,0.000000,-0.000000
21.297812,-0.000000,-0.000000,0.000000,0.000000
21.330883,-0.000000,0.000000,0.000000,0.000000
21.363954,0.000000,0.000000,0.000000,0.000000
21.397026,0.000000,0.000000,-0.000000,0.000000
21.430097,0.000000,0.000000,-0.000000,0.000000
21.463168,0.000000,0.000000,-0.000000,-0.000000
21.496239,0.000000,-0.000000,-0.000000,-0.000000
21.529310,-0.000000,-0.000000,-0.000000,-0.000000
21.562381,-0.000000,-0.000000,0.000000,-0.000000
21.595452,-0.000000,-0.000000,0.000000,-0.000000
21.628524,-0.000000,-0.000000,0.000000,0.000000
21.661595,-0.000000,0.000000,0.000000,0.000000
21.694666,0.000000,0.000000,0.000000,0.000000
21.727737,0.000000,0.000000,-0.000000,0.000000
21.760808,0.000000,0.000000,-0.000000,0.000000
21.793879,0.000000,0.000000,-0.000000,-0.000000
21.826950,0.000000,-0.000000,-0.000000,-0.000000
21.860022,-0.000000,-0.000000,-0.000000,-0.000000
21.893093,-0.000000,-0.000000,0.000000,-0.000000
21.926164,-0.000000,-0.000000,0.000000,-0.000000
21.959235,-0.000000,-0.000000,0.000000,0.000000
21.992306,-0.000000,0.000000,0.000000,0.000000
22.025377,0.000000,0.000000,0.000000,0.000000
22.058448,0.000000,0.000000,-0.000000,0.000000
22.091519,0.000000,0.000000,-0.000000,0.000000
22.124591,0.000000,0.000000,-0.000000,-0.000000
22.157662,0.000000,-0.000000,-0.000000,-0.000000
22.190733,-0.000000,-0.000000,-0.000000,-0.000000
22.223804,-0.000000,-0.000000,0.000000,-0.000000
22.256875,-0.000000,-0.000000,0.000000,-0.000000
22.289946,-0.000000,-0.000000,0.000000,0.000000
22.323017,-0.000000,0.000000,0.000000,0.000000
22.356089,0.000000,0.000000,0.000000,0.000000
22.389160,0.000000,0.000000,-0.000000,0.000000
22.422231,0.000000,0.000000,-0.000000,0.000000
22.455302,0.000000,0.000000,-0.000000,-0.000000
22.488373,0.000000,-0.000000,-0.000000,-0.000000
22.521444,-0.000000,-0.000000,-0.000000,-0.000000
22.554515,-0.000000,-0.000000,0.000000,-0.000000
22.587587,-0.000000,-0.000000,0.000000,-0.000000
22.620658,-0.000000,-0.000000,0.000000,0.000000
22.653729,-0.000000,0.000000,0.000000,0.000000
22.686800,0.000000,0.000000,0.000000,0.000000
22.719871,0.000000,0.000000,-0.000000,0.000000
22.752942,0.000000,0.000000,-0.000000,0.000000
22.786013,0.000000,0.000000,-0.000000,-0.000000
22.819084,0.000000,-0.000000,-0.000000,-0.000000
22.852156,-0.000000,-0.000000,-0.000000,-0.000000
22.885227,-0.000000,-0.000000,0.000000,-0.000000
22.918298,-0.000000,-0.000000,0.000000,-0.000000
22.951369,-0.000000,-0.000000,0.000000,0.000000
22.984440,-0.000000,0.000000,0.000000,0.000000
23.017511,0.000000,0.000000,0.000000,0.000000
23.050582,0.000000,0.000000,-0.000000,0.000000
23.083654,0.000000,0.000000,-0.000000,0.000000
23.116725,0.000000,0.000000,-0.000000,-0.000000
23.149796,0.000000,-0.000000,-0.000000,-0.000000
23.182867,-0.000000,-0.000000,-0.000000,-0.000000
23.215938,-0.000000,-0.000000,0.000000,-0.000000
23.249009,-0.000000,-0.000000,0.000000,-0.000000
23.282080,-0.000000,-0.000000,0.000000,0.000000
23.315152,-0.000000,0.000000,0.000000,0.000000
23.348223,0.000000,0.000000,0.000000,0.000000
23.381294,0.000000,0.000000,-0.000000,0.000000
23.414365,0.000000,0.000000,-0.000000,0.000000
23.447436,0.000000,0.000000,-0.000000,-0.000000
23.480507,0.000000,-0.000000,-0.000000,-0.000000
23.513578,-0.000000,-0.000000,-0.000000,-0.000000
23.546650,-0.000000,-0.000000,0.000000,-0.000000
23.579721,-0.000000,-0.000000,0.000000,-0.000000
23.612792,-0.000000,-0.000000,0.000000,0.000000
23.645863,-0.000000,0.000000,0.000000,0.000000
23.678934,0.000000,0.000000,0.000000,0.000000
23.712005,0.000000,0.000000,-0.000000,0.000000
23.745076,0.000000,0.000000,-0.000000,0.000000
23.778147,0.000000,0.000000,-0.000000,-0.000000
23.811219,0.000000,-0.000000,-0.000000,-0.000000
23.844290,-0.000000,-0.000000,-0.000000,-0.000000
23.877361,-0.000000,-0.000000,0.000000,-0.000000
23.910432,-0.000000,-0.000000,0.000000,-0.000000
23.943503,-0.000000,-0.000000,0.000000,0.000000
23.976574,-0.000000,0.000000,0.000000,0.000000
24.009645,0.000000,0.000000,0.000000,0.000000
24.042717,0.000000,0.000000,-0.000000,0.000000
24.075788,0.000000,0.000000,-0.000000,0.000000
24.108859,0.000000,0.000000,-0.000000,-0.000000
24.141930,0.000000,-0.000000,-0.000000,-0.000000
24.175001,-0.000000,-0.000000,-0.000000,-0.000000
24.208072,-0.000000,-0.000000,0.000000,-0.000000
24.241143,-0.000000,-0.000000,0.000000,-0.000000
24.274215,-0.000000,-0.000000,0.000000,0.000000
24.307286,-0.000000,0.000000,0.000000,0.000000
24.340357,0.000000,0.000000,0.000000,0.000000
24.373428,0.000000,0.000000,-0.000000,0.000000
24.406499,0.000000,0.000000,-0.000000,0.000000
24.439570,0.000000,0.000000,-0.000000,-0.000000
24.472641,0.000000,-0.000000,-0.000000,-0.000000
24.505712,-0.000000,-0.000000,-0.000000,-0.000000
24.538784,-0.000000,-0.000000,0.000000,-0.000000
24.571855,-0.000000,-0.000000,0.000000,-0.000000
24.604926,-0.000000,-0.000000,0.000000,0.000000
24.637997,-0.000000,0.000000,0.000000,0.000000
24.671068,0.000000,0.000000,0.000000,0.000000
24.704139,0.000000,0.000000,-0.000000,0.000000
24.737210,0.000000,0.000000,-0.000000,0.000000
24.770282,0.000000,0.000000,-0.000000,-0.000000
24.803353,0.000000,-0.000000,-0.000000,-0.000000
24.836424,-0.000000,-0.000000,-0.000000,-0.000000
24.869495,-0.000000,-0.000000,0.000000,-0.000000
24.902566,-0.000000,-0.000000,0.000000,-0.000000
24.935637,-0.000000,-0.000000,0.000000,0.000000
24.968708,-0.000000,0.000000,0.000000,0.000000
25.001780,0.000000,0.000000,0.000000,0.000000
25.034851,0.000000,0.000000,-0.000000,0.000000
25.067922,0.000000,0.000000,-0.000000,0.000000
25.100993,0.000000,0.000000,-0.000000,-0.000000
25.134064,0.000000,-0.000000,-0.000000,-0.000000
25.167135,-0.000000,-0.000000,-0.000000,-0.000000
25.200206,-0.000000,-0.000000,0.000000,-0.000000
25.233277,-0.000000,-0.000000,0.000000,-0.000000
25.266349,-0.000000,-0.000000,0.000000,0.000000
25.299420,-0.000000,0.000000,0.000000,0.000000
25.332491,0.000000,0.000000,0.000000,0.000000
25.365562,0.000000,0.000000,-0.000000,0.000000
25.398633,0.000000,0.000000,-0.000000,0.000000
25.431704,0.000000,0.000000,-0.000000,-0.000000
25.464775,0.000000,-0.000000,-0.000000,-0.000000
25.497847,-0.000000,-0.000000,-0.000000,-0.000000
25.530918,-0.000000,-0.000000,0.000000,-0.000000
25.563989,-0.000000,-0.000000,0.000000,-0.000000
25.597060,-0.000000,-0.000000,0.000000,0.000000
25.630131,-0.000000,0.000000,0.000000,0.000000
25.663202,0.000000,0.000000,0.000000,0.000000
25.696273,0.000000,0.000000,-0.000000,0.000000
25.729345,0.000000,0.000000,-0.000000,0.000000
25.762416,0.000000,0.000000,-0.000000,-0.000000
25.795487,0.000000,-0.000000,-0.000000,-0.000000
25.828558,-0.000000,-0.000000,-0.000000,-0.000000
25.861629,-0.000000,-0.000000,0.000000,-0.000000
25.894700,-0.000000,-0.000000,0.000000,-0.000000
25.927771,-0.000000,-0.000000,0.000000,0.000000
25.960842,-0.000000,0.000000,0.000000,0.000000
25.993914,0.000000,0.000000,0.000000,0.000000
26.026985,0.000000,0.000000,-0.000000,0.000000
26.060056,0.000000,0.000000,-0.000000,0.000000
26.093127,0.000000,0.000000,-0.000000,-0.000000
26.126198,0.000000,-0.000000,-0.000000,-0.000000
26.159269,-0.000000,-0.000000,-0.000000,-0.000000
26.192340,-0.000000,-0.000000,0.000000,-0.000000
26.225412,-0.000000,-0.000000,0.000000,-0.000000
26.258483,-0.000000,-0.000000,0.000000,0.000000
26.291554,-0.000000,0.000000,0.000000,0.000000
26.324625,0.000000,0.000000,0.000000,0.000000
26.357696,0.000000,0.000000,-0.000000,0.000000
26.390767,0.000000,0.000000,-0.000000,0.000000
26.423838,0.000000,0.000000,-0.000000,-0.000000
26.456910,0.000000,-0.000000,-0.000000,-0.000000
26.489981,-0.000000,-0.000000,-0.000000,-0.000000
26.523052,-0.000000,-0.000000,0.000000,-0.000000
26.556123,-0.000000,-0.000000,0.000000,-0.000000
26.589194,-0.000000,-0.000000,0.000000,0.000000
26.622265,-0.000000,0.000000,0.000000,0.000000
26.655336,0.000000,0.000000,0.000000,0.000000
26.688408,0.000000,0.000000,-0.000000,0.000000
26.721479,0.000000,0.000000,-0.000000,0.000000
26.754550,0.000000,0.000000,-0.000000,-0.000000
26.787621,0.000000,-0.000000,-0.000000,-0.000000
26.820692,-0.000000,-0.000000,-0.000000,-0.000000
26.853763,-0.000000,-0.000000,0.000000,-0.000000
26.886834,-0.000000,-0.000000,0.000000,-0.000000
26.919905,-0.000000,-0.000000,0.000000,0.000000
26.952977,-0.000000,0.000000,0.000000,0.000000
26.986048,0.000000,0.000000,0.000000,0.000000
27.019119,0.000000,0.000000,-0.000000,0.000000
27.052190,0.000000,0.000000,-0.000000,0.000000
27.085261,0.000000,0.000000,-0.000000,-0.000000
27.118332,0.000000,-0.000000,-0.000000,-0.000000
27.151403,-0.000000,-0.000000,-0.000000,-0.000000
27.184475,-0.000000,-0.000000,0.000000,-0.000000
27.217546,-0.000000,-0.000000,0.000000,-0.000000
27.250617,-0.000000,-0.000000,0.000000,0.000000
27.283688,-0.000000,0.000000,0.000000,0.000000
27.316759,0.000000,0.000000,0.000000,0.000000
27.349830,0.000000,0.000000,-0.000000,0.000000
27.382901,0.000000,0.000000,-0.000000,0.000000
27.415973,0.000000,0.000000,-0.000000,-0.000000
27.449044,0.000000,-0.000000,-0.000000,-0.000000
27.482115,-0.000000,-0.000000,-0.000000,-0.000000
27.515186,-0.000000,-0.000000,0.000000,-0.000000
27.548257,-0.000000,-0.000000,0.000000,-0.000000
27.581328,-0.000000,-0.000000,0.000000,0.000000
27.614399,-0.000000,0.000000,0.000000,0.000000
27.647470,0.000000,0.000000,0.000000,0.000000
27.680542,0.000000,0.000000,-0.000000,0.000000
27.713613,0.000000,0.000000,-0.000000,0.000000
27.746684,0.000000,0.000000,-0.000000,-0.000000
27.779755,0.000000,-0.000000,-0.000000,-0.000000
27.812826,-0.000000,-0.000000,-0.000000,-0.000000
27.845897,-0.000000,-0.000000,0.000000,-0.000000
27.878968,-0.000000,-0.000000,0.000000,-0.000000
27.912040,-0.000000,-0.000000,0.000000,0.000000
27.945111,-0.000000,0.000000,0.000000,0.000000
27.978182,0.000000,0.000000,0.000000,0.000000
28.011253,0.000000,0.000000,-0.000000,0.000000
28.044324,0.000000,0.000000,-0.000000,0.000000
28.077395,0.000000,0.000000,-0.000000,-0.000000
28.110466,0.000000,-0.000000,-0.000000,-0.000000
28.143538,-0.000000,-0.000000,-0.000000,-0.000000
28.176609,-0.000000,-0.000000,0.000000,-0.000000
28.209680,-0.000000,-0.000000,0.000000,-0.000000
28.242751,-0.000000,-0.000000,0.000000,0.000000
28.275822,-0.000000,0.000000,0.000000,0.000000
28.308893,0.000000,0.000000,0.000000,0.000000
28.341964,0.000000,0.000000,-0.000000,0.000000
28.375035,0.000000,0.000000,-0.000000,0.000000
28.408107,0.000000,0.000000,-0.000000,-0.000000
28.441178,0.000000,-0.000000,-0.000000,-0.000000
28.474249,-0.000000,-0.000000,-0.000000,-0.000000
28.507320,-0.000000,-0.000000,0.000000,-0.000000
28.540391,-0.000000,-0.000000,0.000000,-0.000000
28.573462,-0.000000,-0.000000,0.000000,0.000000
28.606533,-0.000000,0.000000,0.000000,0.000000
28.639605,0.000000,0.000000,0.000000,0.000000
28.672676,0.000000,0.000000,-0.000000,0.000000
28.705747,0.000000,0.000000,-0.000000,0.000000
28.738818,0.000000,0.000000,-0.000000,-0.000000
28.771889,0.000000,-0.000000,-0.000000,-0.000000
28.804960,-0.000000,-0.000000,-0.000000,-0.000000
28.838031,-0.000000,-0.000000,0.000000,-0.000000
28.871103,-0.000000,-0.000000,0.000000,-0.000000
28.904174,-0.000000,-0.000000,0.000000,0.000000
28.937245,-0.000000,0.000000,0.000000,0.000000
28.970316,0.000000,0.000000,0.000000,0.000000
29.003387,0.000000,0.000000,-0.000000,0.000000
29.036458,0.000000,0.000000,-0.000000,0.000000
29.069529,0.000000,0.000000,-0.000000,-0.000000
29.102601,0.000000,-0.000000,-0.000000,-0.000000
29.135672,-0.000000,-0.000000,-0.000000,-0.000000
29.168743,-0.000000,-0.000000,0.000000,-0.000000
29.201814,-0.000000,-0.000000,0.000000,-0.000000
29.234885,-0.000000,-0.000000,0.000000,0.000000
29.267956,-0.000000,0.000000,0.000000,0.000000
29.301027,0.000000,0.000000,0.000000,0.000000
29.334098,0.000000,0.000000,-0.000000,0.000000
29.367170,0.000000,0.000000,-0.000000,0.000000
29.400241,0.000000,0.000000,-0.000000,-0.000000
29.433312,0.000000,-0.000000,-0.000000,-0.000000
29.466383,-0.000000,-0.000000,-0.000000,-0.000000
29.499454,-0.000000,-0.000000,0.000000,-0.000000
29.532525,-0.000000,-0.000000,0.000000,-0.000000
29.565596,-0.000000,-0.000000,0.000000,0.000000
29.598668,-0.000000,0.000000,0.000000,0.000000
29.631739,0.000000,0.000000,0.000000,0.000000
29.664810,0.000000,0.000000,-0.000000,0.000000
29.697881,0.000000,0.000000,-0.000000,0.000000
29.730952,0.000000,0.000000,-0.000000,-0.000000
29.764023,0.000000,-0.000000,-0.000000,-0.000000
29.797094,-0.000000,-0.000000,-0.000000,-0.000000
29.830166,-0.000000,-0.000000,0.000000,-0.000000
29.863237,-0.000000,-0.000000,0.000000,-0.000000
29.896308,-0.000000,-0.000000,0.000000,0.000000
29.929379,-0.000000,0.000000,0.000000,0.000000
29.962450,0.000000,0.000000,0.000000,0.000000
29.995521,0.000000,0.000000,-0.000000,0.000000
30.028592,0.000000,0.000000,-0.000000,0.000000
30.061663,0.000000,0.000000,-0.000000,-0.000000
30.094735,0.000000,-0.000000,-0.000000,-0.000000
30.127806,-0.000000,-0.000000,-0.000000,-0.000000
30.160877,-0.000000,-0.000000,0.000000,-0.000000
30.193948,-0.000000,-0.000000,0.000000,-0.000000
30.227019,-0.000000,-0.000000,0.000000,0.000000
30.260090,-0.000000,0.000000,0.000000,0.000000
30.293161,0.000000,0.000000,0.000000,0.000000
30.326233,0.000000,0.000000,-0.000000,0.000000
30.359304,0.000000,0.000000,-0.000000,0.000000
30.392375,0.000000,0.000000,-0.000000,-0.000000
30.425446,0.000000,-0.000000,-0.000000,-0.000000
30.458517,-0.000000,-0.000000,-0.000000,-0.000000
30.491588,-0.000000,-0.000000,0.000000,-0.000000
30.524659,-0.000000,-0.000000,0.000000,-0.000000
30.557731,-0.000000,-0.000000,0.000000,0.000000
30.590802,-0.000000,0.000000,0.000000,0.000000
30.623873,0.000000,0.000000,0.000000,0.000000
30.656944,0.000000,0.000000,-0.000000,0.000000
30.690015,0.000000,0.000000,-0.000000,0.000000
30.723086,0.000000,0.000000,-0.000000,-0.000000
30.756157,0.000000,-0.000000,-0.000000,-0.000000
30.789228,-0.000000,-0.000000,-0.000000,-0.000000
30.822300,-0.000000,-0.000000,0.000000,-0.000000
30.855371,-0.000000,-0.000000,0.000000,-0.000000
30.888442,-0.000000,-0.000000,0.000000,0.000000
30.921513,-0.000000,0.000000,0.000000,0.000000
30.954584,0.000000,0.000000,0.000000,0.000000
30.987655,0.000000,0.000000,-0.000000,0.000000
31.020726,0.000000,0.000000,-0.000000,0.000000
31.053798,0.000000,0.000000,-0.000000,-0.000000
31.086869,0.000000,-0.000000,-0.000000,-0.000000
31.119940,-0.000000,-0.000000,-0.000000,-0.000000
31.153011,-0.000000,-0.000000,0.000000,-0.000000
31.186082,-0.000000,-0.000000,0.000000,-0.000000
31.219153,-0.000000,-0.000000,0.000000,0.000000
31.252224,-0.000000,0.000000,0.000000,0.000000
31.285296,0.000000,0.000000,0.000000,0.000000
31.318367,0.000000,0.000000,-0.000000,0.000000
31.351438,0.000000,0.000000,-0.000000,0.000000
31.384509,0.000000,0.000000,-0.000000,-0.000000
31.417580,0.000000,-0.000000,-0.000000,-0.000000
31.450651,-0.000000,-0.000000,-0.000000,-0.000000
31.483722,-0.000000,-0.000000,0.000000,-0.000000
31.516794,-0.000000,-0.000000,0.000000,-0.000000
31.549865,-0.000000,-0.000000,0.000000,0.000000
31.582936,-0.000000,0.000000,0.000000,0.000000
31.616007,0.000000,0.000000,0.000000,0.000000
31.649078,0.000000,0.000000,-0.000000,0.000000
31.682149,0.000000,0.000000,-0.000000,0.000000
31.715220,0.000000,0.000000,-0.000000,-0.000000
31.748291,0.000000,-0.000000,-0.000000,-0.000000
31.781363,-0.000000,-0.000000,-0.000000,-0.000000
31.814434,-0.000000,-0.000000,0.000000,-0.000000
31.847505,-0.000000,-0.000000,0.000000,-0.000000
31.880576,-0.000000,-0.000000,0.000000,0.000000
31.913647,-0.000000,0.000000,0.000000,0.000000
31.946718,0.000000,0.000000,0.000000,0.000000
31.979789,0.000000,0.000000,-0.000000,0.000000
32.012861,0.000000,0.000000,-0.000000,0.000000
32.045932,0.000000,0.000000,-0.000000,-0.000000
32.079003,0.000000,-0.000000,-0.000000,-0.000000
32.112074,-0.000000,-0.000000,-0.000000,-0.000000
32.145145,-0.000000,-0.000000,0.000000,-0.000000
32.178216,-0.000000,-0.000000,0.000000,-0.000000
32.211287,-0.000000,-0.000000,0.000000,0.000000
32.244359,-0.000000,0.000000,0.000000,0.000000
32.277430,0.000000,0.000000,0.000000,0.000000
32.310501,0.000000,0.000000,-0.000000,0.000000
32.343572,0.000000,0.000000,-0.000000,0.000000
32.376643,0.000000,0.000000,-0.000000,-0.000000
32.409714,0.000000,-0.000000,-0.000000,-0.000000
32.442785,-0.000000,-0.000000,-0.000000,-0.000000
32.475856,-0.000000,-0.000000,0.000000,-0.000000
32.508928,-0.000000,-0.000000,0.000000,-0.000000
32.541999,-0.000000,-0.000000,0.000000,0.000000
32.575070,-0.000000,0.000000,0.000000,0.000000
32.608141,0.000000,0.000000,0.000000,0.000000
32.641212,0.000000,0.000000,-0.000000,0.000000
32.674283,0.000000,0.000000,-0.000000,0.000000
32.707354,0.000000,0.000000,-0.000000,-0.000000
32.740426,0.000000,-0.000000,-0.000000,-0.000000
32.773497,-0.000000,-0.000000,-0.000000,-0.000000
32.806568,-0.000000,-0.000000,0.000000,-0.000000
32.839639,-0.000000,-0.000000,0.000000,-0.000000
32.872710,-0.000000,-0.000000,0.000000,0.000000
32.905781,-0.000000,0.000000,0.000000,0.000000
32.938852,0.000000,0.000000,0.000000,0.000000
32.971924,0.000000,0.000000,-0.000000,0.000000
33.004995,0.000000,0.000000,-0.000000,0.000000
33.038066,0.000000,0.000000,-0.000000,-0.000000
33.071137,0.000000,-0.000000,-0.000000,-0.000000
33.104208,-0.000000,-0.000000,-0.000000,-0.000000
33.137279,-0.000000,-0.000000,0.000000,-0.000000
33.170350,-0.000000,-0.000000,0.000000,-0.000000
33.203421,-0.000000,-0.000000,0.000000,0.000000
33.236493,-0.000000,0.000000,0.000000,0.000000
33.269564,0.000000,0.000000,0.000000,0.000000
33.302635,0.000000,0.000000,-0.000000,0.000000
33.335706,0.000000,0.000000,-0.000000,0.000000
33.368777,0.000000,0.000000,-0.000000,-0.000000
33.401848,0.000000,-0.000000,-0.000000,-0.000000
33.434919,-0.000000,-0.000000,-0.000000,-0.000000
33.467991,-0.000000,-0.000000,0.000000,-0.000000
33.501062,-0.000000,-0.000000,0.000000,-0.000000
33.534133,-0.000000,-0.000000,0.000000,0.000000
33.567204,-0.000000,0.000000,0.000000,0.000000
33.600275,0.000000,0.000000,0.000000,0.000000
33.633346,0.000000,0.000000,-0.000000,0.000000
33.666417,0.000000,0.000000,-0.000000,0.000000
33.699489,0.000000,0.000000,-0.000000,-0.000000
33.732560,0.000000,-0.000000,-0.000000,-0.000000
33.765631,-0.000000,-0.000000,-0.000000,-0.000000
33.798702,-0.000000,-0.000000,0.000000,-0.000000
33.831773,-0.000000,-0.000000,0.000000,-0.000000
33.864844,-0.000000,-0.000000,0.000000,0.000000
33.897915,-0.000000,0.000000,0.000000,0.000000
33.930987,0.000000,0.000000,0.000000,0.000000
33.964058,0.000000,0.000000,-0.000000,0.000000
33.997129,0.000000,0.000000,-0.000000,0.000000
34.030200,0.000000,0.000000,-0.000000,-0.000000
34.063271,0.000000,-0.000000,-0.000000,-0.000000
34.096342,-0.000000,-0.000000,-0.000000,-0.000000
34.129413,-0.000000,-0.000000,0.000000,-0.000000
34.162484,-0.000000,-0.000000,0.000000,-0.000000
34.195556,-0.000000,-0.000000,0.000000,0.000000
34.228627,-0.000000,0.000000,0.000000,0.000000
34.261698,0.000000,0.000000,0.000000,0.000000
34.294769,0.000000,0.000000,-0.000000,0.000000
34.327840,0.000000,0.000000,-0.000000,0.000000
34.360911,0.000000,0.000000,-0.000000,-0.000000
34.393982,0.000000,-0.000000,-0.000000,-0.000000
34.427054,-0.000000,-0.000000,-0.000000,-0.000000
34.460125,-0.000000,-0.000000,0.000000,-0.000000
34.493196,-0.000000,-0.000000,0.000000,-0.000000
34.526267,-0.000000,-0.000000,0.000000,0.000000
34.559338,-0.000000,0.000000,0.000000,0.000000
34.592409,0.000000,0.000000,0.000000,0.000000
34.625480,0.000000,0.000000,-0.000000,0.000000
34.658552,0.000000,0.000000,-0.000000,0.000000
34.691623,0.000000,0.000000,-0.000000,-0.000000
34.724694,0.000000,-0.000000,-0.000000,-0.000000
34.757765,-0.000000,-0.000000,-0.000000,-0.000000
34.790836,-0.000000,-0.000000,0.000000,-0.000000
34.823907,-0.000000,-0.000000,0.000000,-0.000000
34.856978,-0.000000,-0.000000,0.000000,0.000000
34.890049,-0.000000,0.000000,0.000000,0.000000
34.923121,0.000000,0.000000,0.000000,0.000000
34.956192,0.000000,0.000000,-0.000000,0.000000
34.989263,0.000000,0.000000,-0.000000,0.000000
35.022334,0.000000,0.000000,-0.000000,-0.000000
35.055405,0.000000,-0.000000,-0.000000,-0.000000
35.088476,-0.000000,-0.000000,-0.000000,-0.000000
35.121547,-0.000000,-0.000000,0.000000,-0.000000
35.154619,-0.000000,-0.000000,0.000000,-0.000000
35.187690,-0.000000,-0.000000,0.000000,0.000000
35.220761,-0.000000,0.000000,0.000000,0.000000
35.253832,0.000000,0.000000,0.000000,0.000000
35.286903,0.000000,0.000000,-0.000000,0.000000
35.319974,0.000000,0.000000,-0.000000,0.000000
35.353045,0.000000,0.000000,-0.000000,-0.000000
35.386117,0.000000,-0.000000,-0.000000,-0.000000
35.419188,-0.000000,-0.000000,-0.000000,-0.000000
35.452259,-0.000000,-0.000000,0.000000,-0.000000
35.485330,-0.000000,-0.000000,0.000000,-0.000000
35.518401,-0.000000,-0.000000,0.000000,0.000000
35.551472,-0.000000,0.000000,0.000000,0.000000
35.584543,0.000000,0.000000,0.000000,0.000000
35.617614,0.000000,0.000000,-0.000000,0.000000
35.650686,0.000000,0.000000,-0.000000,0.000000
35.683757,0.000000,0.000000,-0.000000,-0.000000
35.716828,0.000000,-0.000000,-0.000000,-0.000000
35.749899,-0.000000,-0.000000,-0.000000,-0.000000
35.782970,-0.000000,-0.000000,0.000000,-0.000000
35.816041,-0.000000,-0.000000,0.000000,-0.000000
35.849112,-0.000000,-0.000000,0.000000,0.000000
35.882184,-0.000000,0.000000,0.000000,0.000000
35.915255,0.000000,0.000000,0.000000,0.000000
35.948326,0.000000,0.000000,-0.000000,0.000000
35.981397,0.000000,0.000000,-0.000000,0.000000
36.014468,0.000000,0.000000,-0.000000,-0.000000
36.047539,0.000000,-0.000000,-0.000000,-0.000000
36.080610,-0.000000,-0.000000,-0.000000,-0.000000
36.113682,-0.000000,-0.000000,0.000000,-0.000000
36.146753,-0.000000,-0.000000,0.000000,-0.000000
36.179824,-0.000000,-0.000000,0.000000,0.000000
36.212895,-0.000000,0.000000,0.000000,0.000000
36.245966,0.000000,0.000000,0.000000,0.000000
36.279037,0.000000,0.000000,-0.000000,0.000000
36.312108,0.000000,0.000000,-0.000000,0.000000
36.345179,0.000000,0.000000,-0.000000,-0.000000
36.378251,0.000000,-0.000000,-0.000000,-0.000000
36.411322,-0.000000,-0.000000,-0.000000,-0.000000
36.444393,-0.000000,-0.000000,0.000000,-0.000000
36.477464,-0.000000,-0.000000,0.000000,-0.000000
36.510535,-0.000000,-0.000000,0.000000,0.000000
36.543606,-0.000000,0.000000,0.000000,0.000000
36.576677,0.000000,0.000000,0.000000,0.000000
36.609749,0.000000,0.000000,-0.000000,0.000000
36.642820,0.000000,0.000000,-0.000000,0.000000
36.675891,0.000000,0.000000,-0.000000,-0.000000
36.708962,0.000000,-0.000000,-0.000000,-0.000000
36.742033,-0.000000,-0.000000,-0.000000,-0.000000
36.775104,-0.000000,-0.000000,0.000000,-0.000000
36.808175,-0.000000,-0.000000,0.000000,-0.000000
36.841247,-0.000000,-0.000000,0.000000,0.000000
36.874318,-0.000000,0.000000,0.000000,0.000000
36.907389,0.000000,0.000000,0.000000,0.000000
36.940460,0.000000,0.000000,-0.000000,0.000000
36.973531,0.000000,0.000000,-0.000000,0.000000
37.006602,0.000000,0.000000,-0.000000,-0.000000
37.039673,0.000000,0.000000,-0.000000,-0.000000
37.072745,-0.000000,-0.000000,-0.000000,-0.000000
37.105816,-0.000000,-0.000000,0.000000,-0.000000
37.138887,-0.000000,-0.000000,0.000000,-0.000000
37.171958,-0.000000,-0.000000,0.000000,0.000000
37.205029,-0.000000,0.000000,0.000000,0.000000
37.238100,0.000000,0.000000,0.000000,0.000000
37.271171,0.000000,0.000000,-0.000000,0.000000
37.304242,0.000000,0.000000,-0.000000,0.000000
37.337314,0.000000,0.000000,-0.000000,-0.000000
37.370385,0.000000,0.000000,-0.000000,-0.000000
37.403456,-0.000000,-0.000000,-0.000000,-0.000000
37.436527,-0.000000,-0.000000,0.000000,-0.000000
37.469598,-0.000000,-0.000000,0.000000,-0.000000
37.502669,-0.000000,-0.000000,0.000000,0.000000
37.535740,-0.000000,0.000000,0.000000,0.000000
37.568812,0.000000,0.000000,0.000000,0.000000
37.601883,0.000000,0.000000,-0.000000,0.000000
37.634954,0.000000,0.000000,-0.000000,0.000000
37.668025,0.000000,0.000000,-0.000000,-0.000000
37.701096,0.000000,0.000000,-0.000000,-0.000000
37.734167,-0.000000,-0.000000,-0.000000,-0.000000
37.767238,-0.000000,-0.000000,0.000000,-0.000000
37.800310,-0.000000,-0.000000,0.000000,-0.000000
37.833381,-0.000000,-0.000000,0.000000,0.000000
37.866452,-0.000000,-0.000000,0.000000,0.000000
37.899523,0.000000,0.000000,0.000000,0.000000
37.932594,0.000000,0.000000,-0.000000,0.000000
37.965665,0.000000,0.000000,-0.000000,0.000000
37.998736,0.000000,0.000000,-0.000000,-0.000000
38.031807,0.000000,0.000000,-0.000000,-0.000000
38.064879,-0.000000,-0.000000,-0.000000,-0.000000
38.097950,-0.000000,-0.000000,0.000000,-0.000000
38.131021,-0.000000,-0.000000,0.000000,-0.000000
38.164092,-0.000000,-0.000000,0.000000,0.000000
38.197163,-0.000000,-0.000000,0.000000,0.000000
38.230234,0.000000,0.000000,0.000000,0.000000
38.263305,0.000000,0.000000,-0.000000,0.000000
38.296377,0.000000,0.000000,-0.000000,0.000000
38.329448,0.000000,0.000000,-0.000000,-0.000000
38.362519,0.000000,0.000000,-0.000000,-0.000000
38.395590,-0.000000,-0.000000,-0.000000,-0.000000
38.428661,-0.000000,-0.000000,0.000000,-0.000000
38.461732,-0.000000,-0.000000,0.000000,-0.000000
38.494803,-0.000000,-0.000000,0.000000,0.000000
38.527875,-0.000000,-0.000000,0.000000,0.000000
38.560946,0.000000,0.000000,0.000000,0.000000
38.594017,0.000000,0.000000,-0.000000,0.000000
38.627088,0.000000,0.000000,-0.000000,0.000000
38.660159,0.000000,0.000000,-0.000000,-0.000000
38.693230,0.000000,0.000000,-0.000000,-0.000000
38.726301,-0.000000,-0.000000,-0.000000,-0.000000
38.759372,-0.000000,-0.000000,0.000000,-0.000000
38.792444,-0.000000,-0.000000,0.000000,-0.000000
38.825515,-0.000000,-0.000000,0.000000,0.000000
38.858586,-0.000000,-0.000000,0.000000,0.000000
38.891657,0.000000,0.000000,0.000000,0.000000
38.924728,0.000000,0.000000,-0.000000,0.000000
38.957799,0.000000,0.000000,-0.000000,0.000000
38.990870,0.000000,0.000000,-0.000000,-0.000000
39.023942,0.000000,0.000000,-0.000000,-0.000000
39.057013,-0.000000,-0.000000,-0.000000,-0.000000
39.090084,-0.000000,-0.000000,0.000000,-0.000000
39.123155,-0.000000,-0.000000,0.000000,-0.000000
39.156226,-0.000000,-0.000000,0.000000,0.000000
39.189297,-0.000000,-0.000000,0.000000,0.000000
39.222368,0.000000,0.000000,0.000000,0.000000
39.255440,0.000000,0.000000,-0.000000,0.000000
39.288511,0.000000,0.000000,-0.000000,0.000000
39.321582,0.000000,0.000000,-0.000000,-0.000000
39.354653,0.000000,0.000000,-0.000000,-0.000000
39.387724,-0.000000,-0.000000,-0.000000,-0.000000
39.420795,-0.000000,-0.000000,0.000000,-0.000000
39.453866,-0.000000,-0.000000,0.000000,-0.000000
39.486938,-0.000000,-0.000000,0.000000,0.000000
39.520009,-0.000000,-0.000000,0.000000,0.000000
39.553080,0.000000,0.000000,0.000000,0.000000
39.586151,0.000000,0.000000,-0.000000,0.000000
39.619222,0.000000,0.000000,-0.000000,0.000000
39.652293,0.000000,0.000000,-0.000000,-0.000000
39.685364,0.000000,0.000000,-0.000000,-0.000000
39.718435,-0.000000,-0.000000,-0.000000,-0.000000
39.751507,-0.000000,-0.000000,0.000000,-0.000000
39.784578,-0.000000,-0.000000,0.000000,-0.000000
39.817649,-0.000000,-0.000000,0.000000,0.000000
39.850720,-0.000000,-0.000000,0.000000,0.000000
39.883791,0.000000,0.000000,0.000000,0.000000
39.916862,0.000000,0.000000,-0.000000,0.000000
39.949933,0.000000,0.000000,-0.000000,0.000000
39.983005,0.000000,0.000000,-0.000000,-0.000000
40.016076,0.000000,0.000000,-0.000000,-0.000000
40.049147,-0.000000,-0.000000,-0.000000,-0.000000
40.082218,-0.000000,-0.000000,0.000000,-0.000000
40.115289,-0.000000,-0.000000,0.000000,-0.000000
40.148360,-0.000000,-0.000000,0.000000,0.000000
40.181431,-0.000000,-0.000000,0.000000,0.000000
40.214503,0.000000,0.000000,0.000000,0.000000
40.247574,0.000000,0.000000,-0.000000,0.000000
40.280645,0.000000,0.000000,-0.000000,0.000000
40.313716,0.000000,0.000000,-0.000000,-0.000000
40.346787,0.000000,0.000000,-0.000000,-0.000000
40.379858,-0.000000,-0.000000,-0.000000,-0.000000
40.412929,-0.000000,-0.000000,0.000000,-0.000000
40.446000,-0.000000,-0.000000,0.000000,-0.000000
40.479072,-0.000000,-0.000000,0.000000,0.000000
40.512143,-0.000000,-0.000000,0.000000,0.000000
40.545214,0.000000,0.000000,0.000000,0.000000
40.578285,0.000000,0.000000,-0.000000,0.000000
40.611356,0.000000,0.000000,-0.000000,0.000000
40.644427,0.000000,0.000000,-0.000000,-0.000000
40.677498,0.000000,0.000000,-0.000000,-0.000000
40.710570,-0.000000,-0.000000,-0.000000,-0.000000
40.743641,-0.000000,-0.000000,0.000000,-0.000000
40.776712,-0.000000,-0.000000,0.000000,-0.000000
40.809783,-0.000000,-0.000000,0.000000,0.000000
40.842854,-0.000000,-0.000000,0.000000,0.000000
40.875925,0.000000,0.000000,0.000000,0.000000
40.908996,0.000000,0.000000,-0.000000,0.000000
40.942068,0.000000,0.000000,-0.000000,0.000000
40.975139,0.000000,0.000000,-0.000000,-0.000000
41.008210,0.000000,0.000000,-0.000000,-0.000000
41.041281,-0.000000,-0.000000,-0.000000,-0.000000
41.074352,-0.000000,-0.000000,0.000000,-0.000000
41.107423,-0.000000,-0.000000,0.000000,-0.000000
41.140494,-0.000000,-0.000000,0.000000,0.000000
41.173565,-0.000000,-0.000000,0.000000,0.000000
41.206637,0.000000,0.000000,0.000000,0.000000
41.239708,0.000000,0.000000,-0.000000,0.000000
41.272779,0.000000,0.000000,-0.000000,0.000000
41.305850,0.000000,0.000000,-0.000000,-0.000000
41.338921,0.000000,0.000000,-0.000000,-0.000000
41.371992,-0.000000,-0.000000,-0.000000,-0.000000
41.405063,-0.000000,-0.000000,0.000000,-0.000000
41.438135,-0.000000,-0.000000,0.000000,-0.000000
41.471206,-0.000000,-0.000000,0.000000,0.000000
41.504277,-0.000000,-0.000000,0.000000,0.000000
41.537348,0.000000,0.000000,0.000000,0.000000
41.570419,0.000000,0.000000,-0.000000,0.000000
41.603490,0.000000,0.000000,-0.000000,0.000000
41.636561,0.000000,0.000000,-0.000000,-0.000000
41.669633,0.000000,0.000000,-0.000000,-0.000000
41.702704,-0.000000,-0.000000,-0.000000,-0.000000
41.735775,-0.000000,-0.000000,0.000000,-0.000000
41.768846,-0.000000,-0.000000,0.000000,-0.000000
41.801917,-0.000000,-0.000000,0.000000,0.000000
41.834988,-0.000000,-0.000000,0.000000,0.000000
41.868059,0.000000,0.000000,0.000000,0.000000
41.901131,0.000000,0.000000,-0.000000,0.000000
41.934202,0.000000,0.000000,-0.000000,0.000000
41.967273,0.000000,0.000000,-0.000000,-0.000000
42.000344,0.000000,0.000000,-0.000000,-0.000000
42.033415,-0.000000,-0.000000,-0.000000,-0.000000
42.066486,-0.000000,-0.000000,0.000000,-0.000000
42.099557,-0.000000,-0.000000,0.000000,-0.000000
42.132628,-0.000000,-0.000000,0.000000,0.000000
42.165700,-0.000000,-0.000000,0.000000,0.000000
42.198771,0.000000,0.000000,0.000000,0.000000
42.231842,0.000000,0.000000,-0.000000,0.000000
42.264913,0.000000,0.000000,-0.000000,0.000000
42.297984,0.000000,0.000000,-0.000000,-0.000000
42.331055,0.000000,0.000000,-0.000000,-0.000000
42.364126,-0.000000,-0.000000,-0.000000,-0.000000
42.397198,-0.000000,-0.000000,0.000000,-0.000000
42.430269,-0.000000,-0.000000,0.000000,-0.000000
42.463340,-0.000000,-0.000000,0.000000,0.000000
42.496411,-0.000000,-0.000000,0.000000,0.000000
42.529482,0.000000,0.000000,0.000000,0.000000
42.562553,0.000000,0.000000,-0.000000,0.000000
42.595624,0.000000,0.000000,-0.000000,0.000000
42.628696,0.000000,0.000000,-0.000000,-0.000000
42.661767,0.000000,0.000000,-0.000000,-0.000000
42.694838,-0.000000,-0.000000,-0.000000,-0.000000
42.727909,-0.000000,-0.000000,0.000000,-0.000000
42.760980,-0.000000,-0.000000,0.000000,-0.000000
42.794051,-0.000000,-0.000000,0.000000,0.000000
42.827122,-0.000000,-0.000000,0.000000,0.000000
42.860193,0.000000,0.000000,0.000000,0.000000
42.893265,0.000000,0.000000,-0.000000,0.000000
42.926336,0.000000,0.000000,-0.000000,0.000000
42.959407,0.000000,0.000000,-0.000000,-0.000000
42.992478,0.000000,0.000000,-0.000000,-0.000000
43.025549,-0.000000,-0.000000,-0.000000,-0.000000
43.058620,-0.000000,-0.000000,0.000000,-0.000000
43.091691,-0.000000,-0.000000,0.000000,-0.000000
43.124763,-0.000000,-0.000000,0.000000,0.000000
43.157834,-0.000000,-0.000000,0.000000,0.000000
43.190905,0.000000,0.000000,0.000000,0.000000
43.223976,0.000000,0.000000,-0.000000,0.000000
43.257047,0.000000,0.000000,-0.000000,0.000000
43.290118,0.000000,0.000000,-0.000000,-0.000000
43.323189,0.000000,0.000000,-0.000000,-0.000000
43.356261,-0.000000,-0.000000,-0.000000,-0.000000
43.389332,-0.000000,-0.000000,0.000000,-0.000000
43.422403,-0.000000,-0.000000,0.000000,-0.000000
43.455474,-0.000000,-0.000000,0.000000,0.000000
43.488545,-0.000000,-0.000000,0.000000,0.000000
43.521616,0.000000,0.000000,0.000000,0.000000
43.554687,0.000000,0.000000,-0.000000,0.000000
43.587758,0.000000,0.000000,-0.000000,0.000000
43.620830,0.000000,0.000000,-0.000000,-0.000000
43.653901,0.000000,0.000000,-0.000000,-0.000000
43.686972,-0.000000,-0.000000,-0.000000,-0.000000
43.720043,-0.000000,-0.000000,0.000000,-0.000000
43.753114,-0.000000,-0.000000,0.000000,-0.000000
43.786185,-0.000000,-0.000000,0.000000,0.000000
43.819256,-0.000000,-0.000000,0.000000,0.000000
43.852328,0.000000,0.000000,0.000000,0.000000
43.885399,0.000000,0.000000,-0.000000,0.000000
43.918470,0.000000,0.000000,-0.000000,0.000000
43.951541,0.000000,0.000000,-0.000000,-0.000000
43.984612,0.000000,0.000000,-0.000000,-0.000000
44.017683,-0.000000,-0.000000,-0.000000,-0.000000
44.050754,-0.000000,-0.000000,0.000000,-0.000000
44.083826,-0.000000,-0.000000,0.000000,-0.000000
44.116897,-0.000000,-0.000000,0.000000,0.000000
44.149968,-0.000000,-0.000000,0.000000,0.000000
44.183039,0.000000,0.000000,0.000000,0.000000
44.216110,0.000000,0.000000,-0.000000,0.000000
44.249181,0.000000,0.000000,-0.000000,0.000000
44.282252,0.000000,0.000000,-0.000000,-0.000000
44.315323,0.000000,0.000000,-0.000000,-0.000000
44.348395,-0.000000,-0.000000,-0.000000,-0.000000
44.381466,-0.000000,-0.000000,0.000000,-0.000000
44.414537,-0.000000,-0.000000,0.000000,-0.000000
44.447608,-0.000000,-0.000000,0.000000,0.000000
44.480679,-0.000000,-0.000000,0.000000,0.000000
44.513750,0.000000,0.000000,0.000000,0.000000
44.546821,0.000000,0.000000,-0.000000,0.000000
44.579893,0.000000,0.000000,-0.000000,0.000000
44.612964,0.000000,0.000000,-0.000000,-0.000000
44.646035,0.000000,0.000000,-0.000000,-0.000000
44.679106,-0.000000,-0.000000,-0.000000,-0.000000
44.712177,-0.000000,-0.000000,0.000000,-0.000000
44.745248,-0.000000,-0.000000,0.000000,-0.000000
44.778319,-0.000000,-0.000000,0.000000,0.000000
44.811391,-0.000000,-0.000000,0.000000,0.000000
44.844462,0.000000,0.000000,0.000000,0.000000
44.877533,0.000000,0.000000,-0.000000,0.000000
44.910604,0.000000,0.000000,-0.000000,0.000000
44.943675,0.000000,0.000000,-0.000000,-0.000000
44.976746,0.000000,0.000000,-0.000000,-0.000000
45.009817,-0.000000,-0.000000,-0.000000,-0.000000
45.042889,-0.000000,-0.000000,0.000000,-0.000000
45.075960,-0.000000,-0.000000,0.000000,-0.000000
45.109031,-0.000000,-0.000000,0.000000,0.000000
45.142102,-0.000000,-0.000000,0.000000,0.000000
45.175173,0.000000,0.000000,0.000000,0.000000
45.208244,0.000000,0.000000,-0.000000,0.000000
45.241315,0.000000,0.000000,-0.000000,0.000000
45.274386,0.000000,0.000000,-0.000000,-0.000000
45.307458,0.000000,0.000000,-0.000000,-0.000000
45.340529,-0.000000,-0.000000,-0.000000,-0.000000
45.373600,-0.000000,-0.000000,0.000000,-0.000000
45.406671,-0.000000,-0.000000,0.000000,-0.000000
45.439742,-0.000000,-0.000000,0.000000,0.000000
45.472813,-0.000000,-0.000000,0.000000,0.000000
45.505884,0.000000,0.000000,0.000000,0.000000
45.538956,0.000000,0.000000,-0.000000,0.000000
45.572027,0.000000,0.000000,-0.000000,0.000000
45.605098,0.000000,0.000000,-0.000000,-0.000000
45.638169,0.000000,0.000000,-0.000000,-0.000000
45.671240,-0.000000,-0.000000,-0.000000,-0.000000
45.704311,-0.000000,-0.000000,0.000000,-0.000000
45.737382,-0.000000,-0.000000,0.000000,-0.000000
45.770454,-0.000000,-0.000000,0.000000,0.000000
45.803525,-0.000000,-0.000000,0.000000,0.000000
45.836596,0.000000,0.000000,0.000000,0.000000
45.869667,0.000000,0.000000,-0.000000,0.000000
45.902738,0.000000,0.000000,-0.000000,0.000000
45.935809,0.000000,0.000000,-0.000000,-0.000000
45.968880,0.000000,0.000000,-0.000000,-0.000000
46.001951,-0.000000,-0.000000,-0.000000,-0.000000
46.035023,-0.000000,-0.000000,0.000000,-0.000000
46.068094,-0.000000,-0.000000,0.000000,-0.000000
46.101165,-0.000000,-0.000000,0.000000,0.000000
46.134236,-0.000000,-0.000000,0.000000,0.000000
46.167307,0.000000,0.000000,0.000000,0.000000
46.200378,0.000000,0.000000,-0.000000,0.000000
46.233449,0.000000,0.000000,-0.000000,0.000000
46.266521,0.000000,0.000000,-0.000000,-0.000000
46.299592,0.000000,0.000000,-0.000000,-0.000000
46.332663,-0.000000,-0.000000,-0.000000,-0.000000
46.365734,-0.000000,-0.000000,0.000000,-0.000000
46.398805,-0.000000,-0.000000,0.000000,-0.000000
46.431876,-0.000000,-0.000000,0.000000,0.000000
46.464947,-0.000000,-0.000000,0.000000,0.000000
46.498019,0.000000,0.000000,0.000000,0.000000
46.531090,0.000000,0.000000,-0.000000,0.000000
46.564161,0.000000,0.000000,-0.000000,0.000000
46.597232,0.000000,0.000000,-0.000000,-0.000000
46.630303,0.000000,0.000000,-0.000000,-0.000000
46.663374,-0.000000,-0.000000,-0.000000,-0.000000
46.696445,-0.000000,-0.000000,0.000000,-0.000000
46.729516,-0.000000,-0.000000,0.000000,-0.000000
46.762588,-0.000000,-0.000000,0.000000,0.000000
46.795659,-0.000000,-0.000000,0.000000,0.000000
46.828730,0.000000,0.000000,0.000000,0.000000
46.861801,0.000000,0.000000,-0.000000,0.000000
46.894872,0.000000,0.000000,-0.000000,0.000000
46.927943,0.000000,0.000000,-0.000000,-0.000000
46.961014,0.000000,0.000000,-0.000000,-0.000000
46.994086,-0.000000,-0.000000,-0.000000,-0.000000
47.027157,-0.000000,-0.000000,0.000000,-0.000000
47.060228,-0.000000,-0.000000,0.000000,-0.000000
47.093299,-0.000000,-0.000000,0.000000,0.000000
47.126370,-0.000000,-0.000000,0.000000,0.000000
47.159441,0.000000,0.000000,0.000000,0.000000
47.192512,0.000000,0.000000,-0.000000,0.000000
47.225584,0.000000,0.000000,-0.000000,0.000000
47.258655,0.000000,0.000000,-0.000000,-0.000000
47.291726,0.000000,0.000000,-0.000000,-0.000000
47.324797,-0.000000,-0.000000,-0.000000,-0.000000
47.357868,-0.000000,-0.000000,0.000000,-0.000000
47.390939,-0.000000,-0.000000,0.000000,-0.000000
47.424010,-0.000000,-0.000000,0.000000,0.000000
47.457082,-0.000000,-0.000000,0.000000,0.000000
47.490153,0.000000,0.000000,0.000000,0.000000
47.523224,0.000000,0.000000,-0.000000,0.000000
47.556295,0.000000,0.000000,-0.000000,0.000000
47.589366,0.000000,0.000000,-0.000000,-0.000000
47.622437,0.000000,0.000000,-0.000000,-0.000000
47.655508,-0.000000,-0.000000,-0.000000,-0.000000
47.688579,-0.000000,-0.000000,0.000000,-0.000000
47.721651,-0.000000,-0.000000,0.000000,-0.000000
47.754722,-0.000000,-0.000000,0.000000,0.000000
47.787793,-0.000000,-0.000000,0.000000,0.000000
47.820864,0.000000,0.000000,0.000000,0.000000
47.853935,0.000000,0.000000,-0.000000,0.000000
47.887006,0.000000,0.000000,-0.000000,0.000000
47.920077,0.000000,0.000000,-0.000000,-0.000000
47.953149,0.000000,0.000000,-0.000000,-0.000000
47.986220,-0.000000,-0.000000,-0.000000,-0.000000
48.019291,-0.000000,-0.000000,0.000000,-0.000000
48.052362,-0.000000,-0.000000,0.000000,-0.000000
48.085433,-0.000000,-0.000000,0.000000,0.000000
48.118504,-0.000000,-0.000000,0.000000,0.000000
48.151575,0.000000,0.000000,0.000000,0.000000
48.184647,0.000000,0.000000,-0.000000,0.000000
48.217718,0.000000,0.000000,-0.000000,0.000000
48.250789,0.000000,0.000000,-0.000000,-0.000000
48.283860,0.000000,0.000000,-0.000000,-0.000000
48.316931,-0.000000,-0.000000,-0.000000,-0.000000
48.350002,-0.000000,-0.000000,0.000000,-0.000000
48.383073,-0.000000,-0.000000,0.000000,-0.000000
48.416144,-0.000000,-0.000000,0.000000,0.000000
48.449216,-0.000000,-0.000000,0.000000,0.000000
48.482287,0.000000,0.000000,0.000000,0.000000
48.515358,0.000000,0.000000,-0.000000,0.000000
48.548429,0.000000,0.000000,-0.000000,0.000000
48.581500,0.000000,0.000000,-0.000000,-0.000000
48.614571,0.000000,0.000000,-0.000000,-0.000000
48.647642,-0.000000,-0.000000,-0.000000,-0.000000
48.680714,-0.000000,-0.000000,0.000000,-0.000000
48.713785,-0.000000,-0.000000,0.000000,-0.000000
48.746856,-0.000000,-0.000000,0.000000,0.000000
48.779927,-0.000000,-0.000000,0.000000,0.000000
48.812998,0.000000,0.000000,0.000000,0.000000
48.846069,0.000000,0.000000,-0.000000,0.000000
48.879140,0.000000,0.000000,-0.000000,0.000000
48.912212,0.000000,0.000000,-0.000000,-0.000000
48.945283,0.000000,0.000000,-0.000000,-0.000000
48.978354,-0.000000,-0.000000,-0.000000,-0.000000
49.011425,-0.000000,-0.000000,0.000000,-0.000000
49.044496,-0.000000,-0.000000,0.000000,-0.000000
49.077567,-0.000000,-0.000000,0.000000,0.000000
49.110638,-0.000000,-0.000000,0.000000,0.000000
49.143709,0.000000,0.000000,0.000000,0.000000
49.176781,0.000000,0.000000,-0.000000,0.000000
49.209852,0.000000,0.000000,-0.000000,0.000000
49.242923,0.000000,0.000000,-0.000000,-0.000000
49.275994,0.000000,0.000000,-0.000000,-0.000000
49.309065,-0.000000,-0.000000,-0.000000,-0.000000
49.342136,-0.000000,-0.000000,0.000000,-0.000000
49.375207,-0.000000,-0.000000,0.000000,-0.000000
49.408279,-0.000000,-0.000000,0.000000,0.000000
49.441350,-0.000000,-0.000000,0.000000,0.000000
49.474421,0.000000,0.000000,0.000000,0.000000
49.507492,0.000000,0.000000,-0.000000,0.000000
49.540563,0.000000,0.000000,-0.000000,0.000000
49.573634,0.000000,0.000000,-0.000000,-0.000000
49.606705,0.000000,0.000000,-0.000000,-0.000000
49.639777,-0.000000,-0.000000,-0.000000,-0.000000
49.672848,-0.000000,-0.000000,0.000000,-0.000000
49.705919,-0.000000,-0.000000,0.000000,-0.000000
49.738990,-0.000000,-0.000000,0.000000,0.000000
49.772061,-0.000000,-0.000000,0.000000,0.000000
49.805132,0.000000,0.000000,0.000000,0.000000
49.838203,0.000000,0.000000,-0.000000,0.000000
49.871275,0.000000,0.000000,-0.000000,0.000000
49.904346,0.000000,0.000000,-0.000000,-0.000000
49.937417,0.000000,0.000000,-0.000000,-0.000000
49.970488,-0.000000,-0.000000,-0.000000,-0.000000
50.003559,-0.000000,-0.000000,0.000000,-0.000000
50.036630,-0.000000,-0.000000,0.000000,-0.000000
50.069701,-0.000000,-0.000000,0.000000,0.000000
50.102772,-0.000000,-0.000000,0.000000,0.000000
50.135844,0.000000,0.000000,0.000000,0.000000
50.168915,0.000000,0.000000,-0.000000,0.000000
50.201986,0.000000,0.000000,-0.000000,0.000000
50.235057,0.000000,0.000000,-0.000000,-0.000000
50.268128,0.000000,0.000000,-0.000000,-0.000000
50.301199,-0.000000,-0.000000,-0.000000,-0.000000
50.334270,-0.000000,-0.000000,0.000000,-0.000000
50.367342,-0.000000,-0.000000,0.000000,-0.000000
50.400413,-0.000000,-0.000000,0.000000,0.000000
50.433484,-0.000000,-0.000000,0.000000,0.000000
50.466555,0.000000,0.000000,0.000000,0.000000
50.499626,0.000000,0.000000,-0.000000,0.000000
50.532697,0.000000,0.000000,-0.000000,0.000000
50.565768,0.000000,0.000000,-0.000000,-0.000000
50.598840,0.000000,0.000000,-0.000000,-0.000000
50.631911,-0.000000,-0.000000,-0.000000,-0.000000
50.664982,-0.000000,-0.000000,0.000000,-0.000000
50.698053,-0.000000,-0.000000,0.000000,-0.000000
50.731124,-0.000000,-0.000000,0.000000,0.000000
50.764195,-0.000000,-0.000000,0.000000,0.000000
50.797266,0.000000,0.000000,0.000000,0.000000
50.830337,0.000000,0.000000,-0.000000,0.000000
50.863409,0.000000,0.000000,-0.000000,0.000000
50.896480,0.000000,0.000000,-0.000000,-0.000000
50.929551,0.000000,0.000000,-0.000000,-0.000000
50.962622,-0.000000,-0.000000,-0.000000,-0.000000
50.995693,-0.000000,-0.000000,0.000000,-0.000000
51.028764,-0.000000,-0.000000,0.000000,-0.000000
51.061835,-0.000000,-0.000000,0.000000,0.000000
51.094907,-0.000000,-0.000000,0.000000,0.000000
51.127978,0.000000,0.000000,0.000000,0.000000
51.161049,0.000000,0.000000,-0.000000,0.000000
51.194120,0.000000,0.000000,-0.000000,0.000000
51.227191,0.000000,0.000000,-0.000000,-0.000000
51.260262,0.000000,0.000000,-0.000000,-0.000000
51.293333,-0.000000,-0.000000,-0.000000,-0.000000
51.326405,-0.000000,-0.000000,0.000000,-0.000000
51.359476,-0.000000,-0.000000,0.000000,-0.000000
51.392547,-0.000000,-0.000000,0.000000,0.000000
51.425618,-0.000000,-0.000000,0.000000,0.000000
51.458689,0.000000,0.000000,0.000000,0.000000
51.491760,0.000000,0.000000,-0.000000,0.000000
51.524831,0.000000,0.000000,-0.000000,0.000000
51.557902,0.000000,0.000000,-0.000000,-0.000000
51.590974,0.000000,0.000000,-0.000000,-0.000000
51.624045,-0.000000,-0.000000,-0.000000,-0.000000
51.657116,-0.000000,-0.000000,0.000000,-0.000000
51.690187,-0.000000,-0.000000,0.000000,-0.000000
51.723258,-0.000000,-0.000000,0.000000,0.000000
51.756329,-0.000000,-0.000000,0.000000,0.000000
51.789400,0.000000,0.000000,0.000000,0.000000
51.822472,0.000000,0.000000,-0.000000,0.000000
51.855543,0.000000,0.000000,-0.000000,0.000000
51.888614,0.000000,0.000000,-0.000000,-0.000000
51.921685,0.000000,0.000000,-0.000000,-0.000000
51.954756,-0.000000,-0.000000,-0.000000,-0.000000
51.987827,-0.000000,-0.000000,0.000000,-0.000000
52.020898,-0.000000,-0.000000,0.000000,-0.000000
52.053970,-0.000000,-0.000000,0.000000,0.000000
52.087041,-0.000000,-0.000000,0.000000,0.000000
52.120112,0.000000,0.000000,0.000000,0.000000
52.153183,0.000000,0.000000,-0.000000,0.000000
52.186254,0.000000,0.000000,-0.000000,0.000000
52.219325,0.000000,0.000000,-0.000000,-0.000000
52.252396,0.000000,0.000000,-0.000000,-0.000000
52.285468,-0.000000,-0.000000,-0.000000,-0.000000
52.318539,-0.000000,-0.000000,0.000000,-0.000000
52.351610,-0.000000,-0.000000,0.000000,-0.000000
52.384681,-0.000000,-0.000000,0.000000,0.000000
52.417752,-0.000000,-0.000000,0.000000,0.000000
52.450823,0.000000,0.000000,0.000000,0.000000
52.483894,0.000000,0.000000,-0.000000,0.000000
52.516965,0.000000,0.000000,-0.000000,0.000000
52.550037,0.000000,0.000000,-0.000000,-0.000000
52.583108,0.000000,0.000000,-0.000000,-0.000000
52.616179,-0.000000,-0.000000,-0.000000,-0.000000
52.649250,-0.000000,-0.000000,0.000000,-0.000000
52.682321,-0.000000,-0.000000,0.000000,-0.000000
52.715392,-0.000000,-0.000000,0.000000,0.000000
52.748463,-0.000000,-0.000000,0.000000,0.000000
52.781535,0.000000,0.000000,0.000000,0.000000
52.814606,0.000000,0.000000,-0.000000,0.000000
52.847677,0.000000,0.000000,-0.000000,0.000000
52.880748,0.000000,0.000000,-0.000000,-0.000000
52.913819,0.000000,0.000000,-0.000000,-0.000000
52.946890,-0.000000,-0.000000,-0.000000,-0.000000
52.979961,-0.000000,-0.000000,0.000000,-0.000000
53.013033,-0.000000,-0.000000,0.000000,-0.000000
53.046104,-0.000000,-0.000000,0.000000,0.000000
53.079175,-0.000000,-0.000000,0.000000,0.000000
53.112246,0.000000,0.000000,0.000000,0.000000
53.145317,0.000000,0.000000,-0.000000,0.000000
53.178388,0.000000,0.000000,-0.000000,0.000000
53.211459,0.000000,0.000000,-0.000000,-0.000000
53.244530,0.000000,0.000000,-0.000000,-0.000000
53.277602,-0.000000,-0.000000,-0.000000,-0.000000
53.310673,-0.000000,-0.000000,0.000000,-0.000000
53.343744,-0.000000,-0.000000,0.000000,-0.000000
53.376815,-0.000000,-0.000000,0.000000,0.000000
53.409886,-0.000000,-0.000000,0.000000,0.000000
53.442957,0.000000,0.000000,0.000000,0.000000
53.476028,0.000000,0.000000,-0.000000,0.000000
53.509100,0.000000,0.000000,-0.000000,0.000000
53.542171,0.000000,0.000000,-0.000000,-0.000000
53.575242,0.000000,0.000000,-0.000000,-0.000000
53.608313,-0.000000,-0.000000,-0.000000,-0.000000
53.641384,-0.000000,-0.000000,0.000000,-0.000000
53.674455,-0.000000,-0.000000,0.000000,-0.000000
53.707526,-0.000000,-0.000000,0.000000,0.000000
53.740598,-0.000000,-0.000000,0.000000,0.000000
53.773669,0.000000,0.000000,0.000000,0.000000
53.806740,0.000000,0.000000,-0.000000,0.000000
53.839811,0.000000,0.000000,-0.000000,0.000000
53.872882,0.000000,0.000000,-0.000000,-0.000000
53.905953,0.000000,0.000000,-0.000000,-0.000000
53.939024,-0.000000,-0.000000,-0.000000,-0.000000
53.972095,-0.000000,-0.000000,0.000000,-0.000000
54.005167,-0.000000,-0.000000,0.000000,-0.000000
54.038238,-0.000000,-0.000000,0.000000,0.000000
54.071309,-0.000000,-0.000000,0.000000,0.000000
54.104380,0.000000,0.000000,0.000000,0.000000
54.137451,0.000000,0.000000,-0.000000,0.000000
54.170522,0.000000,0.000000,-0.000000,0.000000
54.203593,0.000000,0.000000,-0.000000,-0.000000
54.236665,0.000000,0.000000,-0.000000,-0.000000
54.269736,-0.000000,-0.000000,-0.000000,-0.000000
54.302807,-0.000000,-0.000000,0.000000,-0.000000
54.335878,-0.000000,-0.000000,0.000000,-0.000000
54.368949,-0.000000,-0.000000,0.000000,0.000000
54.402020,-0.000000,-0.000000,0.000000,0.000000
54.435091,0.000000,0.000000,0.000000,0.000000
54.468163,0.000000,0.000000,-0.000000,0.000000
54.501234,0.000000,0.000000,-0.000000,0.000000
54.534305,0.000000,0.000000,-0.000000,-0.000000
54.567376,0.000000,0.000000,-0.000000,-0.000000
54.600447,-0.000000,-0.000000,-0.000000,-0.000000
54.633518,-0.000000,-0.000000,0.000000,-0.000000
54.666589,-0.000000,-0.000000,0.000000,-0.000000
54.699660,-0.000000,-0.000000,0.000000,0.000000
54.732732,-0.000000,-0.000000,0.000000,0.000000
54.765803,0.000000,0.000000,0.000000,0.000000
54.798874,0.000000,0.000000,-0.000000,0.000000
54.831945,0.000000,0.000000,-0.000000,0.000000
54.865016,0.000000,0.000000,-0.000000,-0.000000
54.898087,0.000000,0.000000,-0.000000,-0.000000
54.931158,-0.000000,-0.000000,-0.000000,-0.000000
54.964230,-0.000000,-0.000000,0.000000,-0.000000
54.997301,-0.000000,-0.000000,0.000000,-0.000000
55.030372,-0.000000,-0.000000,0.000000,0.000000
55.063443,-0.000000,-0.000000,0.000000,0.000000
55.096514,0.000000,0.000000,0.000000,0.000000
55.129585,0.000000,0.000000,-0.000000,0.000000
55.162656,0.000000,0.000000,-0.000000,0.000000
55.195728,0.000000,0.000000,-0.000000,-0.000000
55.228799,0.000000,0.000000,-0.000000,-0.000000
55.261870,-0.000000,-0.000000,-0.000000,-0.000000
55.294941,-0.000000,-0.000000,0.000000,-0.000000
55.328012,-0.000000,-0.000000,0.000000,-0.000000
55.361083,-0.000000,-0.000000,0.000000,0.000000
55.394154,-0.000000,-0.000000,0.000000,0.000000
55.427226,0.000000,0.000000,0.000000,0.000000
55.460297,0.000000,0.000000,-0.000000,0.000000
55.493368,0.000000,0.000000,-0.000000,0.000000
55.526439,0.000000,0.000000,-0.000000,-0.000000
55.559510,0.000000,0.000000,-0.000000,-0.000000
55.592581,-0.000000,-0.000000,-0.000000,-0.000000
55.625652,-0.000000,-0.000000,0.000000,-0.000000
55.658723,-0.000000,-0.000000,0.000000,-0.000000
55.691795,-0.000000,-0.000000,0.000000,0.000000
55.724866,-0.000000,-0.000000,0.000000,0.000000
55.757937,0.000000,0.000000,0.000000,0.000000
55.791008,0.000000,0.000000,-0.000000,0.000000
55.824079,0.000000,0.000000,-0.000000,0.000000
55.857150,0.000000,0.000000,-0.000000,-0.000000
55.890221,0.000000,0.000000,-0.000000,-0.000000
55.923293,-0.000000,-0.000000,-0.000000,-0.000000
55.956364,-0.000000,-0.000000,0.000000,-0.000000
55.989435,-0.000000,-0.000000,0.000000,-0.000000
56.022506,-0.000000,-0.000000,0.000000,0.000000
56.055577,-0.000000,-0.000000,0.000000,0.000000
56.088648,0.000000,0.000000,0.000000,0.000000
56.121719,0.000000,0.000000,-0.000000,0.000000
56.154791,0.000000,0.000000,-0.000000,0.000000
56.187862,0.000000,0.000000,-0.000000,-0.000000
56.220933,0.000000,0.000000,-0.000000,-0.000000
56.254004,-0.000000,-0.000000,-0.000000,-0.000000
56.287075,-0.000000,-0.000000,0.000000,-0.000000
56.320146,-0.000000,-0.000000,0.000000,-0.000000
56.353217,-0.000000,-0.000000,0.000000,0.000000
56.386288,-0.000000,-0.000000,0.000000,0.000000
56.419360,0.000000,0.000000,0.000000,0.000000
56.452431,0.000000,0.000000,-0.000000,0.000000
56.485502,0.000000,0.000000,-0.000000,0.000000
56.518573,0.000000,0.000000,-0.000000,-0.000000
56.551644,0.000000,0.000000,-0.000000,-0.000000
56.584715,-0.000000,-0.000000,-0.000000,-0.000000
56.617786,-0.000000,-0.000000,0.000000,-0.000000
56.650858,-0.000000,-0.000000,0.000000,-0.000000
56.683929,-0.000000,-0.000000,0.000000,0.000000
56.717000,-0.000000,-0.000000,0.000000,0.000000
56.750071,0.000000,0.000000,0.000000,0.000000
56.783142,0.000000,0.000000,-0.000000,0.000000
56.816213,0.000000,0.000000,-0.000000,0.000000
56.849284,0.000000,0.000000,-0.000000,-0.000000
56.882356,0.000000,0.000000,-0.000000,-0.000000
56.915427,-0.000000,-0.000000,-0.000000,-0.000000
56.948498,-0.000000,-0.000000,0.000000,-0.000000
56.981569,-0.000000,-0.000000,0.000000,-0.000000
57.014640,-0.000000,-0.000000,0.000000,0.000000
57.047711,-0.000000,-0.000000,0.000000,0.000000
57.080782,0.000000,0.000000,0.000000,0.000000
57.113853,0.000000,0.000000,-0.000000,0.000000
57.146925,0.000000,0.000000,-0.000000,0.000000
57.179996,0.000000,0.000000,-0.000000,-0.000000
57.213067,0.000000,0.000000,-0.000000,-0.000000
57.246138,-0.000000,-0.000000,-0.000000,-0.000000
57.279209,-0.000000,-0.000000,0.000000,-0.000000
57.312280,-0.000000,-0.000000,0.000000,-0.000000
57.345351,-0.000000,-0.000000,0.000000,0.000000
57.378423,-0.000000,-0.000000,0.000000,0.000000
57.411494,0.000000,0.000000,0.000000,0.000000
57.444565,0.000000,0.000000,-0.000000,0.000000
57.477636,0.000000,0.000000,-0.000000,0.000000
57.510707,0.000000,0.000000,-0.000000,-0.000000
57.543778,0.000000,0.000000,-0.000000,-0.000000
57.576849,-0.000000,-0.000000,-0.000000,-0.000000
57.609921,-0.000000,-0.000000,0.000000,-0.000000
57.642992,-0.000000,-0.000000,0.000000,-0.000000
57.676063,-0.000000,-0.000000,0.000000,0.000000
57.709134,-0.000000,-0.000000,0.000000,0.000000
57.742205,0.000000,0.000000,0.000000,0.000000
57.775276,0.000000,0.000000,-0.000000,0.000000
57.808347,0.000000,0.000000,-0.000000,0.000000
57.841419,0.000000,0.000000,-0.000000,-0.000000
57.874490,0.000000,0.000000,-0.000000,-0.000000
57.907561,-0.000000,-0.000000,-0.000000,-0.000000
57.940632,-0.000000,-0.000000,0.000000,-0.000000
57.973703,-0.000000,-0.000000,0.000000,-0.000000
58.006774,-0.000000,-0.000000,0.000000,0.000000
58.039845,-0.000000,-0.000000,0.000000,0.000000
58.072916,0.000000,0.000000,0.000000,0.000000
58.105988,0.000000,0.000000,-0.000000,0.000000
58.139059,0.000000,0.000000,-0.000000,0.000000
58.172130,0.000000,0.000000,-0.000000,-0.000000
58.205201,0.000000,0.000000,-0.000000,-0.000000
58.238272,-0.000000,-0.000000,-0.000000,-0.000000
58.271343,-0.000000,-0.000000,0.000000,-0.000000
58.304414,-0.000000,-0.000000,0.000000,-0.000000
58.337486,-0.000000,-0.000000,0.000000,0.000000
58.370557,-0.000000,-0.000000,0.000000,0.000000
58.403628,0.000000,0.000000,0.000000,0.000000
58.436699,0.000000,0.000000,-0.000000,0.000000
58.469770,0.000000,0.000000,-0.000000,0.000000
58.502841,0.000000,0.000000,-0.000000,-0.000000
58.535912,0.000000,0.000000,-0.000000,-0.000000
58.568984,-0.000000,-0.000000,-0.000000,-0.000000
58.602055,-0.000000,-0.000000,0.000000,-0.000000
58.635126,-0.000000,-0.000000,0.000000,-0.000000
58.668197,-0.000000,-0.000000,0.000000,0.000000
58.701268,-0.000000,-0.000000,0.000000,0.000000
58.734339,0.000000,0.000000,0.000000,0.000000
58.767410,0.000000,0.000000,-0.000000,0.000000
58.800481,0.000000,0.000000,-0.000000,0.000000
58.833553,0.000000,0.000000,-0.000000,-0.000000
58.866624,0.000000,0.000000,-0.000000,-0.000000
58.899695,-0.000000,-0.000000,-0.000000,-0.000000
58.932766,-0.000000,-0.000000,0.000000,-0.000000
58.965837,-0.000000,-0.000000,0.000000,-0.000000
58.998908,-0.000000,-0.000000,0.000000,0.000000
59.031979,-0.000000,-0.000000,0.000000,0.000000
59.065051,0.000000,0.000000,0.000000,0.000000
59.098122,0.000000,0.000000,-0.000000,0.000000
59.131193,0.000000,0.000000,-0.000000,0.000000
59.164264,0.000000,0.000000,-0.000000,-0.000000
59.197335,0.000000,0.000000,-0.000000,-0.000000
59.230406,-0.000000,-0.000000,-0.000000,-0.000000
59.263477,-0.000000,-0.000000,0.000000,-0.000000
59.296549,-0.000000,-0.000000,0.000000,-0.000000
59.329620,-0.000000,-0.000000,0.000000,0.000000
59.362691,-0.000000,-0.000000,0.000000,0.000000
59.395762,0.000000,0.000000,0.000000,0.000000
59.428833,0.000000,0.000000,-0.000000,0.000000
59.461904,0.000000,0.000000,-0.000000,0.000000
59.494975,0.000000,0.000000,-0.000000,-0.000000
59.528046,0.000000,0.000000,-0.000000,-0.000000
59.561118,-0.000000,-0.000000,-0.000000,-0.000000
59.594189,-0.000000,-0.000000,0.000000,-0.000000
59.627260,-0.000000,-0.000000,0.000000,-0.000000
59.660331,-0.000000,-0.000000,0.000000,0.000000
59.693402,-0.000000,-0.000000,0.000000,0.000000
59.726473,0.000000,0.000000,0.000000,0.000000
59.759544,0.000000,0.000000,-0.000000,0.000000
59.792616,0.000000,0.000000,-0.000000,0.000000
59.825687,0.000000,0.000000,-0.000000,-0.000000
59.858758,0.000000,0.000000,-0.000000,-0.000000
59.891829,-0.000000,-0.000000,-0.000000,-0.000000
59.924900,-0.000000,-0.000000,0.000000,-0.000000
59.957971,-0.000000,-0.000000,0.000000,-0.000000
59.991042,-0.000000,-0.000000,0.000000,0.000000
60.024114,-0.000000,-0.000000,0.000000,0.000000
60.057185,0.000000,0.000000,0.000000,0.000000
60.090256,0.000000,0.000000,-0.000000,0.000000
60.123327,0.000000,0.000000,-0.000000,0.000000
60.156398,0.000000,0.000000,-0.000000,-0.000000
60.189469,0.000000,0.000000,-0.000000,-0.000000
60.222540,-0.000000,-0.000000,-0.000000,-0.000000
60.255612,-0.000000,-0.000000,0.000000,-0.000000
60.288683,-0.000000,-0.000000,0.000000,-0.000000
60.321754,-0.000000,-0.000000,0.000000,0.000000
60.354825,-0.000000,-0.000000,0.000000,0.000000
60.387896,0.000000,0.000000,0.000000,0.000000
60.420967,0.000000,0.000000,-0.000000,0.000000
60.454038,0.000000,0.000000,-0.000000,0.000000
60.487109,0.000000,0.000000,-0.000000,-0.000000
60.520181,0.000000,0.000000,-0.000000,-0.000000
60.553252,0.000000,-0.000000,-0.000000,-0.000000
60.586323,-0.000000,-0.000000,0.000000,-0.000000
60.619394,-0.000000,-0.000000,0.000000,-0.000000
60.652465,-0.000000,-0.000000,0.000000,0.000000
60.685536,-0.000000,-0.000000,0.000000,0.000000
60.718607,-0.000000,0.000000,0.000000,0.000000
60.751679,0.000000,0.000000,-0.000000,0.000000
60.784750,0.000000,0.000000,-0.000000,0.000000
60.817821,0.000000,0.000000,-0.000000,-0.000000
60.850892,0.000000,0.000000,-0.000000,-0.000000
60.883963,0.000000,-0.000000,-0.000000,-0.000000
60.917034,-0.000000,-0.000000,0.000000,-0.000000
60.950105,-0.000000,-0.000000,0.000000,-0.000000
60.983177,-0.000000,-0.000000,0.000000,0.000000
61.016248,-0.000000,-0.000000,0.000000,0.000000
61.049319,-0.000000,0.000000,0.000000,0.000000
61.082390,0.000000,0.000000,-0.000000,0.000000
61.115461,0.000000,0.000000,-0.000000,0.000000
61.148532,0.000000,0.000000,-0.000000,-0.000000
61.181603,0.000000,0.000000,-0.000000,-0.000000
61.214674,0.000000,-0.000000,-0.000000,-0.000000
61.247746,-0.000000,-0.000000,0.000000,-0.000000
61.280817,-0.000000,-0.000000,0.000000,-0.000000
61.313888,-0.000000,-0.000000,0.000000,0.000000
61.346959,-0.000000,-0.000000,0.000000,0.000000
61.380030,-0.000000,0.000000,0.000000,0.000000
61.413101,0.000000,0.000000,-0.000000,0.000000
61.446172,0.000000,0.000000,-0.000000,0.000000
61.479244,0.000000,0.000000,-0.000000,-0.000000
61.512315,0.000000,0.000000,-0.000000,-0.000000
61.545386,0.000000,-0.000000,-0.000000,-0.000000
61.578457,-0.000000,-0.000000,0.000000,-0.000000
61.611528,-0.000000,-0.000000,0.000000,-0.000000
61.644599,-0.000000,-0.000000,0.000000,0.000000
61.677670,-0.000000,-0.000000,0.000000,0.000000
61.710742,-0.000000,0.000000,0.000000,0.000000
61.743813,0.000000,0.000000,-0.000000,0.000000
61.776884,0.000000,0.000000,-0.000000,0.000000
61.809955,0.000000,0.000000,-0.000000,-0.000000
61.843026,0.000000,0.000000,-0.000000,-0.000000
61.876097,0.000000,-0.000000,-0.000000,-0.000000
61.909168,-0.000000,-0.000000,0.000000,-0.000000
61.942239,-0.000000,-0.000000,0.000000,-0.000000
61.975311,-0.000000,-0.000000,0.000000,0.000000
62.008382,-0.000000,-0.000000,0.000000,0.000000
62.041453,-0.000000,0.000000,0.000000,0.000000
62.074524,0.000000,0.000000,-0.000000,0.000000
62.107595,0.000000,0.000000,-0.000000,0.000000
62.140666,0.000000,0.000000,-0.000000,-0.000000
62.173737,0.000000,0.000000,-0.000000,-0.000000
62.206809,0.000000,-0.000000,-0.000000,-0.000000
62.239880,-0.000000,-0.000000,0.000000,-0.000000
62.272951,-0.000000,-0.000000,0.000000,-0.000000
62.306022,-0.000000,-0.000000,0.000000,0.000000
62.339093,-0.000000,-0.000000,0.000000,0.000000
62.372164,-0.000000,0.000000,0.000000,0.000000
62.405235,0.000000,0.000000,-0.000000,0.000000
62.438307,0.000000,0.000000,-0.000000,0.000000
62.471378,0.000000,0.000000,-0.000000,-0.000000
62.504449,0.000000,0.000000,-0.000000,-0.000000
62.537520,0.000000,-0.000000,-0.000000,-0.000000
62.570591,-0.000000,-0.000000,0.000000,-0.000000
62.603662,-0.000000,-0.000000,0.000000,-0.000000
62.636733,-0.000000,-0.000000,0.000000,0.000000
62.669805,-0.000000,-0.000000,0.000000,0.000000
62.702876,-0.000000,0.000000,0.000000,0.000000
62.735947,0.000000,0.000000,-0.000000,0.000000
62.769018,0.000000,0.000000,-0.000000,0.000000
62.802089,0.000000,0.000000,-0.000000,-0.000000
62.835160,0.000000,0.000000,-0.000000,-0.000000
62.868231,0.000000,-0.000000,-0.000000,-0.000000
62.901302,-0.000000,-0.000000,0.000000,-0.000000
62.934374,-0.000000,-0.000000,0.000000,-0.000000
62.967445,-0.000000,-0.000000,0.000000,0.000000
63.000516,-0.000000,-0.000000,0.000000,0.000000
63.033587,-0.000000,0.000000,0.000000,0.000000
63.066658,0.000000,0.000000,-0.000000,0.000000
63.099729,0.000000,0.000000,-0.000000,0.000000
63.132800,0.000000,0.000000,-0.000000,-0.000000
63.165872,0.000000,0.000000,-0.000000,-0.000000
63.198943,0.000000,-0.000000,-0.000000,-0.000000
63.232014,-0.000000,-0.000000,0.000000,-0.000000
63.265085,-0.000000,-0.000000,0.000000,-0.000000
63.298156,-0.000000,-0.000000,0.000000,0.000000
63.331227,-0.000000,-0.000000,0.000000,0.000000
63.364298,-0.000000,0.000000,0.000000,0.000000
63.397370,0.000000,0.000000,-0.000000,0.000000
63.430441,0.000000,0.000000,-0.000000,0.000000
63.463512,0.000000,0.000000,-0.000000,-0.000000
63.496583,0.000000,0.000000,-0.000000,-0.000000
63.529654,0.000000,-0.000000,-0.000000,-0.000000
63.562725,-0.000000,-0.000000,0.000000,-0.000000
63.595796,-0.000000,-0.000000,0.000000,-0.000000
63.628867,-0.000000,-0.000000,0.000000,0.000000
63.661939,-0.000000,-0.000000,0.000000,0.000000
63.695010,-0.000000,0.000000,0.000000,0.000000
63.728081,0.000000,0.000000,-0.000000,0.000000
63.761152,0.000000,0.000000,-0.000000,0.000000
63.794223,0.000000,0.000000,-0.000000,-0.000000
63.827294,0.000000,0.000000,-0.000000,-0.000000
63.860365,0.000000,-0.000000,-0.000000,-0.000000
63.893437,-0.000000,-0.000000,0.000000,-0.000000
63.926508,-0.000000,-0.000000,0.000000,-0.000000
63.959579,-0.000000,-0.000000,0.000000,0.000000
63.992650,-0.000000,-0.000000,0.000000,0.000000
64.025721,-0.000000,0.000000,0.000000,0.000000
64.058792,0.000000,0.000000,-0.000000,0.000000
64.091863,0.000000,0.000000,-0.000000,0.000000
64.124935,0.000000,0.000000,-0.000000,-0.000000
64.158006,0.000000,0.000000,-0.000000,-0.000000
64.191077,0.000000,-0.000000,-0.000000,-0.000000
64.224148,-0.000000,-0.000000,0.000000,-0.000000
64.257219,-0.000000,-0.000000,0.000000,-0.000000
64.290290,-0.000000,-0.000000,0.000000,0.000000
64.323361,-0.000000,-0.000000,0.000000,0.000000
64.356432,-0.000000,0.000000,0.000000,0.000000
64.389504,0.000000,0.000000,-0.000000,0.000000
64.422575,0.000000,0.000000,-0.000000,0.000000
64.455646,0.000000,0.000000,-0.000000,-0.000000
64.488717,0.000000,0.000000,-0.000000,-0.000000
64.521788,0.000000,-0.000000,-0.000000,-0.000000
64.554859,-0.000000,-0.000000,0.000000,-0.000000
64.587930,-0.000000,-0.000000,0.000000,-0.000000
64.621002,-0.000000,-0.000000,0.000000,0.000000
64.654073,-0.000000,-0.000000,0.000000,0.000000
64.687144,-0.000000,0.000000,0.000000,0.000000
64.720215,0.000000,0.000000,-0.000000,0.000000
64.753286,0.000000,0.000000,-0.000000,0.000000
64.786357,0.000000,0.000000,-0.000000,-0.000000
64.819428,0.000000,0.000000,-0.000000,-0.000000
64.852500,0.000000,-0.000000,-0.000000,-0.000000
64.885571,-0.000000,-0.000000,0.000000,-0.000000
64.918642,-0.000000,-0.000000,0.000000,-0.000000
64.951713,-0.000000,-0.000000,0.000000,0.000000
64.984784,-0.000000,-0.000000,0.000000,0.000000
65.017855,-0.000000,0.000000,0.000000,0.000000
65.050926,0.000000,0.000000,-0.000000,0.000000
65.083997,0.000000,0.000000,-0.000000,0.000000
65.117069,0.000000,0.000000,-0.000000,-0.000000
65.150140,0.000000,0.000000,-0.000000,-0.000000
65.183211,0.000000,-0.000000,-0.000000,-0.000000
65.216282,-0.000000,-0.000000,0.000000,-0.000000
65.249353,-0.000000,-0.000000,0.000000,-0.000000
65.282424,-0.000000,-0.000000,0.000000,0.000000
65.315495,-0.000000,-0.000000,0.000000,0.000000
65.348567,-0.000000,0.000000,0.000000,0.000000
65.381638,0.000000,0.000000,-0.000000,0.000000
65.414709,0.000000,0.000000,-0.000000,0.000000
65.447780,0.000000,0.000000,-0.000000,-0.000000
65.480851,0.000000,0.000000,-0.000000,-0.000000
65.513922,0.000000,-0.000000,-0.000000,-0.000000
65.546993,-0.000000,-0.000000,0.000000,-0.000000
65.580065,-0.000000,-0.000000,0.000000,-0.000000
65.613136,-0.000000,-0.000000,0.000000,0.000000
65.646207,-0.000000,-0.000000,0.000000,0.000000
65.679278,-0.000000,0.000000,0.000000,0.000000
65.712349,0.000000,0.000000,-0.000000,0.000000
65.745420,0.000000,0.000000,-0.000000,0.000000
65.778491,0.000000,0.000000,-0.000000,-0.000000
65.811563,0.000000,0.000000,-0.000000,-0.000000
65.844634,0.000000,-0.000000,-0.000000,-0.000000
65.877705,-0.000000,-0.000000,0.000000,-0.000000
65.910776,-0.000000,-0.000000,0.000000,-0.000000
65.943847,-0.000000,-0.000000,0.000000,0.000000
65.976918,-0.000000,-0.000000,0.000000,0.000000
66.009989,-0.000000,0.000000,0.000000,0.000000
66.043060,0.000000,0.000000,-0.000000,0.000000
66.076132,0.000000,0.000000,-0.000000,0.000000
66.109203,0.000000,0.000000,-0.000000,-0.000000
66.142274,0.000000,0.000000,-0.000000,-0.000000
66.175345,0.000000,-0.000000,-0.000000,-0.000000
66.208416,-0.000000,-0.000000,0.000000,-0.000000
66.241487,-0.000000,-0.000000,0.000000,-0.000000
66.274558,-0.000000,-0.000000,0.000000,0.000000
66.307630,-0.000000,-0.000000,0.000000,0.000000
66.340701,-0.000000,0.000000,0.000000,0.000000
66.373772,0.000000,0.000000,-0.000000,0.000000
66.406843,0.000000,0.000000,-0.000000,0.000000
66.439914,0.000000,0.000000,-0.000000,-0.000000
66.472985,0.000000,0.000000,-0.000000,-0.000000
66.506056,0.000000,-0.000000,-0.000000,-0.000000
66.539128,-0.000000,-0.000000,0.000000,-0.000000
66.572199,-0.000000,-0.000000,0.000000,-0.000000
66.605270,-0.000000,-0.000000,0.000000,0.000000
66.638341,-0.000000,-0.000000,0.000000,0.000000
66.671412,-0.000000,0.000000,0.000000,0.000000
66.704483,0.000000,0.000000,-0.000000,0.000000
66.737554,0.000000,0.000000,-0.000000,0.000000
66.770625,0.000000,0.000000,-0.000000,-0.000000
66.803697,0.000000,0.000000,-0.000000,-0.000000
66.836768,0.000000,-0.000000,-0.000000,-0.000000
66.869839,-0.000000,-0.000000,0.000000,-0.000000
66.902910,-0.000000,-0.000000,0.000000,-0.000000
66.935981,-0.000000,-0.000000,0.000000,0.000000
66.969052,-0.000000,-0.000000,0.000000,0.000000
67.002123,-0.000000,0.000000,0.000000,0.000000
67.035195,0.000000,0.000000,-0.000000,0.000000
67.068266,0.000000,0.000000,-0.000000,0.000000
67.101337,0.000000,0.000000,-0.000000,-0.000000
67.134408,0.000000,0.000000,-0.000000,-0.000000
67.167479,0.000000,-0.000000,-0.000000,-0.000000
67.200550,-0.000000,-0.000000,0.000000,-0.000000
67.233621,-0.000000,-0.000000,0.000000,-0.000000
67.266693,-0.000000,-0.000000,0.000000,0.000000
67.299764,-0.000000,-0.000000,0.000000,0.000000
67.332835,-0.000000,0.000000,0.000000,0.000000
67.365906,0.000000,0.000000,-0.000000,0.000000
67.398977,0.000000,0.000000,-0.000000,0.000000
67.432048,0.000000,0.000000,-0.000000,-0.000000
67.465119,0.000000,0.000000,-0.000000,-0.000000
67.498190,0.000000,-0.000000,-0.000000,-0.000000
67.531262,-0.000000,-0.000000,0.000000,-0.000000
67.564333,-0.000000,-0.000000,0.000000,-0.000000
67.597404,-0.000000,-0.000000,0.000000,0.000000
67.630475,-0.000000,-0.000000,0.000000,0.000000
67.663546,-0.000000,0.000000,0.000000,0.000000
67.696617,0.000000,0.000000,-0.000000,0.000000
67.729688,0.000000,0.000000,-0.000000,0.000000
67.762760,0.000000,0.000000,-0.000000,-0.000000
67.795831,0.000000,0.000000,-0.000000,-0.000000
67.828902,0.000000,-0.000000,-0.000000,-0.000000
67.861973,-0.000000,-0.000000,0.000000,-0.000000
67.895044,-0.000000,-0.000000,0.000000,-0.000000
67.928115,-0.000000,-0.000000,0.000000,0.000000
67.961186,-0.000000,-0.000000,0.000000,0.000000
67.994258,-0.000000,0.000000,0.000000,0.000000
68.027329,0.000000,0.000000,-0.000000,0.000000
68.060400,0.000000,0.000000,-0.000000,0.000000
68.093471,0.000000,0.000000,-0.000000,-0.000000
68.126542,0.000000,0.000000,-0.000000,-0.000000
68.159613,0.000000,-0.000000,-0.000000,-0.000000
68.192684,-0.000000,-0.000000,0.000000,-0.000000
68.225756,-0.000000,-0.000000,0.000000,-0.000000
68.258827,-0.000000,-0.000000,0.000000,0.000000
68.291898,-0.000000,-0.000000,0.000000,0.000000
68.324969,-0.000000,0.000000,0.000000,0.000000
68.358040,0.000000,0.000000,-0.000000,0.000000
68.391111,0.000000,0.000000,-0.000000,0.000000
68.424182,0.000000,0.000000,-0.000000,-0.000000
68.457253,0.000000,0.000000,-0.000000,-0.000000
68.490325,0.000000,-0.000000,-0.000000,-0.000000
68.523396,-0.000000,-0.000000,0.000000,-0.000000
68.556467,-0.000000,-0.000000,0.000000,-0.000000
68.589538,-0.000000,-0.000000,0.000000,0.000000
68.622609,-0.000000,-0.000000,0.000000,0.000000
68.655680,-0.000000,0.000000,0.000000,0.000000
68.688751,0.000000,0.000000,-0.000000,0.000000
68.721823,0.000000,0.000000,-0.000000,0.000000
68.754894,0.000000,0.000000,-0.000000,-0.000000
68.787965,0.000000,0.000000,-0.000000,-0.000000
68.821036,0.000000,-0.000000,-0.000000,-0.000000
68.854107,-0.000000,-0.000000,0.000000,-0.000000
68.887178,-0.000000,-0.000000,0.000000,-0.000000
68.920249,-0.000000,-0.000000,0.000000,0.000000
68.953321,-0.000000,-0.000000,0.000000,0.000000
68.986392,-0.000000,0.000000,0.000000,0.000000
69.019463,0.000000,0.000000,-0.000000,0.000000
69.052534,0.000000,0.000000,-0.000000,0.000000
69.085605,0.000000,0.000000,-0.000000,-0.000000
69.118676,0.000000,0.000000,-0.000000,-0.000000
69.151747,0.000000,-0.000000,-0.000000,-0.000000
69.184818,-0.000000,-0.000000,0.000000,-0.000000
69.217890,-0.000000,-0.000000,0.000000,-0.000000
69.250961,-0.000000,-0.000000,0.000000,0.000000
69.284032,-0.000000,-0.000000,0.000000,0.000000
69.317103,-0.000000,0.000000,0.000000,0.000000
69.350174,0.000000,0.000000,-0.000000,0.000000
69.383245,0.000000,0.000000,-0.000000,0.000000
69.416316,0.000000,0.000000,-0.000000,-0.000000
69.449388,0.000000,0.000000,-0.000000,-0.000000
69.482459,0.000000,-0.000000,-0.000000,-0.000000
69.515530,-0.000000,-0.000000,0.000000,-0.000000
69.548601,-0.000000,-0.000000,0.000000,-0.000000
69.581672,-0.000000,-0.000000,0.000000,0.000000
69.614743,-0.000000,-0.000000,0.000000,0.000000
69.647814,-0.000000,0.000000,0.000000,0.000000
69.680886,0.000000,0.000000,-0.000000,0.000000
69.713957,0.000000,0.000000,-0.000000,0.000000
69.747028,0.000000,0.000000,-0.000000,-0.000000
69.780099,0.000000,0.000000,-0.000000,-0.000000
69.813170,0.000000,-0.000000,-0.000000,-0.000000
69.846241,-0.000000,-0.000000,0.000000,-0.000000
69.879312,-0.000000,-0.000000,0.000000,-0.000000
69.912383,-0.000000,-0.000000,0.000000,0.000000
69.945455,-0.000000,-0.000000,0.000000,0.000000
69.978526,-0.000000,0.000000,0.000000,0.000000
70.011597,0.000000,0.000000,-0.000000,0.000000
70.044668,0.000000,0.000000,-0.000000,0.000000
70.077739,0.000000,0.000000,-0.000000,-0.000000
70.110810,0.000000,0.000000,-0.000000,-0.000000
70.143881,0.000000,-0.000000,-0.000000,-0.000000
70.176953,-0.000000,-0.000000,0.000000,-0.000000
70.210024,-0.000000,-0.000000,0.000000,-0.000000
70.243095,-0.000000,-0.000000,0.000000,0.000000
70.276166,-0.000000,-0.000000,0.000000,0.000000
70.309237,-0.000000,0.000000,0.000000,0.000000
70.342308,0.000000,0.000000,-0.000000,0.000000
70.375379,0.000000,0.000000,-0.000000,0.000000
70.408451,0.000000,0.000000,-0.000000,-0.000000
70.441522,0.000000,0.000000,-0.000000,-0.000000
70.474593,0.000000,-0.000000,-0.000000,-0.000000
70.507664,-0.000000,-0.000000,0.000000,-0.000000
70.540735,-0.000000,-0.000000,0.000000,-0.000000
70.573806,-0.000000,-0.000000,0.000000,0.000000
70.606877,-0.000000,-0.000000,0.000000,0.000000
70.639949,-0.000000,0.000000,0.000000,0.000000
70.673020,0.000000,0.000000,-0.000000,0.000000
70.706091,0.000000,0.000000,-0.000000,0.000000
70.739162,0.000000,0.000000,-0.000000,-0.000000
70.772233,0.000000,0.000000,-0.000000,-0.000000
70.805304,0.000000,-0.000000,-0.000000,-0.000000
70.838375,-0.000000,-0.000000,0.000000,-0.000000
70.871446,-0.000000,-0.000000,0.000000,-0.000000
70.904518,-0.000000,-0.000000,0.000000,0.000000
70.937589,-0.000000,-0.000000,0.000000,0.000000
70.970660,-0.000000,0.000000,0.000000,0.000000
71.003731,0.000000,0.000000,-0.000000,0.000000
71.036802,0.000000,0.000000,-0.000000,0.000000
71.069873,0.000000,0.000000,-0.000000,-0.000000
71.102944,0.000000,0.000000,-0.000000,-0.000000
71.136016,0.000000,-0.000000,-0.000000,-0.000000
71.169087,-0.000000,-0.000000,0.000000,-0.000000
71.202158,-0.000000,-0.000000,0.000000,-0.000000
71.235229,-0.000000,-0.000000,0.000000,0.000000
71.268300,-0.000000,-0.000000,0.000000,0.000000
71.301371,-0.000000,0.000000,0.000000,0.000000
71.334442,0.000000,0.000000,-0.000000,0.000000
71.367514,0.000000,0.000000,-0.000000,0.000000
71.400585,0.000000,0.000000,-0.000000,-0.000000
71.433656,0.000000,0.000000,-0.000000,-0.000000
71.466727,0.000000,-0.000000,-0.000000,-0.000000
71.499798,-0.000000,-0.000000,0.000000,-0.000000
71.532869,-0.000000,-0.000000,0.000000,-0.000000
71.565940,-0.000000,-0.000000,0.000000,0.000000
71.599011,-0.000000,-0.000000,0.000000,0.000000
71.632083,-0.000000,0.000000,0.000000,0.000000
71.665154,0.000000,0.000000,-0.000000,0.000000
71.698225,0.000000,0.000000,-0.000000,0.000000
71.731296,0.000000,0.000000,-0.000000,-0.000000
71.764367,0.000000,0.000000,-0.000000,-0.000000
71.797438,0.000000,-0.000000,-0.000000,-0.000000
71.830509,-0.000000,-0.000000,0.000000,-0.000000
71.863581,-0.000000,-0.000000,0.000000,-0.000000
71.896652,-0.000000,-0.000000,0.000000,0.000000
71.929723,-0.000000,-0.000000,0.000000,0.000000
71.962794,-0.000000,0.000000,0.000000,0.000000
71.995865,0.000000,0.000000,-0.000000,0.000000
72.028936,0.000000,0.000000,-0.000000,0.000000
72.062007,0.000000,0.000000,-0.000000,-0.000000
72.095079,0.000000,0.000000,-0.000000,-0.000000
72.128150,0.000000,-0.000000,-0.000000,-0.000000
72.161221,-0.000000,-0.000000,0.000000,-0.000000
72.194292,-0.000000,-0.000000,0.000000,-0.000000
72.227363,-0.000000,-0.000000,0.000000,0.000000
72.260434,-0.000000,-0.000000,0.000000,0.000000
72.293505,-0.000000,0.000000,0.000000,0.000000
72.326576,0.000000,0.000000,-0.000000,0.000000
72.359648,0.000000,0.000000,-0.000000,0.000000
72.392719,0.000000,0.000000,-0.000000,-0.000000
72.425790,0.000000,0.000000,-0.000000,-0.000000
72.458861,0.000000,-0.000000,-0.000000,-0.000000
72.491932,-0.000000,-0.000000,0.000000,-0.000000
72.525003,-0.000000,-0.000000,0.000000,-0.000000
72.558074,-0.000000,-0.000000,0.000000,0.000000
72.591146,-0.000000,-0.000000,0.000000,0.000000
72.624217,-0.000000,0.000000,0.000000,0.000000
72.657288,0.000000,0.000000,-0.000000,0.000000
72.690359,0.000000,0.000000,-0.000000,0.000000
72.723430,0.000000,0.000000,-0.000000,-0.000000
72.756501,0.000000,0.000000,-0.000000,-0.000000
72.789572,0.000000,-0.000000,-0.000000,-0.000000
72.822644,-0.000000,-0.000000,0.000000,-0.000000
72.855715,-0.000000,-0.000000,0.000000,-0.000000
72.888786,-0.000000,-0.000000,0.000000,0.000000
72.921857,-0.000000,-0.000000,0.000000,0.000000
72.954928,-0.000000,0.000000,0.000000,0.000000
72.987999,0.000000,0.000000,-0.000000,0.000000
73.021070,0.000000,0.000000,-0.000000,0.000000
73.054141,0.000000,0.000000,-0.000000,-0.000000
73.087213,0.000000,0.000000,-0.000000,-0.000000
73.120284,0.000000,-0.000000,-0.000000,-0.000000
73.153355,-0.000000,-0.000000,0.000000,-0.000000
73.186426,-0.000000,-0.000000,0.000000,-0.000000
73.219497,-0.000000,-0.000000,0.000000,0.000000
73.252568,-0.000000,-0.000000,0.000000,0.000000
73.285639,-0.000000,0.000000,0.000000,0.000000
73.318711,0.000000,0.000000,-0.000000,0.000000
73.351782,0.000000,0.000000,-0.000000,0.000000
73.384853,0.000000,0.000000,-0.000000,-0.000000
73.417924,0.000000,0.000000,-0.000000,-0.000000
73.450995,0.000000,-0.000000,-0.000000,-0.000000
73.484066,-0.000000,-0.000000,0.000000,-0.000000
73.517137,-0.000000,-0.000000,0.000000,-0.000000
73.550209,-0.000000,-0.000000,0.000000,0.000000
73.583280,-0.000000,-0.000000,0.000000,0.000000
73.616351,-0.000000,0.000000,0.000000,0.000000
73.649422,0.000000,0.000000,-0.000000,0.000000
73.682493,0.000000,0.000000,-0.000000,0.000000
73.715564,0.000000,0.000000,-0.000000,-0.000000
73.748635,0.000000,0.000000,-0.000000,-0.000000
73.781707,0.000000,-0.000000,-0.000000,-0.000000
73.814778,-0.000000,-0.000000,0.000000,-0.000000
73.847849,-0.000000,-0.000000,0.000000,-0.000000
73.880920,-0.000000,-0.000000,0.000000,0.000000
73.913991,-0.000000,-0.000000,0.000000,0.000000
73.947062,-0.000000,0.000000,0.000000,0.000000
73.980133,0.000000,0.000000,-0.000000,0.000000
74.013204,0.000000,0.000000,-0.000000,0.000000
74.046276,0.000000,0.000000,-0.000000,-0.000000
74.079347,0.000000,0.000000,-0.000000,-0.000000
74.112418,0.000000,-0.000000,-0.000000,-0.000000
74.145489,-0.000000,-0.000000,0.000000,-0.000000
74.178560,-0.000000,-0.000000,0.000000,-0.000000
74.211631,-0.000000,-0.000000,0.000000,0.000000
74.244702,-0.000000,-0.000000,0.000000,0.000000
74.277774,-0.000000,0.000000,0.000000,0.000000
74.310845,0.000000,0.000000,-0.000000,0.000000
74.343916,0.000000,0.000000,-0.000000,0.000000
74.376987,0.000000,0.000000,-0.000000,-0.000000
74.410058,0.000000,0.000000,-0.000000,-0.000000
74.443129,0.000000,-0.000000,-0.000000,-0.000000
74.476200,-0.000000,-0.000000,0.000000,-0.000000
74.509272,-0.000000,-0.000000,0.000000,-0.000000
74.542343,-0.000000,-0.000000,0.000000,0.000000
74.575414,-0.000000,-0.000000,0.000000,0.000000
74.608485,-0.000000,0.000000,0.000000,0.000000
74.641556,0.000000,0.000000,-0.000000,0.000000
74.674627,0.000000,0.000000,-0.000000,0.000000
74.707698,0.000000,0.000000,-0.000000,-0.000000
74.740769,0.000000,0.000000,-0.000000,-0.000000
74.773841,0.000000,-0.000000,-0.000000,-0.000000
74.806912,-0.000000,-0.000000,0.000000,-0.000000
74.839983,-0.000000,-0.000000,0.000000,-0.000000
74.873054,-0.000000,-0.000000,0.000000,0.000000
74.906125,-0.000000,-0.000000,0.000000,0.000000
74.939196,-0.000000,0.000000,0.000000,0.000000
74.972267,0.000000,0.000000,-0.000000,0.000000
75.005339,0.000000,0.000000,-0.000000,0.000000
75.038410,0.000000,0.000000,-0.000000,-0.000000
75.071481,0.000000,0.000000,-0.000000,-0.000000
75.104552,0.000000,-0.000000,-0.000000,-0.000000
75.137623,-0.000000,-0.000000,0.000000,-0.000000
75.170694,-0.000000,-0.000000,0.000000,-0.000000
75.203765,-0.000000,-0.000000,0.000000,0.000000
75.236837,-0.000000,-0.000000,0.000000,0.000000
75.269908,-0.000000,0.000000,0.000000,0.000000
75.302979,0.000000,0.000000,-0.000000,0.000000
75.336050,0.000000,0.000000,-0.000000,0.000000
75.369121,0.000000,0.000000,-0.000000,-0.000000
75.402192,0.000000,0.000000,-0.000000,-0.000000
75.435263,0.000000,-0.000000,-0.000000,-0.000000
75.468334,-0.000000,-0.000000,0.000000,-0.000000
75.501406,-0.000000,-0.000000,0.000000,-0.000000
75.534477,-0.000000,-0.000000,0.000000,0.000000
75.567548,-0.000000,-0.000000,0.000000,0.000000
75.600619,-0.000000,0.000000,0.000000,0.000000
75.633690,0.000000,0.000000,-0.000000,0.000000
75.666761,0.000000,0.000000,-0.000000,0.000000
75.699832,0.000000,0.000000,-0.000000,-0.000000
75.732904,0.000000,0.000000,-0.000000,-0.000000
75.765975,0.000000,-0.000000,-0.000000,-0.000000
75.799046,-0.000000,-0.000000,0.000000,-0.000000
75.832117,-0.000000,-0.000000,0.000000,-0.000000
75.865188,-0.000000,-0.000000,0.000000,0.000000
75.898259,-0.000000,-0.000000,0.000000,0.000000
75.931330,-0.000000,0.000000,0.000000,0.000000
75.964402,0.000000,0.000000,-0.000000,0.000000
75.997473,0.000000,0.000000,-0.000000,0.000000
76.030544,0.000000,0.000000,-0.000000,-0.000000
76.063615,0.000000,0.000000,-0.000000,-0.000000
76.096686,0.000000,-0.000000,-0.000000,-0.000000
76.129757,-0.000000,-0.000000,0.000000,-0.000000
76.162828,-0.000000,-0.000000,0.000000,-0.000000
76.195900,-0.000000,-0.000000,0.000000,0.000000
76.228971,-0.000000,-0.000000,0.000000,0.000000
76.262042,-0.000000,0.000000,0.000000,0.000000
76.295113,0.000000,0.000000,-0.000000,0.000000
76.328184,0.000000,0.000000,-0.000000,0.000000
76.361255,0.000000,0.000000,-0.000000,-0.000000
76.394326,0.000000,0.000000,-0.000000,-0.000000
76.427397,0.000000,-0.000000,-0.000000,-0.000000
76.460469,-0.000000,-0.000000,0.000000,-0.000000
76.493540,-0.000000,-0.000000,0.000000,-0.000000
76.526611,-0.000000,-0.000000,0.000000,0.000000
76.559682,-0.000000,-0.000000,0.000000,0.000000
76.592753,-0.000000,0.000000,0.000000,0.000000
76.625824,0.000000,0.000000,-0.000000,0.000000
76.658895,0.000000,0.000000,-0.000000,0.000000
76.691967,0.000000,0.000000,-0.000000,-0.000000
76.725038,0.000000,0.000000,-0.000000,-0.000000
76.758109,0.000000,-0.000000,-0.000000,-0.000000
76.791180,-0.000000,-0.000000,0.000000,-0.000000
76.824251,-0.000000,-0.000000,0.000000,-0.000000
76.857322,-0.000000,-0.000000,0.000000,0.000000
76.890393,-0.000000,-0.000000,0.000000,0.000000
76.923465,-0.000000,0.000000,0.000000,0.000000
76.956536,0.000000,0.000000,-0.000000,0.000000
76.989607,0.000000,0.000000,-0.000000,0.000000
77.022678,0.000000,0.000000,-0.000000,-0.000000
77.055749,0.000000,0.000000,-0.000000,-0.000000
77.088820,0.000000,-0.000000,-0.000000,-0.000000
77.121891,-0.000000,-0.000000,0.000000,-0.000000
77.154962,-0.000000,-0.000000,0.000000,-0.000000
77.188034,-0.000000,-0.000000,0.000000,0.000000
77.221105,-0.000000,-0.000000,0.000000,0.000000
77.254176,-0.000000,0.000000,0.000000,0.000000
77.287247,0.000000,0.000000,-0.000000,0.000000
77.320318,0.000000,0.000000,-0.000000,0.000000
77.353389,0.000000,0.000000,-0.000000,-0.000000
77.386460,0.000000,0.000000,-0.000000,-0.000000
77.419532,0.000000,-0.000000,-0.000000,-0.000000
77.452603,-0.000000,-0.000000,0.000000,-0.000000
77.485674,-0.000000,-0.000000,0.000000,-0.000000
77.518745,-0.000000,-0.000000,0.000000,0.000000
77.551816,-0.000000,-0.000000,0.000000,0.000000
77.584887,-0.000000,0.000000,0.000000,0.000000
77.617958,0.000000,0.000000,-0.000000,0.000000
77.651030,0.000000,0.000000,-0.000000,0.000000
77.684101,0.000000,0.000000,-0.000000,-0.000000
77.717172,0.000000,0.000000,-0.000000,-0.000000
77.750243,0.000000,-0.000000,-0.000000,-0.000000
77.783314,-0.000000,-0.000000,0.000000,-0.000000
77.816385,-0.000000,-0.000000,0.000000,-0.000000
77.849456,-0.000000,-0.000000,0.000000,0.000000
77.882527,-0.000000,-0.000000,0.000000,0.000000
77.915599,-0.000000,0.000000,0.000000,0.000000
77.948670,0.000000,0.000000,-0.000000,0.000000
77.981741,0.000000,0.000000,-0.000000,0.000000
78.014812,0.000000,0.000000,-0.000000,-0.000000
78.047883,0.000000,0.000000,-0.000000,-0.000000
78.080954,0.000000,-0.000000,-0.000000,-0.000000
78.114025,-0.000000,-0.000000,0.000000,-0.000000
78.147097,-0.000000,-0.000000,0.000000,-0.000000
78.180168,-0.000000,-0.000000,0.000000,0.000000
78.213239,-0.000000,-0.000000,0.000000,0.000000
78.246310,-0.000000,0.000000,0.000000,0.000000
78.279381,0.000000,0.000000,-0.000000,0.000000
78.312452,0.000000,0.000000,-0.000000,0.000000
78.345523,0.000000,0.000000,-0.000000,-0.000000
78.378595,0.000000,0.000000,-0.000000,-0.000000
78.411666,0.000000,-0.000000,-0.000000,-0.000000
78.444737,-0.000000,-0.000000,0.000000,-0.000000
78.477808,-0.000000,-0.000000,0.000000,-0.000000
78.510879,-0.000000,-0.000000,0.000000,0.000000
78.543950,-0.000000,-0.000000,0.000000,0.000000
78.577021,-0.000000,0.000000,0.000000,0.000000
78.610093,0.000000,0.000000,-0.000000,0.000000
78.643164,0.000000,0.000000,-0.000000,0.000000
78.676235,0.000000,0.000000,-0.000000,-0.000000
78.709306,0.000000,0.000000,-0.000000,-0.000000
78.742377,0.000000,-0.000000,-0.000000,-0.000000
78.775448,-0.000000,-0.000000,0.000000,-0.000000
78.808519,-0.000000,-0.000000,0.000000,-0.000000
78.841590,-0.000000,-0.000000,0.000000,0.000000
78.874662,-0.000000,-0.000000,0.000000,0.000000
78.907733,-0.000000,0.000000,0.000000,0.000000
78.940804,0.000000,0.000000,-0.000000,0.000000
78.973875,0.000000,0.000000,-0.000000,0.000000
79.006946,0.000000,0.000000,-0.000000,-0.000000
79.040017,0.000000,0.000000,-0.000000,-0.000000
79.073088,0.000000,-0.000000,-0.000000,-0.000000
79.106160,-0.000000,-0.000000,0.000000,-0.000000
79.139231,-0.000000,-0.000000,0.000000,-0.000000
79.172302,-0.000000,-0.000000,0.000000,0.000000
79.205373,-0.000000,-0.000000,0.000000,0.000000
79.238444,-0.000000,0.000000,0.000000,0.000000
79.271515,0.000000,0.000000,-0.000000,0.000000
79.304586,0.000000,0.000000,-0.000000,0.000000
79.337658,0.000000,0.000000,-0.000000,-0.000000
79.370729,0.000000,0.000000,-0.000000,-0.000000
79.403800,0.000000,-0.000000,-0.000000,-0.000000
79.436871,-0.000000,-0.000000,0.000000,-0.000000
79.469942,-0.000000,-0.000000,0.000000,-0.000000
79.503013,-0.000000,-0.000000,0.000000,0.000000
79.536084,-0.000000,-0.000000,0.000000,0.000000
79.569155,-0.000000,0.000000,0.000000,0.000000
79.602227,0.000000,0.000000,-0.000000,0.000000
79.635298,0.000000,0.000000,-0.000000,0.000000
79.668369,0.000000,0.000000,-0.000000,-0.000000
79.701440,0.000000,0.000000,-0.000000,-0.000000
79.734511,0.000000,-0.000000,-0.000000,-0.000000
79.767582,-0.000000,-0.000000,0.000000,-0.000000
79.800653,-0.000000,-0.000000,0.000000,-0.000000
79.833725,-0.000000,-0.000000,0.000000,0.000000
79.866796,-0.000000,-0.000000,0.000000,0.000000
79.899867,-0.000000,0.000000,0.000000,0.000000
79.932938,0.000000,0.000000,-0.000000,0.000000
79.966009,0.000000,0.000000,-0.000000,0.000000
79.999080,0.000000,0.000000,-0.000000,-0.000000
80.032151,0.000000,0.000000,-0.000000,-0.000000
80.065223,0.000000,-0.000000,-0.000000,-0.000000
80.098294,-0.000000,-0.000000,0.000000,-0.000000
80.131365,-0.000000,-0.000000,0.000000,-0.000000
80.164436,-0.000000,-0.000000,0.000000,0.000000
80.197507,-0.000000,-0.000000,0.000000,0.000000
80.230578,-0.000000,0.000000,0.000000,0.000000
80.263649,0.000000,0.000000,-0.000000,0.000000
80.296720,0.000000,0.000000,-0.000000,0.000000
80.329792,0.000000,0.000000,-0.000000,-0.000000
80.362863,0.000000,0.000000,-0.000000,-0.000000
80.395934,0.000000,-0.000000,-0.000000,-0.000000
80.429005,-0.000000,-0.000000,0.000000,-0.000000
80.462076,-0.000000,-0.000000,0.000000,-0.000000
80.495147,-0.000000,-0.000000,0.000000,0.000000
80.528218,-0.000000,-0.000000,0.000000,0.000000
80.561290,-0.000000,0.000000,0.000000,0.000000
80.594361,0.000000,0.000000,-0.000000,0.000000
80.627432,0.000000,0.000000,-0.000000,0.000000
80.660503,0.000000,0.000000,-0.000000,-0.000000
80.693574,0.000000,0.000000,-0.000000,-0.000000
80.726645,0.000000,-0.000000,-0.000000,-0.000000
80.759716,-0.000000,-0.000000,0.000000,-0.000000
80.792788,-0.000000,-0.000000,0.000000,-0.000000
80.825859,-0.000000,-0.000000,0.000000,0.000000
80.858930,-0.000000,-0.000000,0.000000,0.000000
80.892001,-0.000000,0.000000,0.000000,0.000000
80.925072,0.000000,0.000000,-0.000000,0.000000
80.958143,0.000000,0.000000,-0.000000,0.000000
80.991214,0.000000,0.000000,-0.000000,-0.000000
81.024286,0.000000,0.000000,-0.000000,-0.000000
81.057357,0.000000,-0.000000,-0.000000,-0.000000
81.090428,-0.000000,-0.000000,0.000000,-0.000000
81.123499,-0.000000,-0.000000,0.000000,-0.000000
81.156570,-0.000000,-0.000000,0.000000,0.000000
81.189641,-0.000000,-0.000000,0.000000,0.000000
81.222712,-0.000000,0.000000,0.000000,0.000000
81.255783,0.000000,0.000000,-0.000000,0.000000
81.288855,0.000000,0.000000,-0.000000,0.000000
81.321926,0.000000,0.000000,-0.000000,-0.000000
81.354997,0.000000,0.000000,-0.000000,-0.000000
81.388068,0.000000,-0.000000,-0.000000,-0.000000
81.421139,-0.000000,-0.000000,0.000000,-0.000000
81.454210,-0.000000,-0.000000,0.000000,-0.000000
81.487281,-0.000000,-0.000000,0.000000,0.000000
81.520353,-0.000000,-0.000000,0.000000,0.000000
81.553424,-0.000000,0.000000,0.000000,0.000000
81.586495,0.000000,0.000000,-0.000000,0.000000
81.619566,0.000000,0.000000,-0.000000,0.000000
81.652637,0.000000,0.000000,-0.000000,-0.000000
81.685708,0.000000,0.000000,-0.000000,-0.000000
81.718779,0.000000,-0.000000,-0.000000,-0.000000
81.751851,-0.000000,-0.000000,0.000000,-0.000000
81.784922,-0.000000,-0.000000,0.000000,-0.000000
81.817993,-0.000000,-0.000000,0.000000,0.000000
81.851064,-0.000000,-0.000000,0.000000,0.000000
81.884135,-0.000000,0.000000,0.000000,0.000000
81.917206,0.000000,0.000000,-0.000000,0.000000
81.950277,0.000000,0.000000,-0.000000,0.000000
81.983348,0.000000,0.000000,-0.000000,-0.000000
82.016420,0.000000,0.000000,-0.000000,-0.000000
82.049491,0.000000,-0.000000,-0.000000,-0.000000
82.082562,-0.000000,-0.000000,0.000000,-0.000000
82.115633,-0.000000,-0.000000,0.000000,-0.000000
82.148704,-0.000000,-0.000000,0.000000,0.000000
82.181775,-0.000000,-0.000000,0.000000,0.000000
82.214846,-0.000000,0.000000,0.000000,0.000000
82.247918,0.000000,0.000000,-0.000000,0.000000
82.280989,0.000000,0.000000,-0.000000,0.000000
82.314060,0.000000,0.000000,-0.000000,-0.000000
82.347131,0.000000,0.000000,-0.000000,-0.000000
82.380202,0.000000,-0.000000,-0.000000,-0.000000
82.413273,-0.000000,-0.000000,0.000000,-0.000000
82.446344,-0.000000,-0.000000,0.000000,-0.000000
82.479416,-0.000000,-0.000000,0.000000,0.000000
82.512487,-0.000000,-0.000000,0.000000,0.000000
82.545558,-0.000000,0.000000,0.000000,0.000000
82.578629,0.000000,0.000000,-0.000000,0.000000
82.611700,0.000000,0.000000,-0.000000,0.000000
82.644771,0.000000,0.000000,-0.000000,-0.000000
82.677842,0.000000,0.000000,-0.000000,-0.000000
82.710913,0.000000,-0.000000,-0.000000,-0.000000
82.743985,-0.000000,-0.000000,0.000000,-0.000000
82.777056,-0.000000,-0.000000,0.000000,-0.000000
82.810127,-0.000000,-0.000000,0.000000,0.000000
82.843198,-0.000000,-0.000000,0.000000,0.000000
82.876269,-0.000000,0.000000,0.000000,0.000000
82.909340,0.000000,0.000000,-0.000000,0.000000
82.942411,0.000000,0.000000,-0.000000,0.000000
82.975483,0.000000,0.000000,-0.000000,-0.000000
83.008554,0.000000,0.000000,-0.000000,-0.000000
83.041625,0.000000,-0.000000,-0.000000,-0.000000
83.074696,-0.000000,-0.000000,0.000000,-0.000000
83.107767,-0.000000,-0.000000,0.000000,-0.000000
83.140838,-0.000000,-0.000000,0.000000,0.000000
83.173909,-0.000000,-0.000000,0.000000,0.000000
83.206981,-0.000000,0.000000,0.000000,0.000000
83.240052,0.000000,0.000000,-0.000000,0.000000
83.273123,0.000000,0.000000,-0.000000,0.000000
83.306194,0.000000,0.000000,-0.000000,-0.000000
83.339265,0.000000,0.000000,-0.000000,-0.000000
83.372336,0.000000,-0.000000,-0.000000,-0.000000
83.405407,-0.000000,-0.000000,0.000000,-0.000000
83.438478,-0.000000,-0.000000,0.000000,-0.000000
83.471550,-0.000000,-0.000000,0.000000,0.000000
83.504621,-0.000000,-0.000000,0.000000,0.000000
83.537692,-0.000000,0.000000,0.000000,0.000000
83.570763,0.000000,0.000000,-0.000000,0.000000
83.603834,0.000000,0.000000,-0.000000,0.000000
83.636905,0.000000,0.000000,-0.000000,-0.000000
83.669976,0.000000,0.000000,-0.000000,-0.000000
83.703048,0.000000,-0.000000,-0.000000,-0.000000
83.736119,-0.000000,-0.000000,0.000000,-0.000000
83.769190,-0.000000,-0.000000,0.000000,-0.000000
83.802261,-0.000000,-0.000000,0.000000,0.000000
83.835332,-0.000000,-0.000000,0.000000,0.000000
83.868403,-0.000000,0.000000,0.000000,0.000000
83.901474,0.000000,0.000000,-0.000000,0.000000
83.934546,0.000000,0.000000,-0.000000,0.000000
83.967617,0.000000,0.000000,-0.000000,-0.000000
84.000688,0.000000,0.000000,-0.000000,-0.000000
84.033759,0.000000,-0.000000,-0.000000,-0.000000
84.066830,-0.000000,-0.000000,0.000000,-0.000000
84.099901,-0.000000,-0.000000,0.000000,-0.000000
84.132972,-0.000000,-0.000000,0.000000,0.000000
84.166044,-0.000000,-0.000000,0.000000,0.000000
84.199115,-0.000000,0.000000,0.000000,0.000000
84.232186,0.000000,0.000000,-0.000000,0.000000
84.265257,0.000000,0.000000,-0.000000,0.000000
84.298328,0.000000,0.000000,-0.000000,-0.000000
84.331399,0.000000,0.000000,-0.000000,-0.000000
84.364470,0.000000,-0.000000,-0.000000,-0.000000
84.397541,-0.000000,-0.000000,0.000000,-0.000000
84.430613,-0.000000,-0.000000,0.000000,-0.000000
84.463684,-0.000000,-0.000000,0.000000,0.000000
84.496755,-0.000000,-0.000000,0.000000,0.000000
84.529826,-0.000000,0.000000,0.000000,0.000000
84.562897,0.000000,0.000000,-0.000000,0.000000
84.595968,0.000000,0.000000,-0.000000,0.000000
84.629039,0.000000,0.000000,-0.000000,-0.000000
84.662111,0.000000,0.000000,-0.000000,-0.000000
84.695182,0.000000,-0.000000,-0.000000,-0.000000
84.728253,-0.000000,-0.000000,0.000000,-0.000000
84.761324,-0.000000,-0.000000,0.000000,-0.000000
84.794395,-0.000000,-0.000000,0.000000,0.000000
84.827466,-0.000000,-0.000000,0.000000,0.000000
84.860537,-0.000000,0.000000,0.000000,0.000000
84.893609,0.000000,0.000000,-0.000000,0.000000
84.926680,0.000000,0.000000,-0.000000,0.000000
84.959751,0.000000,0.000000,-0.000000,-0.000000
84.992822,0.000000,0.000000,-0.000000,-0.000000
85.025893,0.000000,-0.000000,-0.000000,-0.000000
85.058964,-0.000000,-0.000000,0.000000,-0.000000
85.092035,-0.000000,-0.000000,0.000000,-0.000000
85.125106,-0.000000,-0.000000,0.000000,0.000000
85.158178,-0.000000,-0.000000,0.000000,0.000000
85.191249,-0.000000,0.000000,0.000000,0.000000
85.224320,0.000000,0.000000,-0.000000,0.000000
85.257391,0.000000,0.000000,-0.000000,0.000000
85.290462,0.000000,0.000000,-0.000000,-0.000000
85.323533,0.000000,0.000000,-0.000000,-0.000000
85.356604,0.000000,-0.000000,-0.000000,-0.000000
85.389676,-0.000000,-0.000000,0.000000,-0.000000
85.422747,-0.000000,-0.000000,0.000000,-0.000000
85.455818,-0.000000,-0.000000,0.000000,0.000000
85.488889,-0.000000,-0.000000,0.000000,0.000000
85.521960,-0.000000,0.000000,0.000000,0.000000
85.555031,0.000000,0.000000,-0.000000,0.000000
85.588102,0.000000,0.000000,-0.000000,0.000000
85.621174,0.000000,0.000000,-0.000000,-0.000000
85.654245,0.000000,0.000000,-0.000000,-0.000000
85.687316,0.000000,-0.000000,-0.000000,-0.000000
85.720387,-0.000000,-0.000000,0.000000,-0.000000
85.753458,-0.000000,-0.000000,0.000000,-0.000000
85.786529,-0.000000,-0.000000,0.000000,0.000000
85.819600,-0.000000,-0.000000,0.000000,0.000000
85.852671,-0.000000,0.000000,0.000000,0.000000
85.885743,0.000000,0.000000,-0.000000,0.000000
85.918814,0.000000,0.000000,-0.000000,0.000000
85.951885,0.000000,0.000000,-0.000000,-0.000000
85.984956,0.000000,0.000000,-0.000000,-0.000000
86.018027,0.000000,-0.000000,-0.000000,-0.000000
86.051098,-0.000000,-0.000000,0.000000,-0.000000
86.084169,-0.000000,-0.000000,0.000000,-0.000000
86.117241,-0.000000,-0.000000,0.000000,0.000000
86.150312,-0.000000,-0.000000,0.000000,0.000000
86.183383,-0.000000,0.000000,0.000000,0.000000
86.216454,0.000000,0.000000,-0.000000,0.000000
86.249525,0.000000,0.000000,-0.000000,0.000000
86.282596,0.000000,0.000000,-0.000000,-0.000000
86.315667,0.000000,0.000000,-0.000000,-0.000000
86.348739,0.000000,-0.000000,-0.000000,-0.000000
86.381810,-0.000000,-0.000000,0.000000,-0.000000
86.414881,-0.000000,-0.000000,0.000000,-0.000000
86.447952,-0.000000,-0.000000,0.000000,0.000000
86.481023,-0.000000,-0.000000,0.000000,0.000000
86.514094,-0.000000,0.000000,0.000000,0.000000
86.547165,0.000000,0.000000,-0.000000,0.000000
86.580237,0.000000,0.000000,-0.000000,0.000000
86.613308,0.000000,0.000000,-0.000000,-0.000000
86.646379,0.000000,0.000000,-0.000000,-0.000000
86.679450,0.000000,-0.000000,-0.000000,-0.000000
86.712521,-0.000000,-0.000000,0.000000,-0.000000
86.745592,-0.000000,-0.000000,0.000000,-0.000000
86.778663,-0.000000,-0.000000,0.000000,0.000000
86.811734,-0.000000,-0.000000,0.000000,0.000000
86.844806,-0.000000,0.000000,0.000000,0.000000
86.877877,0.000000,0.000000,-0.000000,0.000000
86.910948,0.000000,0.000000,-0.000000,0.000000
86.944019,0.000000,0.000000,-0.000000,-0.000000
86.977090,0.000000,0.000000,-0.000000,-0.000000
87.010161,0.000000,-0.000000,-0.000000,-0.000000
87.043232,-0.000000,-0.000000,0.000000,-0.000000
87.076304,-0.000000,-0.000000,0.000000,-0.000000
87.109375,-0.000000,-0.000000,0.000000,0.000000
87.142446,-0.000000,-0.000000,0.000000,0.000000
87.175517,-0.000000,0.000000,0.000000,0.000000
87.208588,0.000000,0.000000,-0.000000,0.000000
87.241659,0.000000,0.000000,-0.000000,0.000000
87.274730,0.000000,0.000000,-0.000000,-0.000000
87.307802,0.000000,0.000000,-0.000000,-0.000000
87.340873,0.000000,-0.000000,-0.000000,-0.000000
87.373944,-0.000000,-0.000000,0.000000,-0.000000
87.407015,-0.000000,-0.000000,0.000000,-0.000000
87.440086,-0.000000,-0.000000,0.000000,0.000000
87.473157,-0.000000,-0.000000,0.000000,0.000000
87.506228,-0.000000,0.000000,0.000000,0.000000
87.539299,0.000000,0.000000,-0.000000,0.000000
87.572371,0.000000,0.000000,-0.000000,0.000000
87.605442,0.000000,0.000000,-0.000000,-0.000000
87.638513,0.000000,0.000000,-0.000000,-0.000000
87.671584,0.000000,-0.000000,-0.000000,-0.000000
87.704655,-0.000000,-0.000000,0.000000,-0.000000
87.737726,-0.000000,-0.000000,0.000000,-0.000000
87.770797,-0.000000,-0.000000,0.000000,0.000000
87.803869,-0.000000,-0.000000,0.000000,0.000000
87.836940,-0.000000,0.000000,0.000000,0.000000
87.870011,0.000000,0.000000,-0.000000,0.000000
87.903082,0.000000,0.000000,-0.000000,0.000000
87.936153,0.000000,0.000000,-0.000000,-0.000000
87.969224,0.000000,0.000000,-0.000000,-0.000000
88.002295,0.000000,-0.000000,-0.000000,-0.000000
88.035367,-0.000000,-0.000000,0.000000,-0.000000
88.068438,-0.000000,-0.000000,0.000000,-0.000000
88.101509,-0.000000,-0.000000,0.000000,-0.000000
88.134580,-0.000000,-0.000000,0.000000,0.000000
88.167651,-0.000000,0.000000,0.000000,0.000000
88.200722,0.000000,0.000000,-0.000000,0.000000
88.233793,0.000000,0.000000,-0.000000,0.000000
88.266864,0.000000,0.000000,-0.000000,0.000000
88.299936,0.000000,0.000000,-0.000000,-0.000000
88.333007,0.000000,-0.000000,-0.000000,-0.000000
88.366078,-0.000000,-0.000000,0.000000,-0.000000
88.399149,-0.000000,-0.000000,0.000000,-0.000000
88.432220,-0.000000,-0.000000,0.000000,-0.000000
88.465291,-0.000000,-0.000000,0.000000,0.000000
88.498362,-0.000000,0.000000,0.000000,0.000000
88.531434,0.000000,0.000000,-0.000000,0.000000
88.564505,0.000000,0.000000,-0.000000,0.000000
88.597576,0.000000,0.000000,-0.000000,0.000000
88.630647,0.000000,0.000000,-0.000000,-0.000000
88.663718,0.000000,-0.000000,-0.000000,-0.000000
88.696789,-0.000000,-0.000000,0.000000,-0.000000
88.729860,-0.000000,-0.000000,0.000000,-0.000000
88.762932,-0.000000,-0.000000,0.000000,-0.000000
88.796003,-0.000000,-0.000000,0.000000,0.000000
88.829074,-0.000000,0.000000,0.000000,0.000000
88.862145,0.000000,0.000000,-0.000000,0.000000
88.895216,0.000000,0.000000,-0.000000,0.000000
88.928287,0.000000,0.000000,-0.000000,0.000000
88.961358,0.000000,0.000000,-0.000000,-0.000000
88.994430,0.000000,-0.000000,-0.000000,-0.000000
89.027501,-0.000000,-0.000000,0.000000,-0.000000
89.060572,-0.000000,-0.000000,0.000000,-0.000000
89.093643,-0.000000,-0.000000,0.000000,-0.000000
89.126714,-0.000000,-0.000000,0.000000,0.000000
89.159785,-0.000000,0.000000,0.000000,0.000000
89.192856,0.000000,0.000000,-0.000000,0.000000
89.225927,0.000000,0.000000,-0.000000,0.000000
89.258999,0.000000,0.000000,-0.000000,0.000000
89.292070,0.000000,0.000000,-0.000000,-0.000000
89.325141,0.000000,-0.000000,-0.000000,-0.000000
89.358212,-0.000000,-0.000000,0.000000,-0.000000
89.391283,-0.000000,-0.000000,0.000000,-0.000000
89.424354,-0.000000,-0.000000,0.000000,-0.000000
89.457425,-0.000000,-0.000000,0.000000,0.000000
89.490497,-0.000000,0.000000,0.000000,0.000000
89.523568,0.000000,0.000000,-0.000000,0.000000
89.556639,0.000000,0.000000,-0.000000,0.000000
89.589710,0.000000,0.000000,-0.000000,0.000000
89.622781,0.000000,0.000000,-0.000000,-0.000000
89.655852,0.000000,-0.000000,-0.000000,-0.000000
89.688923,-0.000000,-0.000000,0.000000,-0.000000
89.721995,-0.000000,-0.000000,0.000000,-0.000000
89.755066,-0.000000,-0.000000,0.000000,-0.000000
89.788137,-0.000000,-0.000000,0.000000,0.000000
89.821208,-0.000000,0.000000,0.000000,0.000000
89.854279,0.000000,0.000000,-0.000000,0.000000
89.887350,0.000000,0.000000,-0.000000,0.000000
89.920421,0.000000,0.000000,-0.000000,0.000000
89.953492,0.000000,0.000000,-0.000000,-0.000000
89.986564,0.000000,-0.000000,-0.000000,-0.000000
90.019635,-0.000000,-0.000000,0.000000,-0.000000
90.052706,-0.000000,-0.000000,0.000000,-0.000000
90.085777,-0.000000,-0.000000,0.000000,-0.000000
90.118848,-0.000000,-0.000000,0.000000,0.000000
90.151919,-0.000000,0.000000,0.000000,0.000000
90.184990,0.000000,0.000000,-0.000000,0.000000
90.218062,0.000000,0.000000,-0.000000,0.000000
90.251133,0.000000,0.000000,-0.000000,0.000000
90.284204,0.000000,0.000000,-0.000000,-0.000000
90.317275,0.000000,-0.000000,-0.000000,-0.000000
90.350346,-0.000000,-0.000000,0.000000,-0.000000
90.383417,-0.000000,-0.000000,0.000000,-0.000000
90.416488,-0.000000,-0.000000,0.000000,-0.000000
90.449560,-0.000000,-0.000000,0.000000,0.000000
90.482631,-0.000000,0.000000,0.000000,0.000000
90.515702,0.000000,0.000000,-0.000000,0.000000
90.548773,0.000000,0.000000,-0.000000,0.000000
90.581844,0.000000,0.000000,-0.000000,0.000000
90.614915,0.000000,0.000000,-0.000000,-0.000000
90.647986,0.000000,-0.000000,-0.000000,-0.000000
90.681057,-0.000000,-0.000000,0.000000,-0.000000
90.714129,-0.000000,-0.000000,0.000000,-0.000000
90.747200,-0.000000,-0.000000,0.000000,-0.000000
90.780271,-0.000000,-0.000000,0.000000,0.000000
90.813342,-0.000000,0.000000,0.000000,0.000000
90.846413,0.000000,0.000000,-0.000000,0.000000
90.879484,0.000000,0.000000,-0.000000,0.000000
90.912555,0.000000,0.000000,-0.000000,0.000000
90.945627,0.000000,0.000000,-0.000000,-0.000000
90.978698,0.000000,-0.000000,-0.000000,-0.000000
91.011769,-0.000000,-0.000000,0.000000,-0.000000
91.044840,-0.000000,-0.000000,0.000000,-0.000000
91.077911,-0.000000,-0.000000,0.000000,-0.000000
91.110982,-0.000000,-0.000000,0.000000,0.000000
91.144053,-0.000000,0.000000,0.000000,0.000000
91.177125,0.000000,0.000000,-0.000000,0.000000
91.210196,0.000000,0.000000,-0.000000,0.000000
91.243267,0.000000,0.000000,-0.000000,0.000000
91.276338,0.000000,0.000000,-0.000000,-0.000000
91.309409,0.000000,-0.000000,-0.000000,-0.000000
91.342480,-0.000000,-0.000000,0.000000,-0.000000
91.375551,-0.000000,-0.000000,0.000000,-0.000000
91.408623,-0.000000,-0.000000,0.000000,-0.000000
91.441694,-0.000000,-0.000000,0.000000,0.000000
91.474765,-0.000000,0.000000,0.000000,0.000000
91.507836,0.000000,0.000000,-0.000000,0.000000
91.540907,0.000000,0.000000,-0.000000,0.000000
91.573978,0.000000,0.000000,-0.000000,0.000000
91.607049,0.000000,0.000000,-0.000000,-0.000000
91.640120,0.000000,-0.000000,-0.000000,-0.000000
91.673192,-0.000000,-0.000000,0.000000,-0.000000
91.706263,-0.000000,-0.000000,0.000000,-0.000000
91.739334,-0.000000,-0.000000,0.000000,-0.000000
91.772405,-0.000000,-0.000000,0.000000,0.000000
91.805476,-0.000000,0.000000,0.000000,0.000000
91.838547,0.000000,0.000000,-0.000000,0.000000
91.871618,0.000000,0.000000,-0.000000,0.000000
91.904690,0.000000,0.000000,-0.000000,0.000000
91.937761,0.000000,0.000000,-0.000000,-0.000000
91.970832,0.000000,-0.000000,-0.000000,-0.000000
92.003903,-0.000000,-0.000000,0.000000,-0.000000
92.036974,-0.000000,-0.000000,0.000000,-0.000000
92.070045,-0.000000,-0.000000,0.000000,-0.000000
92.103116,-0.000000,-0.000000,0.000000,0.000000
92.136188,-0.000000,0.000000,0.000000,0.000000
92.169259,0.000000,0.000000,-0.000000,0.000000
92.202330,0.000000,0.000000,-0.000000,0.000000
92.235401,0.000000,0.000000,-0.000000,0.000000
92.268472,0.000000,0.000000,-0.000000,-0.000000
92.301543,0.000000,-0.000000,-0.000000,-0.000000
92.334614,-0.000000,-0.000000,0.000000,-0.000000
92.367685,-0.000000,-0.000000,0.000000,-0.000000
92.400757,-0.000000,-0.000000,0.000000,-0.000000
92.433828,-0.000000,-0.000000,0.000000,0.000000
92.466899,-0.000000,0.000000,0.000000,0.000000
92.499970,0.000000,0.000000,-0.000000,0.000000
92.533041,0.000000,0.000000,-0.000000,0.000000
92.566112,0.000000,0.000000,-0.000000,0.000000
92.599183,0.000000,0.000000,-0.000000,-0.000000
92.632255,0.000000,-0.000000,-0.000000,-0.000000
92.665326,-0.000000,-0.000000,0.000000,-0.000000
92.698397,-0.000000,-0.000000,0.000000,-0.000000
92.731468,-0.000000,-0.000000,0.000000,-0.000000
92.764539,-0.000000,-0.000000,0.000000,0.000000
92.797610,-0.000000,0.000000,0.000000,0.000000
92.830681,0.000000,0.000000,-0.000000,0.000000
92.863753,0.000000,0.000000,-0.000000,0.000000
92.896824,0.000000,0.000000,-0.000000,0.000000
92.929895,0.000000,0.000000,-0.000000,-0.000000
92.962966,0.000000,-0.000000,-0.000000,-0.000000
92.996037,-0.000000,-0.000000,0.000000,-0.000000
93.029108,-0.000000,-0.000000,0.000000,-0.000000
93.062179,-0.000000,-0.000000,0.000000,-0.000000
93.095250,-0.000000,-0.000000,0.000000,0.000000
93.128322,-0.000000,0.000000,0.000000,0.000000
93.161393,0.000000,0.000000,-0.000000,0.000000
93.194464,0.000000,0.000000,-0.000000,0.000000
93.227535,0.000000,0.000000,-0.000000,0.000000
93.260606,0.000000,0.000000,-0.000000,-0.000000
93.293677,0.000000,-0.000000,-0.000000,-0.000000
93.326748,-0.000000,-0.000000,0.000000,-0.000000
93.359820,-0.000000,-0.000000,0.000000,-0.000000
93.392891,-0.000000,-0.000000,0.000000,-0.000000
93.425962,-0.000000,-0.000000,0.000000,0.000000
93.459033,-0.000000,0.000000,0.000000,0.000000
93.492104,0.000000,0.000000,-0.000000,0.000000
93.525175,0.000000,0.000000,-0.000000,0.000000
93.558246,0.000000,0.000000,-0.000000,0.000000
93.591318,0.000000,0.000000,-0.000000,-0.000000
93.624389,0.000000,-0.000000,-0.000000,-0.000000
93.657460,-0.000000,-0.000000,0.000000,-0.000000
93.690531,-0.000000,-0.000000,0.000000,-0.000000
93.723602,-0.000000,-0.000000,0.000000,-0.000000
93.756673,-0.000000,-0.000000,0.000000,0.000000
93.789744,-0.000000,0.000000,0.000000,0.000000
93.822815,0.000000,0.000000,-0.000000,0.000000
93.855887,0.000000,0.000000,-0.000000,0.000000
93.888958,0.000000,0.000000,-0.000000,0.000000
93.922029,0.000000,0.000000,-0.000000,-0.000000
93.955100,0.000000,-0.000000,-0.000000,-0.000000
93.988171,-0.000000,-0.000000,0.000000,-0.000000
94.021242,-0.000000,-0.000000,0.000000,-0.000000
94.054313,-0.000000,-0.000000,0.000000,-0.000000
94.087385,-0.000000,-0.000000,0.000000,0.000000
94.120456,-0.000000,0.000000,0.000000,0.000000
94.153527,0.000000,0.000000,-0.000000,0.000000
94.186598,0.000000,0.000000,-0.000000,0.000000
94.219669,0.000000,0.000000,-0.000000,0.000000
94.252740,0.000000,0.000000,-0.000000,-0.000000
94.285811,0.000000,-0.000000,-0.000000,-0.000000
94.318883,-0.000000,-0.000000,0.000000,-0.000000
94.351954,-0.000000,-0.000000,0.000000,-0.000000
94.385025,-0.000000,-0.000000,0.000000,-0.000000
94.418096,-0.000000,-0.000000,0.000000,0.000000
94.451167,-0.000000,0.000000,0.000000,0.000000
94.484238,0.000000,0.000000,-0.000000,0.000000
94.517309,0.000000,0.000000,-0.000000,0.000000
94.550381,0.000000,0.000000,-0.000000,0.000000
94.583452,0.000000,0.000000,-0.000000,-0.000000
94.616523,0.000000,-0.000000,-0.000000,-0.000000
94.649594,-0.000000,-0.000000,0.000000,-0.000000
94.682665,-0.000000,-0.000000,0.000000,-0.000000
94.715736,-0.000000,-0.000000,0.000000,-0.000000
94.748807,-0.000000,-0.000000,0.000000,0.000000
94.781878,-0.000000,0.000000,0.000000,0.000000
94.814950,0.000000,0.000000,-0.000000,0.000000
94.848021,0.000000,0.000000,-0.000000,0.000000
94.881092,0.000000,0.000000,-0.000000,0.000000
94.914163,0.000000,0.000000,-0.000000,-0.000000
94.947234,0.000000,-0.000000,-0.000000,-0.000000
94.980305,-0.000000,-0.000000,0.000000,-0.000000
95.013376,-0.000000,-0.000000,0.000000,-0.000000
95.046448,-0.000000,-0.000000,0.000000,-0.000000
95.079519,-0.000000,-0.000000,0.000000,0.000000
95.112590,-0.000000,0.000000,0.000000,0.000000
95.145661,0.000000,0.000000,-0.000000,0.000000
95.178732,0.000000,0.000000,-0.000000,0.000000
95.211803,0.000000,0.000000,-0.000000,0.000000
95.244874,0.000000,0.000000,-0.000000,-0.000000
95.277946,0.000000,-0.000000,-0.000000,-0.000000
95.311017,-0.000000,-0.000000,0.000000,-0.000000
95.344088,-0.000000,-0.000000,0.000000,-0.000000
95.377159,-0.000000,-0.000000,0.000000,-0.000000
95.410230,-0.000000,-0.000000,0.000000,0.000000
95.443301,-0.000000,0.000000,0.000000,0.000000
95.476372,0.000000,0.000000,-0.000000,0.000000
95.509443,0.000000,0.000000,-0.000000,0.000000
95.542515,0.000000,0.000000,-0.000000,0.000000
95.575586,0.000000,0.000000,-0.000000,-0.000000
95.608657,0.000000,-0.000000,-0.000000,-0.000000
95.641728,-0.000000,-0.000000,0.000000,-0.000000
95.674799,-0.000000,-0.000000,0.000000,-0.000000
95.707870,-0.000000,-0.000000,0.000000,-0.000000
95.740941,-0.000000,-0.000000,0.000000,0.000000
95.774013,-0.000000,0.000000,0.000000,0.000000
95.807084,0.000000,0.000000,-0.000000,0.000000
95.840155,0.000000,0.000000,-0.000000,0.000000
95.873226,0.000000,0.000000,-0.000000,0.000000
95.906297,0.000000,0.000000,-0.000000,-0.000000
95.939368,0.000000,-0.000000,-0.000000,-0.000000
95.972439,-0.000000,-0.000000,0.000000,-0.000000
96.005511,-0.000000,-0.000000,0.000000,-0.000000
96.038582,-0.000000,-0.000000,0.000000,-0.000000
96.071653,-0.000000,-0.000000,0.000000,0.000000
96.104724,-0.000000,0.000000,0.000000,0.000000
96.137795,0.000000,0.000000,-0.000000,0.000000
96.170866,0.000000,0.000000,-0.000000,0.000000
96.203937,0.000000,0.000000,-0.000000,0.000000
96.237008,0.000000,0.000000,-0.000000,-0.000000
96.270080,0.000000,-0.000000,-0.000000,-0.000000
96.303151,-0.000000,-0.000000,0.000000,-0.000000
96.336222,-0.000000,-0.000000,0.000000,-0.000000
96.369293,-0.000000,-0.000000,0.000000,-0.000000
96.402364,-0.000000,-0.000000,0.000000,0.000000
96.435435,-0.000000,0.000000,0.000000,0.000000
96.468506,0.000000,0.000000,-0.000000,0.000000
96.501578,0.000000,0.000000,-0.000000,0.000000
96.534649,0.000000,0.000000,-0.000000,0.000000
96.567720,0.000000,0.000000,-0.000000,-0.000000
96.600791,0.000000,-0.000000,-0.000000,-0.000000
96.633862,-0.000000,-0.000000,0.000000,-0.000000
96.666933,-0.000000,-0.000000,0.000000,-0.000000
96.700004,-0.000000,-0.000000,0.000000,-0.000000
96.733076,-0.000000,-0.000000,0.000000,0.000000
96.766147,-0.000000,0.000000,0.000000,0.000000
96.799218,0.000000,0.000000,-0.000000,0.000000
96.832289,0.000000,0.000000,-0.000000,0.000000
96.865360,0.000000,0.000000,-0.000000,0.000000
96.898431,0.000000,0.000000,-0.000000,-0.000000
96.931502,0.000000,-0.000000,-0.000000,-0.000000
96.964574,-0.000000,-0.000000,0.000000,-0.000000
96.997645,-0.000000,-0.000000,0.000000,-0.000000
97.030716,-0.000000,-0.000000,0.000000,-0.000000
97.063787,-0.000000,-0.000000,0.000000,0.000000
97.096858,-0.000000,0.000000,0.000000,0.000000
97.129929,0.000000,0.000000,-0.000000,0.000000
97.163000,0.000000,0.000000,-0.000000,0.000000
97.196071,0.000000,0.000000,-0.000000,0.000000
97.229143,0.000000,0.000000,-0.000000,-0.000000
97.262214,0.000000,-0.000000,-0.000000,-0.000000
97.295285,-0.000000,-0.000000,0.000000,-0.000000
97.328356,-0.000000,-0.000000,0.000000,-0.000000
97.361427,-0.000000,-0.000000,0.000000,-0.000000
97.394498,-0.000000,-0.000000,0.000000,0.000000
97.427569,-0.000000,0.000000,0.000000,0.000000
97.460641,0.000000,0.000000,-0.000000,0.000000
97.493712,0.000000,0.000000,-0.000000,0.000000
97.526783,0.000000,0.000000,-0.000000,0.000000
97.559854,0.000000,0.000000,-0.000000,-0.000000
97.592925,0.000000,-0.000000,-0.000000,-0.000000
97.625996,-0.000000,-0.000000,0.000000,-0.000000
97.659067,-0.000000,-0.000000,0.000000,-0.000000
97.692139,-0.000000,-0.000000,0.000000,-0.000000
97.725210,-0.000000,-0.000000,0.000000,0.000000
97.758281,-0.000000,0.000000,0.000000,0.000000
97.791352,0.000000,0.000000,-0.000000,0.000000
97.824423,0.000000,0.000000,-0.000000,0.000000
97.857494,0.000000,0.000000,-0.000000,0.000000
97.890565,0.000000,0.000000,-0.000000,-0.000000
97.923636,0.000000,-0.000000,-0.000000,-0.000000
97.956708,-0.000000,-0.000000,0.000000,-0.000000
97.989779,-0.000000,-0.000000,0.000000,-0.000000
98.022850,-0.000000,-0.000000,0.000000,-0.000000
98.055921,-0.000000,-0.000000,0.000000,0.000000
98.088992,-0.000000,0.000000,0.000000,0.000000
98.122063,0.000000,0.000000,-0.000000,0.000000
98.155134,0.000000,0.000000,-0.000000,0.000000
98.188206,0.000000,0.000000,-0.000000,0.000000
98.221277,0.000000,0.000000,-0.000000,-0.000000
98.254348,0.000000,-0.000000,-0.000000,-0.000000
98.287419,-0.000000,-0.000000,0.000000,-0.000000
98.320490,-0.000000,-0.000000,0.000000,-0.000000
98.353561,-0.000000,-0.000000,0.000000,-0.000000
98.386632,-0.000000,-0.000000,0.000000,0.000000
98.419704,-0.000000,0.000000,0.000000,0.000000
98.452775,0.000000,0.000000,-0.000000,0.000000
98.485846,0.000000,0.000000,-0.000000,0.000000
98.518917,0.000000,0.000000,-0.000000,0.000000
98.551988,0.000000,0.000000,-0.000000,-0.000000
98.585059,0.000000,-0.000000,-0.000000,-0.000000
98.618130,-0.000000,-0.000000,0.000000,-0.000000
98.651201,-0.000000,-0.000000,0.000000,-0.000000
98.684273,-0.000000,-0.000000,0.000000,-0.000000
98.717344,-0.000000,-0.000000,0.000000,0.000000
98.750415,-0.000000,0.000000,0.000000,0.000000
98.783486,0.000000,0.000000,-0.000000,0.000000
98.816557,0.000000,0.000000,-0.000000,0.000000
98.849628,0.000000,0.000000,-0.000000,0.000000
98.882699,0.000000,0.000000,-0.000000,-0.000000
98.915771,0.000000,-0.000000,-0.000000,-0.000000
98.948842,-0.000000,-0.000000,0.000000,-0.000000
98.981913,-0.000000,-0.000000,0.000000,-0.000000
99.014984,-0.000000,-0.000000,0.000000,-0.000000
99.048055,-0.000000,-0.000000,0.000000,0.000000
99.081126,-0.000000,0.000000,0.000000,0.000000
99.114197,0.000000,0.000000,-0.000000,0.000000
99.147269,0.000000,0.000000,-0.000000,0.000000
99.180340,0.000000,0.000000,-0.000000,0.000000
99.213411,0.000000,0.000000,-0.000000,-0.000000
99.246482,0.000000,-0.000000,-0.000000,-0.000000
99.279553,-0.000000,-0.000000,0.000000,-0.000000
99.312624,-0.000000,-0.000000,0.000000,-0.000000
99.345695,-0.000000,-0.000000,0.000000,-0.000000
99.378767,-0.000000,-0.000000,0.000000,0.000000
99.411838,-0.000000,0.000000,0.000000,0.000000
99.444909,0.000000,0.000000,-0.000000,0.000000
99.477980,0.000000,0.000000,-0.000000,0.000000
99.511051,0.000000,0.000000,-0.000000,0.000000
99.544122,0.000000,0.000000,-0.000000,-0.000000
99.577193,0.000000,-0.000000,-0.000000,-0.000000
99.610264,-0.000000,-0.000000,0.000000,-0.000000
99.643336,-0.000000,-0.000000,0.000000,-0.000000
99.676407,-0.000000,-0.000000,0.000000,-0.000000
99.709478,-0.000000,-0.000000,0.000000,0.000000
99.742549,-0.000000,0.000000,0.000000,0.000000
99.775620,0.000000,0.000000,-0.000000,0.000000
99.808691,0.000000,0.000000,-0.000000,0.000000
99.841762,0.000000,0.000000,-0.000000,0.000000
99.874834,0.000000,0.000000,-0.000000,-0.000000
99.907905,0.000000,-0.000000,-0.000000,-0.000000
99.940976,-0.000000,-0.000000,0.000000,-0.000000
99.974047,-0.000000,-0.000000,0.000000,-0.000000
100.007118,-0.000000,-0.000000,0.000000,-0.000000
100.040189,-0.000000,-0.000000,0.000000,0.000000
100.073260,-0.000000,0.000000,0.000000,0.000000
100.106332,0.000000,0.000000,-0.000000,0.000000
100.139403,0.000000,0.000000,-0.000000,0.000000
100.172474,0.000000,0.000000,-0.000000,0.000000
100.205545,0.000000,0.000000,-0.000000,-0.000000
100.238616,0.000000,-0.000000,-0.000000,-0.000000
100.271687,-0.000000,-0.000000,0.000000,-0.000000
100.304758,-0.000000,-0.000000,0.000000,-0.000000
100.337829,-0.000000,-0.000000,0.000000,-0.000000
100.370901,-0.000000,-0.000000,0.000000,0.000000
100.403972,-0.000000,0.000000,0.000000,0.000000
100.437043,0.000000,0.000000,-0.000000,0.000000
100.470114,0.000000,0.000000,-0.000000,0.000000
100.503185,0.000000,0.000000,-0.000000,0.000000
100.536256,0.000000,0.000000,-0.000000,-0.000000
100.569327,0.000000,-0.000000,-0.000000,-0.000000
100.602399,-0.000000,-0.000000,0.000000,-0.000000
100.635470,-0.000000,-0.000000,0.000000,-0.000000
100.668541,-0.000000,-0.000000,0.000000,-0.000000
100.701612,-0.000000,-0.000000,0.000000,0.000000
100.734683,-0.000000,0.000000,0.000000,0.000000
100.767754,0.000000,0.000000,-0.000000,0.000000
100.800825,0.000000,0.000000,-0.000000,0.000000
100.833897,0.000000,0.000000,-0.000000,0.000000
100.866968,0.000000,0.000000,-0.000000,-0.000000
100.900039,0.000000,-0.000000,-0.000000,-0.000000
100.933110,-0.000000,-0.000000,0.000000,-0.000000
100.966181,-0.000000,-0.000000,0.000000,-0.000000
100.999252,-0.000000,-0.000000,0.000000,-0.000000
101.032323,-0.000000,-0.000000,0.000000,0.000000
101.065394,-0.000000,0.000000,0.000000,0.000000
101.098466,0.000000,0.000000,-0.000000,0.000000
101.131537,0.000000,0.000000,-0.000000,0.000000
101.164608,0.000000,0.000000,-0.000000,0.000000
101.197679,0.000000,0.000000,-0.000000,-0.000000
101.230750,0.000000,-0.000000,-0.000000,-0.000000
101.263821,-0.000000,-0.000000,0.000000,-0.000000
101.296892,-0.000000,-0.000000,0.000000,-0.000000
101.329964,-0.000000,-0.000000,0.000000,-0.000000
101.363035,-0.000000,-0.000000,0.000000,0.000000
101.396106,-0.000000,0.000000,0.000000,0.000000
101.429177,0.000000,0.000000,-0.000000,0.000000
101.462248,0.000000,0.000000,-0.000000,0.000000
101.495319,0.000000,0.000000,-0.000000,0.000000
101.528390,0.000000,0.000000,-0.000000,-0.000000
101.561462,0.000000,-0.000000,-0.000000,-0.000000
101.594533,-0.000000,-0.000000,0.000000,-0.000000
101.627604,-0.000000,-0.000000,0.000000,-0.000000
101.660675,-0.000000,-0.000000,0.000000,-0.000000
101.693746,-0.000000,-0.000000,0.000000,0.000000
101.726817,-0.000000,0.000000,0.000000,0.000000
101.759888,0.000000,0.000000,-0.000000,0.000000
101.792960,0.000000,0.000000,-0.000000,0.000000
101.826031,0.000000,0.000000,-0.000000,0.000000
101.859102,0.000000,0.000000,-0.000000,-0.000000
101.892173,0.000000,-0.000000,-0.000000,-0.000000
101.925244,-0.000000,-0.000000,0.000000,-0.000000
101.958315,-0.000000,-0.000000,0.000000,-0.000000
101.991386,-0.000000,-0.000000,0.000000,-0.000000
102.024457,-0.000000,-0.000000,0.000000,0.000000
102.057529,-0.000000,0.000000,0.000000,0.000000
102.090600,0.000000,0.000000,-0.000000,0.000000
102.123671,0.000000,0.000000,-0.000000,0.000000
102.156742,0.000000,0.000000,-0.000000,0.000000
102.189813,0.000000,0.000000,-0.000000,-0.000000
102.222884,0.000000,-0.000000,-0.000000,-0.000000
102.255955,-0.000000,-0.000000,0.000000,-0.000000
102.289027,-0.000000,-0.000000,0.000000,-0.000000
102.322098,-0.000000,-0.000000,0.000000,-0.000000
102.355169,-0.000000,-0.000000,0.000000,0.000000
102.388240,-0.000000,0.000000,0.000000,0.000000
102.421311,0.000000,0.000000,-0.000000,0.000000
102.454382,0.000000,0.000000,-0.000000,0.000000
102.487453,0.000000,0.000000,-0.000000,0.000000
102.520525,0.000000,0.000000,-0.000000,-0.000000
102.553596,0.000000,-0.000000,-0.000000,-0.000000
102.586667,-0.000000,-0.000000,0.000000,-0.000000
102.619738,-0.000000,-0.000000,0.000000,-0.000000
102.652809,-0.000000,-0.000000,0.000000,-0.000000
102.685880,-0.000000,-0.000000,0.000000,0.000000
102.718951,-0.000000,0.000000,0.000000,0.000000
102.752022,0.000000,0.000000,-0.000000,0.000000
102.785094,0.000000,0.000000,-0.000000,0.000000
102.818165,0.000000,0.000000,-0.000000,0.000000
102.851236,0.000000,0.000000,-0.000000,-0.000000
102.884307,0.000000,-0.000000,-0.000000,-0.000000
102.917378,-0.000000,-0.000000,0.000000,-0.000000
102.950449,-0.000000,-0.000000,0.000000,-0.000000
102.983520,-0.000000,-0.000000,0.000000,-0.000000
103.016592,-0.000000,-0.000000,0.000000,0.000000
103.049663,-0.000000,0.000000,0.000000,0.000000
103.082734,0.000000,0.000000,-0.000000,0.000000
103.115805,0.000000,0.000000,-0.000000,0.000000
103.148876,0.000000,0.000000,-0.000000,0.000000
103.181947,0.000000,0.000000,-0.000000,-0.000000
103.215018,0.000000,-0.000000,-0.000000,-0.000000
103.248090,-0.000000,-0.000000,0.000000,-0.000000
103.281161,-0.000000,-0.000000,0.000000,-0.000000
103.314232,-0.000000,-0.000000,0.000000,-0.000000
103.347303,-0.000000,-0.000000,0.000000,0.000000
103.380374,-0.000000,0.000000,0.000000,0.000000
103.413445,0.000000,0.000000,-0.000000,0.000000
103.446516,0.000000,0.000000,-0.000000,0.000000
103.479587,0.000000,0.000000,-0.000000,0.000000
103.512659,0.000000,0.000000,-0.000000,-0.000000
103.545730,0.000000,-0.000000,-0.000000,-0.000000
103.578801,-0.000000,-0.000000,0.000000,-0.000000
103.611872,-0.000000,-0.000000,0.000000,-0.000000
103.644943,-0.000000,-0.000000,0.000000,-0.000000
103.678014,-0.000000,-0.000000,0.000000,0.000000
103.711085,-0.000000,0.000000,0.000000,0.000000
103.744157,0.000000,0.000000,-0.000000,0.000000
103.777228,0.000000,0.000000,-0.000000,0.000000
103.810299,0.000000,0.000000,-0.000000,0.000000
103.843370,0.000000,0.000000,-0.000000,-0.000000
103.876441,0.000000,-0.000000,-0.000000,-0.000000
103.909512,-0.000000,-0.000000,0.000000,-0.000000
103.942583,-0.000000,-0.000000,0.000000,-0.000000
103.975655,-0.000000,-0.000000,0.000000,-0.000000
104.008726,-0.000000,-0.000000,0.000000,0.000000
104.041797,-0.000000,0.000000,0.000000,0.000000
104.074868,0.000000,0.000000,-0.000000,0.000000
104.107939,0.000000,0.000000,-0.000000,0.000000
104.141010,0.000000,0.000000,-0.000000,0.000000
104.174081,0.000000,0.000000,-0.000000,-0.000000
104.207152,0.000000,-0.000000,-0.000000,-0.000000
104.240224,-0.000000,-0.000000,0.000000,-0.000000
104.273295,-0.000000,-0.000000,0.000000,-0.000000
104.306366,-0.000000,-0.000000,0.000000,-0.000000
104.339437,-0.000000,-0.000000,0.000000,0.000000
104.372508,-0.000000,0.000000,0.000000,0.000000
104.405579,0.000000,0.000000,-0.000000,0.000000
104.438650,0.000000,0.000000,-0.000000,0.000000
104.471722,0.000000,0.000000,-0.000000,0.000000
104.504793,0.000000,0.000000,-0.000000,-0.000000
104.537864,0.000000,-0.000000,-0.000000,-0.000000
104.570935,-0.000000,-0.000000,0.000000,-0.000000
104.604006,-0.000000,-0.000000,0.000000,-0.000000
104.637077,-0.000000,-0.000000,0.000000,-0.000000
104.670148,-0.000000,-0.000000,0.000000,0.000000
104.703220,-0.000000,0.000000,0.000000,0.000000
104.736291,0.000000,0.000000,-0.000000,0.000000
104.769362,0.000000,0.000000,-0.000000,0.000000
104.802433,0.000000,0.000000,-0.000000,0.000000
104.835504,0.000000,0.000000,-0.000000,-0.000000
104.868575,0.000000,-0.000000,-0.000000,-0.000000
104.901646,-0.000000,-0.000000,0.000000,-0.000000
104.934718,-0.000000,-0.000000,0.000000,-0.000000
104.967789,-0.000000,-0.000000,0.000000,-0.000000
105.000860,-0.000000,-0.000000,0.000000,0.000000
105.033931,-0.000000,0.000000,0.000000,0.000000
105.067002,0.000000,0.000000,-0.000000,0.000000
105.100073,0.000000,0.000000,-0.000000,0.000000
105.133144,0.000000,0.000000,-0.000000,0.000000
105.166215,0.000000,0.000000,-0.000000,-0.000000
105.199287,0.000000,-0.000000,-0.000000,-0.000000
105.232358,-0.000000,-0.000000,0.000000,-0.000000
105.265429,-0.000000,-0.000000,0.000000,-0.000000
105.298500,-0.000000,-0.000000,0.000000,-0.000000
105.331571,-0.000000,-0.000000,0.000000,0.000000
105.364642,-0.000000,0.000000,0.000000,0.000000
105.397713,0.000000,0.000000,-0.000000,0.000000
105.430785,0.000000,0.000000,-0.000000,0.000000
105.463856,0.000000,0.000000,-0.000000,0.000000
105.496927,0.000000,0.000000,-0.000000,-0.000000
105.529998,0.000000,-0.000000,-0.000000,-0.000000
105.563069,-0.000000,-0.000000,0.000000,-0.000000
105.596140,-0.000000,-0.000000,0.000000,-0.000000
105.629211,-0.000000,-0.000000,0.000000,-0.000000
105.662283,-0.000000,-0.000000,0.000000,0.000000
105.695354,-0.000000,0.000000,0.000000,0.000000
105.728425,0.000000,0.000000,-0.000000,0.000000
105.761496,0.000000,0.000000,-0.000000,0.000000
105.794567,0.000000,0.000000,-0.000000,0.000000
105.827638,0.000000,0.000000,-0.000000,-0.000000
105.860709,0.000000,-0.000000,-0.000000,-0.000000
105.893780,-0.000000,-0.000000,0.000000,-0.000000
105.926852,-0.000000,-0.000000,0.000000,-0.000000
105.959923,-0.000000,-0.000000,0.000000,-0.000000
105.992994,-0.000000,-0.000000,0.000000,0.000000
106.026065,-0.000000,0.000000,0.000000,0.000000
106.059136,0.000000,0.000000,-0.000000,0.000000
106.092207,0.000000,0.000000,-0.000000,0.000000
106.125278,0.000000,0.000000,-0.000000,0.000000
106.158350,0.000000,0.000000,-0.000000,-0.000000
106.191421,0.000000,-0.000000,-0.000000,-0.000000
106.224492,-0.000000,-0.000000,0.000000,-0.000000
106.257563,-0.000000,-0.000000,0.000000,-0.000000
106.290634,-0.000000,-0.000000,0.000000,-0.000000
106.323705,-0.000000,-0.000000,0.000000,0.000000
106.356776,-0.000000,0.000000,0.000000,0.000000
106.389848,0.000000,0.000000,-0.000000,0.000000
106.422919,0.000000,0.000000,-0.000000,0.000000
106.455990,0.000000,0.000000,-0.000000,0.000000
106.489061,0.000000,0.000000,-0.000000,-0.000000
106.522132,0.000000,-0.000000,-0.000000,-0.000000
106.555203,-0.000000,-0.000000,0.000000,-0.000000
106.588274,-0.000000,-0.000000,0.000000,-0.000000
106.621345,-0.000000,-0.000000,0.000000,-0.000000
106.654417,-0.000000,-0.000000,0.000000,0.000000
106.687488,-0.000000,0.000000,0.000000,0.000000
106.720559,0.000000,0.000000,-0.000000,0.000000
106.753630,0.000000,0.000000,-0.000000,0.000000
106.786701,0.000000,0.000000,-0.000000,0.000000
106.819772,0.000000,0.000000,-0.000000,-0.000000
106.852843,0.000000,-0.000000,-0.000000,-0.000000
106.885915,-0.000000,-0.000000,0.000000,-0.000000
106.918986,-0.000000,-0.000000,0.000000,-0.000000
106.952057,-0.000000,-0.000000,0.000000,-0.000000
106.985128,-0.000000,-0.000000,0.000000,0.000000
107.018199,-0.000000,0.000000,0.000000,0.000000
107.051270,0.000000,0.000000,-0.000000,0.000000
107.084341,0.000000,0.000000,-0.000000,0.000000
107.117413,0.000000,0.000000,-0.000000,0.000000
107.150484,0.000000,0.000000,-0.000000,-0.000000
107.183555,0.000000,-0.000000,-0.000000,-0.000000
107.216626,-0.000000,-0.000000,0.000000,-0.000000
107.249697,-0.000000,-0.000000,0.000000,-0.000000
107.282768,-0.000000,-0.000000,0.000000,-0.000000
107.315839,-0.000000,-0.000000,0.000000,0.000000
107.348911,-0.000000,0.000000,0.000000,0.000000
107.381982,0.000000,0.000000,-0.000000,0.000000
107.415053,0.000000,0.000000,-0.000000,0.000000
107.448124,0.000000,0.000000,-0.000000,0.000000
107.481195,0.000000,0.000000,-0.000000,-0.000000
107.514266,0.000000,-0.000000,-0.000000,-0.000000
107.547337,-0.000000,-0.000000,0.000000,-0.000000
107.580408,-0.000000,-0.000000,0.000000,-0.000000
107.613480,-0.000000,-0.000000,0.000000,-0.000000
107.646551,-0.000000,-0.000000,0.000000,0.000000
107.679622,-0.000000,0.000000,0.000000,0.000000
107.712693,0.000000,0.000000,-0.000000,0.000000
107.745764,0.000000,0.000000,-0.000000,0.000000
107.778835,0.000000,0.000000,-0.000000,0.000000
107.811906,0.000000,0.000000,-0.000000,-0.000000
107.844978,0.000000,-0.000000,-0.000000,-0.000000
107.878049,-0.000000,-0.000000,0.000000,-0.000000
107.911120,-0.000000,-0.000000,0.000000,-0.000000
107.944191,-0.000000,-0.000000,0.000000,-0.000000
107.977262,-0.000000,-0.000000,0.000000,0.000000
108.010333,-0.000000,0.000000,0.000000,0.000000
108.043404,0.000000,0.000000,-0.000000,0.000000
108.076476,0.000000,0.000000,-0.000000,0.000000
108.109547,0.000000,0.000000,-0.000000,0.000000
108.142618,0.000000,0.000000,-0.000000,-0.000000
108.175689,0.000000,-0.000000,-0.000000,-0.000000
108.208760,-0.000000,-0.000000,0.000000,-0.000000
108.241831,-0.000000,-0.000000,0.000000,-0.000000
108.274902,-0.000000,-0.000000,0.000000,-0.000000
108.307973,-0.000000,-0.000000,0.000000,0.000000
108.341045,-0.000000,0.000000,0.000000,0.000000
108.374116,0.000000,0.000000,-0.000000,0.000000
108.407187,0.000000,0.000000,-0.000000,0.000000
108.440258,0.000000,0.000000,-0.000000,0.000000
108.473329,0.000000,0.000000,-0.000000,-0.000000
108.506400,0.000000,-0.000000,-0.000000,-0.000000
108.539471,-0.000000,-0.000000,0.000000,-0.000000
108.572543,-0.000000,-0.000000,0.000000,-0.000000
108.605614,-0.000000,-0.000000,0.000000,-0.000000
108.638685,-0.000000,-0.000000,0.000000,0.000000
108.671756,-0.000000,0.000000,0.000000,0.000000
108.704827,0.000000,0.000000,-0.000000,0.000000
108.737898,0.000000,0.000000,-0.000000,0.000000
108.770969,0.000000,0.000000,-0.000000,0.000000
108.804041,0.000000,0.000000,-0.000000,-0.000000
108.837112,0.000000,-0.000000,-0.000000,-0.000000
108.870183,-0.000000,-0.000000,0.000000,-0.000000
108.903254,-0.000000,-0.000000,0.000000,-0.000000
108.936325,-0.000000,-0.000000,0.000000,-0.000000
108.969396,-0.000000,-0.000000,0.000000,0.000000
109.002467,-0.000000,0.000000,0.000000,0.000000
109.035538,0.000000,0.000000,-0.000000,0.000000
109.068610,0.000000,0.000000,-0.000000,0.000000
109.101681,0.000000,0.000000,-0.000000,0.000000
109.134752,0.000000,0.000000,-0.000000,-0.000000
109.167823,0.000000,-0.000000,-0.000000,-0.000000
109.200894,-0.000000,-0.000000,0.000000,-0.000000
109.233965,-0.000000,-0.000000,0.000000,-0.000000
109.267036,-0.000000,-0.000000,0.000000,-0.000000
109.300108,-0.000000,-0.000000,0.000000,0.000000
109.333179,-0.000000,0.000000,0.000000,0.000000
109.366250,0.000000,0.000000,-0.000000,0.000000
109.399321,0.000000,0.000000,-0.000000,0.000000
109.432392,0.000000,0.000000,-0.000000,0.000000
109.465463,0.000000,0.000000,-0.000000,-0.000000
109.498534,0.000000,-0.000000,-0.000000,-0.000000
109.531606,-0.000000,-0.000000,0.000000,-0.000000
109.564677,-0.000000,-0.000000,0.000000,-0.000000
109.597748,-0.000000,-0.000000,0.000000,-0.000000
109.630819,-0.000000,-0.000000,0.000000,0.000000
109.663890,-0.000000,0.000000,0.000000,0.000000
109.696961,0.000000,0.000000,-0.000000,0.000000
109.730032,0.000000,0.000000,-0.000000,0.000000
109.763104,0.000000,0.000000,-0.000000,0.000000
109.796175,0.000000,0.000000,-0.000000,-0.000000
109.829246,0.000000,-0.000000,-0.000000,-0.000000
109.862317,-0.000000,-0.000000,0.000000,-0.000000
109.895388,-0.000000,-0.000000,0.000000,-0.000000
109.928459,-0.000000,-0.000000,0.000000,-0.000000
109.961530,-0.000000,-0.000000,0.000000,0.000000
109.994601,-0.000000,0.000000,0.000000,0.000000
110.027673,0.000000,0.000000,-0.000000,0.000000
110.060744,0.000000,0.000000,-0.000000,0.000000
110.093815,0.000000,0.000000,-0.000000,0.000000
110.126886,0.000000,0.000000,-0.000000,-0.000000
110.159957,0.000000,-0.000000,-0.000000,-0.000000
110.193028,-0.000000,-0.000000,0.000000,-0.000000
110.226099,-0.000000,-0.000000,0.000000,-0.000000
110.259171,-0.000000,-0.000000,0.000000,-0.000000
110.292242,-0.000000,-0.000000,0.000000,0.000000
110.325313,-0.000000,0.000000,0.000000,0.000000
110.358384,0.000000,0.000000,-0.000000,0.000000
110.391455,0.000000,0.000000,-0.000000,0.000000
110.424526,0.000000,0.000000,-0.000000,0.000000
110.457597,0.000000,0.000000,-0.000000,-0.000000
110.490669,0.000000,-0.000000,-0.000000,-0.000000
110.523740,-0.000000,-0.000000,0.000000,-0.000000
110.556811,-0.000000,-0.000000,0.000000,-0.000000
110.589882,-0.000000,-0.000000,0.000000,-0.000000
110.622953,-0.000000,-0.000000,0.000000,0.000000
110.656024,-0.000000,0.000000,0.000000,0.000000
110.689095,0.000000,0.000000,-0.000000,0.000000
110.722166,0.000000,0.000000,-0.000000,0.000000
110.755238,0.000000,0.000000,-0.000000,0.000000
110.788309,0.000000,0.000000,-0.000000,-0.000000
110.821380,0.000000,-0.000000,-0.000000,-0.000000
110.854451,-0.000000,-0.000000,0.000000,-0.000000
110.887522,-0.000000,-0.000000,0.000000,-0.000000
110.920593,-0.000000,-0.000000,0.000000,-0.000000
110.953664,-0.000000,-0.000000,0.000000,0.000000
110.986736,-0.000000,0.000000,0.000000,0.000000
111.019807,0.000000,0.000000,-0.000000,0.000000
111.052878,0.000000,0.000000,-0.000000,0.000000
111.085949,0.000000,0.000000,-0.000000,0.000000
111.119020,0.000000,0.000000,-0.000000,-0.000000
111.152091,0.000000,-0.000000,-0.000000,-0.000000
111.185162,-0.000000,-0.000000,0.000000,-0.000000
111.218234,-0.000000,-0.000000,0.000000,-0.000000
111.251305,-0.000000,-0.000000,0.000000,-0.000000
111.284376,-0.000000,-0.000000,0.000000,0.000000
111.317447,-0.000000,0.000000,0.000000,0.000000
111.350518,0.000000,0.000000,-0.000000,0.000000
111.383589,0.000000,0.000000,-0.000000,0.000000
111.416660,0.000000,0.000000,-0.000000,0.000000
111.449731,0.000000,0.000000,-0.000000,-0.000000
111.482803,0.000000,-0.000000,-0.000000,-0.000000
111.515874,-0.000000,-0.000000,0.000000,-0.000000
111.548945,-0.000000,-0.000000,0.000000,-0.000000
111.582016,-0.000000,-0.000000,0.000000,-0.000000
111.615087,-0.000000,-0.000000,0.000000,0.000000
111.648158,-0.000000,0.000000,0.000000,0.000000
111.681229,0.000000,0.000000,-0.000000,0.000000
111.714301,0.000000,0.000000,-0.000000,0.000000
111.747372,0.000000,0.000000,-0.000000,0.000000
111.780443,0.000000,0.000000,-0.000000,-0.000000
111.813514,0.000000,-0.000000,-0.000000,-0.000000
111.846585,-0.000000,-0.000000,0.000000,-0.000000
111.879656,-0.000000,-0.000000,0.000000,-0.000000
111.912727,-0.000000,-0.000000,0.000000,-0.000000
111.945799,-0.000000,-0.000000,0.000000,0.000000
111.978870,-0.000000,0.000000,0.000000,0.000000
112.011941,0.000000,0.000000,-0.000000,0.000000
112.045012,0.000000,0.000000,-0.000000,0.000000
112.078083,0.000000,0.000000,-0.000000,0.000000
112.111154,0.000000,0.000000,-0.000000,-0.000000
112.144225,0.000000,-0.000000,-0.000000,-0.000000
112.177296,-0.000000,-0.000000,0.000000,-0.000000
112.210368,-0.000000,-0.000000,0.000000,-0.000000
112.243439,-0.000000,-0.000000,0.000000,-0.000000
112.276510,-0.000000,-0.000000,0.000000,0.000000
112.309581,-0.000000,0.000000,0.000000,0.000000
112.342652,0.000000,0.000000,-0.000000,0.000000
112.375723,0.000000,0.000000,-0.000000,0.000000
112.408794,0.000000,0.000000,-0.000000,0.000000
112.441866,0.000000,0.000000,-0.000000,-0.000000
112.474937,0.000000,-0.000000,-0.000000,-0.000000
112.508008,-0.000000,-0.000000,0.000000,-0.000000
112.541079,-0.000000,-0.000000,0.000000,-0.000000
112.574150,-0.000000,-0.000000,0.000000,-0.000000
112.607221,-0.000000,-0.000000,0.000000,0.000000
112.640292,-0.000000,0.000000,0.000000,0.000000
112.673364,0.000000,0.000000,-0.000000,0.000000
112.706435,0.000000,0.000000,-0.000000,0.000000
112.739506,0.000000,0.000000,-0.000000,0.000000
112.772577,0.000000,0.000000,-0.000000,-0.000000
112.805648,0.000000,-0.000000,-0.000000,-0.000000
112.838719,-0.000000,-0.000000,0.000000,-0.000000
112.871790,-0.000000,-0.000000,0.000000,-0.000000
112.904862,-0.000000,-0.000000,0.000000,-0.000000
112.937933,-0.000000,-0.000000,0.000000,0.000000
112.971004,-0.000000,0.000000,0.000000,0.000000
113.004075,0.000000,0.000000,-0.000000,0.000000
113.037146,0.000000,0.000000,-0.000000,0.000000
113.070217,0.000000,0.000000,-0.000000,0.000000
113.103288,0.000000,0.000000,-0.000000,-0.000000
113.136359,0.000000,-0.000000,-0.000000,-0.000000
113.169431,-0.000000,-0.000000,0.000000,-0.000000
113.202502,-0.000000,-0.000000,0.000000,-0.000000
113.235573,-0.000000,-0.000000,0.000000,-0.000000
113.268644,-0.000000,-0.000000,0.000000,0.000000
113.301715,-0.000000,0.000000,0.000000,0.000000
113.334786,0.000000,0.000000,-0.000000,0.000000
113.367857,0.000000,0.000000,-0.000000,0.000000
113.400929,0.000000,0.000000,-0.000000,0.000000
113.434000,0.000000,0.000000,-0.000000,-0.000000
113.467071,0.000000,-0.000000,-0.000000,-0.000000
113.500142,-0.000000,-0.000000,0.000000,-0.000000
113.533213,-0.000000,-0.000000,0.000000,-0.000000
113.566284,-0.000000,-0.000000,0.000000,-0.000000
113.599355,-0.000000,-0.000000,0.000000,0.000000
113.632427,-0.000000,0.000000,0.000000,0.000000
113.665498,0.000000,0.000000,-0.000000,0.000000
113.698569,0.000000,0.000000,-0.000000,0.000000
113.731640,0.000000,0.000000,-0.000000,0.000000
113.764711,0.000000,0.000000,-0.000000,-0.000000
113.797782,0.000000,-0.000000,-0.000000,-0.000000
113.830853,-0.000000,-0.000000,0.000000,-0.000000
113.863924,-0.000000,-0.000000,0.000000,-0.000000
113.896996,-0.000000,-0.000000,0.000000,-0.000000
113.930067,-0.000000,-0.000000,0.000000,0.000000
113.963138,-0.000000,0.000000,0.000000,0.000000
113.996209,0.000000,0.000000,-0.000000,0.000000
114.029280,0.000000,0.000000,-0.000000,0.000000
114.062351,0.000000,0.000000,-0.000000,0.000000
114.095422,0.000000,0.000000,-0.000000,-0.000000
114.128494,0.000000,-0.000000,-0.000000,-0.000000
114.161565,-0.000000,-0.000000,0.000000,-0.000000
114.194636,-0.000000,-0.000000,0.000000,-0.000000
114.227707,-0.000000,-0.000000,0.000000,-0.000000
114.260778,-0.000000,-0.000000,0.000000,0.000000
114.293849,-0.000000,0.000000,0.000000,0.000000
114.326920,0.000000,0.000000,-0.000000,0.000000
114.359992,0.000000,0.000000,-0.000000,0.000000
114.393063,0.000000,0.000000,-0.000000,0.000000
114.426134,0.000000,0.000000,-0.000000,-0.000000
114.459205,0.000000,-0.000000,-0.000000,-0.000000
114.492276,-0.000000,-0.000000,0.000000,-0.000000
114.525347,-0.000000,-0.000000,0.000000,-0.000000
114.558418,-0.000000,-0.000000,0.000000,-0.000000
114.591489,-0.000000,-0.000000,0.000000,0.000000
114.624561,-0.000000,0.000000,0.000000,0.000000
114.657632,0.000000,0.000000,-0.000000,0.000000
114.690703,0.000000,0.000000,-0.000000,0.000000
114.723774,0.000000,0.000000,-0.000000,0.000000
114.756845,0.000000,0.000000,-0.000000,-0.000000
114.789916,0.000000,-0.000000,-0.000000,-0.000000
114.822987,-0.000000,-0.000000,0.000000,-0.000000
114.856059,-0.000000,-0.000000,0.000000,-0.000000
114.889130,-0.000000,-0.000000,0.000000,-0.000000
114.922201,-0.000000,-0.000000,0.000000,0.000000
114.955272,-0.000000,0.000000,0.000000,0.000000
114.988343,0.000000,0.000000,-0.000000,0.000000
115.021414,0.000000,0.000000,-0.000000,0.000000
115.054485,0.000000,0.000000,-0.000000,0.000000
115.087557,0.000000,0.000000,-0.000000,-0.000000
115.120628,0.000000,-0.000000,-0.000000,-0.000000
115.153699,-0.000000,-0.000000,0.000000,-0.000000
115.186770,-0.000000,-0.000000,0.000000,-0.000000
115.219841,-0.000000,-0.000000,0.000000,-0.000000
115.252912,-0.000000,-0.000000,0.000000,0.000000
115.285983,-0.000000,0.000000,0.000000,0.000000
115.319055,0.000000,0.000000,-0.000000,0.000000
115.352126,0.000000,0.000000,-0.000000,0.000000
115.385197,0.000000,0.000000,-0.000000,0.000000
115.418268,0.000000,0.000000,-0.000000,-0.000000
115.451339,0.000000,-0.000000,-0.000000,-0.000000
115.484410,-0.000000,-0.000000,0.000000,-0.000000
115.517481,-0.000000,-0.000000,0.000000,-0.000000
115.550552,-0.000000,-0.000000,0.000000,-0.000000
115.583624,-0.000000,-0.000000,0.000000,0.000000
115.616695,-0.000000,0.000000,0.000000,0.000000
115.649766,0.000000,0.000000,-0.000000,0.000000
115.682837,0.000000,0.000000,-0.000000,0.000000
115.715908,0.000000,0.000000,-0.000000,0.000000
115.748979,0.000000,0.000000,-0.000000,-0.000000
115.782050,0.000000,-0.000000,-0.000000,-0.000000
115.815122,-0.000000,-0.000000,0.000000,-0.000000
115.848193,-0.000000,-0.000000,0.000000,-0.000000
115.881264,-0.000000,-0.000000,0.000000,-0.000000
115.914335,-0.000000,-0.000000,0.000000,0.000000
115.947406,-0.000000,0.000000,0.000000,0.000000
115.980477,0.000000,0.000000,-0.000000,0.000000
116.013548,0.000000,0.000000,-0.000000,0.000000
116.046620,0.000000,0.000000,-0.000000,0.000000
116.079691,0.000000,0.000000,-0.000000,-0.000000
116.112762,0.000000,-0.000000,-0.000000,-0.000000
116.145833,-0.000000,-0.000000,0.000000,-0.000000
116.178904,-0.000000,-0.000000,0.000000,-0.000000
116.211975,-0.000000,-0.000000,0.000000,-0.000000
116.245046,-0.000000,-0.000000,0.000000,0.000000
116.278117,-0.000000,0.000000,0.000000,0.000000
116.311189,0.000000,0.000000,-0.000000,0.000000
116.344260,0.000000,0.000000,-0.000000,0.000000
116.377331,0.000000,0.000000,-0.000000,0.000000
116.410402,0.000000,0.000000,-0.000000,-0.000000
116.443473,0.000000,-0.000000,-0.000000,-0.000000
116.476544,-0.000000,-0.000000,0.000000,-0.000000
116.509615,-0.000000,-0.000000,0.000000,-0.000000
116.542687,-0.000000,-0.000000,0.000000,-0.000000
116.575758,-0.000000,-0.000000,0.000000,0.000000
116.608829,-0.000000,0.000000,0.000000,0.000000
116.641900,0.000000,0.000000,-0.000000,0.000000
116.674971,0.000000,0.000000,-0.000000,0.000000
116.708042,0.000000,0.000000,-0.000000,0.000000
116.741113,0.000000,0.000000,-0.000000,-0.000000
116.774185,0.000000,-0.000000,-0.000000,-0.000000
116.807256,-0.000000,-0.000000,0.000000,-0.000000
116.840327,-0.000000,-0.000000,0.000000,-0.000000
116.873398,-0.000000,-0.000000,0.000000,-0.000000
116.906469,-0.000000,-0.000000,0.000000,0.000000
116.939540,-0.000000,0.000000,0.000000,0.000000
116.972611,0.000000,0.000000,-0.000000,0.000000
117.005682,0.000000,0.000000,-0.000000,0.000000
117.038754,0.000000,0.000000,-0.000000,0.000000
117.071825,0.000000,0.000000,-0.000000,-0.000000
117.104896,0.000000,-0.000000,-0.000000,-0.000000
117.137967,-0.000000,-0.000000,0.000000,-0.000000
117.171038,-0.000000,-0.000000,0.000000,-0.000000
117.204109,-0.000000,-0.000000,0.000000,-0.000000
117.237180,-0.000000,-0.000000,0.000000,0.000000
117.270252,-0.000000,0.000000,0.000000,0.000000
117.303323,0.000000,0.000000,-0.000000,0.000000
117.336394,0.000000,0.000000,-0.000000,0.000000
117.369465,0.000000,0.000000,-0.000000,0.000000
117.402536,0.000000,0.000000,-0.000000,-0.000000
117.435607,0.000000,-0.000000,-0.000000,-0.000000
117.468678,-0.000000,-0.000000,0.000000,-0.000000
117.501750,-0.000000,-0.000000,0.000000,-0.000000
117.534821,-0.000000,-0.000000,0.000000,-0.000000
117.567892,-0.000000,-0.000000,0.000000,0.000000
117.600963,-0.000000,0.000000,0.000000,0.000000
117.634034,0.000000,0.000000,-0.000000,0.000000
117.667105,0.000000,0.000000,-0.000000,0.000000
117.700176,0.000000,0.000000,-0.000000,0.000000
117.733248,0.000000,0.000000,-0.000000,-0.000000
117.766319,0.000000,-0.000000,-0.000000,-0.000000
117.799390,-0.000000,-0.000000,0.000000,-0.000000
117.832461,-0.000000,-0.000000,0.000000,-0.000000
117.865532,-0.000000,-0.000000,0.000000,-0.000000
117.898603,-0.000000,-0.000000,0.000000,0.000000
117.931674,-0.000000,0.000000,0.000000,0.000000
117.964745,0.000000,0.000000,-0.000000,0.000000
117.997817,0.000000,0.000000,-0.000000,0.000000
118.030888,0.000000,0.000000,-0.000000,0.000000
118.063959,0.000000,0.000000,-0.000000,-0.000000
118.097030,0.000000,-0.000000,-0.000000,-0.000000
118.130101,-0.000000,-0.000000,0.000000,-0.000000
118.163172,-0.000000,-0.000000,0.000000,-0.000000
118.196243,-0.000000,-0.000000,0.000000,-0.000000
118.229315,-0.000000,-0.000000,0.000000,0.000000
118.262386,-0.000000,0.000000,0.000000,0.000000
118.295457,0.000000,0.000000,-0.000000,0.000000
118.328528,0.000000,0.000000,-0.000000,0.000000
118.361599,0.000000,0.000000,-0.000000,0.000000
118.394670,0.000000,0.000000,-0.000000,-0.000000
118.427741,0.000000,-0.000000,-0.000000,-0.000000
118.460813,-0.000000,-0.000000,0.000000,-0.000000
118.493884,-0.000000,-0.000000,0.000000,-0.000000
118.526955,-0.000000,-0.000000,0.000000,-0.000000
118.560026,-0.000000,-0.000000,0.000000,0.000000
118.593097,-0.000000,0.000000,0.000000,0.000000
118.626168,0.000000,0.000000,-0.000000,0.000000
118.659239,0.000000,0.000000,-0.000000,0.000000
118.692310,0.000000,0.000000,-0.000000,0.000000
118.725382,0.000000,0.000000,-0.000000,-0.000000
118.758453,0.000000,-0.000000,-0.000000,-0.000000
118.791524,-0.000000,-0.000000,0.000000,-0.000000
118.824595,-0.000000,-0.000000,0.000000,-0.000000
118.857666,-0.000000,-0.000000,0.000000,-0.000000
118.890737,-0.000000,-0.000000,0.000000,0.000000
118.923808,-0.000000,0.000000,0.000000,0.000000
118.956880,0.000000,0.000000,-0.000000,0.000000
118.989951,0.000000,0.000000,-0.000000,0.000000
119.023022,0.000000,0.000000,-0.000000,0.000000
119.056093,0.000000,0.000000,-0.000000,-0.000000
119.089164,0.000000,-0.000000,-0.000000,-0.000000
119.122235,-0.000000,-0.000000,0.000000,-0.000000
119.155306,-0.000000,-0.000000,0.000000,-0.000000
119.188378,-0.000000,-0.000000,0.000000,-0.000000
119.221449,-0.000000,-0.000000,0.000000,0.000000
119.254520,-0.000000,0.000000,0.000000,0.000000
119.287591,0.000000,0.000000,-0.000000,0.000000
119.320662,0.000000,0.000000,-0.000000,0.000000
119.353733,0.000000,0.000000,-0.000000,0.000000
119.386804,0.000000,0.000000,-0.000000,-0.000000
119.419875,0.000000,-0.000000,-0.000000,-0.000000
119.452947,-0.000000,-0.000000,0.000000,-0.000000
119.486018,-0.000000,-0.000000,0.000000,-0.000000
119.519089,-0.000000,-0.000000,0.000000,-0.000000
119.552160,-0.000000,-0.000000,0.000000,0.000000
119.585231,-0.000000,0.000000,0.000000,0.000000
119.618302,0.000000,0.000000,-0.000000,0.000000
119.651373,0.000000,0.000000,-0.000000,0.000000
119.684445,0.000000,0.000000,-0.000000,0.000000
119.717516,0.000000,0.000000,-0.000000,-0.000000
119.750587,0.000000,-0.000000,-0.000000,-0.000000
119.783658,-0.000000,-0.000000,0.000000,-0.000000
119.816729,-0.000000,-0.000000,0.000000,-0.000000
119.849800,-0.000000,-0.000000,0.000000,-0.000000
119.882871,-0.000000,-0.000000,0.000000,0.000000
119.915943,-0.000000,0.000000,0.000000,0.000000
119.949014,0.000000,0.000000,-0.000000,0.000000
119.982085,0.000000,0.000000,-0.000000,0.000000
120.015156,0.000000,0.000000,-0.000000,0.000000
120.048227,0.000000,0.000000,-0.000000,-0.000000
120.081298,0.000000,-0.000000,-0.000000,-0.000000
120.114369,-0.000000,-0.000000,0.000000,-0.000000
120.147441,-0.000000,-0.000000,0.000000,-0.000000
120.180512,-0.000000,-0.000000,0.000000,-0.000000
120.213583,-0.000000,-0.000000,0.000000,0.000000
120.246654,-0.000000,0.000000,0.000000,0.000000
120.279725,0.000000,0.000000,-0.000000,0.000000
120.312796,0.000000,0.000000,-0.000000,0.000000
120.345867,0.000000,0.000000,-0.000000,0.000000
120.378938,0.000000,0.000000,-0.000000,-0.000000
120.412010,0.000000,-0.000000,-0.000000,-0.000000
120.445081,-0.000000,-0.000000,0.000000,-0.000000
120.478152,-0.000000,-0.000000,0.000000,-0.000000
120.511223,-0.000000,-0.000000,0.000000,-0.000000
120.544294,-0.000000,-0.000000,0.000000,0.000000
120.577365,-0.000000,0.000000,0.000000,0.000000
120.610436,0.000000,0.000000,-0.000000,0.000000
120.643508,0.000000,0.000000,-0.000000,0.000000
120.676579,0.000000,0.000000,-0.000000,0.000000
120.709650,0.000000,0.000000,-0.000000,-0.000000
120.742721,0.000000,-0.000000,-0.000000,-0.000000
120.775792,-0.000000,-0.000000,0.000000,-0.000000
120.808863,-0.000000,-0.000000,0.000000,-0.000000
120.841934,-0.000000,-0.000000,0.000000,-0.000000
120.875006,-0.000000,-0.000000,0.000000,0.000000
120.908077,-0.000000,0.000000,0.000000,0.000000
120.941148,0.000000,0.000000,-0.000000,0.000000
120.974219,0.000000,0.000000,-0.000000,0.000000
121.007290,0.000000,0.000000,-0.000000,0.000000
121.040361,0.000000,0.000000,-0.000000,-0.000000
121.073432,0.000000,-0.000000,-0.000000,-0.000000
121.106503,-0.000000,-0.000000,0.000000,-0.000000
121.139575,-0.000000,-0.000000,0.000000,-0.000000
121.172646,-0.000000,-0.000000,0.000000,-0.000000
121.205717,-0.000000,-0.000000,0.000000,0.000000
121.238788,-0.000000,0.000000,0.000000,0.000000
121.271859,0.000000,0.000000,-0.000000,0.000000
121.304930,0.000000,0.000000,-0.000000,0.000000
121.338001,0.000000,0.000000,-0.000000,0.000000
121.371073,0.000000,0.000000,-0.000000,-0.000000
121.404144,0.000000,-0.000000,-0.000000,-0.000000
121.437215,-0.000000,-0.000000,0.000000,-0.000000
121.470286,-0.000000,-0.000000,0.000000,-0.000000
121.503357,-0.000000,-0.000000,0.000000,-0.000000
121.536428,-0.000000,-0.000000,0.000000,0.000000
121.569499,-0.000000,0.000000,0.000000,0.000000
121.602571,0.000000,0.000000,-0.000000,0.000000
121.635642,0.000000,0.000000,-0.000000,0.000000
121.668713,0.000000,0.000000,-0.000000,0.000000
121.701784,0.000000,0.000000,-0.000000,-0.000000
121.734855,0.000000,-0.000000,-0.000000,-0.000000
121.767926,-0.000000,-0.000000,0.000000,-0.000000
121.800997,-0.000000,-0.000000,0.000000,-0.000000
121.834068,-0.000000,-0.000000,0.000000,-0.000000
121.867140,-0.000000,-0.000000,0.000000,0.000000
121.900211,-0.000000,0.000000,0.000000,0.000000
121.933282,0.000000,0.000000,-0.000000,0.000000
121.966353,0.000000,0.000000,-0.000000,0.000000
121.999424,0.000000,0.000000,-0.000000,0.000000
122.032495,0.000000,0.000000,-0.000000,-0.000000
122.065566,0.000000,-0.000000,-0.000000,-0.000000
122.098638,-0.000000,-0.000000,0.000000,-0.000000
122.131709,-0.000000,-0.000000,0.000000,-0.000000
122.164780,-0.000000,-0.000000,0.000000,-0.000000
122.197851,-0.000000,-0.000000,0.000000,0.000000
122.230922,-0.000000,0.000000,0.000000,0.000000
122.263993,0.000000,0.000000,-0.000000,0.000000
122.297064,0.000000,0.000000,-0.000000,0.000000
122.330136,0.000000,0.000000,-0.000000,0.000000
122.363207,0.000000,0.000000,-0.000000,-0.000000
122.396278,0.000000,-0.000000,-0.000000,-0.000000
122.429349,-0.000000,-0.000000,0.000000,-0.000000
122.462420,-0.000000,-0.000000,0.000000,-0.000000
122.495491,-0.000000,-0.000000,0.000000,-0.000000
122.528562,-0.000000,-0.000000,0.000000,0.000000
122.561633,-0.000000,0.000000,0.000000,0.000000
122.594705,0.000000,0.000000,-0.000000,0.000000
122.627776,0.000000,0.000000,-0.000000,0.000000
122.660847,0.000000,0.000000,-0.000000,0.000000
122.693918,0.000000,0.000000,-0.000000,-0.000000
122.726989,0.000000,-0.000000,-0.000000,-0.000000
122.760060,-0.000000,-0.000000,0.000000,-0.000000
122.793131,-0.000000,-0.000000,0.000000,-0.000000
122.826203,-0.000000,-0.000000,0.000000,-0.000000
122.859274,-0.000000,-0.000000,0.000000,0.000000
122.892345,-0.000000,0.000000,0.000000,0.000000
122.925416,0.000000,0.000000,-0.000000,0.000000
122.958487,0.000000,0.000000,-0.000000,0.000000
122.991558,0.000000,0.000000,-0.000000,0.000000
123.024629,0.000000,0.000000,-0.000000,-0.000000
123.057701,0.000000,-0.000000,-0.000000,-0.000000
123.090772,-0.000000,-0.000000,0.000000,-0.000000
123.123843,-0.000000,-0.000000,0.000000,-0.000000
123.156914,-0.000000,-0.000000,0.000000,-0.000000
123.189985,-0.000000,-0.000000,0.000000,0.000000
123.223056,-0.000000,0.000000,0.000000,0.000000
123.256127,0.000000,0.000000,-0.000000,0.000000
123.289199,0.000000,0.000000,-0.000000,0.000000
123.322270,0.000000,0.000000,-0.000000,0.000000
123.355341,0.000000,0.000000,-0.000000,-0.000000
123.388412,0.000000,-0.000000,-0.000000,-0.000000
123.421483,-0.000000,-0.000000,0.000000,-0.000000
123.454554,-0.000000,-0.000000,0.000000,-0.000000
123.487625,-0.000000,-0.000000,0.000000,-0.000000
123.520696,-0.000000,-0.000000,0.000000,0.000000
123.553768,-0.000000,0.000000,0.000000,0.000000
123.586839,0.000000,0.000000,0.000000,0.000000
123.619910,0.000000,0.000000,-0.000000,0.000000
123.652981,0.000000,0.000000,-0.000000,0.000000
123.686052,0.000000,0.000000,-0.000000,-0.000000
123.719123,0.000000,-0.000000,-0.000000,-0.000000
123.752194,-0.000000,-0.000000,-0.000000,-0.000000
123.785266,-0.000000,-0.000000,0.000000,-0.000000
123.818337,-0.000000,-0.000000,0.000000,-0.000000
123.851408,-0.000000,-0.000000,0.000000,0.000000
123.884479,-0.000000,0.000000,0.000000,0.000000
123.917550,0.000000,0.000000,0.000000,0.000000
123.950621,0.000000,0.000000,-0.000000,0.000000
123.983692,0.000000,0.000000,-0.000000,0.000000
124.016764,0.000000,0.000000,-0.000000,-0.000000
124.049835,0.000000,-0.000000,-0.000000,-0.000000
124.082906,-0.000000,-0.000000,-0.000000,-0.000000
124.115977,-0.000000,-0.000000,0.000000,-0.000000
124.149048,-0.000000,-0.000000,0.000000,-0.000000
124.182119,-0.000000,-0.000000,0.000000,0.000000
124.215190,-0.000000,0.000000,0.000000,0.000000
124.248261,0.000000,0.000000,0.000000,0.000000
124.281333,0.000000,0.000000,-0.000000,0.000000
124.314404,0.000000,0.000000,-0.000000,0.000000
124.347475,0.000000,0.000000,-0.000000,-0.000000
124.380546,0.000000,-0.000000,-0.000000,-0.000000
124.413617,-0.000000,-0.000000,-0.000000,-0.000000
124.446688,-0.000000,-0.000000,0.000000,-0.000000
124.479759,-0.000000,-0.000000,0.000000,-0.000000
124.512831,-0.000000,-0.000000,0.000000,0.000000
124.545902,-0.000000,0.000000,0.000000,0.000000
124.578973,0.000000,0.000000,0.000000,0.000000
124.612044,0.000000,0.000000,-0.000000,0.000000
124.645115,0.000000,0.000000,-0.000000,0.000000
124.678186,0.000000,0.000000,-0.000000,-0.000000
124.711257,0.000000,-0.000000,-0.000000,-0.000000
124.744329,-0.000000,-0.000000,-0.000000,-0.000000
124.777400,-0.000000,-0.000000,0.000000,-0.000000
124.810471,-0.000000,-0.000000,0.000000,-0.000000
124.843542,-0.000000,-0.000000,0.000000,0.000000
124.876613,-0.000000,0.000000,0.000000,0.000000
124.909684,0.000000,0.000000,0.000000,0.000000
124.942755,0.000000,0.000000,-0.000000,0.000000
124.975826,0.000000,0.000000,-0.000000,0.000000
125.008898,0.000000,0.000000,-0.000000,-0.000000
125.041969,0.000000,-0.000000,-0.000000,-0.000000
125.075040,-0.000000,-0.000000,-0.000000,-0.000000
125.108111,-0.000000,-0.000000,0.000000,-0.000000
125.141182,-0.000000,-0.000000,0.000000,-0.000000
125.174253,-0.000000,-0.000000,0.000000,0.000000
125.207324,-0.000000,0.000000,0.000000,0.000000
125.240396,0.000000,0.000000,0.000000,0.000000
125.273467,0.000000,0.000000,-0.000000,0.000000
125.306538,0.000000,0.000000,-0.000000,0.000000
125.339609,0.000000,0.000000,-0.000000,-0.000000
125.372680,0.000000,-0.000000,-0.000000,-0.000000
125.405751,-0.000000,-0.000000,-0.000000,-0.000000
125.438822,-0.000000,-0.000000,0.000000,-0.000000
125.471894,-0.000000,-0.000000,0.000000,-0.000000
125.504965,-0.000000,-0.000000,0.000000,0.000000
125.538036,-0.000000,0.000000,0.000000,0.000000
125.571107,0.000000,0.000000,0.000000,0.000000
125.604178,0.000000,0.000000,-0.000000,0.000000
125.637249,0.000000,0.000000,-0.000000,0.000000
125.670320,0.000000,0.000000,-0.000000,-0.000000
125.703392,0.000000,-0.000000,-0.000000,-0.000000
125.736463,-0.000000,-0.000000,-0.000000,-0.000000
125.769534,-0.000000,-0.000000,0.000000,-0.000000
125.802605,-0.000000,-0.000000,0.000000,-0.000000
125.835676,-0.000000,-0.000000,0.000000,0.000000
125.868747,-0.000000,0.000000,0.000000,0.000000
125.901818,0.000000,0.000000,0.000000,0.000000
125.934889,0.000000,0.000000,-0.000000,0.000000
125.967961,0.000000,0.000000,-0.000000,0.000000
126.001032,0.000000,0.000000,-0.000000,-0.000000
126.034103,0.000000,-0.000000,-0.000000,-0.000000
126.067174,-0.000000,-0.000000,-0.000000,-0.000000
126.100245,-0.000000,-0.000000,0.000000,-0.000000
126.133316,-0.000000,-0.000000,0.000000,-0.000000
126.166387,-0.000000,-0.000000,0.000000,0.000000
126.199459,-0.000000,0.000000,0.000000,0.000000
126.232530,0.000000,0.000000,0.000000,0.000000
126.265601,0.000000,0.000000,-0.000000,0.000000
126.298672,0.000000,0.000000,-0.000000,0.000000
126.331743,0.000000,0.000000,-0.000000,-0.000000
126.364814,0.000000,-0.000000,-0.000000,-0.000000
126.397885,-0.000000,-0.000000,-0.000000,-0.000000
126.430957,-0.000000,-0.000000,0.000000,-0.000000
126.464028,-0.000000,-0.000000,0.000000,-0.000000
126.497099,-0.000000,-0.000000,0.000000,0.000000
126.530170,-0.000000,0.000000,0.000000,0.000000
126.563241,0.000000,0.000000,0.000000,0.000000
126.596312,0.000000,0.000000,-0.000000,0.000000
126.629383,0.000000,0.000000,-0.000000,0.000000
126.662454,0.000000,0.000000,-0.000000,-0.000000
126.695526,0.000000,-0.000000,-0.000000,-0.000000
126.728597,-0.000000,-0.000000,-0.000000,-0.000000
126.761668,-0.000000,-0.000000,0.000000,-0.000000
126.794739,-0.000000,-0.000000,0.000000,-0.000000
126.827810,-0.000000,-0.000000,0.000000,0.000000
126.860881,-0.000000,0.000000,0.000000,0.000000
126.893952,0.000000,0.000000,0.000000,0.000000
126.927024,0.000000,0.000000,-0.000000,0.000000
126.960095,0.000000,0.000000,-0.000000,0.000000
126.993166,0.000000,0.000000,-0.000000,-0.000000
127.026237,0.000000,-0.000000,-0.000000,-0.000000
127.059308,-0.000000,-0.000000,-0.000000,-0.000000
127.092379,-0.000000,-0.000000,0.000000,-0.000000
127.125450,-0.000000,-0.000000,0.000000,-0.000000
127.158522,-0.000000,-0.000000,0.000000,0.000000
127.191593,-0.000000,0.000000,0.000000,0.000000
127.224664,0.000000,0.000000,0.000000,0.000000
127.257735,0.000000,0.000000,-0.000000,0.000000
127.290806,0.000000,0.000000,-0.000000,0.000000
127.323877,0.000000,0.000000,-0.000000,-0.000000
127.356948,0.000000,-0.000000,-0.000000,-0.000000
127.390019,-0.000000,-0.000000,-0.000000,-0.000000
127.423091,-0.000000,-0.000000,0.000000,-0.000000
127.456162,-0.000000,-0.000000,0.000000,-0.000000
127.489233,-0.000000,-0.000000,0.000000,0.000000
127.522304,-0.000000,0.000000,0.000000,0.000000
127.555375,0.000000,0.000000,0.000000,0.000000
127.588446,0.000000,0.000000,-0.000000,0.000000
127.621517,0.000000,0.000000,-0.000000,0.000000
127.654589,0.000000,0.000000,-0.000000,-0.000000
127.687660,0.000000,-0.000000,-0.000000,-0.000000
127.720731,-0.000000,-0.000000,-0.000000,-0.000000
127.753802,-0.000000,-0.000000,0.000000,-0.000000
127.786873,-0.000000,-0.000000,0.000000,-0.000000
127.819944,-0.000000,-0.000000,0.000000,0.000000
127.853015,-0.000000,0.000000,0.000000,0.000000
127.886087,0.000000,0.000000,0.000000,0.000000
127.919158,0.000000,0.000000,-0.000000,0.000000
127.952229,0.000000,0.000000,-0.000000,0.000000
127.985300,0.000000,0.000000,-0.000000,-0.000000
128.018371,0.000000,-0.000000,-0.000000,-0.000000
128.051442,-0.000000,-0.000000,-0.000000,-0.000000
128.084513,-0.000000,-0.000000,0.000000,-0.000000
128.117585,-0.000000,-0.000000,0.000000,-0.000000
128.150656,-0.000000,-0.000000,0.000000,0.000000
128.183727,-0.000000,0.000000,0.000000,0.000000
128.216798,0.000000,0.000000,0.000000,0.000000
128.249869,0.000000,0.000000,-0.000000,0.000000
128.282940,0.000000,0.000000,-0.000000,0.000000
128.316011,0.000000,0.000000,-0.000000,-0.000000
128.349082,0.000000,-0.000000,-0.000000,-0.000000
128.382154,-0.000000,-0.000000,-0.000000,-0.000000
128.415225,-0.000000,-0.000000,0.000000,-0.000000
128.448296,-0.000000,-0.000000,0.000000,-0.000000
128.481367,-0.000000,-0.000000,0.000000,0.000000
128.514438,-0.000000,0.000000,0.000000,0.000000
128.547509,0.000000,0.000000,0.000000,0.000000
128.580580,0.000000,0.000000,-0.000000,0.000000
128.613652,0.000000,0.000000,-0.000000,0.000000
128.646723,0.000000,0.000000,-0.000000,-0.000000
128.679794,0.000000,-0.000000,-0.000000,-0.000000
128.712865,-0.000000,-0.000000,-0.000000,-0.000000
128.745936,-0.000000,-0.000000,0.000000,-0.000000
128.779007,-0.000000,-0.000000,0.000000,-0.000000
128.812078,-0.000000,-0.000000,0.000000,0.000000
128.845150,-0.000000,0.000000,0.000000,0.000000
128.878221,0.000000,0.000000,0.000000,0.000000
128.911292,0.000000,0.000000,-0.000000,0.000000
128.944363,0.000000,0.000000,-0.000000,0.000000
128.977434,0.000000,0.000000,-0.000000,-0.000000
129.010505,0.000000,-0.000000,-0.000000,-0.000000
129.043576,-0.000000,-0.000000,-0.000000,-0.000000
129.076647,-0.000000,-0.000000,0.000000,-0.000000
129.109719,-0.000000,-0.000000,0.000000,-0.000000
129.142790,-0.000000,-0.000000,0.000000,0.000000
129.175861,-0.000000,0.000000,0.000000,0.000000
129.208932,0.000000,0.000000,0.000000,0.000000
129.242003,0.000000,0.000000,-0.000000,0.000000
129.275074,0.000000,0.000000,-0.000000,0.000000
129.308145,0.000000,0.000000,-0.000000,-0.000000
129.341217,0.000000,-0.000000,-0.000000,-0.000000
129.374288,-0.000000,-0.000000,-0.000000,-0.000000
129.407359,-0.000000,-0.000000,0.000000,-0.000000
129.440430,-0.000000,-0.000000,0.000000,-0.000000
129.473501,-0.000000,-0.000000,0.000000,0.000000
129.506572,-0.000000,0.000000,0.000000,0.000000
129.539643,0.000000,0.000000,0.000000,0.000000
129.572715,0.000000,0.000000,-0.000000,0.000000
129.605786,0.000000,0.000000,-0.000000,0.000000
129.638857,0.000000,0.000000,-0.000000,-0.000000
129.671928,0.000000,-0.000000,-0.000000,-0.000000
129.704999,-0.000000,-0.000000,-0.000000,-0.000000
129.738070,-0.000000,-0.000000,0.000000,-0.000000
129.771141,-0.000000,-0.000000,0.000000,-0.000000
129.804212,-0.000000,-0.000000,0.000000,0.000000
129.837284,-0.000000,0.000000,0.000000,0.000000
129.870355,0.000000,0.000000,0.000000,0.000000
129.903426,0.000000,0.000000,-0.000000,0.000000
129.936497,0.000000,0.000000,-0.000000,0.000000
129.969568,0.000000,0.000000,-0.000000,-0.000000
130.002639,0.000000,-0.000000,-0.000000,-0.000000
130.035710,-0.000000,-0.000000,-0.000000,-0.000000
130.068782,-0.000000,-0.000000,0.000000,-0.000000
130.101853,-0.000000,-0.000000,0.000000,-0.000000
130.134924,-0.000000,-0.000000,0.000000,0.000000
130.167995,-0.000000,0.000000,0.000000,0.000000
130.201066,0.000000,0.000000,0.000000,0.000000
130.234137,0.000000,0.000000,-0.000000,0.000000
130.267208,0.000000,0.000000,-0.000000,0.000000
130.300280,0.000000,0.000000,-0.000000,-0.000000
130.333351,0.000000,-0.000000,-0.000000,-0.000000
130.366422,-0.000000,-0.000000,-0.000000,-0.000000
130.399493,-0.000000,-0.000000,0.000000,-0.000000
130.432564,-0.000000,-0.000000,0.000000,-0.000000
130.465635,-0.000000,-0.000000,0.000000,0.000000
130.498706,-0.000000,0.000000,0.000000,0.000000
130.531778,0.000000,0.000000,0.000000,0.000000
130.564849,0.000000,0.000000,-0.000000,0.000000
130.597920,0.000000,0.000000,-0.000000,0.000000
130.630991,0.000000,0.000000,-0.000000,-0.000000
130.664062,0.000000,-0.000000,-0.000000,-0.000000
130.697133,-0.000000,-0.000000,-0.000000,-0.000000
130.730204,-0.000000,-0.000000,0.000000,-0.000000
130.763275,-0.000000,-0.000000,0.000000,-0.000000
130.796347,-0.000000,-0.000000,0.000000,0.000000
130.829418,-0.000000,0.000000,0.000000,0.000000
130.862489,0.000000,0.000000,0.000000,0.000000
130.895560,0.000000,0.000000,-0.000000,0.000000
130.928631,0.000000,0.000000,-0.000000,0.000000
130.961702,0.000000,0.000000,-0.000000,-0.000000
130.994773,0.000000,-0.000000,-0.000000,-0.000000
131.027845,-0.000000,-0.000000,-0.000000,-0.000000
131.060916,-0.000000,-0.000000,0.000000,-0.000000
131.093987,-0.000000,-0.000000,0.000000,-0.000000
131.127058,-0.000000,-0.000000,0.000000,0.000000
131.160129,-0.000000,0.000000,0.000000,0.000000
131.193200,0.000000,0.000000,0.000000,0.000000
131.226271,0.000000,0.000000,-0.000000,0.000000
131.259343,0.000000,0.000000,-0.000000,0.000000
131.292414,0.000000,0.000000,-0.000000,-0.000000
131.325485,0.000000,-0.000000,-0.000000,-0.000000
131.358556,-0.000000,-0.000000,-0.000000,-0.000000
131.391627,-0.000000,-0.000000,0.000000,-0.000000
131.424698,-0.000000,-0.000000,0.000000,-0.000000
131.457769,-0.000000,-0.000000,0.000000,0.000000
131.490840,-0.000000,0.000000,0.000000,0.000000
131.523912,0.000000,0.000000,0.000000,0.000000
131.556983,0.000000,0.000000,-0.000000,0.000000
131.590054,0.000000,0.000000,-0.000000,0.000000
131.623125,0.000000,0.000000,-0.000000,-0.000000
131.656196,0.000000,-0.000000,-0.000000,-0.000000
131.689267,-0.000000,-0.000000,-0.000000,-0.000000
131.722338,-0.000000,-0.000000,0.000000,-0.000000
131.755410,-0.000000,-0.000000,0.000000,-0.000000
131.788481,-0.000000,-0.000000,0.000000,0.000000
131.821552,-0.000000,0.000000,0.000000,0.000000
131.854623,0.000000,0.000000,0.000000,0.000000
131.887694,0.000000,0.000000,-0.000000,0.000000
131.920765,0.000000,0.000000,-0.000000,0.000000
131.953836,0.000000,0.000000,-0.000000,-0.000000
131.986908,0.000000,-0.000000,-0.000000,-0.000000
132.019979,-0.000000,-0.000000,-0.000000,-0.000000
132.053050,-0.000000,-0.000000,0.000000,-0.000000
132.086121,-0.000000,-0.000000,0.000000,-0.000000
132.119192,-0.000000,-0.000000,0.000000,0.000000
132.152263,-0.000000,0.000000,0.000000,0.000000
132.185334,0.000000,0.000000,0.000000,0.000000
132.218405,0.000000,0.000000,-0.000000,0.000000
132.251477,0.000000,0.000000,-0.000000,0.000000
132.284548,0.000000,0.000000,-0.000000,-0.000000
132.317619,0.000000,-0.000000,-0.000000,-0.000000
132.350690,-0.000000,-0.000000,-0.000000,-0.000000
132.383761,-0.000000,-0.000000,0.000000,-0.000000
132.416832,-0.000000,-0.000000,0.000000,-0.000000
132.449903,-0.000000,-0.000000,0.000000,0.000000
132.482975,-0.000000,0.000000,0.000000,0.000000
132.516046,0.000000,0.000000,0.000000,0.000000
132.549117,0.000000,0.000000,-0.000000,0.000000
132.582188,0.000000,0.000000,-0.000000,0.000000
132.615259,0.000000,0.000000,-0.000000,-0.000000
132.648330,0.000000,-0.000000,-0.000000,-0.000000
132.681401,-0.000000,-0.000000,-0.000000,-0.000000
132.714473,-0.000000,-0.000000,0.000000,-0.000000
132.747544,-0.000000,-0.000000,0.000000,-0.000000
132.780615,-0.000000,-0.000000,0.000000,0.000000
132.813686,-0.000000,0.000000,0.000000,0.000000
132.846757,0.000000,0.000000,0.000000,0.000000
132.879828,0.000000,0.000000,-0.000000,0.000000
132.912899,0.000000,0.000000,-0.000000,0.000000
132.945970,0.000000,0.000000,-0.000000,-0.000000
132.979042,0.000000,-0.000000,-0.000000,-0.000000
133.012113,-0.000000,-0.000000,-0.000000,-0.000000
133.045184,-0.000000,-0.000000,0.000000,-0.000000
133.078255,-0.000000,-0.000000,0.000000,-0.000000
133.111326,-0.000000,-0.000000,0.000000,0.000000
133.144397,-0.000000,0.000000,0.000000,0.000000
133.177468,0.000000,0.000000,0.000000,0.000000
133.210540,0.000000,0.000000,-0.000000,0.000000
133.243611,0.000000,0.000000,-0.000000,0.000000
133.276682,0.000000,0.000000,-0.000000,-0.000000
133.309753,0.000000,-0.000000,-0.000000,-0.000000
133.342824,-0.000000,-0.000000,-0.000000,-0.000000
133.375895,-0.000000,-0.000000,0.000000,-0.000000
133.408966,-0.000000,-0.000000,0.000000,-0.000000
133.442038,-0.000000,-0.000000,0.000000,0.000000
133.475109,-0.000000,0.000000,0.000000,0.000000
133.508180,0.000000,0.000000,0.000000,0.000000
133.541251,0.000000,0.000000,-0.000000,0.000000
133.574322,0.000000,0.000000,-0.000000,0.000000
133.607393,0.000000,0.000000,-0.000000,-0.000000
133.640464,0.000000,-0.000000,-0.000000,-0.000000
133.673536,-0.000000,-0.000000,-0.000000,-0.000000
133.706607,-0.000000,-0.000000,0.000000,-0.000000
133.739678,-0.000000,-0.000000,0.000000,-0.000000
133.772749,-0.000000,-0.000000,0.000000,0.000000
133.805820,-0.000000,0.000000,0.000000,0.000000
133.838891,0.000000,0.000000,0.000000,0.000000
133.871962,0.000000,0.000000,-0.000000,0.000000
133.905033,0.000000,0.000000,-0.000000,0.000000
133.938105,0.000000,0.000000,-0.000000,-0.000000
133.971176,0.000000,-0.000000,-0.000000,-0.000000
134.004247,-0.000000,-0.000000,-0.000000,-0.000000
134.037318,-0.000000,-0.000000,0.000000,-0.000000
134.070389,-0.000000,-0.000000,0.000000,-0.000000
134.103460,-0.000000,-0.000000,0.000000,0.000000
134.136531,-0.000000,0.000000,0.000000,0.000000
134.169603,0.000000,0.000000,0.000000,0.000000
134.202674,0.000000,0.000000,-0.000000,0.000000
134.235745,0.000000,0.000000,-0.000000,0.000000
134.268816,0.000000,0.000000,-0.000000,-0.000000
134.301887,0.000000,-0.000000,-0.000000,-0.000000
134.334958,-0.000000,-0.000000,-0.000000,-0.000000
134.368029,-0.000000,-0.000000,0.000000,-0.000000
134.401101,-0.000000,-0.000000,0.000000,-0.000000
134.434172,-0.000000,-0.000000,0.000000,0.000000
134.467243,-0.000000,0.000000,0.000000,0.000000
134.500314,0.000000,0.000000,0.000000,0.000000
134.533385,0.000000,0.000000,-0.000000,0.000000
134.566456,0.000000,0.000000,-0.000000,0.000000
134.599527,0.000000,0.000000,-0.000000,-0.000000
134.632598,0.000000,-0.000000,-0.000000,-0.000000
134.665670,-0.000000,-0.000000,-0.000000,-0.000000
134.698741,-0.000000,-0.000000,0.000000,-0.000000
134.731812,-0.000000,-0.000000,0.000000,-0.000000
134.764883,-0.000000,-0.000000,0.000000,0.000000
134.797954,-0.000000,0.000000,0.000000,0.000000
134.831025,0.000000,0.000000,0.000000,0.000000
134.864096,0.000000,0.000000,-0.000000,0.000000
134.897168,0.000000,0.000000,-0.000000,0.000000
134.930239,0.000000,0.000000,-0.000000,-0.000000
134.963310,0.000000,-0.000000,-0.000000,-0.000000
134.996381,-0.000000,-0.000000,-0.000000,-0.000000
135.029452,-0.000000,-0.000000,0.000000,-0.000000
135.062523,-0.000000,-0.000000,0.000000,-0.000000
135.095594,-0.000000,-0.000000,0.000000,0.000000
135.128666,-0.000000,0.000000,0.000000,0.000000
135.161737,0.000000,0.000000,0.000000,0.000000
135.194808,0.000000,0.000000,-0.000000,0.000000
135.227879,0.000000,0.000000,-0.000000,0.000000
135.260950,0.000000,0.000000,-0.000000,-0.000000
135.294021,0.000000,-0.000000,-0.000000,-0.000000
135.327092,-0.000000,-0.000000,-0.000000,-0.000000
135.360163,-0.000000,-0.000000,0.000000,-0.000000
135.393235,-0.000000,-0.000000,0.000000,-0.000000
135.426306,-0.000000,-0.000000,0.000000,0.000000
135.459377,-0.000000,0.000000,0.000000,0.000000
135.492448,0.000000,0.000000,0.000000,0.000000
135.525519,0.000000,0.000000,-0.000000,0.000000
135.558590,0.000000,0.000000,-0.000000,0.000000
135.591661,0.000000,0.000000,-0.000000,-0.000000
135.624733,0.000000,-0.000000,-0.000000,-0.000000
135.657804,-0.000000,-0.000000,-0.000000,-0.000000
135.690875,-0.000000,-0.000000,0.000000,-0.000000
135.723946,-0.000000,-0.000000,0.000000,-0.000000
135.757017,-0.000000,-0.000000,0.000000,0.000000
135.790088,-0.000000,0.000000,0.000000,0.000000
135.823159,0.000000,0.000000,0.000000,0.000000
135.856231,0.000000,0.000000,-0.000000,0.000000
135.889302,0.000000,0.000000,-0.000000,0.000000
135.922373,0.000000,0.000000,-0.000000,-0.000000
135.955444,0.000000,-0.000000,-0.000000,-0.000000
135.988515,-0.000000,-0.000000,-0.000000,-0.000000
136.021586,-0.000000,-0.000000,0.000000,-0.000000
136.054657,-0.000000,-0.000000,0.000000,-0.000000
136.087729,-0.000000,-0.000000,0.000000,0.000000
136.120800,-0.000000,0.000000,0.000000,0.000000
136.153871,0.000000,0.000000,0.000000,0.000000
136.186942,0.000000,0.000000,-0.000000,0.000000
136.220013,0.000000,0.000000,-0.000000,0.000000
136.253084,0.000000,0.000000,-0.000000,-0.000000
136.286155,0.000000,-0.000000,-0.000000,-0.000000
136.319226,-0.000000,-0.000000,-0.000000,-0.000000
136.352298,-0.000000,-0.000000,0.000000,-0.000000
136.385369,-0.000000,-0.000000,0.000000,-0.000000
136.418440,-0.000000,-0.000000,0.000000,0.000000
136.451511,-0.000000,0.000000,0.000000,0.000000
136.484582,0.000000,0.000000,0.000000,0.000000
136.517653,0.000000,0.000000,-0.000000,0.000000
136.550724,0.000000,0.000000,-0.000000,0.000000
136.583796,0.000000,0.000000,-0.000000,-0.000000
136.616867,0.000000,-0.000000,-0.000000,-0.000000
136.649938,-0.000000,-0.000000,-0.000000,-0.000000
136.683009,-0.000000,-0.000000,0.000000,-0.000000
136.716080,-0.000000,-0.000000,0.000000,-0.000000
136.749151,-0.000000,-0.000000,0.000000,0.000000
136.782222,-0.000000,0.000000,0.000000,0.000000
136.815294,0.000000,0.000000,0.000000,0.000000
136.848365,0.000000,0.000000,-0.000000,0.000000
136.881436,0.000000,0.000000,-0.000000,0.000000
136.914507,0.000000,0.000000,-0.000000,-0.000000
136.947578,0.000000,-0.000000,-0.000000,-0.000000
136.980649,-0.000000,-0.000000,-0.000000,-0.000000
137.013720,-0.000000,-0.000000,0.000000,-0.000000
137.046791,-0.000000,-0.000000,0.000000,-0.000000
137.079863,-0.000000,-0.000000,0.000000,0.000000
137.112934,-0.000000,0.000000,0.000000,0.000000
137.146005,0.000000,0.000000,0.000000,0.000000
137.179076,0.000000,0.000000,-0.000000,0.000000
137.212147,0.000000,0.000000,-0.000000,0.000000
137.245218,0.000000,0.000000,-0.000000,-0.000000
137.278289,0.000000,-0.000000,-0.000000,-0.000000
137.311361,-0.000000,-0.000000,-0.000000,-0.000000
137.344432,-0.000000,-0.000000,0.000000,-0.000000
137.377503,-0.000000,-0.000000,0.000000,-0.000000
137.410574,-0.000000,-0.000000,0.000000,0.000000
137.443645,-0.000000,0.000000,0.000000,0.000000
137.476716,0.000000,0.000000,0.000000,0.000000
137.509787,0.000000,0.000000,-0.000000,0.000000
137.542859,0.000000,0.000000,-0.000000,0.000000
137.575930,0.000000,0.000000,-0.000000,-0.000000
137.609001,0.000000,-0.000000,-0.000000,-0.000000
137.642072,-0.000000,-0.000000,-0.000000,-0.000000
137.675143,-0.000000,-0.000000,0.000000,-0.000000
137.708214,-0.000000,-0.000000,0.000000,-0.000000
137.741285,-0.000000,-0.000000,0.000000,0.000000
137.774356,-0.000000,0.000000,0.000000,0.000000
137.807428,0.000000,0.000000,0.000000,0.000000
137.840499,0.000000,0.000000,-0.000000,0.000000
137.873570,0.000000,0.000000,-0.000000,0.000000
137.906641,0.000000,0.000000,-0.000000,-0.000000
137.939712,0.000000,-0.000000,-0.000000,-0.000000
137.972783,-0.000000,-0.000000,-0.000000,-0.000000
138.005854,-0.000000,-0.000000,0.000000,-0.000000
138.038926,-0.000000,-0.000000,0.000000,-0.000000
138.071997,-0.000000,-0.000000,0.000000,0.000000
138.105068,-0.000000,0.000000,0.000000,0.000000
138.138139,0.000000,0.000000,0.000000,0.000000
138.171210,0.000000,0.000000,-0.000000,0.000000
138.204281,0.000000,0.000000,-0.000000,0.000000
138.237352,0.000000,0.000000,-0.000000,-0.000000
138.270424,0.000000,-0.000000,-0.000000,-0.000000
138.303495,-0.000000,-0.000000,-0.000000,-0.000000
138.336566,-0.000000,-0.000000,0.000000,-0.000000
138.369637,-0.000000,-0.000000,0.000000,-0.000000
138.402708,-0.000000,-0.000000,0.000000,0.000000
138.435779,-0.000000,0.000000,0.000000,0.000000
138.468850,0.000000,0.000000,0.000000,0.000000
138.501922,0.000000,0.000000,-0.000000,0.000000
138.534993,0.000000,0.000000,-0.000000,0.000000
138.568064,0.000000,0.000000,-0.000000,-0.000000
138.601135,0.000000,-0.000000,-0.000000,-0.000000
138.634206,-0.000000,-0.000000,-0.000000,-0.000000
138.667277,-0.000000,-0.000000,0.000000,-0.000000
138.700348,-0.000000,-0.000000,0.000000,-0.000000
138.733419,-0.000000,-0.000000,0.000000,0.000000
138.766491,-0.000000,0.000000,0.000000,0.000000
138.799562,0.000000,0.000000,0.000000,0.000000
138.832633,0.000000,0.000000,-0.000000,0.000000
138.865704,0.000000,0.000000,-0.000000,0.000000
138.898775,0.000000,0.000000,-0.000000,-0.000000
138.931846,0.000000,-0.000000,-0.000000,-0.000000
138.964917,-0.000000,-0.000000,-0.000000,-0.000000
138.997989,-0.000000,-0.000000,0.000000,-0.000000
139.031060,-0.000000,-0.000000,0.000000,-0.000000
139.064131,-0.000000,-0.000000,0.000000,0.000000
139.097202,-0.000000,0.000000,0.000000,0.000000
139.130273,0.000000,0.000000,0.000000,0.000000
139.163344,0.000000,0.000000,-0.000000,0.000000
139.196415,0.000000,0.000000,-0.000000,0.000000
139.229487,0.000000,0.000000,-0.000000,-0.000000
139.262558,0.000000,-0.000000,-0.000000,-0.000000
139.295629,-0.000000,-0.000000,-0.000000,-0.000000
139.328700,-0.000000,-0.000000,0.000000,-0.000000
139.361771,-0.000000,-0.000000,0.000000,-0.000000
139.394842,-0.000000,-0.000000,0.000000,0.000000
139.427913,-0.000000,0.000000,0.000000,0.000000
139.460984,0.000000,0.000000,0.000000,0.000000
139.494056,0.000000,0.000000,-0.000000,0.000000
139.527127,0.000000,0.000000,-0.000000,0.000000
139.560198,0.000000,0.000000,-0.000000,-0.000000
139.593269,0.000000,-0.000000,-0.000000,-0.000000
139.626340,-0.000000,-0.000000,-0.000000,-0.000000
139.659411,-0.000000,-0.000000,0.000000,-0.000000
139.692482,-0.000000,-0.000000,0.000000,-0.000000
139.725554,-0.000000,-0.000000,0.000000,0.000000
139.758625,-0.000000,0.000000,0.000000,0.000000
139.791696,0.000000,0.000000,0.000000,0.000000
139.824767,0.000000,0.000000,-0.000000,0.000000
139.857838,0.000000,0.000000,-0.000000,0.000000
139.890909,0.000000,0.000000,-0.000000,-0.000000
139.923980,0.000000,-0.000000,-0.000000,-0.000000
139.957052,-0.000000,-0.000000,-0.000000,-0.000000
139.990123,-0.000000,-0.000000,0.000000,-0.000000
140.023194,-0.000000,-0.000000,0.000000,-0.000000
140.056265,-0.000000,-0.000000,0.000000,0.000000
140.089336,-0.000000,0.000000,0.000000,0.000000
140.122407,0.000000,0.000000,0.000000,0.000000
140.155478,0.000000,0.000000,-0.000000,0.000000
140.188549,0.000000,0.000000,-0.000000,0.000000
140.221621,0.000000,0.000000,-0.000000,-0.000000
140.254692,0.000000,-0.000000,-0.000000,-0.000000
140.287763,-0.000000,-0.000000,-0.000000,-0.000000
140.320834,-0.000000,-0.000000,0.000000,-0.000000
140.353905,-0.000000,-0.000000,0.000000,-0.000000
140.386976,-0.000000,-0.000000,0.000000,0.000000
140.420047,-0.000000,0.000000,0.000000,0.000000
140.453119,0.000000,0.000000,0.000000,0.000000
140.486190,0.000000,0.000000,-0.000000,0.000000
140.519261,0.000000,0.000000,-0.000000,0.000000
140.552332,0.000000,0.000000,-0.000000,-0.000000
140.585403,0.000000,-0.000000,-0.000000,-0.000000
140.618474,-0.000000,-0.000000,-0.000000,-0.000000
140.651545,-0.000000,-0.000000,0.000000,-0.000000
140.684617,-0.000000,-0.000000,0.000000,-0.000000
140.717688,-0.000000,-0.000000,0.000000,0.000000
140.750759,-0.000000,0.000000,0.000000,0.000000
140.783830,0.000000,0.000000,0.000000,0.000000
140.816901,0.000000,0.000000,-0.000000,0.000000
140.849972,0.000000,0.000000,-0.000000,0.000000
140.883043,0.000000,0.000000,-0.000000,-0.000000
140.916115,0.000000,-0.000000,-0.000000,-0.000000
140.949186,-0.000000,-0.000000,-0.000000,-0.000000
140.982257,-0.000000,-0.000000,0.000000,-0.000000
141.015328,-0.000000,-0.000000,0.000000,-0.000000
141.048399,-0.000000,-0.000000,0.000000,0.000000
141.081470,-0.000000,0.000000,0.000000,0.000000
141.114541,0.000000,0.000000,0.000000,0.000000
141.147612,0.000000,0.000000,-0.000000,0.000000
141.180684,0.000000,0.000000,-0.000000,0.000000
141.213755,0.000000,0.000000,-0.000000,-0.000000
141.246826,0.000000,-0.000000,-0.000000,-0.000000
141.279897,-0.000000,-0.000000,-0.000000,-0.000000
141.312968,-0.000000,-0.000000,0.000000,-0.000000
141.346039,-0.000000,-0.000000,0.000000,-0.000000
141.379110,-0.000000,-0.000000,0.000000,0.000000
141.412182,-0.000000,0.000000,0.000000,0.000000
141.445253,0.000000,0.000000,0.000000,0.000000
141.478324,0.000000,0.000000,-0.000000,0.000000
141.511395,0.000000,0.000000,-0.000000,0.000000
141.544466,0.000000,0.000000,-0.000000,-0.000000
141.577537,0.000000,-0.000000,-0.000000,-0.000000
141.610608,-0.000000,-0.000000,-0.000000,-0.000000
141.643680,-0.000000,-0.000000,0.000000,-0.000000
141.676751,-0.000000,-0.000000,0.000000,-0.000000
141.709822,-0.000000,-0.000000,0.000000,0.000000
141.742893,-0.000000,0.000000,0.000000,0.000000
141.775964,0.000000,0.000000,0.000000,0.000000
141.809035,0.000000,0.000000,-0.000000,0.000000
141.842106,0.000000,0.000000,-0.000000,0.000000
141.875177,0.000000,0.000000,-0.000000,-0.000000
141.908249,0.000000,-0.000000,-0.000000,-0.000000
141.941320,-0.000000,-0.000000,-0.000000,-0.000000
141.974391,-0.000000,-0.000000,0.000000,-0.000000
142.007462,-0.000000,-0.000000,0.000000,-0.000000
142.040533,-0.000000,-0.000000,0.000000,0.000000
142.073604,-0.000000,0.000000,0.000000,0.000000
142.106675,0.000000,0.000000,0.000000,0.000000
142.139747,0.000000,0.000000,-0.000000,0.000000
142.172818,0.000000,0.000000,-0.000000,0.000000
142.205889,0.000000,0.000000,-0.000000,-0.000000
142.238960,0.000000,-0.000000,-0.000000,-0.000000
142.272031,-0.000000,-0.000000,-0.000000,-0.000000
142.305102,-0.000000,-0.000000,0.000000,-0.000000
142.338173,-0.000000,-0.000000,0.000000,-0.000000
142.371245,-0.000000,-0.000000,0.000000,0.000000
142.404316,-0.000000,0.000000,0.000000,0.000000
142.437387,0.000000,0.000000,0.000000,0.000000
142.470458,0.000000,0.000000,-0.000000,0.000000
142.503529,0.000000,0.000000,-0.000000,0.000000
142.536600,0.000000,0.000000,-0.000000,-0.000000
142.569671,0.000000,-0.000000,-0.000000,-0.000000
142.602742,-0.000000,-0.000000,-0.000000,-0.000000
142.635814,-0.000000,-0.000000,0.000000,-0.000000
142.668885,-0.000000,-0.000000,0.000000,-0.000000
142.701956,-0.000000,-0.000000,0.000000,0.000000
142.735027,-0.000000,0.000000,0.000000,0.000000
142.768098,0.000000,0.000000,0.000000,0.000000
142.801169,0.000000,0.000000,-0.000000,0.000000
142.834240,0.000000,0.000000,-0.000000,0.000000
142.867312,0.000000,0.000000,-0.000000,-0.000000
142.900383,0.000000,-0.000000,-0.000000,-0.000000
142.933454,-0.000000,-0.000000,-0.000000,-0.000000
142.966525,-0.000000,-0.000000,0.000000,-0.000000
142.999596,-0.000000,-0.000000,0.000000,-0.000000
143.032667,-0.000000,-0.000000,0.000000,0.000000
143.065738,-0.000000,0.000000,0.000000,0.000000
143.098810,0.000000,0.000000,0.000000,0.000000
143.131881,0.000000,0.000000,-0.000000,0.000000
143.164952,0.000000,0.000000,-0.000000,0.000000
143.198023,0.000000,0.000000,-0.000000,-0.000000
143.231094,0.000000,-0.000000,-0.000000,-0.000000
143.264165,-0.000000,-0.000000,-0.000000,-0.000000
143.297236,-0.000000,-0.000000,0.000000,-0.000000
143.330307,-0.000000,-0.000000,0.000000,-0.000000
143.363379,-0.000000,-0.000000,0.000000,0.000000
143.396450,-0.000000,0.000000,0.000000,0.000000
143.429521,0.000000,0.000000,0.000000,0.000000
143.462592,0.000000,0.000000,-0.000000,0.000000
143.495663,0.000000,0.000000,-0.000000,0.000000
143.528734,0.000000,0.000000,-0.000000,-0.000000
143.561805,0.000000,-0.000000,-0.000000,-0.000000
143.594877,-0.000000,-0.000000,-0.000000,-0.000000
143.627948,-0.000000,-0.000000,0.000000,-0.000000
143.661019,-0.000000,-0.000000,0.000000,-0.000000
143.694090,-0.000000,-0.000000,0.000000,0.000000
143.727161,-0.000000,0.000000,0.000000,0.000000
143.760232,0.000000,0.000000,0.000000,0.000000
143.793303,0.000000,0.000000,-0.000000,0.000000
143.826375,0.000000,0.000000,-0.000000,0.000000
143.859446,0.000000,0.000000,-0.000000,-0.000000
143.892517,0.000000,-0.000000,-0.000000,-0.000000
143.925588,-0.000000,-0.000000,-0.000000,-0.000000
143.958659,-0.000000,-0.000000,0.000000,-0.000000
143.991730,-0.000000,-0.000000,0.000000,-0.000000
144.024801,-0.000000,-0.000000,0.000000,0.000000
144.057873,-0.000000,0.000000,0.000000,0.000000
144.090944,0.000000,0.000000,0.000000,0.000000
144.124015,0.000000,0.000000,-0.000000,0.000000
144.157086,0.000000,0.000000,-0.000000,0.000000
144.190157,0.000000,0.000000,-0.000000,-0.000000
144.223228,0.000000,-0.000000,-0.000000,-0.000000
144.256299,-0.000000,-0.000000,-0.000000,-0.000000
144.289370,-0.000000,-0.000000,0.000000,-0.000000
144.322442,-0.000000,-0.000000,0.000000,-0.000000
144.355513,-0.000000,-0.000000,0.000000,0.000000
144.388584,-0.000000,0.000000,0.000000,0.000000
144.421655,0.000000,0.000000,0.000000,0.000000
144.454726,0.000000,0.000000,-0.000000,0.000000
144.487797,0.000000,0.000000,-0.000000,0.000000
144.520868,0.000000,0.000000,-0.000000,-0.000000
144.553940,0.000000,-0.000000,-0.000000,-0.000000
144.587011,-0.000000,-0.000000,-0.000000,-0.000000
144.620082,-0.000000,-0.000000,0.000000,-0.000000
144.653153,-0.000000,-0.000000,0.000000,-0.000000
144.686224,-0.000000,-0.000000,0.000000,0.000000
144.719295,-0.000000,0.000000,0.000000,0.000000
144.752366,0.000000,0.000000,0.000000,0.000000
144.785438,0.000000,0.000000,-0.000000,0.000000
144.818509,0.000000,0.000000,-0.000000,0.000000
144.851580,0.000000,0.000000,-0.000000,-0.000000
144.884651,0.000000,-0.000000,-0.000000,-0.000000
144.917722,-0.000000,-0.000000,-0.000000,-0.000000
144.950793,-0.000000,-0.000000,0.000000,-0.000000
144.983864,-0.000000,-0.000000,0.000000,-0.000000
145.016935,-0.000000,-0.000000,0.000000,0.000000
145.050007,-0.000000,0.000000,0.000000,0.000000
145.083078,0.000000,0.000000,0.000000,0.000000
145.116149,0.000000,0.000000,-0.000000,0.000000
145.149220,0.000000,0.000000,-0.000000,0.000000
145.182291,0.000000,0.000000,-0.000000,-0.000000
145.215362,0.000000,-0.000000,-0.000000,-0.000000
145.248433,-0.000000,-0.000000,-0.000000,-0.000000
145.281505,-0.000000,-0.000000,0.000000,-0.000000
145.314576,-0.000000,-0.000000,0.000000,-0.000000
145.347647,-0.000000,-0.000000,0.000000,0.000000
145.380718,-0.000000,0.000000,0.000000,0.000000
145.413789,0.000000,0.000000,0.000000,0.000000
145.446860,0.000000,0.000000,-0.000000,0.000000
145.479931,0.000000,0.000000,-0.000000,0.000000
145.513003,0.000000,0.000000,-0.000000,-0.000000
145.546074,0.000000,-0.000000,-0.000000,-0.000000
145.579145,-0.000000,-0.000000,-0.000000,-0.000000
145.612216,-0.000000,-0.000000,0.000000,-0.000000
145.645287,-0.000000,-0.000000,0.000000,-0.000000
145.678358,-0.000000,-0.000000,0.000000,0.000000
145.711429,-0.000000,0.000000,0.000000,0.000000
145.744500,0.000000,0.000000,0.000000,0.000000
145.777572,0.000000,0.000000,-0.000000,0.000000
145.810643,0.000000,0.000000,-0.000000,0.000000
145.843714,0.000000,0.000000,-0.000000,-0.000000
145.876785,0.000000,-0.000000,-0.000000,-0.000000
145.909856,-0.000000,-0.000000,-0.000000,-0.000000
145.942927,-0.000000,-0.000000,0.000000,-0.000000
145.975998,-0.000000,-0.000000,0.000000,-0.000000
146.009070,-0.000000,-0.000000,0.000000,0.000000
146.042141,-0.000000,0.000000,0.000000,0.000000
146.075212,0.000000,0.000000,0.000000,0.000000
146.108283,0.000000,0.000000,-0.000000,0.000000
146.141354,0.000000,0.000000,-0.000000,0.000000
146.174425,0.000000,0.000000,-0.000000,-0.000000
146.207496,0.000000,-0.000000,-0.000000,-0.000000
146.240568,-0.000000,-0.000000,-0.000000,-0.000000
146.273639,-0.000000,-0.000000,0.000000,-0.000000
146.306710,-0.000000,-0.000000,0.000000,-0.000000
146.339781,-0.000000,-0.000000,0.000000,0.000000
146.372852,-0.000000,0.000000,0.000000,0.000000
146.405923,0.000000,0.000000,0.000000,0.000000
146.438994,0.000000,0.000000,-0.000000,0.000000
146.472066,0.000000,0.000000,-0.000000,0.000000
146.505137,0.000000,0.000000,-0.000000,-0.000000
146.538208,0.000000,-0.000000,-0.000000,-0.000000
146.571279,-0.000000,-0.000000,-0.000000,-0.000000
146.604350,-0.000000,-0.000000,0.000000,-0.000000
146.637421,-0.000000,-0.000000,0.000000,-0.000000
146.670492,-0.000000,-0.000000,0.000000,0.000000
146.703563,-0.000000,0.000000,0.000000,0.000000
146.736635,0.000000,0.000000,0.000000,0.000000
146.769706,0.000000,0.000000,-0.000000,0.000000
146.802777,0.000000,0.000000,-0.000000,0.000000
146.835848,0.000000,0.000000,-0.000000,-0.000000
146.868919,0.000000,-0.000000,-0.000000,-0.000000
146.901990,-0.000000,-0.000000,-0.000000,-0.000000
146.935061,-0.000000,-0.000000,0.000000,-0.000000
146.968133,-0.000000,-0.000000,0.000000,-0.000000
147.001204,-0.000000,-0.000000,0.000000,0.000000
147.034275,-0.000000,0.000000,0.000000,0.000000
147.067346,0.000000,0.000000,0.000000,0.000000
147.100417,0.000000,0.000000,-0.000000,0.000000
147.133488,0.000000,0.000000,-0.000000,0.000000
147.166559,0.000000,0.000000,-0.000000,-0.000000
147.199631,0.000000,-0.000000,-0.000000,-0.000000
147.232702,-0.000000,-0.000000,-0.000000,-0.000000
147.265773,-0.000000,-0.000000,0.000000,-0.000000
147.298844,-0.000000,-0.000000,0.000000,-0.000000
147.331915,-0.000000,-0.000000,0.000000,0.000000
147.364986,-0.000000,0.000000,0.000000,0.000000
147.398057,0.000000,0.000000,0.000000,0.000000
147.431128,0.000000,0.000000,-0.000000,0.000000
147.464200,0.000000,0.000000,-0.000000,0.000000
147.497271,0.000000,0.000000,-0.000000,-0.000000
147.530342,0.000000,-0.000000,-0.000000,-0.000000
147.563413,-0.000000,-0.000000,-0.000000,-0.000000
147.596484,-0.000000,-0.000000,0.000000,-0.000000
147.629555,-0.000000,-0.000000,0.000000,-0.000000
147.662626,-0.000000,-0.000000,0.000000,0.000000
147.695698,-0.000000,0.000000,0.000000,0.000000
147.728769,0.000000,0.000000,0.000000,0.000000
147.761840,0.000000,0.000000,-0.000000,0.000000
147.794911,0.000000,0.000000,-0.000000,0.000000
147.827982,0.000000,0.000000,-0.000000,-0.000000
147.861053,0.000000,-0.000000,-0.000000,-0.000000
147.894124,-0.000000,-0.000000,-0.000000,-0.000000
147.927196,-0.000000,-0.000000,0.000000,-0.000000
147.960267,-0.000000,-0.000000,0.000000,-0.000000
147.993338,-0.000000,-0.000000,0.000000,0.000000
148.026409,-0.000000,0.000000,0.000000,0.000000
148.059480,0.000000,0.000000,0.000000,0.000000
148.092551,0.000000,0.000000,-0.000000,0.000000
148.125622,0.000000,0.000000,-0.000000,0.000000
148.158693,0.000000,0.000000,-0.000000,-0.000000
148.191765,0.000000,-0.000000,-0.000000,-0.000000
148.224836,-0.000000,-0.000000,-0.000000,-0.000000
148.257907,-0.000000,-0.000000,0.000000,-0.000000
148.290978,-0.000000,-0.000000,0.000000,-0.000000
148.324049,-0.000000,-0.000000,0.000000,0.000000
148.357120,-0.000000,0.000000,0.000000,0.000000
148.390191,0.000000,0.000000,0.000000,0.000000
148.423263,0.000000,0.000000,-0.000000,0.000000
148.456334,0.000000,0.000000,-0.000000,0.000000
148.489405,0.000000,0.000000,-0.000000,-0.000000
148.522476,0.000000,-0.000000,-0.000000,-0.000000
148.555547,-0.000000,-0.000000,-0.000000,-0.000000
148.588618,-0.000000,-0.000000,0.000000,-0.000000
148.621689,-0.000000,-0.000000,0.000000,-0.000000
148.654761,-0.000000,-0.000000,0.000000,0.000000
148.687832,-0.000000,0.000000,0.000000,0.000000
148.720903,0.000000,0.000000,0.000000,0.000000
148.753974,0.000000,0.000000,-0.000000,0.000000
148.787045,0.000000,0.000000,-0.000000,0.000000
148.820116,0.000000,0.000000,-0.000000,-0.000000
148.853187,0.000000,-0.000000,-0.000000,-0.000000
148.886259,-0.000000,-0.000000,-0.000000,-0.000000
148.919330,-0.000000,-0.000000,0.000000,-0.000000
148.952401,-0.000000,-0.000000,0.000000,-0.000000
148.985472,-0.000000,-0.000000,0.000000,0.000000
149.018543,-0.000000,0.000000,0.000000,0.000000
149.051614,0.000000,0.000000,0.000000,0.000000
149.084685,0.000000,0.000000,-0.000000,0.000000
149.117756,0.000000,0.000000,-0.000000,0.000000
149.150828,0.000000,0.000000,-0.000000,-0.000000
149.183899,0.000000,-0.000000,-0.000000,-0.000000
149.216970,-0.000000,-0.000000,-0.000000,-0.000000
149.250041,-0.000000,-0.000000,0.000000,-0.000000
149.283112,-0.000000,-0.000000,0.000000,-0.000000
149.316183,-0.000000,-0.000000,0.000000,0.000000
149.349254,-0.000000,0.000000,0.000000,0.000000
149.382326,0.000000,0.000000,0.000000,0.000000
149.415397,0.000000,0.000000,-0.000000,0.000000
149.448468,0.000000,0.000000,-0.000000,0.000000
149.481539,0.000000,0.000000,-0.000000,-0.000000
149.514610,0.000000,-0.000000,-0.000000,-0.000000
149.547681,-0.000000,-0.000000,-0.000000,-0.000000
149.580752,-0.000000,-0.000000,0.000000,-0.000000
149.613824,-0.000000,-0.000000,0.000000,-0.000000
149.646895,-0.000000,-0.000000,0.000000,0.000000
149.679966,-0.000000,0.000000,0.000000,0.000000
149.713037,0.000000,0.000000,0.000000,0.000000
149.746108,0.000000,0.000000,-0.000000,0.000000
149.779179,0.000000,0.000000,-0.000000,0.000000
149.812250,0.000000,0.000000,-0.000000,-0.000000
149.845321,0.000000,-0.000000,-0.000000,-0.000000
149.878393,-0.000000,-0.000000,-0.000000,-0.000000
149.911464,-0.000000,-0.000000,0.000000,-0.000000
149.944535,-0.000000,-0.000000,0.000000,-0.000000
149.977606,-0.000000,-0.000000,0.000000,0.000000
150.010677,-0.000000,0.000000,0.000000,0.000000
150.043748,0.000000,0.000000,0.000000,0.000000
150.076819,0.000000,0.000000,-0.000000,0.000000
150.109891,0.000000,0.000000,-0.000000,0.000000
150.142962,0.000000,0.000000,-0.000000,-0.000000
150.176033,0.000000,-0.000000,-0.000000,-0.000000
150.209104,-0.000000,-0.000000,-0.000000,-0.000000
150.242175,-0.000000,-0.000000,0.000000,-0.000000
150.275246,-0.000000,-0.000000,0.000000,-0.000000
150.308317,-0.000000,-0.000000,0.000000,0.000000
150.341389,-0.000000,0.000000,0.000000,0.000000
150.374460,0.000000,0.000000,0.000000,0.000000
150.407531,0.000000,0.000000,-0.000000,0.000000
150.440602,0.000000,0.000000,-0.000000,0.000000
150.473673,0.000000,0.000000,-0.000000,-0.000000
150.506744,0.000000,-0.000000,-0.000000,-0.000000
150.539815,-0.000000,-0.000000,-0.000000,-0.000000
150.572886,-0.000000,-0.000000,0.000000,-0.000000
150.605958,-0.000000,-0.000000,0.000000,-0.000000
150.639029,-0.000000,-0.000000,0.000000,0.000000
150.672100,-0.000000,0.000000,0.000000,0.000000
150.705171,0.000000,0.000000,0.000000,0.000000
150.738242,0.000000,0.000000,-0.000000,0.000000
150.771313,0.000000,0.000000,-0.000000,0.000000
150.804384,0.000000,0.000000,-0.000000,-0.000000
150.837456,0.000000,-0.000000,-0.000000,-0.000000
150.870527,-0.000000,-0.000000,-0.000000,-0.000000
150.903598,-0.000000,-0.000000,0.000000,-0.000000
150.936669,-0.000000,-0.000000,0.000000,-0.000000
150.969740,-0.000000,-0.000000,0.000000,0.000000
151.002811,-0.000000,0.000000,0.000000,0.000000
151.035882,0.000000,0.000000,0.000000,0.000000
151.068954,0.000000,0.000000,-0.000000,0.000000
151.102025,0.000000,0.000000,-0.000000,0.000000
151.135096,0.000000,0.000000,-0.000000,-0.000000
151.168167,0.000000,-0.000000,-0.000000,-0.000000
151.201238,-0.000000,-0.000000,-0.000000,-0.000000
151.234309,-0.000000,-0.000000,0.000000,-0.000000
151.267380,-0.000000,-0.000000,0.000000,-0.000000
151.300451,-0.000000,-0.000000,0.000000,0.000000
151.333523,-0.000000,0.000000,0.000000,0.000000
151.366594,0.000000,0.000000,0.000000,0.000000
151.399665,0.000000,0.000000,-0.000000,0.000000
151.432736,0.000000,0.000000,-0.000000,0.000000
151.465807,0.000000,0.000000,-0.000000,-0.000000
151.498878,0.000000,-0.000000,-0.000000,-0.000000
151.531949,-0.000000,-0.000000,-0.000000,-0.000000
151.565021,-0.000000,-0.000000,0.000000,-0.000000
151.598092,-0.000000,-0.000000,0.000000,-0.000000
151.631163,-0.000000,-0.000000,0.000000,0.000000
151.664234,-0.000000,0.000000,0.000000,0.000000
151.697305,0.000000,0.000000,0.000000,0.000000
151.730376,0.000000,0.000000,-0.000000,0.000000
151.763447,0.000000,0.000000,-0.000000,0.000000
151.796519,0.000000,0.000000,-0.000000,-0.000000
151.829590,0.000000,-0.000000,-0.000000,-0.000000
151.862661,-0.000000,-0.000000,-0.000000,-0.000000
151.895732,-0.000000,-0.000000,0.000000,-0.000000
151.928803,-0.000000,-0.000000,0.000000,-0.000000
151.961874,-0.000000,-0.000000,0.000000,0.000000
151.994945,-0.000000,0.000000,0.000000,0.000000
152.028017,0.000000,0.000000,0.000000,0.000000
152.061088,0.000000,0.000000,-0.000000,0.000000
152.094159,0.000000,0.000000,-0.000000,0.000000
152.127230,0.000000,0.000000,-0.000000,-0.000000
152.160301,0.000000,-0.000000,-0.000000,-0.000000
152.193372,-0.000000,-0.000000,-0.000000,-0.000000
152.226443,-0.000000,-0.000000,0.000000,-0.000000
152.259514,-0.000000,-0.000000,0.000000,-0.000000
152.292586,-0.000000,-0.000000,0.000000,0.000000
152.325657,-0.000000,0.000000,0.000000,0.000000
152.358728,0.000000,0.000000,0.000000,0.000000
152.391799,0.000000,0.000000,-0.000000,0.000000
152.424870,0.000000,0.000000,-0.000000,0.000000
152.457941,0.000000,0.000000,-0.000000,-0.000000
152.491012,0.000000,-0.000000,-0.000000,-0.000000
152.524084,-0.000000,-0.000000,-0.000000,-0.000000
152.557155,-0.000000,-0.000000,0.000000,-0.000000
152.590226,-0.000000,-0.000000,0.000000,-0.000000
152.623297,-0.000000,-0.000000,0.000000,0.000000
152.656368,-0.000000,0.000000,0.000000,0.000000
152.689439,0.000000,0.000000,0.000000,0.000000
152.722510,0.000000,0.000000,-0.000000,0.000000
152.755582,0.000000,0.000000,-0.000000,0.000000
152.788653,0.000000,0.000000,-0.000000,-0.000000
152.821724,0.000000,-0.000000,-0.000000,-0.000000
152.854795,-0.000000,-0.000000,-0.000000,-0.000000
152.887866,-0.000000,-0.000000,0.000000,-0.000000
152.920937,-0.000000,-0.000000,0.000000,-0.000000
152.954008,-0.000000,-0.000000,0.000000,0.000000
152.987079,-0.000000,0.000000,0.000000,0.000000
153.020151,0.000000,0.000000,0.000000,0.000000
153.053222,0.000000,0.000000,-0.000000,0.000000
153.086293,0.000000,0.000000,-0.000000,0.000000
153.119364,0.000000,0.000000,-0.000000,-0.000000
153.152435,0.000000,-0.000000,-0.000000,-0.000000
153.185506,-0.000000,-0.000000,-0.000000,-0.000000
153.218577,-0.000000,-0.000000,0.000000,-0.000000
153.251649,-0.000000,-0.000000,0.000000,-0.000000
153.284720,-0.000000,-0.000000,0.000000,0.000000
153.317791,-0.000000,0.000000,0.000000,0.000000
153.350862,0.000000,0.000000,0.000000,0.000000
153.383933,0.000000,0.000000,-0.000000,0.000000
153.417004,0.000000,0.000000,-0.000000,0.000000
153.450075,0.000000,0.000000,-0.000000,-0.000000
153.483147,0.000000,-0.000000,-0.000000,-0.000000
153.516218,-0.000000,-0.000000,-0.000000,-0.000000
153.549289,-0.000000,-0.000000,0.000000,-0.000000
153.582360,-0.000000,-0.000000,0.000000,-0.000000
153.615431,-0.000000,-0.000000,0.000000,0.000000
153.648502,-0.000000,0.000000,0.000000,0.000000
153.681573,0.000000,0.000000,0.000000,0.000000
153.714644,0.000000,0.000000,-0.000000,0.000000
153.747716,0.000000,0.000000,-0.000000,0.000000
153.780787,0.000000,0.000000,-0.000000,-0.000000
153.813858,0.000000,-0.000000,-0.000000,-0.000000
153.846929,-0.000000,-0.000000,-0.000000,-0.000000
153.880000,-0.000000,-0.000000,0.000000,-0.000000
153.913071,-0.000000,-0.000000,0.000000,-0.000000
153.946142,-0.000000,-0.000000,0.000000,0.000000
153.979214,-0.000000,0.000000,0.000000,0.000000
154.012285,0.000000,0.000000,0.000000,0.000000
154.045356,0.000000,0.000000,-0.000000,0.000000
154.078427,0.000000,0.000000,-0.000000,0.000000
154.111498,0.000000,0.000000,-0.000000,-0.000000
154.144569,0.000000,-0.000000,-0.000000,-0.000000
154.177640,-0.000000,-0.000000,-0.000000,-0.000000
154.210712,-0.000000,-0.000000,0.000000,-0.000000
154.243783,-0.000000,-0.000000,0.000000,-0.000000
154.276854,-0.000000,-0.000000,0.000000,0.000000
154.309925,-0.000000,0.000000,0.000000,0.000000
154.342996,0.000000,0.000000,0.000000,0.000000
154.376067,0.000000,0.000000,-0.000000,0.000000
154.409138,0.000000,0.000000,-0.000000,0.000000
154.442210,0.000000,0.000000,-0.000000,-0.000000
154.475281,0.000000,-0.000000,-0.000000,-0.000000
154.508352,-0.000000,-0.000000,-0.000000,-0.000000
154.541423,-0.000000,-0.000000,0.000000,-0.000000
154.574494,-0.000000,-0.000000,0.000000,-0.000000
154.607565,-0.000000,-0.000000,0.000000,0.000000
154.640636,-0.000000,0.000000,0.000000,0.000000
154.673707,0.000000,0.000000,0.000000,0.000000
154.706779,0.000000,0.000000,-0.000000,0.000000
154.739850,0.000000,0.000000,-0.000000,0.000000
154.772921,0.000000,0.000000,-0.000000,-0.000000
154.805992,0.000000,-0.000000,-0.000000,-0.000000
154.839063,-0.000000,-0.000000,-0.000000,-0.000000
154.872134,-0.000000,-0.000000,0.000000,-0.000000
154.905205,-0.000000,-0.000000,0.000000,-0.000000
154.938277,-0.000000,-0.000000,0.000000,0.000000
154.971348,-0.000000,0.000000,0.000000,0.000000
155.004419,0.000000,0.000000,0.000000,0.000000
155.037490,0.000000,0.000000,-0.000000,0.000000
155.070561,0.000000,0.000000,-0.000000,0.000000
155.103632,0.000000,0.000000,-0.000000,-0.000000
155.136703,0.000000,-0.000000,-0.000000,-0.000000
155.169775,-0.000000,-0.000000,-0.000000,-0.000000
155.202846,-0.000000,-0.000000,0.000000,-0.000000
155.235917,-0.000000,-0.000000,0.000000,-0.000000
155.268988,-0.000000,-0.000000,0.000000,0.000000
155.302059,-0.000000,0.000000,0.000000,0.000000
155.335130,0.000000,0.000000,0.000000,0.000000
155.368201,0.000000,0.000000,-0.000000,0.000000
155.401272,0.000000,0.000000,-0.000000,0.000000
155.434344,0.000000,0.000000,-0.000000,-0.000000
155.467415,0.000000,-0.000000,-0.000000,-0.000000
155.500486,-0.000000,-0.000000,-0.000000,-0.000000
155.533557,-0.000000,-0.000000,0.000000,-0.000000
155.566628,-0.000000,-0.000000,0.000000,-0.000000
155.599699,-0.000000,-0.000000,0.000000,0.000000
155.632770,-0.000000,0.000000,0.000000,0.000000
155.665842,0.000000,0.000000,0.000000,0.000000
155.698913,0.000000,0.000000,-0.000000,0.000000
155.731984,0.000000,0.000000,-0.000000,0.000000
155.765055,0.000000,0.000000,-0.000000,-0.000000
155.798126,0.000000,-0.000000,-0.000000,-0.000000
155.831197,-0.000000,-0.000000,-0.000000,-0.000000
155.864268,-0.000000,-0.000000,0.000000,-0.000000
155.897340,-0.000000,-0.000000,0.000000,-0.000000
155.930411,-0.000000,-0.000000,0.000000,0.000000
155.963482,-0.000000,0.000000,0.000000,0.000000
155.996553,0.000000,0.000000,0.000000,0.000000
156.029624,0.000000,0.000000,-0.000000,0.000000
156.062695,0.000000,0.000000,-0.000000,0.000000
156.095766,0.000000,0.000000,-0.000000,-0.000000
156.128837,0.000000,-0.000000,-0.000000,-0.000000
156.161909,-0.000000,-0.000000,-0.000000,-0.000000
156.194980,-0.000000,-0.000000,0.000000,-0.000000
156.228051,-0.000000,-0.000000,0.000000,-0.000000
156.261122,-0.000000,-0.000000,0.000000,0.000000
156.294193,-0.000000,0.000000,0.000000,0.000000
156.327264,0.000000,0.000000,0.000000,0.000000
156.360335,0.000000,0.000000,-0.000000,0.000000
156.393407,0.000000,0.000000,-0.000000,0.000000
156.426478,0.000000,0.000000,-0.000000,-0.000000
156.459549,0.000000,-0.000000,-0.000000,-0.000000
156.492620,-0.000000,-0.000000,-0.000000,-0.000000
156.525691,-0.000000,-0.000000,0.000000,-0.000000
156.558762,-0.000000,-0.000000,0.000000,-0.000000
156.591833,-0.000000,-0.000000,0.000000,0.000000
156.624905,-0.000000,0.000000,0.000000,0.000000
156.657976,0.000000,0.000000,0.000000,0.000000
156.691047,0.000000,0.000000,-0.000000,0.000000
156.724118,0.000000,0.000000,-0.000000,0.000000
156.757189,0.000000,0.000000,-0.000000,-0.000000
156.790260,0.000000,-0.000000,-0.000000,-0.000000
156.823331,-0.000000,-0.000000,-0.000000,-0.000000
156.856403,-0.000000,-0.000000,0.000000,-0.000000
156.889474,-0.000000,-0.000000,0.000000,-0.000000
156.922545,-0.000000,-0.000000,0.000000,0.000000
156.955616,-0.000000,0.000000,0.000000,0.000000
156.988687,0.000000,0.000000,0.000000,0.000000
157.021758,0.000000,0.000000,-0.000000,0.000000
157.054829,0.000000,0.000000,-0.000000,0.000000
157.087900,0.000000,0.000000,-0.000000,-0.000000
157.120972,0.000000,-0.000000,-0.000000,-0.000000
157.154043,-0.000000,-0.000000,-0.000000,-0.000000
157.187114,-0.000000,-0.000000,0.000000,-0.000000
157.220185,-0.000000,-0.000000,0.000000,-0.000000
157.253256,-0.000000,-0.000000,0.000000,0.000000
157.286327,-0.000000,0.000000,0.000000,0.000000
157.319398,0.000000,0.000000,0.000000,0.000000
157.352470,0.000000,0.000000,-0.000000,0.000000
157.385541,0.000000,0.000000,-0.000000,0.000000
157.418612,0.000000,0.000000,-0.000000,-0.000000
157.451683,0.000000,-0.000000,-0.000000,-0.000000
157.484754,-0.000000,-0.000000,-0.000000,-0.000000
157.517825,-0.000000,-0.000000,0.000000,-0.000000
157.550896,-0.000000,-0.000000,0.000000,-0.000000
157.583968,-0.000000,-0.000000,0.000000,0.000000
157.617039,-0.000000,0.000000,0.000000,0.000000
157.650110,0.000000,0.000000,0.000000,0.000000
157.683181,0.000000,0.000000,-0.000000,0.000000
157.716252,0.000000,0.000000,-0.000000,0.000000
157.749323,0.000000,0.000000,-0.000000,-0.000000
157.782394,0.000000,-0.000000,-0.000000,-0.000000
157.815465,-0.000000,-0.000000,-0.000000,-0.000000
157.848537,-0.000000,-0.000000,0.000000,-0.000000
157.881608,-0.000000,-0.000000,0.000000,-0.000000
157.914679,-0.000000,-0.000000,0.000000,0.000000
157.947750,-0.000000,0.000000,0.000000,0.000000
157.980821,0.000000,0.000000,0.000000,0.000000
158.013892,0.000000,0.000000,-0.000000,0.000000
158.046963,0.000000,0.000000,-0.000000,0.000000
158.080035,0.000000,0.000000,-0.000000,-0.000000
158.113106,0.000000,-0.000000,-0.000000,-0.000000
158.146177,-0.000000,-0.000000,-0.000000,-0.000000
158.179248,-0.000000,-0.000000,0.000000,-0.000000
158.212319,-0.000000,-0.000000,0.000000,-0.000000
158.245390,-0.000000,-0.000000,0.000000,0.000000
158.278461,-0.000000,0.000000,0.000000,0.000000
158.311533,0.000000,0.000000,0.000000,0.000000
158.344604,0.000000,0.000000,-0.000000,0.000000
158.377675,0.000000,0.000000,-0.000000,0.000000
158.410746,0.000000,0.000000,-0.000000,-0.000000
158.443817,0.000000,-0.000000,-0.000000,-0.000000
158.476888,-0.000000,-0.000000,-0.000000,-0.000000
158.509959,-0.000000,-0.000000,0.000000,-0.000000
158.543030,-0.000000,-0.000000,0.000000,-0.000000
158.576102,-0.000000,-0.000000,0.000000,0.000000
158.609173,-0.000000,0.000000,0.000000,0.000000
158.642244,0.000000,0.000000,0.000000,0.000000
158.675315,0.000000,0.000000,-0.000000,0.000000
158.708386,0.000000,0.000000,-0.000000,0.000000
158.741457,0.000000,0.000000,-0.000000,-0.000000
158.774528,0.000000,-0.000000,-0.000000,-0.000000
158.807600,-0.000000,-0.000000,-0.000000,-0.000000
158.840671,-0.000000,-0.000000,0.000000,-0.000000
158.873742,-0.000000,-0.000000,0.000000,-0.000000
158.906813,-0.000000,-0.000000,0.000000,0.000000
158.939884,-0.000000,0.000000,0.000000,0.000000
158.972955,0.000000,0.000000,0.000000,0.000000
159.006026,0.000000,0.000000,-0.000000,0.000000
159.039098,0.000000,0.000000,-0.000000,0.000000
159.072169,0.000000,0.000000,-0.000000,-0.000000
159.105240,0.000000,-0.000000,-0.000000,-0.000000
159.138311,-0.000000,-0.000000,-0.000000,-0.000000
159.171382,-0.000000,-0.000000,0.000000,-0.000000
159.204453,-0.000000,-0.000000,0.000000,-0.000000
159.237524,-0.000000,-0.000000,0.000000,0.000000
159.270596,-0.000000,0.000000,0.000000,0.000000
159.303667,0.000000,0.000000,0.000000,0.000000
159.336738,0.000000,0.000000,-0.000000,0.000000
159.369809,0.000000,0.000000,-0.000000,0.000000
159.402880,0.000000,0.000000,-0.000000,-0.000000
159.435951,0.000000,-0.000000,-0.000000,-0.000000
159.469022,-0.000000,-0.000000,-0.000000,-0.000000
159.502093,-0.000000,-0.000000,0.000000,-0.000000
159.535165,-0.000000,-0.000000,0.000000,-0.000000
159.568236,-0.000000,-0.000000,0.000000,0.000000
159.601307,-0.000000,0.000000,0.000000,0.000000
159.634378,0.000000,0.000000,0.000000,0.000000
159.667449,0.000000,0.000000,-0.000000,0.000000
159.700520,0.000000,0.000000,-0.000000,0.000000
159.733591,0.000000,0.000000,-0.000000,-0.000000
159.766663,0.000000,-0.000000,-0.000000,-0.000000
159.799734,-0.000000,-0.000000,-0.000000,-0.000000
159.832805,-0.000000,-0.000000,0.000000,-0.000000
159.865876,-0.000000,-0.000000,0.000000,-0.000000
159.898947,-0.000000,-0.000000,0.000000,0.000000
159.932018,-0.000000,0.000000,0.000000,0.000000
159.965089,0.000000,0.000000,0.000000,0.000000
159.998161,0.000000,0.000000,-0.000000,0.000000
160.031232,0.000000,0.000000,-0.000000,0.000000
160.064303,0.000000,0.000000,-0.000000,-0.000000
160.097374,0.000000,-0.000000,-0.000000,-0.000000
160.130445,-0.000000,-0.000000,-0.000000,-0.000000
160.163516,-0.000000,-0.000000,0.000000,-0.000000
160.196587,-0.000000,-0.000000,0.000000,-0.000000
160.229658,-0.000000,-0.000000,0.000000,0.000000
160.262730,-0.000000,0.000000,0.000000,0.000000
160.295801,0.000000,0.000000,0.000000,0.000000
160.328872,0.000000,0.000000,-0.000000,0.000000
160.361943,0.000000,0.000000,-0.000000,0.000000
160.395014,0.000000,0.000000,-0.000000,-0.000000
160.428085,0.000000,-0.000000,-0.000000,-0.000000
160.461156,-0.000000,-0.000000,-0.000000,-0.000000
160.494228,-0.000000,-0.000000,0.000000,-0.000000
160.527299,-0.000000,-0.000000,0.000000,-0.000000
160.560370,-0.000000,-0.000000,0.000000,0.000000
160.593441,-0.000000,0.000000,0.000000,0.000000
160.626512,0.000000,0.000000,0.000000,0.000000
160.659583,0.000000,0.000000,-0.000000,0.000000
160.692654,0.000000,0.000000,-0.000000,0.000000
160.725726,0.000000,0.000000,-0.000000,-0.000000
160.758797,0.000000,-0.000000,-0.000000,-0.000000
160.791868,-0.000000,-0.000000,-0.000000,-0.000000
160.824939,-0.000000,-0.000000,0.000000,-0.000000
160.858010,-0.000000,-0.000000,0.000000,-0.000000
160.891081,-0.000000,-0.000000,0.000000,0.000000
160.924152,-0.000000,0.000000,0.000000,0.000000
160.957223,0.000000,0.000000,0.000000,0.000000
160.990295,0.000000,0.000000,-0.000000,0.000000
161.023366,0.000000,0.000000,-0.000000,0.000000
161.056437,0.000000,0.000000,-0.000000,-0.000000
161.089508,0.000000,-0.000000,-0.000000,-0.000000
161.122579,-0.000000,-0.000000,-0.000000,-0.000000
161.155650,-0.000000,-0.000000,0.000000,-0.000000
161.188721,-0.000000,-0.000000,0.000000,-0.000000
161.221793,-0.000000,-0.000000,0.000000,0.000000
161.254864,-0.000000,0.000000,0.000000,0.000000
161.287935,0.000000,0.000000,0.000000,0.000000
161.321006,0.000000,0.000000,-0.000000,0.000000
161.354077,0.000000,0.000000,-0.000000,0.000000
161.387148,0.000000,0.000000,-0.000000,-0.000000
161.420219,0.000000,-0.000000,-0.000000,-0.000000
161.453291,-0.000000,-0.000000,-0.000000,-0.000000
161.486362,-0.000000,-0.000000,0.000000,-0.000000
161.519433,-0.000000,-0.000000,0.000000,-0.000000
161.552504,-0.000000,-0.000000,0.000000,0.000000
161.585575,-0.000000,0.000000,0.000000,0.000000
161.618646,0.000000,0.000000,0.000000,0.000000
161.651717,0.000000,0.000000,-0.000000,0.000000
161.684788,0.000000,0.000000,-0.000000,0.000000
161.717860,0.000000,0.000000,-0.000000,-0.000000
161.750931,0.000000,-0.000000,-0.000000,-0.000000
161.784002,-0.000000,-0.000000,-0.000000,-0.000000
161.817073,-0.000000,-0.000000,0.000000,-0.000000
161.850144,-0.000000,-0.000000,0.000000,-0.000000
161.883215,-0.000000,-0.000000,0.000000,0.000000
161.916286,-0.000000,0.000000,0.000000,0.000000
161.949358,0.000000,0.000000,0.000000,0.000000
161.982429,0.000000,0.000000,-0.000000,0.000000
162.015500,0.000000,0.000000,-0.000000,0.000000
162.048571,0.000000,0.000000,-0.000000,-0.000000
162.081642,0.000000,-0.000000,-0.000000,-0.000000
162.114713,-0.000000,-0.000000,-0.000000,-0.000000
162.147784,-0.000000,-0.000000,0.000000,-0.000000
162.180856,-0.000000,-0.000000,0.000000,-0.000000
162.213927,-0.000000,-0.000000,0.000000,0.000000
162.246998,-0.000000,0.000000,0.000000,0.000000
162.280069,0.000000,0.000000,0.000000,0.000000
162.313140,0.000000,0.000000,-0.000000,0.000000
162.346211,0.000000,0.000000,-0.000000,0.000000
162.379282,0.000000,0.000000,-0.000000,-0.000000
162.412354,0.000000,-0.000000,-0.000000,-0.000000
162.445425,-0.000000,-0.000000,-0.000000,-0.000000
162.478496,-0.000000,-0.000000,0.000000,-0.000000
162.511567,-0.000000,-0.000000,0.000000,-0.000000
162.544638,-0.000000,-0.000000,0.000000,0.000000
162.577709,-0.000000,0.000000,0.000000,0.000000
162.610780,0.000000,0.000000,0.000000,0.000000
162.643851,0.000000,0.000000,-0.000000,0.000000
162.676923,0.000000,0.000000,-0.000000,0.000000
162.709994,0.000000,0.000000,-0.000000,-0.000000
162.743065,0.000000,-0.000000,-0.000000,-0.000000
162.776136,-0.000000,-0.000000,-0.000000,-0.000000
162.809207,-0.000000,-0.000000,0.000000,-0.000000
162.842278,-0.000000,-0.000000,0.000000,-0.000000
162.875349,-0.000000,-0.000000,0.000000,0.000000
162.908421,-0.000000,0.000000,0.000000,0.000000
162.941492,0.000000,0.000000,0.000000,0.000000
162.974563,0.000000,0.000000,-0.000000,0.000000
163.007634,0.000000,0.000000,-0.000000,0.000000
163.040705,0.000000,0.000000,-0.000000,-0.000000
163.073776,0.000000,-0.000000,-0.000000,-0.000000
163.106847,-0.000000,-0.000000,-0.000000,-0.000000
163.139919,-0.000000,-0.000000,0.000000,-0.000000
163.172990,-0.000000,-0.000000,0.000000,-0.000000
163.206061,-0.000000,-0.000000,0.000000,0.000000
163.239132,-0.000000,0.000000,0.000000,0.000000
163.272203,0.000000,0.000000,0.000000,0.000000
163.305274,0.000000,0.000000,-0.000000,0.000000
163.338345,0.000000,0.000000,-0.000000,0.000000
163.371416,0.000000,0.000000,-0.000000,-0.000000
163.404488,0.000000,-0.000000,-0.000000,-0.000000
163.437559,-0.000000,-0.000000,-0.000000,-0.000000
163.470630,-0.000000,-0.000000,0.000000,-0.000000
163.503701,-0.000000,-0.000000,0.000000,-0.000000
163.536772,-0.000000,-0.000000,0.000000,0.000000
163.569843,-0.000000,0.000000,0.000000,0.000000
163.602914,0.000000,0.000000,0.000000,0.000000
163.635986,0.000000,0.000000,-0.000000,0.000000
163.669057,0.000000,0.000000,-0.000000,0.000000
163.702128,0.000000,0.000000,-0.000000,-0.000000
163.735199,0.000000,-0.000000,-0.000000,-0.000000
163.768270,-0.000000,-0.000000,-0.000000,-0.000000
163.801341,-0.000000,-0.000000,0.000000,-0.000000
163.834412,-0.000000,-0.000000,0.000000,-0.000000
163.867484,-0.000000,-0.000000,0.000000,0.000000
163.900555,-0.000000,0.000000,0.000000,0.000000
163.933626,0.000000,0.000000,0.000000,0.000000
163.966697,0.000000,0.000000,-0.000000,0.000000
163.999768,0.000000,0.000000,-0.000000,0.000000
164.032839,0.000000,0.000000,-0.000000,-0.000000
164.065910,0.000000,-0.000000,-0.000000,-0.000000
164.098981,-0.000000,-0.000000,-0.000000,-0.000000
164.132053,-0.000000,-0.000000,0.000000,-0.000000
164.165124,-0.000000,-0.000000,0.000000,-0.000000
164.198195,-0.000000,-0.000000,0.000000,0.000000
164.231266,-0.000000,0.000000,0.000000,0.000000
164.264337,0.000000,0.000000,0.000000,0.000000
164.297408,0.000000,0.000000,-0.000000,0.000000
164.330479,0.000000,0.000000,-0.000000,0.000000
164.363551,0.000000,0.000000,-0.000000,-0.000000
164.396622,0.000000,-0.000000,-0.000000,-0.000000
164.429693,-0.000000,-0.000000,-0.000000,-0.000000
164.462764,-0.000000,-0.000000,0.000000,-0.000000
164.495835,-0.000000,-0.000000,0.000000,-0.000000
164.528906,-0.000000,-0.000000,0.000000,0.000000
164.561977,-0.000000,0.000000,0.000000,0.000000
164.595049,0.000000,0.000000,0.000000,0.000000
164.628120,0.000000,0.000000,-0.000000,0.000000
164.661191,0.000000,0.000000,-0.000000,0.000000
164.694262,0.000000,0.000000,-0.000000,-0.000000
164.727333,0.000000,-0.000000,-0.000000,-0.000000
164.760404,-0.000000,-0.000000,-0.000000,-0.000000
164.793475,-0.000000,-0.000000,0.000000,-0.000000
164.826547,-0.000000,-0.000000,0.000000,-0.000000
164.859618,-0.000000,-0.000000,0.000000,0.000000
164.892689,-0.000000,0.000000,0.000000,0.000000
164.925760,0.000000,0.000000,0.000000,0.000000
164.958831,0.000000,0.000000,-0.000000,0.000000
164.991902,0.000000,0.000000,-0.000000,0.000000
165.024973,0.000000,0.000000,-0.000000,-0.000000
165.058044,0.000000,-0.000000,-0.000000,-0.000000
165.091116,-0.000000,-0.000000,-0.000000,-0.000000
165.124187,-0.000000,-0.000000,0.000000,-0.000000
165.157258,-0.000000,-0.000000,0.000000,-0.000000
165.190329,-0.000000,-0.000000,0.000000,0.000000
165.223400,-0.000000,0.000000,0.000000,0.000000
165.256471,0.000000,0.000000,0.000000,0.000000
165.289542,0.000000,0.000000,-0.000000,0.000000
165.322614,0.000000,0.000000,-0.000000,0.000000
165.355685,0.000000,0.000000,-0.000000,-0.000000
165.388756,0.000000,-0.000000,-0.000000,-0.000000
165.421827,-0.000000,-0.000000,-0.000000,-0.000000
165.454898,-0.000000,-0.000000,0.000000,-0.000000
165.487969,-0.000000,-0.000000,0.000000,-0.000000
165.521040,-0.000000,-0.000000,0.000000,0.000000
165.554112,-0.000000,0.000000,0.000000,0.000000
165.587183,0.000000,0.000000,0.000000,0.000000
165.620254,0.000000,0.000000,-0.000000,0.000000
165.653325,0.000000,0.000000,-0.000000,0.000000
165.686396,0.000000,0.000000,-0.000000,-0.000000
165.719467,0.000000,-0.000000,-0.000000,-0.000000
165.752538,-0.000000,-0.000000,-0.000000,-0.000000
165.785609,-0.000000,-0.000000,0.000000,-0.000000
165.818681,-0.000000,-0.000000,0.000000,-0.000000
165.851752,-0.000000,-0.000000,0.000000,0.000000
165.884823,-0.000000,0.000000,0.000000,0.000000
165.917894,0.000000,0.000000,0.000000,0.000000
165.950965,0.000000,0.000000,-0.000000,0.000000
165.984036,0.000000,0.000000,-0.000000,0.000000
166.017107,0.000000,0.000000,-0.000000,-0.000000
166.050179,0.000000,-0.000000,-0.000000,-0.000000
166.083250,-0.000000,-0.000000,-0.000000,-0.000000
166.116321,-0.000000,-0.000000,0.000000,-0.000000
166.149392,-0.000000,-0.000000,0.000000,-0.000000
166.182463,-0.000000,-0.000000,0.000000,0.000000
166.215534,-0.000000,0.000000,0.000000,0.000000
166.248605,0.000000,0.000000,0.000000,0.000000
166.281677,0.000000,0.000000,-0.000000,0.000000
166.314748,0.000000,0.000000,-0.000000,0.000000
166.347819,0.000000,0.000000,-0.000000,-0.000000
166.380890,0.000000,-0.000000,-0.000000,-0.000000
166.413961,-0.000000,-0.000000,-0.000000,-0.000000
166.447032,-0.000000,-0.000000,0.000000,-0.000000
166.480103,-0.000000,-0.000000,0.000000,-0.000000
166.513174,-0.000000,-0.000000,0.000000,0.000000
166.546246,-0.000000,0.000000,0.000000,0.000000
166.579317,0.000000,0.000000,0.000000,0.000000
166.612388,0.000000,0.000000,-0.000000,0.000000
166.645459,0.000000,0.000000,-0.000000,0.000000
166.678530,0.000000,0.000000,-0.000000,-0.000000
166.711601,0.000000,-0.000000,-0.000000,-0.000000
166.744672,-0.000000,-0.000000,-0.000000,-0.000000
166.777744,-0.000000,-0.000000,0.000000,-0.000000
166.810815,-0.000000,-0.000000,0.000000,-0.000000
166.843886,-0.000000,-0.000000,0.000000,0.000000
166.876957,-0.000000,0.000000,0.000000,0.000000
166.910028,0.000000,0.000000,0.000000,0.000000
166.943099,0.000000,0.000000,-0.000000,0.000000
166.976170,0.000000,0.000000,-0.000000,0.000000
167.009242,0.000000,0.000000,-0.000000,-0.000000
167.042313,0.000000,-0.000000,-0.000000,-0.000000
167.075384,-0.000000,-0.000000,-0.000000,-0.000000
167.108455,-0.000000,-0.000000,0.000000,-0.000000
167.141526,-0.000000,-0.000000,0.000000,-0.000000
167.174597,-0.000000,-0.000000,0.000000,0.000000
167.207668,-0.000000,0.000000,0.000000,0.000000
167.240740,0.000000,0.000000,0.000000,0.000000
167.273811,0.000000,0.000000,-0.000000,0.000000
167.306882,0.000000,0.000000,-0.000000,0.000000
167.339953,0.000000,0.000000,-0.000000,-0.000000
167.373024,0.000000,-0.000000,-0.000000,-0.000000
167.406095,-0.000000,-0.000000,-0.000000,-0.000000
167.439166,-0.000000,-0.000000,0.000000,-0.000000
167.472237,-0.000000,-0.000000,0.000000,-0.000000
167.505309,-0.000000,-0.000000,0.000000,0.000000
167.538380,-0.000000,0.000000,0.000000,0.000000
167.571451,0.000000,0.000000,0.000000,0.000000
167.604522,0.000000,0.000000,-0.000000,0.000000
167.637593,0.000000,0.000000,-0.000000,0.000000
167.670664,0.000000,0.000000,-0.000000,-0.000000
167.703735,0.000000,-0.000000,-0.000000,-0.000000
167.736807,-0.000000,-0.000000,-0.000000,-0.000000
167.769878,-0.000000,-0.000000,0.000000,-0.000000
167.802949,-0.000000,-0.000000,0.000000,-0.000000
167.836020,-0.000000,-0.000000,0.000000,0.000000
167.869091,-0.000000,0.000000,0.000000,0.000000
167.902162,0.000000,0.000000,0.000000,0.000000
167.935233,0.000000,0.000000,-0.000000,0.000000
167.968305,0.000000,0.000000,-0.000000,0.000000
168.001376,0.000000,0.000000,-0.000000,-0.000000
168.034447,0.000000,-0.000000,-0.000000,-0.000000
168.067518,-0.000000,-0.000000,-0.000000,-0.000000
168.100589,-0.000000,-0.000000,0.000000,-0.000000
168.133660,-0.000000,-0.000000,0.000000,-0.000000
168.166731,-0.000000,-0.000000,0.000000,0.000000
168.199802,-0.000000,0.000000,0.000000,0.000000
168.232874,0.000000,0.000000,0.000000,0.000000
168.265945,0.000000,0.000000,-0.000000,0.000000
168.299016,0.000000,0.000000,-0.000000,0.000000
168.332087,0.000000,0.000000,-0.000000,-0.000000
168.365158,0.000000,-0.000000,-0.000000,-0.000000
168.398229,-0.000000,-0.000000,-0.000000,-0.000000
168.431300,-0.000000,-0.000000,0.000000,-0.000000
168.464372,-0.000000,-0.000000,0.000000,-0.000000
168.497443,-0.000000,-0.000000,0.000000,0.000000
168.530514,-0.000000,0.000000,0.000000,0.000000
168.563585,0.000000,0.000000,0.000000,0.000000
168.596656,0.000000,0.000000,-0.000000,0.000000
168.629727,0.000000,0.000000,-0.000000,0.000000
168.662798,0.000000,0.000000,-0.000000,-0.000000
168.695870,0.000000,-0.000000,-0.000000,-0.000000
168.728941,-0.000000,-0.000000,-0.000000,-0.000000
168.762012,-0.000000,-0.000000,0.000000,-0.000000
168.795083,-0.000000,-0.000000,0.000000,-0.000000
168.828154,-0.000000,-0.000000,0.000000,0.000000
168.861225,-0.000000,0.000000,0.000000,0.000000
168.894296,0.000000,0.000000,0.000000,0.000000
168.927367,0.000000,0.000000,-0.000000,0.000000
168.960439,0.000000,0.000000,-0.000000,0.000000
168.993510,0.000000,0.000000,-0.000000,-0.000000
169.026581,0.000000,-0.000000,-0.000000,-0.000000
169.059652,-0.000000,-0.000000,-0.000000,-0.000000
169.092723,-0.000000,-0.000000,0.000000,-0.000000
169.125794,-0.000000,-0.000000,0.000000,-0.000000
169.158865,-0.000000,-0.000000,0.000000,0.000000
169.191937,-0.000000,0.000000,0.000000,0.000000
169.225008,0.000000,0.000000,0.000000,0.000000
169.258079,0.000000,0.000000,-0.000000,0.000000
169.291150,0.000000,0.000000,-0.000000,0.000000
169.324221,0.000000,0.000000,-0.000000,-0.000000
169.357292,0.000000,-0.000000,-0.000000,-0.000000
169.390363,-0.000000,-0.000000,-0.000000,-0.000000
169.423435,-0.000000,-0.000000,0.000000,-0.000000
169.456506,-0.000000,-0.000000,0.000000,-0.000000
169.489577,-0.000000,-0.000000,0.000000,0.000000
169.522648,-0.000000,0.000000,0.000000,0.000000
169.555719,0.000000,0.000000,0.000000,0.000000
169.588790,0.000000,0.000000,-0.000000,0.000000
169.621861,0.000000,0.000000,-0.000000,0.000000
169.654933,0.000000,0.000000,-0.000000,-0.000000
169.688004,0.000000,-0.000000,-0.000000,-0.000000
169.721075,-0.000000,-0.000000,-0.000000,-0.000000
169.754146,-0.000000,-0.000000,0.000000,-0.000000
169.787217,-0.000000,-0.000000,0.000000,-0.000000
169.820288,-0.000000,-0.000000,0.000000,0.000000
169.853359,-0.000000,0.000000,0.000000,0.000000
169.886430,0.000000,0.000000,0.000000,0.000000
169.919502,0.000000,0.000000,-0.000000,0.000000
169.952573,0.000000,0.000000,-0.000000,0.000000
169.985644,0.000000,0.000000,-0.000000,-0.000000
170.018715,0.000000,-0.000000,-0.000000,-0.000000
170.051786,-0.000000,-0.000000,-0.000000,-0.000000
170.084857,-0.000000,-0.000000,0.000000,-0.000000
170.117928,-0.000000,-0.000000,0.000000,-0.000000
170.151000,-0.000000,-0.000000,0.000000,0.000000
170.184071,-0.000000,0.000000,0.000000,0.000000
170.217142,0.000000,0.000000,0.000000,0.000000
170.250213,0.000000,0.000000,-0.000000,0.000000
170.283284,0.000000,0.000000,-0.000000,0.000000
170.316355,0.000000,0.000000,-0.000000,-0.000000
170.349426,0.000000,-0.000000,-0.000000,-0.000000
170.382498,-0.000000,-0.000000,-0.000000,-0.000000
170.415569,-0.000000,-0.000000,0.000000,-0.000000
170.448640,-0.000000,-0.000000,0.000000,-0.000000
170.481711,-0.000000,-0.000000,0.000000,0.000000
170.514782,-0.000000,0.000000,0.000000,0.000000
170.547853,0.000000,0.000000,0.000000,0.000000
170.580924,0.000000,0.000000,-0.000000,0.000000
170.613995,0.000000,0.000000,-0.000000,0.000000
170.647067,0.000000,0.000000,-0.000000,-0.000000
170.680138,0.000000,-0.000000,-0.000000,-0.000000
170.713209,-0.000000,-0.000000,-0.000000,-0.000000
170.746280,-0.000000,-0.000000,0.000000,-0.000000
170.779351,-0.000000,-0.000000,0.000000,-0.000000
170.812422,-0.000000,-0.000000,0.000000,0.000000
170.845493,-0.000000,0.000000,0.000000,0.000000
170.878565,0.000000,0.000000,0.000000,0.000000
170.911636,0.000000,0.000000,-0.000000,0.000000
170.944707,0.000000,0.000000,-0.000000,0.000000
170.977778,0.000000,0.000000,-0.000000,-0.000000
171.010849,0.000000,-0.000000,-0.000000,-0.000000
171.043920,-0.000000,-0.000000,-0.000000,-0.000000
171.076991,-0.000000,-0.000000,0.000000,-0.000000
171.110063,-0.000000,-0.000000,0.000000,-0.000000
171.143134,-0.000000,-0.000000,0.000000,0.000000
171.176205,-0.000000,0.000000,0.000000,0.000000
171.209276,0.000000,0.000000,0.000000,0.000000
171.242347,0.000000,0.000000,-0.000000,0.000000
171.275418,0.000000,0.000000,-0.000000,0.000000
171.308489,0.000000,0.000000,-0.000000,-0.000000
171.341560,0.000000,-0.000000,-0.000000,-0.000000
171.374632,-0.000000,-0.000000,-0.000000,-0.000000
171.407703,-0.000000,-0.000000,0.000000,-0.000000
171.440774,-0.000000,-0.000000,0.000000,-0.000000
171.473845,-0.000000,-0.000000,0.000000,0.000000
171.506916,-0.000000,0.000000,0.000000,0.000000
171.539987,0.000000,0.000000,0.000000,0.000000
171.573058,0.000000,0.000000,-0.000000,0.000000
171.606130,0.000000,0.000000,-0.000000,0.000000
171.639201,0.000000,0.000000,-0.000000,-0.000000
171.672272,0.000000,-0.000000,-0.000000,-0.000000
171.705343,-0.000000,-0.000000,-0.000000,-0.000000
171.738414,-0.000000,-0.000000,0.000000,-0.000000
171.771485,-0.000000,-0.000000,0.000000,-0.000000
171.804556,-0.000000,-0.000000,0.000000,0.000000
171.837628,-0.000000,0.000000,0.000000,0.000000
171.870699,0.000000,0.000000,0.000000,0.000000
171.903770,0.000000,0.000000,-0.000000,0.000000
171.936841,0.000000,0.000000,-0.000000,0.000000
171.969912,0.000000,0.000000,-0.000000,-0.000000
172.002983,0.000000,-0.000000,-0.000000,-0.000000
172.036054,-0.000000,-0.000000,-0.000000,-0.000000
172.069125,-0.000000,-0.000000,0.000000,-0.000000
172.102197,-0.000000,-0.000000,0.000000,-0.000000
172.135268,-0.000000,-0.000000,0.000000,0.000000
172.168339,-0.000000,0.000000,0.000000,0.000000
172.201410,0.000000,0.000000,0.000000,0.000000
172.234481,0.000000,0.000000,-0.000000,0.000000
172.267552,0.000000,0.000000,-0.000000,0.000000
172.300623,0.000000,0.000000,-0.000000,-0.000000
172.333695,0.000000,-0.000000,-0.000000,-0.000000
172.366766,-0.000000,-0.000000,-0.000000,-0.000000
172.399837,-0.000000,-0.000000,0.000000,-0.000000
172.432908,-0.000000,-0.000000,0.000000,-0.000000
172.465979,-0.000000,-0.000000,0.000000,0.000000
172.499050,-0.000000,0.000000,0.000000,0.000000
172.532121,0.000000,0.000000,0.000000,0.000000
172.565193,0.000000,0.000000,-0.000000,0.000000
172.598264,0.000000,0.000000,-0.000000,0.000000
172.631335,0.000000,0.000000,-0.000000,-0.000000
172.664406,0.000000,-0.000000,-0.000000,-0.000000
172.697477,-0.000000,-0.000000,-0.000000,-0.000000
172.730548,-0.000000,-0.000000,0.000000,-0.000000
172.763619,-0.000000,-0.000000,0.000000,-0.000000
172.796691,-0.000000,-0.000000,0.000000,0.000000
172.829762,-0.000000,0.000000,0.000000,0.000000
172.862833,0.000000,0.000000,0.000000,0.000000
172.895904,0.000000,0.000000,-0.000000,0.000000
172.928975,0.000000,0.000000,-0.000000,0.000000
172.962046,0.000000,0.000000,-0.000000,-0.000000
172.995117,0.000000,-0.000000,-0.000000,-0.000000
173.028188,-0.000000,-0.000000,-0.000000,-0.000000
173.061260,-0.000000,-0.000000,0.000000,-0.000000
173.094331,-0.000000,-0.000000,0.000000,-0.000000
173.127402,-0.000000,-0.000000,0.000000,0.000000
173.160473,-0.000000,0.000000,0.000000,0.000000
173.193544,0.000000,0.000000,0.000000,0.000000
173.226615,0.000000,0.000000,-0.000000,0.000000
173.259686,0.000000,0.000000,-0.000000,0.000000
173.292758,0.000000,0.000000,-0.000000,-0.000000
173.325829,0.000000,-0.000000,-0.000000,-0.000000
173.358900,-0.000000,-0.000000,-0.000000,-0.000000
173.391971,-0.000000,-0.000000,0.000000,-0.000000
173.425042,-0.000000,-0.000000,0.000000,-0.000000
173.458113,-0.000000,-0.000000,0.000000,0.000000
173.491184,-0.000000,0.000000,0.000000,0.000000
173.524256,0.000000,0.000000,0.000000,0.000000
173.557327,0.000000,0.000000,-0.000000,0.000000
173.590398,0.000000,0.000000,-0.000000,0.000000
173.623469,0.000000,0.000000,-0.000000,-0.000000
173.656540,0.000000,-0.000000,-0.000000,-0.000000
173.689611,-0.000000,-0.000000,-0.000000,-0.000000
173.722682,-0.000000,-0.000000,0.000000,-0.000000
173.755753,-0.000000,-0.000000,0.000000,-0.000000
173.788825,-0.000000,-0.000000,0.000000,0.000000
173.821896,-0.000000,0.000000,0.000000,0.000000
173.854967,0.000000,0.000000,0.000000,0.000000
173.888038,0.000000,0.000000,-0.000000,0.000000
173.921109,0.000000,0.000000,-0.000000,0.000000
173.954180,0.000000,0.000000,-0.000000,-0.000000
173.987251,0.000000,-0.000000,-0.000000,-0.000000
174.020323,-0.000000,-0.000000,-0.000000,-0.000000
174.053394,-0.000000,-0.000000,0.000000,-0.000000
174.086465,-0.000000,-0.000000,0.000000,-0.000000
174.119536,-0.000000,-0.000000,0.000000,0.000000
174.152607,-0.000000,0.000000,0.000000,0.000000
174.185678,0.000000,0.000000,0.000000,0.000000
174.218749,0.000000,0.000000,-0.000000,0.000000
174.251821,0.000000,0.000000,-0.000000,0.000000
174.284892,0.000000,0.000000,-0.000000,-0.000000
174.317963,0.000000,-0.000000,-0.000000,-0.000000
174.351034,-0.000000,-0.000000,-0.000000,-0.000000
174.384105,-0.000000,-0.000000,0.000000,-0.000000
174.417176,-0.000000,-0.000000,0.000000,-0.000000
174.450247,-0.000000,-0.000000,0.000000,0.000000
174.483318,-0.000000,0.000000,0.000000,0.000000
174.516390,0.000000,0.000000,0.000000,0.000000
174.549461,0.000000,0.000000,-0.000000,0.000000
174.582532,0.000000,0.000000,-0.000000,0.000000
174.615603,0.000000,0.000000,-0.000000,-0.000000
174.648674,0.000000,-0.000000,-0.000000,-0.000000
174.681745,-0.000000,-0.000000,-0.000000,-0.000000
174.714816,-0.000000,-0.000000,0.000000,-0.000000
174.747888,-0.000000,-0.000000,0.000000,-0.000000
174.780959,-0.000000,-0.000000,0.000000,0.000000
174.814030,-0.000000,0.000000,0.000000,0.000000
174.847101,0.000000,0.000000,0.000000,0.000000
174.880172,0.000000,0.000000,-0.000000,0.000000
174.913243,0.000000,0.000000,-0.000000,0.000000
174.946314,0.000000,0.000000,-0.000000,-0.000000
174.979386,0.000000,-0.000000,-0.000000,-0.000000
175.012457,-0.000000,-0.000000,-0.000000,-0.000000
175.045528,-0.000000,-0.000000,0.000000,-0.000000
175.078599,-0.000000,-0.000000,0.000000,-0.000000
175.111670,-0.000000,-0.000000,0.000000,0.000000
175.144741,-0.000000,0.000000,0.000000,0.000000
175.177812,0.000000,0.000000,0.000000,0.000000
175.210884,0.000000,0.000000,-0.000000,0.000000
175.243955,0.000000,0.000000,-0.000000,0.000000
175.277026,0.000000,0.000000,-0.000000,-0.000000
175.310097,0.000000,-0.000000,-0.000000,-0.000000
175.343168,-0.000000,-0.000000,-0.000000,-0.000000
175.376239,-0.000000,-0.000000,0.000000,-0.000000
175.409310,-0.000000,-0.000000,0.000000,-0.000000
175.442381,-0.000000,-0.000000,0.000000,0.000000
175.475453,-0.000000,0.000000,0.000000,0.000000
175.508524,0.000000,0.000000,0.000000,0.000000
175.541595,0.000000,0.000000,-0.000000,0.000000
175.574666,0.000000,0.000000,-0.000000,0.000000
175.607737,0.000000,0.000000,-0.000000,-0.000000
175.640808,0.000000,-0.000000,-0.000000,-0.000000
175.673879,-0.000000,-0.000000,-0.000000,-0.000000
175.706951,-0.000000,-0.000000,0.000000,-0.000000
175.740022,-0.000000,-0.000000,0.000000,-0.000000
175.773093,-0.000000,-0.000000,0.000000,0.000000
175.806164,-0.000000,0.000000,0.000000,0.000000
175.839235,0.000000,0.000000,0.000000,0.000000
175.872306,0.000000,0.000000,-0.000000,0.000000
175.905377,0.000000,0.000000,-0.000000,0.000000
175.938449,0.000000,0.000000,-0.000000,-0.000000
175.971520,0.000000,-0.000000,-0.000000,-0.000000
176.004591,-0.000000,-0.000000,-0.000000,-0.000000
176.037662,-0.000000,-0.000000,0.000000,-0.000000
176.070733,-0.000000,-0.000000,0.000000,-0.000000
176.103804,-0.000000,-0.000000,0.000000,0.000000
176.136875,-0.000000,0.000000,0.000000,0.000000
176.169946,0.000000,0.000000,0.000000,0.000000
176.203018,0.000000,0.000000,-0.000000,0.000000
176.236089,0.000000,0.000000,-0.000000,0.000000
176.269160,0.000000,0.000000,-0.000000,-0.000000
176.302231,0.000000,-0.000000,-0.000000,-0.000000
176.335302,-0.000000,-0.000000,-0.000000,-0.000000
176.368373,-0.000000,-0.000000,0.000000,-0.000000
176.401444,-0.000000,-0.000000,0.000000,-0.000000
176.434516,-0.000000,-0.000000,0.000000,0.000000
176.467587,-0.000000,0.000000,0.000000,0.000000
176.500658,0.000000,0.000000,0.000000,0.000000
176.533729,0.000000,0.000000,-0.000000,0.000000
176.566800,0.000000,0.000000,-0.000000,0.000000
176.599871,0.000000,0.000000,-0.000000,-0.000000
176.632942,0.000000,-0.000000,-0.000000,-0.000000
176.666014,-0.000000,-0.000000,-0.000000,-0.000000
176.699085,-0.000000,-0.000000,0.000000,-0.000000
176.732156,-0.000000,-0.000000,0.000000,-0.000000
176.765227,-0.000000,-0.000000,0.000000,0.000000
176.798298,-0.000000,0.000000,0.000000,0.000000
176.831369,0.000000,0.000000,0.000000,0.000000
176.864440,0.000000,0.000000,-0.000000,0.000000
176.897511,0.000000,0.000000,-0.000000,0.000000
176.930583,0.000000,0.000000,-0.000000,-0.000000
176.963654,0.000000,-0.000000,-0.000000,-0.000000
176.996725,-0.000000,-0.000000,-0.000000,-0.000000
177.029796,-0.000000,-0.000000,0.000000,-0.000000
177.062867,-0.000000,-0.000000,0.000000,-0.000000
177.095938,-0.000000,-0.000000,0.000000,0.000000
177.129009,-0.000000,0.000000,0.000000,0.000000
177.162081,0.000000,0.000000,0.000000,0.000000
177.195152,0.000000,0.000000,-0.000000,0.000000
177.228223,0.000000,0.000000,-0.000000,0.000000
177.261294,0.000000,0.000000,-0.000000,-0.000000
177.294365,0.000000,-0.000000,-0.000000,-0.000000
177.327436,-0.000000,-0.000000,-0.000000,-0.000000
177.360507,-0.000000,-0.000000,0.000000,-0.000000
177.393579,-0.000000,-0.000000,0.000000,-0.000000
177.426650,-0.000000,-0.000000,0.000000,0.000000
177.459721,-0.000000,0.000000,0.000000,0.000000
177.492792,0.000000,0.000000,0.000000,0.000000
177.525863,0.000000,0.000000,-0.000000,0.000000
177.558934,0.000000,0.000000,-0.000000,0.000000
177.592005,0.000000,0.000000,-0.000000,-0.000000
177.625077,0.000000,-0.000000,-0.000000,-0.000000
177.658148,-0.000000,-0.000000,-0.000000,-0.000000
177.691219,-0.000000,-0.000000,0.000000,-0.000000
177.724290,-0.000000,-0.000000,0.000000,-0.000000
177.757361,-0.000000,-0.000000,0.000000,0.000000
177.790432,-0.000000,0.000000,0.000000,0.000000
177.823503,0.000000,0.000000,0.000000,0.000000
177.856574,0.000000,0.000000,-0.000000,0.000000
177.889646,0.000000,0.000000,-0.000000,0.000000
177.922717,0.000000,0.000000,-0.000000,-0.000000
177.955788,0.000000,-0.000000,-0.000000,-0.000000
177.988859,-0.000000,-0.000000,-0.000000,-0.000000
178.021930,-0.000000,-0.000000,0.000000,-0.000000
178.055001,-0.000000,-0.000000,0.000000,-0.000000
178.088072,-0.000000,-0.000000,0.000000,0.000000
178.121144,-0.000000,0.000000,0.000000,0.000000
178.154215,0.000000,0.000000,0.000000,0.000000
178.187286,0.000000,0.000000,-0.000000,0.000000
178.220357,0.000000,0.000000,-0.000000,0.000000
178.253428,0.000000,0.000000,-0.000000,-0.000000
178.286499,0.000000,-0.000000,-0.000000,-0.000000
178.319570,-0.000000,-0.000000,-0.000000,-0.000000
178.352642,-0.000000,-0.000000,0.000000,-0.000000
178.385713,-0.000000,-0.000000,0.000000,-0.000000
178.418784,-0.000000,-0.000000,0.000000,0.000000
178.451855,-0.000000,0.000000,0.000000,0.000000
178.484926,0.000000,0.000000,0.000000,0.000000
178.517997,0.000000,0.000000,-0.000000,0.000000
178.551068,0.000000,0.000000,-0.000000,0.000000
178.584139,0.000000,0.000000,-0.000000,-0.000000
178.617211,0.000000,-0.000000,-0.000000,-0.000000
178.650282,-0.000000,-0.000000,-0.000000,-0.000000
178.683353,-0.000000,-0.000000,0.000000,-0.000000
178.716424,-0.000000,-0.000000,0.000000,-0.000000
178.749495,-0.000000,-0.000000,0.000000,0.000000
178.782566,-0.000000,0.000000,0.000000,0.000000
178.815637,0.000000,0.000000,0.000000,0.000000
178.848709,0.000000,0.000000,-0.000000,0.000000
178.881780,0.000000,0.000000,-0.000000,0.000000
178.914851,0.000000,0.000000,-0.000000,-0.000000
178.947922,0.000000,-0.000000,-0.000000,-0.000000
178.980993,-0.000000,-0.000000,-0.000000,-0.000000
179.014064,-0.000000,-0.000000,0.000000,-0.000000
179.047135,-0.000000,-0.000000,0.000000,-0.000000
179.080207,-0.000000,-0.000000,0.000000,0.000000
179.113278,-0.000000,0.000000,0.000000,0.000000
179.146349,0.000000,0.000000,0.000000,0.000000
179.179420,0.000000,0.000000,-0.000000,0.000000
179.212491,0.000000,0.000000,-0.000000,0.000000
179.245562,0.000000,0.000000,-0.000000,-0.000000
179.278633,0.000000,-0.000000,-0.000000,-0.000000
179.311704,-0.000000,-0.000000,-0.000000,-0.000000
179.344776,-0.000000,-0.000000,0.000000,-0.000000
179.377847,-0.000000,-0.000000,0.000000,-0.000000
179.410918,-0.000000,-0.000000,0.000000,0.000000
179.443989,-0.000000,0.000000,0.000000,0.000000
179.477060,0.000000,0.000000,0.000000,0.000000
179.510131,0.000000,0.000000,-0.000000,0.000000
179.543202,0.000000,0.000000,-0.000000,0.000000
179.576274,0.000000,0.000000,-0.000000,-0.000000
179.609345,0.000000,-0.000000,-0.000000,-0.000000
179.642416,-0.000000,-0.000000,-0.000000,-0.000000
179.675487,-0.000000,-0.000000,0.000000,-0.000000
179.708558,-0.000000,-0.000000,0.000000,-0.000000
179.741629,-0.000000,-0.000000,0.000000,0.000000
179.774700,-0.000000,0.000000,0.000000,0.000000
179.807772,0.000000,0.000000,0.000000,0.000000
179.840843,0.000000,0.000000,-0.000000,0.000000
179.873914,0.000000,0.000000,-0.000000,0.000000
179.906985,0.000000,0.000000,-0.000000,-0.000000
179.940056,0.000000,-0.000000,-0.000000,-0.000000
179.973127,-0.000000,-0.000000,-0.000000,-0.000000
180.006198,-0.000000,-0.000000,0.000000,-0.000000
180.039269,-0.000000,-0.000000,0.000000,-0.000000
180.072341,-0.000000,-0.000000,0.000000,0.000000
180.105412,-0.000000,0.000000,0.000000,0.000000
180.138483,0.000000,0.000000,0.000000,0.000000
180.171554,0.000000,0.000000,-0.000000,0.000000
180.204625,0.000000,0.000000,-0.000000,0.000000
180.237696,0.000000,0.000000,-0.000000,-0.000000
180.270767,0.000000,-0.000000,-0.000000,-0.000000
180.303839,-0.000000,-0.000000,-0.000000,-0.000000
180.336910,-0.000000,-0.000000,0.000000,-0.000000
180.369981,-0.000000,-0.000000,0.000000,-0.000000
180.403052,-0.000000,-0.000000,0.000000,0.000000
180.436123,-0.000000,0.000000,0.000000,0.000000
180.469194,0.000000,0.000000,0.000000,0.000000
180.502265,0.000000,0.000000,-0.000000,0.000000
180.535337,0.000000,0.000000,-0.000000,0.000000
180.568408,0.000000,0.000000,-0.000000,-0.000000
180.601479,0.000000,-0.000000,-0.000000,-0.000000
180.634550,-0.000000,-0.000000,-0.000000,-0.000000
180.667621,-0.000000,-0.000000,0.000000,-0.000000
180.700692,-0.000000,-0.000000,0.000000,-0.000000
180.733763,-0.000000,-0.000000,0.000000,0.000000
180.766835,-0.000000,0.000000,0.000000,0.000000
180.799906,0.000000,0.000000,0.000000,0.000000
180.832977,0.000000,0.000000,-0.000000,0.000000
180.866048,0.000000,0.000000,-0.000000,0.000000
180.899119,0.000000,0.000000,-0.000000,-0.000000
180.932190,0.000000,-0.000000,-0.000000,-0.000000
180.965261,-0.000000,-0.000000,-0.000000,-0.000000
180.998332,-0.000000,-0.000000,0.000000,-0.000000
181.031404,-0.000000,-0.000000,0.000000,-0.000000
181.064475,-0.000000,-0.000000,0.000000,0.000000
181.097546,-0.000000,0.000000,0.000000,0.000000
181.130617,0.000000,0.000000,0.000000,0.000000
181.163688,0.000000,0.000000,-0.000000,0.000000
181.196759,0.000000,0.000000,-0.000000,0.000000
181.229830,0.000000,0.000000,-0.000000,-0.000000
181.262902,0.000000,-0.000000,-0.000000,-0.000000
181.295973,-0.000000,-0.000000,-0.000000,-0.000000
181.329044,-0.000000,-0.000000,0.000000,-0.000000
181.362115,-0.000000,-0.000000,0.000000,-0.000000
181.395186,-0.000000,-0.000000,0.000000,0.000000
181.428257,-0.000000,0.000000,0.000000,0.000000
181.461328,0.000000,0.000000,0.000000,0.000000
181.494400,0.000000,0.000000,-0.000000,0.000000
181.527471,0.000000,0.000000,-0.000000,0.000000
181.560542,0.000000,0.000000,-0.000000,-0.000000
181.593613,0.000000,-0.000000,-0.000000,-0.000000
181.626684,-0.000000,-0.000000,-0.000000,-0.000000
181.659755,-0.000000,-0.000000,0.000000,-0.000000
181.692826,-0.000000,-0.000000,0.000000,-0.000000
181.725897,-0.000000,-0.000000,0.000000,0.000000
181.758969,-0.000000,0.000000,0.000000,0.000000
181.792040,0.000000,0.000000,0.000000,0.000000
181.825111,0.000000,0.000000,-0.000000,0.000000
181.858182,0.000000,0.000000,-0.000000,0.000000
181.891253,0.000000,0.000000,-0.000000,-0.000000
181.924324,0.000000,-0.000000,-0.000000,-0.000000
181.957395,-0.000000,-0.000000,-0.000000,-0.000000
181.990467,-0.000000,-0.000000,0.000000,-0.000000
182.023538,-0.000000,-0.000000,0.000000,-0.000000
182.056609,-0.000000,-0.000000,0.000000,0.000000
182.089680,-0.000000,0.000000,0.000000,0.000000
182.122751,0.000000,0.000000,0.000000,0.000000
182.155822,0.000000,0.000000,-0.000000,0.000000
182.188893,0.000000,0.000000,-0.000000,0.000000
182.221965,0.000000,0.000000,-0.000000,-0.000000
182.255036,0.000000,-0.000000,-0.000000,-0.000000
182.288107,-0.000000,-0.000000,-0.000000,-0.000000
182.321178,-0.000000,-0.000000,0.000000,-0.000000
182.354249,-0.000000,-0.000000,0.000000,-0.000000
182.387320,-0.000000,-0.000000,0.000000,0.000000
182.420391,-0.000000,0.000000,0.000000,0.000000
182.453462,0.000000,0.000000,0.000000,0.000000
182.486534,0.000000,0.000000,-0.000000,0.000000
182.519605,0.000000,0.000000,-0.000000,0.000000
182.552676,0.000000,0.000000,-0.000000,-0.000000
182.585747,0.000000,-0.000000,-0.000000,-0.000000
182.618818,-0.000000,-0.000000,-0.000000,-0.000000
182.651889,-0.000000,-0.000000,0.000000,-0.000000
182.684960,-0.000000,-0.000000,0.000000,-0.000000
182.718032,-0.000000,-0.000000,0.000000,0.000000
182.751103,-0.000000,0.000000,0.000000,0.000000
182.784174,0.000000,0.000000,0.000000,0.000000
182.817245,0.000000,0.000000,-0.000000,0.000000
182.850316,0.000000,0.000000,-0.000000,0.000000
182.883387,0.000000,0.000000,-0.000000,-0.000000
182.916458,0.000000,-0.000000,-0.000000,-0.000000
182.949530,-0.000000,-0.000000,-0.000000,-0.000000
182.982601,-0.000000,-0.000000,0.000000,-0.000000
183.015672,-0.000000,-0.000000,0.000000,-0.000000
183.048743,-0.000000,-0.000000,0.000000,0.000000
183.081814,-0.000000,0.000000,0.000000,0.000000
183.114885,0.000000,0.000000,0.000000,0.000000
183.147956,0.000000,0.000000,-0.000000,0.000000
183.181028,0.000000,0.000000,-0.000000,0.000000
183.214099,0.000000,0.000000,-0.000000,-0.000000
183.247170,0.000000,-0.000000,-0.000000,-0.000000
183.280241,-0.000000,-0.000000,-0.000000,-0.000000
183.313312,-0.000000,-0.000000,0.000000,-0.000000
183.346383,-0.000000,-0.000000,0.000000,-0.000000
183.379454,-0.000000,-0.000000,0.000000,0.000000
183.412525,-0.000000,0.000000,0.000000,0.000000
183.445597,0.000000,0.000000,0.000000,0.000000
183.478668,0.000000,0.000000,-0.000000,0.000000
183.511739,0.000000,0.000000,-0.000000,0.000000
183.544810,0.000000,0.000000,-0.000000,-0.000000
183.577881,0.000000,-0.000000,-0.000000,-0.000000
183.610952,-0.000000,-0.000000,-0.000000,-0.000000
183.644023,-0.000000,-0.000000,0.000000,-0.000000
183.677095,-0.000000,-0.000000,0.000000,-0.000000
183.710166,-0.000000,-0.000000,0.000000,0.000000
183.743237,-0.000000,0.000000,0.000000,0.000000
183.776308,0.000000,0.000000,0.000000,0.000000
183.809379,0.000000,0.000000,-0.000000,0.000000
183.842450,0.000000,0.000000,-0.000000,0.000000
183.875521,0.000000,0.000000,-0.000000,-0.000000
183.908593,0.000000,-0.000000,-0.000000,-0.000000
183.941664,-0.000000,-0.000000,-0.000000,-0.000000
183.974735,-0.000000,-0.000000,0.000000,-0.000000
184.007806,-0.000000,-0.000000,0.000000,-0.000000
184.040877,-0.000000,-0.000000,0.000000,0.000000
184.073948,-0.000000,0.000000,0.000000,0.000000
184.107019,0.000000,0.000000,0.000000,0.000000
184.140090,0.000000,0.000000,-0.000000,0.000000
184.173162,0.000000,0.000000,-0.000000,0.000000
184.206233,0.000000,0.000000,-0.000000,-0.000000
184.239304,0.000000,-0.000000,-0.000000,-0.000000
184.272375,-0.000000,-0.000000,-0.000000,-0.000000
184.305446,-0.000000,-0.000000,0.000000,-0.000000
184.338517,-0.000000,-0.000000,0.000000,-0.000000
184.371588,-0.000000,-0.000000,0.000000,0.000000
184.404660,-0.000000,0.000000,0.000000,0.000000
184.437731,0.000000,0.000000,0.000000,0.000000
184.470802,0.000000,0.000000,-0.000000,0.000000
184.503873,0.000000,0.000000,-0.000000,0.000000
184.536944,0.000000,0.000000,-0.000000,-0.000000
184.570015,0.000000,-0.000000,-0.000000,-0.000000
184.603086,-0.000000,-0.000000,-0.000000,-0.000000
184.636158,-0.000000,-0.000000,0.000000,-0.000000
184.669229,-0.000000,-0.000000,0.000000,-0.000000
184.702300,-0.000000,-0.000000,0.000000,0.000000
184.735371,-0.000000,0.000000,0.000000,0.000000
184.768442,0.000000,0.000000,0.000000,0.000000
184.801513,0.000000,0.000000,-0.000000,0.000000
184.834584,0.000000,0.000000,-0.000000,0.000000
184.867655,0.000000,0.000000,-0.000000,-0.000000
184.900727,0.000000,-0.000000,-0.000000,-0.000000
184.933798,-0.000000,-0.000000,-0.000000,-0.000000
184.966869,-0.000000,-0.000000,0.000000,-0.000000
184.999940,-0.000000,-0.000000,0.000000,-0.000000
185.033011,-0.000000,-0.000000,0.000000,0.000000
185.066082,-0.000000,0.000000,0.000000,0.000000
185.099153,0.000000,0.000000,0.000000,0.000000
185.132225,0.000000,0.000000,-0.000000,0.000000
185.165296,0.000000,0.000000,-0.000000,0.000000
185.198367,0.000000,0.000000,-0.000000,-0.000000
185.231438,0.000000,-0.000000,-0.000000,-0.000000
185.264509,-0.000000,-0.000000,-0.000000,-0.000000
185.297580,-0.000000,-0.000000,0.000000,-0.000000
185.330651,-0.000000,-0.000000,0.000000,-0.000000
185.363723,-0.000000,-0.000000,0.000000,0.000000
185.396794,-0.000000,0.000000,0.000000,0.000000
185.429865,0.000000,0.000000,0.000000,0.000000
185.462936,0.000000,0.000000,-0.000000,0.000000
185.496007,0.000000,0.000000,-0.000000,0.000000
185.529078,0.000000,0.000000,-0.000000,-0.000000
185.562149,0.000000,-0.000000,-0.000000,-0.000000
185.595221,-0.000000,-0.000000,-0.000000,-0.000000
185.628292,-0.000000,-0.000000,0.000000,-0.000000
185.661363,-0.000000,-0.000000,0.000000,-0.000000
185.694434,-0.000000,-0.000000,0.000000,0.000000
185.727505,-0.000000,0.000000,0.000000,0.000000
185.760576,0.000000,0.000000,0.000000,0.000000
185.793647,0.000000,0.000000,-0.000000,0.000000
185.826718,0.000000,0.000000,-0.000000,0.000000
185.859790,0.000000,0.000000,-0.000000,-0.000000
185.892861,0.000000,-0.000000,-0.000000,-0.000000
185.925932,-0.000000,-0.000000,-0.000000,-0.000000
185.959003,-0.000000,-0.000000,0.000000,-0.000000
185.992074,-0.000000,-0.000000,0.000000,-0.000000
186.025145,-0.000000,-0.000000,0.000000,0.000000
186.058216,-0.000000,0.000000,0.000000,0.000000
186.091288,0.000000,0.000000,0.000000,0.000000
186.124359,0.000000,0.000000,-0.000000,0.000000
186.157430,0.000000,0.000000,-0.000000,0.000000
186.190501,0.000000,0.000000,-0.000000,-0.000000
186.223572,0.000000,-0.000000,-0.000000,-0.000000
186.256643,-0.000000,-0.000000,-0.000000,-0.000000
186.289714,-0.000000,-0.000000,0.000000,-0.000000
186.322786,-0.000000,-0.000000,0.000000,-0.000000
186.355857,-0.000000,-0.000000,0.000000,0.000000
186.388928,-0.000000,0.000000,0.000000,0.000000
186.421999,0.000000,0.000000,0.000000,0.000000
186.455070,0.000000,0.000000,-0.000000,0.000000
186.488141,0.000000,0.000000,-0.000000,0.000000
186.521212,0.000000,0.000000,-0.000000,-0.000000
186.554283,0.000000,-0.000000,-0.000000,-0.000000
186.587355,-0.000000,-0.000000,-0.000000,-0.000000
186.620426,-0.000000,-0.000000,0.000000,-0.000000
186.653497,-0.000000,-0.000000,0.000000,-0.000000
186.686568,-0.000000,-0.000000,0.000000,0.000000
186.719639,-0.000000,-0.000000,0.000000,0.000000
186.752710,0.000000,0.000000,0.000000,0.000000
186.785781,0.000000,0.000000,-0.000000,0.000000
186.818853,0.000000,0.000000,-0.000000,0.000000
186.851924,0.000000,0.000000,-0.000000,-0.000000
186.884995,0.000000,0.000000,-0.000000,-0.000000
186.918066,-0.000000,-0.000000,-0.000000,-0.000000
186.951137,-0.000000,-0.000000,0.000000,-0.000000
186.984208,-0.000000,-0.000000,0.000000,-0.000000
187.017279,-0.000000,-0.000000,0.000000,0.000000
187.050351,-0.000000,-0.000000,0.000000,0.000000
187.083422,0.000000,0.000000,0.000000,0.000000
187.116493,0.000000,0.000000,-0.000000,0.000000
187.149564,0.000000,0.000000,-0.000000,0.000000
187.182635,0.000000,0.000000,-0.000000,-0.000000
187.215706,0.000000,0.000000,-0.000000,-0.000000
187.248777,-0.000000,-0.000000,-0.000000,-0.000000
187.281848,-0.000000,-0.000000,0.000000,-0.000000
187.314920,-0.000000,-0.000000,0.000000,-0.000000
187.347991,-0.000000,-0.000000,0.000000,0.000000
187.381062,-0.000000,-0.000000,0.000000,0.000000
187.414133,0.000000,0.000000,0.000000,0.000000
187.447204,0.000000,0.000000,-0.000000,0.000000
187.480275,0.000000,0.000000,-0.000000,0.000000
187.513346,0.000000,0.000000,-0.000000,-0.000000
187.546418,0.000000,0.000000,-0.000000,-0.000000
187.579489,-0.000000,-0.000000,-0.000000,-0.000000
187.612560,-0.000000,-0.000000,0.000000,-0.000000
187.645631,-0.000000,-0.000000,0.000000,-0.000000
187.678702,-0.000000,-0.000000,0.000000,0.000000
187.711773,-0.000000,-0.000000,0.000000,0.000000
187.744844,0.000000,0.000000,0.000000,0.000000
187.777916,0.000000,0.000000,-0.000000,0.000000
187.810987,0.000000,0.000000,-0.000000,0.000000
187.844058,0.000000,0.000000,-0.000000,-0.000000
187.877129,0.000000,0.000000,-0.000000,-0.000000
187.910200,-0.000000,-0.000000,-0.000000,-0.000000
187.943271,-0.000000,-0.000000,0.000000,-0.000000
187.976342,-0.000000,-0.000000,0.000000,-0.000000
188.009414,-0.000000,-0.000000,0.000000,0.000000
188.042485,-0.000000,-0.000000,0.000000,0.000000
188.075556,0.000000,0.000000,0.000000,0.000000
188.108627,0.000000,0.000000,-0.000000,0.000000
188.141698,0.000000,0.000000,-0.000000,0.000000
188.174769,0.000000,0.000000,-0.000000,-0.000000
188.207840,0.000000,0.000000,-0.000000,-0.000000
188.240911,-0.000000,-0.000000,-0.000000,-0.000000
188.273983,-0.000000,-0.000000,0.000000,-0.000000
188.307054,-0.000000,-0.000000,0.000000,-0.000000
188.340125,-0.000000,-0.000000,0.000000,0.000000
188.373196,-0.000000,-0.000000,0.000000,0.000000
188.406267,0.000000,0.000000,0.000000,0.000000
188.439338,0.000000,0.000000,-0.000000,0.000000
188.472409,0.000000,0.000000,-0.000000,0.000000
188.505481,0.000000,0.000000,-0.000000,-0.000000
188.538552,0.000000,0.000000,-0.000000,-0.000000
188.571623,-0.000000,-0.000000,-0.000000,-0.000000
188.604694,-0.000000,-0.000000,0.000000,-0.000000
188.637765,-0.000000,-0.000000,0.000000,-0.000000
188.670836,-0.000000,-0.000000,0.000000,0.000000
188.703907,-0.000000,-0.000000,0.000000,0.000000
188.736979,0.000000,0.000000,0.000000,0.000000
188.770050,0.000000,0.000000,-0.000000,0.000000
188.803121,0.000000,0.000000,-0.000000,0.000000
188.836192,0.000000,0.000000,-0.000000,-0.000000
188.869263,0.000000,0.000000,-0.000000,-0.000000
188.902334,-0.000000,-0.000000,-0.000000,-0.000000
188.935405,-0.000000,-0.000000,0.000000,-0.000000
188.968476,-0.000000,-0.000000,0.000000,-0.000000
189.001548,-0.000000,-0.000000,0.000000,0.000000
189.034619,-0.000000,-0.000000,0.000000,0.000000
189.067690,0.000000,0.000000,0.000000,0.000000
189.100761,0.000000,0.000000,-0.000000,0.000000
189.133832,0.000000,0.000000,-0.000000,0.000000
189.166903,0.000000,0.000000,-0.000000,-0.000000
189.199974,0.000000,0.000000,-0.000000,-0.000000
189.233046,-0.000000,-0.000000,-0.000000,-0.000000
189.266117,-0.000000,-0.000000,0.000000,-0.000000
189.299188,-0.000000,-0.000000,0.000000,-0.000000
189.332259,-0.000000,-0.000000,0.000000,0.000000
189.365330,-0.000000,-0.000000,0.000000,0.000000
189.398401,0.000000,0.000000,0.000000,0.000000
189.431472,0.000000,0.000000,-0.000000,0.000000
189.464544,0.000000,0.000000,-0.000000,0.000000
189.497615,0.000000,0.000000,-0.000000,-0.000000
189.530686,0.000000,0.000000,-0.000000,-0.000000
189.563757,-0.000000,-0.000000,-0.000000,-0.000000
189.596828,-0.000000,-0.000000,0.000000,-0.000000
189.629899,-0.000000,-0.000000,0.000000,-0.000000
189.662970,-0.000000,-0.000000,0.000000,0.000000
189.696041,-0.000000,-0.000000,0.000000,0.000000
189.729113,0.000000,0.000000,0.000000,0.000000
189.762184,0.000000,0.000000,-0.000000,0.000000
189.795255,0.000000,0.000000,-0.000000,0.000000
189.828326,0.000000,0.000000,-0.000000,-0.000000
189.861397,0.000000,0.000000,-0.000000,-0.000000
189.894468,-0.000000,-0.000000,-0.000000,-0.000000
189.927539,-0.000000,-0.000000,0.000000,-0.000000
189.960611,-0.000000,-0.000000,0.000000,-0.000000
189.993682,-0.000000,-0.000000,0.000000,0.000000
190.026753,-0.000000,-0.000000,0.000000,0.000000
190.059824,0.000000,0.000000,0.000000,0.000000
190.092895,0.000000,0.000000,-0.000000,0.000000
190.125966,0.000000,0.000000,-0.000000,0.000000
190.159037,0.000000,0.000000,-0.000000,-0.000000
190.192109,0.000000,0.000000,-0.000000,-0.000000
190.225180,-0.000000,-0.000000,-0.000000,-0.000000
190.258251,-0.000000,-0.000000,0.000000,-0.000000
190.291322,-0.000000,-0.000000,0.000000,-0.000000
190.324393,-0.000000,-0.000000,0.000000,0.000000
190.357464,-0.000000,-0.000000,0.000000,0.000000
190.390535,0.000000,0.000000,0.000000,0.000000
190.423606,0.000000,0.000000,-0.000000,0.000000
190.456678,0.000000,0.000000,-0.000000,0.000000
190.489749,0.000000,0.000000,-0.000000,-0.000000
190.522820,0.000000,0.000000,-0.000000,-0.000000
190.555891,-0.000000,-0.000000,-0.000000,-0.000000
190.588962,-0.000000,-0.000000,0.000000,-0.000000
190.622033,-0.000000,-0.000000,0.000000,-0.000000
190.655104,-0.000000,-0.000000,0.000000,0.000000
190.688176,-0.000000,-0.000000,0.000000,0.000000
190.721247,0.000000,0.000000,0.000000,0.000000
190.754318,0.000000,0.000000,-0.000000,0.000000
190.787389,0.000000,0.000000,-0.000000,0.000000
190.820460,0.000000,0.000000,-0.000000,-0.000000
190.853531,0.000000,0.000000,-0.000000,-0.000000
190.886602,-0.000000,-0.000000,-0.000000,-0.000000
190.919674,-0.000000,-0.000000,0.000000,-0.000000
190.952745,-0.000000,-0.000000,0.000000,-0.000000
190.985816,-0.000000,-0.000000,0.000000,0.000000
191.018887,-0.000000,-0.000000,0.000000,0.000000
191.051958,0.000000,0.000000,0.000000,0.000000
191.085029,0.000000,0.000000,-0.000000,0.000000
191.118100,0.000000,0.000000,-0.000000,0.000000
191.151172,0.000000,0.000000,-0.000000,-0.000000
191.184243,0.000000,0.000000,-0.000000,-0.000000
191.217314,-0.000000,-0.000000,-0.000000,-0.000000
191.250385,-0.000000,-0.000000,0.000000,-0.000000
191.283456,-0.000000,-0.000000,0.000000,-0.000000
191.316527,-0.000000,-0.000000,0.000000,0.000000
191.349598,-0.000000,-0.000000,0.000000,0.000000
191.382669,0.000000,0.000000,0.000000,0.000000
191.415741,0.000000,0.000000,-0.000000,0.000000
191.448812,0.000000,0.000000,-0.000000,0.000000
191.481883,0.000000,0.000000,-0.000000,-0.000000
191.514954,0.000000,0.000000,-0.000000,-0.000000
191.548025,-0.000000,-0.000000,-0.000000,-0.000000
191.581096,-0.000000,-0.000000,0.000000,-0.000000
191.614167,-0.000000,-0.000000,0.000000,-0.000000
191.647239,-0.000000,-0.000000,0.000000,0.000000
191.680310,-0.000000,-0.000000,0.000000,0.000000
191.713381,0.000000,0.000000,0.000000,0.000000
191.746452,0.000000,0.000000,-0.000000,0.000000
191.779523,0.000000,0.000000,-0.000000,0.000000
191.812594,0.000000,0.000000,-0.000000,-0.000000
191.845665,0.000000,0.000000,-0.000000,-0.000000
191.878737,-0.000000,-0.000000,-0.000000,-0.000000
191.911808,-0.000000,-0.000000,0.000000,-0.000000
191.944879,-0.000000,-0.000000,0.000000,-0.000000
191.977950,-0.000000,-0.000000,0.000000,0.000000
192.011021,-0.000000,-0.000000,0.000000,0.000000
192.044092,0.000000,0.000000,0.000000,0.000000
192.077163,0.000000,0.000000,-0.000000,0.000000
192.110234,0.000000,0.000000,-0.000000,0.000000
192.143306,0.000000,0.000000,-0.000000,-0.000000
192.176377,0.000000,0.000000,-0.000000,-0.000000
192.209448,-0.000000,-0.000000,-0.000000,-0.000000
192.242519,-0.000000,-0.000000,0.000000,-0.000000
192.275590,-0.000000,-0.000000,0.000000,-0.000000
192.308661,-0.000000,-0.000000,0.000000,0.000000
192.341732,-0.000000,-0.000000,0.000000,0.000000
192.374804,0.000000,0.000000,0.000000,0.000000
192.407875,0.000000,0.000000,-0.000000,0.000000
192.440946,0.000000,0.000000,-0.000000,0.000000
192.474017,0.000000,0.000000,-0.000000,-0.000000
192.507088,0.000000,0.000000,-0.000000,-0.000000
192.540159,-0.000000,-0.000000,-0.000000,-0.000000
192.573230,-0.000000,-0.000000,0.000000,-0.000000
192.606302,-0.000000,-0.000000,0.000000,-0.000000
192.639373,-0.000000,-0.000000,0.000000,0.000000
192.672444,-0.000000,-0.000000,0.000000,0.000000
192.705515,0.000000,0.000000,0.000000,0.000000
192.738586,0.000000,0.000000,-0.000000,0.000000
192.771657,0.000000,0.000000,-0.000000,0.000000
192.804728,0.000000,0.000000,-0.000000,-0.000000
192.837799,0.000000,0.000000,-0.000000,-0.000000
192.870871,-0.000000,-0.000000,-0.000000,-0.000000
192.903942,-0.000000,-0.000000,0.000000,-0.000000
192.937013,-0.000000,-0.000000,0.000000,-0.000000
192.970084,-0.000000,-0.000000,0.000000,0.000000
193.003155,-0.000000,-0.000000,0.000000,0.000000
193.036226,0.000000,0.000000,0.000000,0.000000
193.069297,0.000000,0.000000,-0.000000,0.000000
193.102369,0.000000,0.000000,-0.000000,0.000000
193.135440,0.000000,0.000000,-0.000000,-0.000000
193.168511,0.000000,0.000000,-0.000000,-0.000000
193.201582,-0.000000,-0.000000,-0.000000,-0.000000
193.234653,-0.000000,-0.000000,0.000000,-0.000000
193.267724,-0.000000,-0.000000,0.000000,-0.000000
193.300795,-0.000000,-0.000000,0.000000,0.000000
193.333867,-0.000000,-0.000000,0.000000,0.000000
193.366938,0.000000,0.000000,0.000000,0.000000
193.400009,0.000000,0.000000,-0.000000,0.000000
193.433080,0.000000,0.000000,-0.000000,0.000000
193.466151,0.000000,0.000000,-0.000000,-0.000000
193.499222,0.000000,0.000000,-0.000000,-0.000000
193.532293,-0.000000,-0.000000,-0.000000,-0.000000
193.565365,-0.000000,-0.000000,0.000000,-0.000000
193.598436,-0.000000,-0.000000,0.000000,-0.000000
193.631507,-0.000000,-0.000000,0.000000,0.000000
193.664578,-0.000000,-0.000000,0.000000,0.000000
193.697649,0.000000,0.000000,0.000000,0.000000
193.730720,0.000000,0.000000,-0.000000,0.000000
193.763791,0.000000,0.000000,-0.000000,0.000000
193.796862,0.000000,0.000000,-0.000000,-0.000000
193.829934,0.000000,0.000000,-0.000000,-0.000000
193.863005,-0.000000,-0.000000,-0.000000,-0.000000
193.896076,-0.000000,-0.000000,0.000000,-0.000000
193.929147,-0.000000,-0.000000,0.000000,-0.000000
193.962218,-0.000000,-0.000000,0.000000,0.000000
193.995289,-0.000000,-0.000000,0.000000,0.000000
194.028360,0.000000,0.000000,0.000000,0.000000
194.061432,0.000000,0.000000,-0.000000,0.000000
194.094503,0.000000,0.000000,-0.000000,0.000000
194.127574,0.000000,0.000000,-0.000000,-0.000000
194.160645,0.000000,0.000000,-0.000000,-0.000000
194.193716,-0.000000,-0.000000,-0.000000,-0.000000
194.226787,-0.000000,-0.000000,0.000000,-0.000000
194.259858,-0.000000,-0.000000,0.000000,-0.000000
194.292930,-0.000000,-0.000000,0.000000,0.000000
194.326001,-0.000000,-0.000000,0.000000,0.000000
194.359072,0.000000,0.000000,0.000000,0.000000
194.392143,0.000000,0.000000,-0.000000,0.000000
194.425214,0.000000,0.000000,-0.000000,0.000000
194.458285,0.000000,0.000000,-0.000000,-0.000000
194.491356,0.000000,0.000000,-0.000000,-0.000000
194.524427,-0.000000,-0.000000,-0.000000,-0.000000
194.557499,-0.000000,-0.000000,0.000000,-0.000000
194.590570,-0.000000,-0.000000,0.000000,-0.000000
194.623641,-0.000000,-0.000000,0.000000,0.000000
194.656712,-0.000000,-0.000000,0.000000,0.000000
194.689783,0.000000,0.000000,0.000000,0.000000
194.722854,0.000000,0.000000,-0.000000,0.000000
194.755925,0.000000,0.000000,-0.000000,0.000000
194.788997,0.000000,0.000000,-0.000000,-0.000000
194.822068,0.000000,0.000000,-0.000000,-0.000000
194.855139,-0.000000,-0.000000,-0.000000,-0.000000
194.888210,-0.000000,-0.000000,0.000000,-0.000000
194.921281,-0.000000,-0.000000,0.000000,-0.000000
194.954352,-0.000000,-0.000000,0.000000,0.000000
194.987423,-0.000000,-0.000000,0.000000,0.000000
195.020495,0.000000,0.000000,0.000000,0.000000
195.053566,0.000000,0.000000,-0.000000,0.000000
195.086637,0.000000,0.000000,-0.000000,0.000000
195.119708,0.000000,0.000000,-0.000000,-0.000000
195.152779,0.000000,0.000000,-0.000000,-0.000000
195.185850,-0.000000,-0.000000,-0.000000,-0.000000
195.218921,-0.000000,-0.000000,0.000000,-0.000000
195.251992,-0.000000,-0.000000,0.000000,-0.000000
195.285064,-0.000000,-0.000000,0.000000,0.000000
195.318135,-0.000000,-0.000000,0.000000,0.000000
195.351206,0.000000,0.000000,0.000000,0.000000
195.384277,0.000000,0.000000,-0.000000,0.000000
195.417348,0.000000,0.000000,-0.000000,0.000000
195.450419,0.000000,0.000000,-0.000000,-0.000000
195.483490,0.000000,0.000000,-0.000000,-0.000000
195.516562,-0.000000,-0.000000,-0.000000,-0.000000
195.549633,-0.000000,-0.000000,0.000000,-0.000000
195.582704,-0.000000,-0.000000,0.000000,-0.000000
195.615775,-0.000000,-0.000000,0.000000,0.000000
195.648846,-0.000000,-0.000000,0.000000,0.000000
195.681917,0.000000,0.000000,0.000000,0.000000
195.714988,0.000000,0.000000,-0.000000,0.000000
195.748060,0.000000,0.000000,-0.000000,0.000000
195.781131,0.000000,0.000000,-0.000000,-0.000000
195.814202,0.000000,0.000000,-0.000000,-0.000000
195.847273,-0.000000,-0.000000,-0.000000,-0.000000
195.880344,-0.000000,-0.000000,0.000000,-0.000000
195.913415,-0.000000,-0.000000,0.000000,-0.000000
195.946486,-0.000000,-0.000000,0.000000,0.000000
195.979558,-0.000000,-0.000000,0.000000,0.000000
196.012629,0.000000,0.000000,0.000000,0.000000
196.045700,0.000000,0.000000,-0.000000,0.000000
196.078771,0.000000,0.000000,-0.000000,0.000000
196.111842,0.000000,0.000000,-0.000000,-0.000000
196.144913,0.000000,0.000000,-0.000000,-0.000000
196.177984,-0.000000,-0.000000,-0.000000,-0.000000
196.211055,-0.000000,-0.000000,0.000000,-0.000000
196.244127,-0.000000,-0.000000,0.000000,-0.000000
196.277198,-0.000000,-0.000000,0.000000,0.000000
196.310269,-0.000000,-0.000000,0.000000,0.000000
196.343340,0.000000,0.000000,0.000000,0.000000
196.376411,0.000000,0.000000,-0.000000,0.000000
196.409482,0.000000,0.000000,-0.000000,0.000000
196.442553,0.000000,0.000000,-0.000000,-0.000000
196.475625,0.000000,0.000000,-0.000000,-0.000000
196.508696,-0.000000,-0.000000,-0.000000,-0.000000
196.541767,-0.000000,-0.000000,0.000000,-0.000000
196.574838,-0.000000,-0.000000,0.000000,-0.000000
196.607909,-0.000000,-0.000000,0.000000,0.000000
196.640980,-0.000000,-0.000000,0.000000,0.000000
196.674051,0.000000,0.000000,0.000000,0.000000
196.707123,0.000000,0.000000,-0.000000,0.000000
196.740194,0.000000,0.000000,-0.000000,0.000000
196.773265,0.000000,0.000000,-0.000000,-0.000000
196.806336,0.000000,0.000000,-0.000000,-0.000000
196.839407,-0.000000,-0.000000,-0.000000,-0.000000
196.872478,-0.000000,-0.000000,0.000000,-0.000000
196.905549,-0.000000,-0.000000,0.000000,-0.000000
196.938620,-0.000000,-0.000000,0.000000,0.000000
196.971692,-0.000000,-0.000000,0.000000,0.000000
197.004763,0.000000,0.000000,0.000000,0.000000
197.037834,0.000000,0.000000,-0.000000,0.000000
197.070905,0.000000,0.000000,-0.000000,0.000000
197.103976,0.000000,0.000000,-0.000000,-0.000000
197.137047,0.000000,0.000000,-0.000000,-0.000000
197.170118,-0.000000,-0.000000,-0.000000,-0.000000
197.203190,-0.000000,-0.000000,0.000000,-0.000000
197.236261,-0.000000,-0.000000,0.000000,-0.000000
197.269332,-0.000000,-0.000000,0.000000,0.000000
197.302403,-0.000000,-0.000000,0.000000,0.000000
197.335474,0.000000,0.000000,0.000000,0.000000
197.368545,0.000000,0.000000,-0.000000,0.000000
197.401616,0.000000,0.000000,-0.000000,0.000000
197.434688,0.000000,0.000000,-0.000000,-0.000000
197.467759,0.000000,0.000000,-0.000000,-0.000000
197.500830,-0.000000,-0.000000,-0.000000,-0.000000
197.533901,-0.000000,-0.000000,0.000000,-0.000000
197.566972,-0.000000,-0.000000,0.000000,-0.000000
197.600043,-0.000000,-0.000000,0.000000,0.000000
197.633114,-0.000000,-0.000000,0.000000,0.000000
197.666185,0.000000,0.000000,0.000000,0.000000
197.699257,0.000000,0.000000,-0.000000,0.000000
197.732328,0.000000,0.000000,-0.000000,0.000000
197.765399,0.000000,0.000000,-0.000000,-0.000000
197.798470,0.000000,0.000000,-0.000000,-0.000000
197.831541,-0.000000,-0.000000,-0.000000,-0.000000
197.864612,-0.000000,-0.000000,0.000000,-0.000000
197.897683,-0.000000,-0.000000,0.000000,-0.000000
197.930755,-0.000000,-0.000000,0.000000,0.000000
197.963826,-0.000000,-0.000000,0.000000,0.000000
197.996897,0.000000,0.000000,0.000000,0.000000
198.029968,0.000000,0.000000,-0.000000,0.000000
198.063039,0.000000,0.000000,-0.000000,0.000000
198.096110,0.000000,0.000000,-0.000000,-0.000000
198.129181,0.000000,0.000000,-0.000000,-0.000000
198.162253,-0.000000,-0.000000,-0.000000,-0.000000
198.195324,-0.000000,-0.000000,0.000000,-0.000000
198.228395,-0.000000,-0.000000,0.000000,-0.000000
198.261466,-0.000000,-0.000000,0.000000,0.000000
198.294537,-0.000000,-0.000000,0.000000,0.000000
198.327608,0.000000,0.000000,0.000000,0.000000
198.360679,0.000000,0.000000,-0.000000,0.000000
198.393751,0.000000,0.000000,-0.000000,0.000000
198.426822,0.000000,0.000000,-0.000000,-0.000000
198.459893,0.000000,0.000000,-0.000000,-0.000000
198.492964,-0.000000,-0.000000,-0.000000,-0.000000
198.526035,-0.000000,-0.000000,0.000000,-0.000000
198.559106,-0.000000,-0.000000,0.000000,-0.000000
198.592177,-0.000000,-0.000000,0.000000,0.000000
198.625248,-0.000000,-0.000000,0.000000,0.000000
198.658320,0.000000,0.000000,0.000000,0.000000
198.691391,0.000000,0.000000,-0.000000,0.000000
198.724462,0.000000,0.000000,-0.000000,0.000000
198.757533,0.000000,0.000000,-0.000000,-0.000000
198.790604,0.000000,0.000000,-0.000000,-0.000000
198.823675,-0.000000,-0.000000,-0.000000,-0.000000
198.856746,-0.000000,-0.000000,0.000000,-0.000000
198.889818,-0.000000,-0.000000,0.000000,-0.000000
198.922889,-0.000000,-0.000000,0.000000,0.000000
198.955960,-0.000000,-0.000000,0.000000,0.000000
198.989031,0.000000,0.000000,0.000000,0.000000
199.022102,0.000000,0.000000,-0.000000,0.000000
199.055173,0.000000,0.000000,-0.000000,0.000000
199.088244,0.000000,0.000000,-0.000000,-0.000000
199.121316,0.000000,0.000000,-0.000000,-0.000000
199.154387,-0.000000,-0.000000,-0.000000,-0.000000
199.187458,-0.000000,-0.000000,0.000000,-0.000000
199.220529,-0.000000,-0.000000,0.000000,-0.000000
199.253600,-0.000000,-0.000000,0.000000,0.000000
199.286671,-0.000000,-0.000000,0.000000,0.000000
199.319742,0.000000,0.000000,0.000000,0.000000
199.352813,0.000000,0.000000,-0.000000,0.000000
199.385885,0.000000,0.000000,-0.000000,0.000000
199.418956,0.000000,0.000000,-0.000000,-0.000000
199.452027,0.000000,0.000000,-0.000000,-0.000000
199.485098,-0.000000,-0.000000,-0.000000,-0.000000
199.518169,-0.000000,-0.000000,0.000000,-0.000000
199.551240,-0.000000,-0.000000,0.000000,-0.000000
199.584311,-0.000000,-0.000000,0.000000,0.000000
199.617383,-0.000000,-0.000000,0.000000,0.000000
199.650454,0.000000,0.000000,0.000000,0.000000
199.683525,0.000000,0.000000,-0.000000,0.000000
199.716596,0.000000,0.000000,-0.000000,0.000000
199.749667,0.000000,0.000000,-0.000000,-0.000000
199.782738,0.000000,0.000000,-0.000000,-0.000000
199.815809,-0.000000,-0.000000,-0.000000,-0.000000
199.848881,-0.000000,-0.000000,0.000000,-0.000000
199.881952,-0.000000,-0.000000,0.000000,-0.000000
199.915023,-0.000000,-0.000000,0.000000,0.000000
199.948094,-0.000000,-0.000000,0.000000,0.000000
199.981165,0.000000,0.000000,0.000000,0.000000
200.014236,0.000000,0.000000,-0.000000,0.000000
200.047307,0.000000,0.000000,-0.000000,0.000000
200.080378,0.000000,0.000000,-0.000000,-0.000000
200.113450,0.000000,0.000000,-0.000000,-0.000000
200.146521,-0.000000,-0.000000,-0.000000,-0.000000
200.179592,-0.000000,-0.000000,0.000000,-0.000000
200.212663,-0.000000,-0.000000,0.000000,-0.000000
200.245734,-0.000000,-0.000000,0.000000,0.000000
200.278805,-0.000000,-0.000000,0.000000,0.000000
200.311876,0.000000,0.000000,0.000000,0.000000
200.344948,0.000000,0.000000,-0.000000,0.000000
200.378019,0.000000,0.000000,-0.000000,0.000000
200.411090,0.000000,0.000000,-0.000000,-0.000000
200.444161,0.000000,0.000000,-0.000000,-0.000000
200.477232,-0.000000,-0.000000,-0.000000,-0.000000
200.510303,-0.000000,-0.000000,0.000000,-0.000000
200.543374,-0.000000,-0.000000,0.000000,-0.000000
200.576446,-0.000000,-0.000000,0.000000,0.000000
200.609517,-0.000000,-0.000000,0.000000,0.000000
200.642588,0.000000,0.000000,0.000000,0.000000
200.675659,0.000000,0.000000,-0.000000,0.000000
200.708730,0.000000,0.000000,-0.000000,0.000000
200.741801,0.000000,0.000000,-0.000000,-0.000000
200.774872,0.000000,0.000000,-0.000000,-0.000000
200.807943,-0.000000,-0.000000,-0.000000,-0.000000
200.841015,-0.000000,-0.000000,0.000000,-0.000000
200.874086,-0.000000,-0.000000,0.000000,-0.000000
200.907157,-0.000000,-0.000000,0.000000,0.000000
200.940228,-0.000000,-0.000000,0.000000,0.000000
200.973299,0.000000,0.000000,0.000000,0.000000
201.006370,0.000000,0.000000,-0.000000,0.000000
201.039441,0.000000,0.000000,-0.000000,0.000000
201.072513,0.000000,0.000000,-0.000000,-0.000000
201.105584,0.000000,0.000000,-0.000000,-0.000000
201.138655,-0.000000,-0.000000,-0.000000,-0.000000
201.171726,-0.000000,-0.000000,0.000000,-0.000000
201.204797,-0.000000,-0.000000,0.000000,-0.000000
201.237868,-0.000000,-0.000000,0.000000,0.000000
201.270939,-0.000000,-0.000000,0.000000,0.000000
201.304011,0.000000,0.000000,0.000000,0.000000
201.337082,0.000000,0.000000,-0.000000,0.000000
201.370153,0.000000,0.000000,-0.000000,0.000000
201.403224,0.000000,0.000000,-0.000000,-0.000000
201.436295,0.000000,0.000000,-0.000000,-0.000000
201.469366,-0.000000,-0.000000,-0.000000,-0.000000
201.502437,-0.000000,-0.000000,0.000000,-0.000000
201.535509,-0.000000,-0.000000,0.000000,-0.000000
201.568580,-0.000000,-0.000000,0.000000,0.000000
201.601651,-0.000000,-0.000000,0.000000,0.000000
201.634722,0.000000,0.000000,0.000000,0.000000
201.667793,0.000000,0.000000,-0.000000,0.000000
201.700864,0.000000,0.000000,-0.000000,0.000000
201.733935,0.000000,0.000000,-0.000000,-0.000000
201.767006,0.000000,0.000000,-0.000000,-0.000000
201.800078,-0.000000,-0.000000,-0.000000,-0.000000
201.833149,-0.000000,-0.000000,0.000000,-0.000000
201.866220,-0.000000,-0.000000,0.000000,-0.000000
201.899291,-0.000000,-0.000000,0.000000,0.000000
201.932362,-0.000000,-0.000000,0.000000,0.000000
201.965433,0.000000,0.000000,0.000000,0.000000
201.998504,0.000000,0.000000,-0.000000,0.000000
202.031576,0.000000,0.000000,-0.000000,0.000000
202.064647,0.000000,0.000000,-0.000000,-0.000000
202.097718,0.000000,0.000000,-0.000000,-0.000000
202.130789,-0.000000,-0.000000,-0.000000,-0.000000
202.163860,-0.000000,-0.000000,0.000000,-0.000000
202.196931,-0.000000,-0.000000,0.000000,-0.000000
202.230002,-0.000000,-0.000000,0.000000,0.000000
202.263074,-0.000000,-0.000000,0.000000,0.000000
202.296145,0.000000,0.000000,0.000000,0.000000
202.329216,0.000000,0.000000,-0.000000,0.000000
202.362287,0.000000,0.000000,-0.000000,0.000000
202.395358,0.000000,0.000000,-0.000000,-0.000000
202.428429,0.000000,0.000000,-0.000000,-0.000000
202.461500,-0.000000,-0.000000,-0.000000,-0.000000
202.494571,-0.000000,-0.000000,0.000000,-0.000000
202.527643,-0.000000,-0.000000,0.000000,-0.000000
202.560714,-0.000000,-0.000000,0.000000,0.000000
202.593785,-0.000000,-0.000000,0.000000,0.000000
202.626856,0.000000,0.000000,0.000000,0.000000
202.659927,0.000000,0.000000,-0.000000,0.000000
202.692998,0.000000,0.000000,-0.000000,0.000000
202.726069,0.000000,0.000000,-0.000000,-0.000000
202.759141,0.000000,0.000000,-0.000000,-0.000000
202.792212,-0.000000,-0.000000,-0.000000,-0.000000
202.825283,-0.000000,-0.000000,0.000000,-0.000000
202.858354,-0.000000,-0.000000,0.000000,-0.000000
202.891425,-0.000000,-0.000000,0.000000,0.000000
202.924496,-0.000000,-0.000000,0.000000,0.000000
202.957567,0.000000,0.000000,0.000000,0.000000
202.990639,0.000000,0.000000,-0.000000,0.000000
203.023710,0.000000,0.000000,-0.000000,0.000000
203.056781,0.000000,0.000000,-0.000000,-0.000000
203.089852,0.000000,0.000000,-0.000000,-0.000000
203.122923,-0.000000,-0.000000,-0.000000,-0.000000
203.155994,-0.000000,-0.000000,0.000000,-0.000000
203.189065,-0.000000,-0.000000,0.000000,-0.000000
203.222136,-0.000000,-0.000000,0.000000,0.000000
203.255208,-0.000000,-0.000000,0.000000,0.000000
203.288279,0.000000,0.000000,0.000000,0.000000
203.321350,0.000000,0.000000,-0.000000,0.000000
203.354421,0.000000,0.000000,-0.000000,0.000000
203.387492,0.000000,0.000000,-0.000000,-0.000000
203.420563,0.000000,0.000000,-0.000000,-0.000000
203.453634,-0.000000,-0.000000,-0.000000,-0.000000
203.486706,-0.000000,-0.000000,0.000000,-0.000000
203.519777,-0.000000,-0.000000,0.000000,-0.000000
203.552848,-0.000000,-0.000000,0.000000,0.000000
203.585919,-0.000000,-0.000000,0.000000,0.000000
203.618990,0.000000,0.000000,0.000000,0.000000
203.652061,0.000000,0.000000,-0.000000,0.000000
203.685132,0.000000,0.000000,-0.000000,0.000000
203.718204,0.000000,0.000000,-0.000000,-0.000000
203.751275,0.000000,0.000000,-0.000000,-0.000000
203.784346,-0.000000,-0.000000,-0.000000,-0.000000
203.817417,-0.000000,-0.000000,0.000000,-0.000000
203.850488,-0.000000,-0.000000,0.000000,-0.000000
203.883559,-0.000000,-0.000000,0.000000,0.000000
203.916630,-0.000000,-0.000000,0.000000,0.000000
203.949702,0.000000,0.000000,0.000000,0.000000
203.982773,0.000000,0.000000,-0.000000,0.000000
204.015844,0.000000,0.000000,-0.000000,0.000000
204.048915,0.000000,0.000000,-0.000000,-0.000000
204.081986,0.000000,0.000000,-0.000000,-0.000000
204.115057,-0.000000,-0.000000,-0.000000,-0.000000
204.148128,-0.000000,-0.000000,0.000000,-0.000000
204.181199,-0.000000,-0.000000,0.000000,-0.000000
204.214271,-0.000000,-0.000000,0.000000,0.000000
204.247342,-0.000000,-0.000000,0.000000,0.000000
204.280413,0.000000,0.000000,0.000000,0.000000
204.313484,0.000000,0.000000,-0.000000,0.000000
204.346555,0.000000,0.000000,-0.000000,0.000000
204.379626,0.000000,0.000000,-0.000000,-0.000000
204.412697,0.000000,0.000000,-0.000000,-0.000000
204.445769,-0.000000,-0.000000,-0.000000,-0.000000
204.478840,-0.000000,-0.000000,0.000000,-0.000000
204.511911,-0.000000,-0.000000,0.000000,-0.000000
204.544982,-0.000000,-0.000000,0.000000,0.000000
204.578053,-0.000000,-0.000000,0.000000,0.000000
204.611124,0.000000,0.000000,0.000000,0.000000
204.644195,0.000000,0.000000,-0.000000,0.000000
204.677267,0.000000,0.000000,-0.000000,0.000000
204.710338,0.000000,0.000000,-0.000000,-0.000000
204.743409,0.000000,0.000000,-0.000000,-0.000000
204.776480,-0.000000,-0.000000,-0.000000,-0.000000
204.809551,-0.000000,-0.000000,0.000000,-0.000000
204.842622,-0.000000,-0.000000,0.000000,-0.000000
204.875693,-0.000000,-0.000000,0.000000,0.000000
204.908764,-0.000000,-0.000000,0.000000,0.000000
204.941836,0.000000,0.000000,0.000000,0.000000
204.974907,0.000000,0.000000,-0.000000,0.000000
205.007978,0.000000,0.000000,-0.000000,0.000000
205.041049,0.000000,0.000000,-0.000000,-0.000000
205.074120,0.000000,0.000000,-0.000000,-0.000000
205.107191,-0.000000,-0.000000,-0.000000,-0.000000
205.140262,-0.000000,-0.000000,0.000000,-0.000000
205.173334,-0.000000,-0.000000,0.000000,-0.000000
205.206405,-0.000000,-0.000000,0.000000,0.000000
205.239476,-0.000000,-0.000000,0.000000,0.000000
205.272547,0.000000,0.000000,0.000000,0.000000
205.305618,0.000000,0.000000,-0.000000,0.000000
205.338689,0.000000,0.000000,-0.000000,0.000000
205.371760,0.000000,0.000000,-0.000000,-0.000000
205.404832,0.000000,0.000000,-0.000000,-0.000000
205.437903,-0.000000,-0.000000,-0.000000,-0.000000
205.470974,-0.000000,-0.000000,0.000000,-0.000000
205.504045,-0.000000,-0.000000,0.000000,-0.000000
205.537116,-0.000000,-0.000000,0.000000,0.000000
205.570187,-0.000000,-0.000000,0.000000,0.000000
205.603258,0.000000,0.000000,0.000000,0.000000
205.636329,0.000000,0.000000,-0.000000,0.000000
205.669401,0.000000,0.000000,-0.000000,0.000000
205.702472,0.000000,0.000000,-0.000000,-0.000000
205.735543,0.000000,0.000000,-0.000000,-0.000000
205.768614,-0.000000,-0.000000,-0.000000,-0.000000
205.801685,-0.000000,-0.000000,0.000000,-0.000000
205.834756,-0.000000,-0.000000,0.000000,-0.000000
205.867827,-0.000000,-0.000000,0.000000,0.000000
205.900899,-0.000000,-0.000000,0.000000,0.000000
205.933970,0.000000,0.000000,0.000000,0.000000
205.967041,0.000000,0.000000,-0.000000,0.000000
206.000112,0.000000,0.000000,-0.000000,0.000000
206.033183,0.000000,0.000000,-0.000000,-0.000000
206.066254,0.000000,0.000000,-0.000000,-0.000000
206.099325,-0.000000,-0.000000,-0.000000,-0.000000
206.132397,-0.000000,-0.000000,0.000000,-0.000000
206.165468,-0.000000,-0.000000,0.000000,-0.000000
206.198539,-0.000000,-0.000000,0.000000,0.000000
206.231610,-0.000000,-0.000000,0.000000,0.000000
206.264681,0.000000,0.000000,0.000000,0.000000
206.297752,0.000000,0.000000,-0.000000,0.000000
206.330823,0.000000,0.000000,-0.000000,0.000000
206.363895,0.000000,0.000000,-0.000000,-0.000000
206.396966,0.000000,0.000000,-0.000000,-0.000000
206.430037,-0.000000,-0.000000,-0.000000,-0.000000
206.463108,-0.000000,-0.000000,0.000000,-0.000000
206.496179,-0.000000,-0.000000,0.000000,-0.000000
206.529250,-0.000000,-0.000000,0.000000,0.000000
206.562321,-0.000000,-0.000000,0.000000,0.000000
206.595392,0.000000,0.000000,0.000000,0.000000
206.628464,0.000000,0.000000,-0.000000,0.000000
206.661535,0.000000,0.000000,-0.000000,0.000000
206.694606,0.000000,0.000000,-0.000000,-0.000000
206.727677,0.000000,0.000000,-0.000000,-0.000000
206.760748,-0.000000,-0.000000,-0.000000,-0.000000
206.793819,-0.000000,-0.000000,0.000000,-0.000000
206.826890,-0.000000,-0.000000,0.000000,-0.000000
206.859962,-0.000000,-0.000000,0.000000,0.000000
206.893033,-0.000000,-0.000000,0.000000,0.000000
206.926104,0.000000,0.000000,0.000000,0.000000
206.959175,0.000000,0.000000,-0.000000,0.000000
206.992246,0.000000,0.000000,-0.000000,0.000000
207.025317,0.000000,0.000000,-0.000000,-0.000000
207.058388,0.000000,0.000000,-0.000000,-0.000000
207.091460,-0.000000,-0.000000,-0.000000,-0.000000
207.124531,-0.000000,-0.000000,0.000000,-0.000000
207.157602,-0.000000,-0.000000,0.000000,-0.000000
207.190673,-0.000000,-0.000000,0.000000,0.000000
207.223744,-0.000000,-0.000000,0.000000,0.000000
207.256815,0.000000,0.000000,0.000000,0.000000
207.289886,0.000000,0.000000,-0.000000,0.000000
207.322957,0.000000,0.000000,-0.000000,0.000000
207.356029,0.000000,0.000000,-0.000000,-0.000000
207.389100,0.000000,0.000000,-0.000000,-0.000000
207.422171,-0.000000,-0.000000,-0.000000,-0.000000
207.455242,-0.000000,-0.000000,0.000000,-0.000000
207.488313,-0.000000,-0.000000,0.000000,-0.000000
207.521384,-0.000000,-0.000000,0.000000,0.000000
207.554455,-0.000000,-0.000000,0.000000,0.000000
207.587527,0.000000,0.000000,0.000000,0.000000
207.620598,0.000000,0.000000,-0.000000,0.000000
207.653669,0.000000,0.000000,-0.000000,0.000000
207.686740,0.000000,0.000000,-0.000000,-0.000000
207.719811,0.000000,0.000000,-0.000000,-0.000000
207.752882,-0.000000,-0.000000,-0.000000,-0.000000
207.785953,-0.000000,-0.000000,0.000000,-0.000000
207.819025,-0.000000,-0.000000,0.000000,-0.000000
207.852096,-0.000000,-0.000000,0.000000,0.000000
207.885167,-0.000000,-0.000000,0.000000,0.000000
207.918238,0.000000,0.000000,0.000000,0.000000
207.951309,0.000000,0.000000,-0.000000,0.000000
207.984380,0.000000,0.000000,-0.000000,0.000000
208.017451,0.000000,0.000000,-0.000000,-0.000000
208.050522,0.000000,0.000000,-0.000000,-0.000000
208.083594,-0.000000,-0.000000,-0.000000,-0.000000
208.116665,-0.000000,-0.000000,0.000000,-0.000000
208.149736,-0.000000,-0.000000,0.000000,-0.000000
208.182807,-0.000000,-0.000000,0.000000,0.000000
208.215878,-0.000000,-0.000000,0.000000,0.000000
208.248949,0.000000,0.000000,0.000000,0.000000
208.282020,0.000000,0.000000,-0.000000,0.000000
208.315092,0.000000,0.000000,-0.000000,0.000000
208.348163,0.000000,0.000000,-0.000000,-0.000000
208.381234,0.000000,0.000000,-0.000000,-0.000000
208.414305,-0.000000,-0.000000,-0.000000,-0.000000
208.447376,-0.000000,-0.000000,0.000000,-0.000000
208.480447,-0.000000,-0.000000,0.000000,-0.000000
208.513518,-0.000000,-0.000000,0.000000,0.000000
208.546590,-0.000000,-0.000000,0.000000,0.000000
208.579661,0.000000,0.000000,0.000000,0.000000
208.612732,0.000000,0.000000,-0.000000,0.000000
208.645803,0.000000,0.000000,-0.000000,0.000000
208.678874,0.000000,0.000000,-0.000000,-0.000000
208.711945,0.000000,0.000000,-0.000000,-0.000000
208.745016,-0.000000,-0.000000,-0.000000,-0.000000
208.778088,-0.000000,-0.000000,0.000000,-0.000000
208.811159,-0.000000,-0.000000,0.000000,-0.000000
208.844230,-0.000000,-0.000000,0.000000,0.000000
208.877301,-0.000000,-0.000000,0.000000,0.000000
208.910372,0.000000,0.000000,0.000000,0.000000
208.943443,0.000000,0.000000,-0.000000,0.000000
208.976514,0.000000,0.000000,-0.000000,0.000000
209.009585,0.000000,0.000000,-0.000000,-0.000000
209.042657,0.000000,0.000000,-0.000000,-0.000000
209.075728,-0.000000,-0.000000,-0.000000,-0.000000
209.108799,-0.000000,-0.000000,0.000000,-0.000000
209.141870,-0.000000,-0.000000,0.000000,-0.000000
209.174941,-0.000000,-0.000000,0.000000,0.000000
209.208012,-0.000000,-0.000000,0.000000,0.000000
209.241083,0.000000,0.000000,0.000000,0.000000
209.274155,0.000000,0.000000,-0.000000,0.000000
209.307226,0.000000,0.000000,-0.000000,0.000000
209.340297,0.000000,0.000000,-0.000000,-0.000000
209.373368,0.000000,0.000000,-0.000000,-0.000000
209.406439,-0.000000,-0.000000,-0.000000,-0.000000
209.439510,-0.000000,-0.000000,0.000000,-0.000000
209.472581,-0.000000,-0.000000,0.000000,-0.000000
209.505653,-0.000000,-0.000000,0.000000,0.000000
209.538724,-0.000000,-0.000000,0.000000,0.000000
209.571795,0.000000,0.000000,0.000000,0.000000
209.604866,0.000000,0.000000,-0.000000,0.000000
209.637937,0.000000,0.000000,-0.000000,0.000000
209.671008,0.000000,0.000000,-0.000000,-0.000000
209.704079,0.000000,0.000000,-0.000000,-0.000000
209.737150,-0.000000,-0.000000,-0.000000,-0.000000
209.770222,-0.000000,-0.000000,0.000000,-0.000000
209.803293,-0.000000,-0.000000,0.000000,-0.000000
209.836364,-0.000000,-0.000000,0.000000,0.000000
209.869435,-0.000000,-0.000000,0.000000,0.000000
209.902506,0.000000,0.000000,0.000000,0.000000
209.935577,0.000000,0.000000,-0.000000,0.000000
209.968648,0.000000,0.000000,-0.000000,0.000000
210.001720,0.000000,0.000000,-0.000000,-0.000000
210.034791,0.000000,0.000000,-0.000000,-0.000000
210.067862,-0.000000,-0.000000,-0.000000,-0.000000
210.100933,-0.000000,-0.000000,0.000000,-0.000000
210.134004,-0.000000,-0.000000,0.000000,-0.000000
210.167075,-0.000000,-0.000000,0.000000,0.000000
210.200146,-0.000000,-0.000000,0.000000,0.000000
210.233218,0.000000,0.000000,0.000000,0.000000
210.266289,0.000000,0.000000,-0.000000,0.000000
210.299360,0.000000,0.000000,-0.000000,0.000000
210.332431,0.000000,0.000000,-0.000000,-0.000000
210.365502,0.000000,0.000000,-0.000000,-0.000000
210.398573,-0.000000,-0.000000,-0.000000,-0.000000
210.431644,-0.000000,-0.000000,0.000000,-0.000000
210.464715,-0.000000,-0.000000,0.000000,-0.000000
210.497787,-0.000000,-0.000000,0.000000,0.000000
210.530858,-0.000000,-0.000000,0.000000,0.000000
210.563929,0.000000,0.000000,0.000000,0.000000
210.597000,0.000000,0.000000,-0.000000,0.000000
210.630071,0.000000,0.000000,-0.000000,0.000000
210.663142,0.000000,0.000000,-0.000000,-0.000000
210.696213,0.000000,0.000000,-0.000000,-0.000000
210.729285,-0.000000,-0.000000,-0.000000,-0.000000
210.762356,-0.000000,-0.000000,0.000000,-0.000000
210.795427,-0.000000,-0.000000,0.000000,-0.000000
210.828498,-0.000000,-0.000000,0.000000,0.000000
210.861569,-0.000000,-0.000000,0.000000,0.000000
210.894640,0.000000,0.000000,0.000000,0.000000
210.927711,0.000000,0.000000,-0.000000,0.000000
210.960783,0.000000,0.000000,-0.000000,0.000000
210.993854,0.000000,0.000000,-0.000000,-0.000000
211.026925,0.000000,0.000000,-0.000000,-0.000000
211.059996,-0.000000,-0.000000,-0.000000,-0.000000
211.093067,-0.000000,-0.000000,0.000000,-0.000000
211.126138,-0.000000,-0.000000,0.000000,-0.000000
211.159209,-0.000000,-0.000000,0.000000,0.000000
211.192280,-0.000000,-0.000000,0.000000,0.000000
211.225352,0.000000,0.000000,0.000000,0.000000
211.258423,0.000000,0.000000,-0.000000,0.000000
211.291494,0.000000,0.000000,-0.000000,0.000000
211.324565,0.000000,0.000000,-0.000000,-0.000000
211.357636,0.000000,0.000000,-0.000000,-0.000000
211.390707,-0.000000,-0.000000,-0.000000,-0.000000
211.423778,-0.000000,-0.000000,0.000000,-0.000000
211.456850,-0.000000,-0.000000,0.000000,-0.000000
211.489921,-0.000000,-0.000000,0.000000,0.000000
211.522992,-0.000000,-0.000000,0.000000,0.000000
211.556063,0.000000,0.000000,0.000000,0.000000
211.589134,0.000000,0.000000,-0.000000,0.000000
211.622205,0.000000,0.000000,-0.000000,0.000000
211.655276,0.000000,0.000000,-0.000000,-0.000000
211.688348,0.000000,0.000000,-0.000000,-0.000000
211.721419,-0.000000,-0.000000,-0.000000,-0.000000
211.754490,-0.000000,-0.000000,0.000000,-0.000000
211.787561,-0.000000,-0.000000,0.000000,-0.000000
211.820632,-0.000000,-0.000000,0.000000,0.000000
211.853703,-0.000000,-0.000000,0.000000,0.000000
211.886774,0.000000,0.000000,0.000000,0.000000
211.919846,0.000000,0.000000,-0.000000,0.000000
211.952917,0.000000,0.000000,-0.000000,0.000000
211.985988,0.000000,0.000000,-0.000000,-0.000000
212.019059,0.000000,0.000000,-0.000000,-0.000000
212.052130,-0.000000,-0.000000,-0.000000,-0.000000
212.085201,-0.000000,-0.000000,0.000000,-0.000000
212.118272,-0.000000,-0.000000,0.000000,-0.000000
212.151343,-0.000000,-0.000000,0.000000,0.000000
212.184415,-0.000000,-0.000000,0.000000,0.000000
212.217486,0.000000,0.000000,0.000000,0.000000
212.250557,0.000000,0.000000,-0.000000,0.000000
212.283628,0.000000,0.000000,-0.000000,0.000000
212.316699,0.000000,0.000000,-0.000000,-0.000000
212.349770,0.000000,0.000000,-0.000000,-0.000000
212.382841,-0.000000,-0.000000,-0.000000,-0.000000
212.415913,-0.000000,-0.000000,0.000000,-0.000000
212.448984,-0.000000,-0.000000,0.000000,-0.000000
212.482055,-0.000000,-0.000000,0.000000,0.000000
212.515126,-0.000000,-0.000000,0.000000,0.000000
212.548197,0.000000,0.000000,0.000000,0.000000
212.581268,0.000000,0.000000,-0.000000,0.000000
212.614339,0.000000,0.000000,-0.000000,0.000000
212.647411,0.000000,0.000000,-0.000000,-0.000000
212.680482,0.000000,0.000000,-0.000000,-0.000000
212.713553,-0.000000,-0.000000,-0.000000,-0.000000
212.746624,-0.000000,-0.000000,0.000000,-0.000000
212.779695,-0.000000,-0.000000,0.000000,-0.000000
212.812766,-0.000000,-0.000000,0.000000,0.000000
212.845837,-0.000000,-0.000000,0.000000,0.000000
212.878908,0.000000,0.000000,0.000000,0.000000
212.911980,0.000000,0.000000,-0.000000,0.000000
212.945051,0.000000,0.000000,-0.000000,0.000000
212.978122,0.000000,0.000000,-0.000000,-0.000000
213.011193,0.000000,0.000000,-0.000000,-0.000000
213.044264,-0.000000,-0.000000,-0.000000,-0.000000
213.077335,-0.000000,-0.000000,0.000000,-0.000000
213.110406,-0.000000,-0.000000,0.000000,-0.000000
213.143478,-0.000000,-0.000000,0.000000,0.000000
213.176549,-0.000000,-0.000000,0.000000,0.000000
213.209620,0.000000,0.000000,0.000000,0.000000
213.242691,0.000000,0.000000,-0.000000,0.000000
213.275762,0.000000,0.000000,-0.000000,0.000000
213.308833,0.000000,0.000000,-0.000000,-0.000000
213.341904,0.000000,0.000000,-0.000000,-0.000000
213.374976,-0.000000,-0.000000,-0.000000,-0.000000
213.408047,-0.000000,-0.000000,0.000000,-0.000000
213.441118,-0.000000,-0.000000,0.000000,-0.000000
213.474189,-0.000000,-0.000000,0.000000,0.000000
213.507260,-0.000000,-0.000000,0.000000,0.000000
213.540331,0.000000,0.000000,0.000000,0.000000
213.573402,0.000000,0.000000,-0.000000,0.000000
213.606473,0.000000,0.000000,-0.000000,0.000000
213.639545,0.000000,0.000000,-0.000000,-0.000000
213.672616,0.000000,0.000000,-0.000000,-0.000000
213.705687,-0.000000,-0.000000,-0.000000,-0.000000
213.738758,-0.000000,-0.000000,0.000000,-0.000000
213.771829,-0.000000,-0.000000,0.000000,-0.000000
213.804900,-0.000000,-0.000000,0.000000,0.000000
213.837971,-0.000000,-0.000000,0.000000,0.000000
213.871043,0.000000,0.000000,0.000000,0.000000
213.904114,0.000000,0.000000,-0.000000,0.000000
213.937185,0.000000,0.000000,-0.000000,0.000000
213.970256,0.000000,0.000000,-0.000000,-0.000000
214.003327,0.000000,0.000000,-0.000000,-0.000000
214.036398,-0.000000,-0.000000,-0.000000,-0.000000
214.069469,-0.000000,-0.000000,0.000000,-0.000000
214.102541,-0.000000,-0.000000,0.000000,-0.000000
214.135612,-0.000000,-0.000000,0.000000,0.000000
214.168683,-0.000000,-0.000000,0.000000,0.000000
214.201754,0.000000,0.000000,0.000000,0.000000
214.234825,0.000000,0.000000,-0.000000,0.000000
214.267896,0.000000,0.000000,-0.000000,0.000000
214.300967,0.000000,0.000000,-0.000000,-0.000000
214.334039,0.000000,0.000000,-0.000000,-0.000000
214.367110,-0.000000,-0.000000,-0.000000,-0.000000
214.400181,-0.000000,-0.000000,0.000000,-0.000000
214.433252,-0.000000,-0.000000,0.000000,-0.000000
214.466323,-0.000000,-0.000000,0.000000,0.000000
214.499394,-0.000000,-0.000000,0.000000,0.000000
214.532465,0.000000,0.000000,0.000000,0.000000
214.565536,0.000000,0.000000,-0.000000,0.000000
214.598608,0.000000,0.000000,-0.000000,0.000000
214.631679,0.000000,0.000000,-0.000000,-0.000000
214.664750,0.000000,0.000000,-0.000000,-0.000000
214.697821,-0.000000,-0.000000,-0.000000,-0.000000
214.730892,-0.000000,-0.000000,0.000000,-0.000000
214.763963,-0.000000,-0.000000,0.000000,-0.000000
214.797034,-0.000000,-0.000000,0.000000,0.000000
214.830106,-0.000000,-0.000000,0.000000,0.000000
214.863177,0.000000,0.000000,0.000000,0.000000
214.896248,0.000000,0.000000,-0.000000,0.000000
214.929319,0.000000,0.000000,-0.000000,0.000000
214.962390,0.000000,0.000000,-0.000000,-0.000000
214.995461,0.000000,0.000000,-0.000000,-0.000000
215.028532,-0.000000,-0.000000,-0.000000,-0.000000
215.061604,-0.000000,-0.000000,0.000000,-0.000000
215.094675,-0.000000,-0.000000,0.000000,-0.000000
215.127746,-0.000000,-0.000000,0.000000,0.000000
215.160817,-0.000000,-0.000000,0.000000,0.000000
215.193888,0.000000,0.000000,0.000000,0.000000
215.226959,0.000000,0.000000,-0.000000,0.000000
215.260030,0.000000,0.000000,-0.000000,0.000000
215.293101,0.000000,0.000000,-0.000000,-0.000000
215.326173,0.000000,0.000000,-0.000000,-0.000000
215.359244,-0.000000,-0.000000,-0.000000,-0.000000
215.392315,-0.000000,-0.000000,0.000000,-0.000000
215.425386,-0.000000,-0.000000,0.000000,-0.000000
215.458457,-0.000000,-0.000000,0.000000,0.000000
215.491528,-0.000000,-0.000000,0.000000,0.000000
215.524599,0.000000,0.000000,0.000000,0.000000
215.557671,0.000000,0.000000,-0.000000,0.000000
215.590742,0.000000,0.000000,-0.000000,0.000000
215.623813,0.000000,0.000000,-0.000000,-0.000000
215.656884,0.000000,0.000000,-0.000000,-0.000000
215.689955,-0.000000,-0.000000,-0.000000,-0.000000
215.723026,-0.000000,-0.000000,0.000000,-0.000000
215.756097,-0.000000,-0.000000,0.000000,-0.000000
215.789169,-0.000000,-0.000000,0.000000,0.000000
215.822240,-0.000000,-0.000000,0.000000,0.000000
215.855311,0.000000,0.000000,0.000000,0.000000
215.888382,0.000000,0.000000,-0.000000,0.000000
215.921453,0.000000,0.000000,-0.000000,0.000000
215.954524,0.000000,0.000000,-0.000000,-0.000000
215.987595,0.000000,0.000000,-0.000000,-0.000000
216.020666,-0.000000,-0.000000,-0.000000,-0.000000
216.053738,-0.000000,-0.000000,0.000000,-0.000000
216.086809,-0.000000,-0.000000,0.000000,-0.000000
216.119880,-0.000000,-0.000000,0.000000,0.000000
216.152951,-0.000000,-0.000000,0.000000,0.000000
216.186022,0.000000,0.000000,0.000000,0.000000
216.219093,0.000000,0.000000,-0.000000,0.000000
216.252164,0.000000,0.000000,-0.000000,0.000000
216.285236,0.000000,0.000000,-0.000000,-0.000000
216.318307,0.000000,0.000000,-0.000000,-0.000000
216.351378,-0.000000,-0.000000,-0.000000,-0.000000
216.384449,-0.000000,-0.000000,0.000000,-0.000000
216.417520,-0.000000,-0.000000,0.000000,-0.000000
216.450591,-0.000000,-0.000000,0.000000,0.000000
216.483662,-0.000000,-0.000000,0.000000,0.000000
216.516734,0.000000,0.000000,0.000000,0.000000
216.549805,0.000000,0.000000,-0.000000,0.000000
216.582876,0.000000,0.000000,-0.000000,0.000000
216.615947,0.000000,0.000000,-0.000000,-0.000000
216.649018,0.000000,0.000000,-0.000000,-0.000000
216.682089,-0.000000,-0.000000,-0.000000,-0.000000
216.715160,-0.000000,-0.000000,0.000000,-0.000000
216.748232,-0.000000,-0.000000,0.000000,-0.000000
216.781303,-0.000000,-0.000000,0.000000,0.000000
216.814374,-0.000000,-0.000000,0.000000,0.000000
216.847445,-0.000000,0.000000,0.000000,0.000000
216.880516,0.000000,0.000000,-0.000000,0.000000
216.913587,0.000000,0.000000,-0.000000,0.000000
216.946658,0.000000,0.000000,-0.000000,-0.000000
216.979729,0.000000,0.000000,-0.000000,-0.000000
217.012801,0.000000,-0.000000,-0.000000,-0.000000
217.045872,-0.000000,-0.000000,0.000000,-0.000000
217.078943,-0.000000,-0.000000,0.000000,-0.000000
217.112014,-0.000000,-0.000000,0.000000,0.000000
217.145085,-0.000000,-0.000000,0.000000,0.000000
217.178156,-0.000000,0.000000,0.000000,0.000000
217.211227,0.000000,0.000000,-0.000000,0.000000
217.244299,0.000000,0.000000,-0.000000,0.000000
217.277370,0.000000,0.000000,-0.000000,-0.000000
217.310441,0.000000,0.000000,-0.000000,-0.000000
217.343512,0.000000,-0.000000,-0.000000,-0.000000
217.376583,-0.000000,-0.000000,0.000000,-0.000000
217.409654,-0.000000,-0.000000,0.000000,-0.000000
217.442725,-0.000000,-0.000000,0.000000,0.000000
217.475797,-0.000000,-0.000000,0.000000,0.000000
217.508868,-0.000000,0.000000,0.000000,0.000000
217.541939,0.000000,0.000000,-0.000000,0.000000
217.575010,0.000000,0.000000,-0.000000,0.000000
217.608081,0.000000,0.000000,-0.000000,-0.000000
217.641152,0.000000,0.000000,-0.000000,-0.000000
217.674223,0.000000,-0.000000,-0.000000,-0.000000
217.707294,-0.000000,-0.000000,0.000000,-0.000000
217.740366,-0.000000,-0.000000,0.000000,-0.000000
217.773437,-0.000000,-0.000000,0.000000,0.000000
217.806508,-0.000000,-0.000000,0.000000,0.000000
217.839579,-0.000000,0.000000,0.000000,0.000000
217.872650,0.000000,0.000000,-0.000000,0.000000
217.905721,0.000000,0.000000,-0.000000,0.000000
217.938792,0.000000,0.000000,-0.000000,-0.000000
217.971864,0.000000,0.000000,-0.000000,-0.000000
218.004935,0.000000,-0.000000,-0.000000,-0.000000
218.038006,-0.000000,-0.000000,0.000000,-0.000000
218.071077,-0.000000,-0.000000,0.000000,-0.000000
218.104148,-0.000000,-0.000000,0.000000,0.000000
218.137219,-0.000000,-0.000000,0.000000,0.000000
218.170290,-0.000000,0.000000,0.000000,0.000000
218.203362,0.000000,0.000000,-0.000000,0.000000
218.236433,0.000000,0.000000,-0.000000,0.000000
218.269504,0.000000,0.000000,-0.000000,-0.000000
218.302575,0.000000,0.000000,-0.000000,-0.000000
218.335646,0.000000,-0.000000,-0.000000,-0.000000
218.368717,-0.000000,-0.000000,0.000000,-0.000000
218.401788,-0.000000,-0.000000,0.000000,-0.000000
218.434859,-0.000000,-0.000000,0.000000,0.000000
218.467931,-0.000000,-0.000000,0.000000,0.000000
218.501002,-0.000000,0.000000,0.000000,0.000000
218.534073,0.000000,0.000000,-0.000000,0.000000
218.567144,0.000000,0.000000,-0.000000,0.000000
218.600215,0.000000,0.000000,-0.000000,-0.000000
218.633286,0.000000,0.000000,-0.000000,-0.000000
218.666357,0.000000,-0.000000,-0.000000,-0.000000
218.699429,-0.000000,-0.000000,0.000000,-0.000000
218.732500,-0.000000,-0.000000,0.000000,-0.000000
218.765571,-0.000000,-0.000000,0.000000,0.000000
218.798642,-0.000000,-0.000000,0.000000,0.000000
218.831713,-0.000000,0.000000,0.000000,0.000000
218.864784,0.000000,0.000000,-0.000000,0.000000
218.897855,0.000000,0.000000,-0.000000,0.000000
218.930927,0.000000,0.000000,-0.000000,-0.000000
218.963998,0.000000,0.000000,-0.000000,-0.000000
218.997069,0.000000,-0.000000,-0.000000,-0.000000
219.030140,-0.000000,-0.000000,0.000000,-0.000000
219.063211,-0.000000,-0.000000,0.000000,-0.000000
219.096282,-0.000000,-0.000000,0.000000,0.000000
219.129353,-0.000000,-0.000000,0.000000,0.000000
219.162424,-0.000000,0.000000,0.000000,0.000000
219.195496,0.000000,0.000000,-0.000000,0.000000
219.228567,0.000000,0.000000,-0.000000,0.000000
219.261638,0.000000,0.000000,-0.000000,-0.000000
219.294709,0.000000,0.000000,-0.000000,-0.000000
219.327780,0.000000,-0.000000,-0.000000,-0.000000
219.360851,-0.000000,-0.000000,0.000000,-0.000000
219.393922,-0.000000,-0.000000,0.000000,-0.000000
219.426994,-0.000000,-0.000000,0.000000,0.000000
219.460065,-0.000000,-0.000000,0.000000,0.000000
219.493136,-0.000000,0.000000,0.000000,0.000000
219.526207,0.000000,0.000000,-0.000000,0.000000
219.559278,0.000000,0.000000,-0.000000,0.000000
219.592349,0.000000,0.000000,-0.000000,-0.000000
219.625420,0.000000,0.000000,-0.000000,-0.000000
219.658492,0.000000,-0.000000,-0.000000,-0.000000
219.691563,-0.000000,-0.000000,0.000000,-0.000000
219.724634,-0.000000,-0.000000,0.000000,-0.000000
219.757705,-0.000000,-0.000000,0.000000,0.000000
219.790776,-0.000000,-0.000000,0.000000,0.000000
219.823847,-0.000000,0.000000,0.000000,0.000000
219.856918,0.000000,0.000000,-0.000000,0.000000
219.889990,0.000000,0.000000,-0.000000,0.000000
219.923061,0.000000,0.000000,-0.000000,-0.000000
219.956132,0.000000,0.000000,-0.000000,-0.000000
219.989203,0.000000,-0.000000,-0.000000,-0.000000
220.022274,-0.000000,-0.000000,0.000000,-0.000000
220.055345,-0.000000,-0.000000,0.000000,-0.000000
220.088416,-0.000000,-0.000000,0.000000,0.000000
220.121487,-0.000000,-0.000000,0.000000,0.000000
220.154559,-0.000000,0.000000,0.000000,0.000000
220.187630,0.000000,0.000000,-0.000000,0.000000
220.220701,0.000000,0.000000,-0.000000,0.000000
220.253772,0.000000,0.000000,-0.000000,-0.000000
220.286843,0.000000,0.000000,-0.000000,-0.000000
220.319914,0.000000,-0.000000,-0.000000,-0.000000
220.352985,-0.000000,-0.000000,0.000000,-0.000000
220.386057,-0.000000,-0.000000,0.000000,-0.000000
220.419128,-0.000000,-0.000000,0.000000,0.000000
220.452199,-0.000000,-0.000000,0.000000,0.000000
220.485270,-0.000000,0.000000,0.000000,0.000000
220.518341,0.000000,0.000000,-0.000000,0.000000
220.551412,0.000000,0.000000,-0.000000,0.000000
220.584483,0.000000,0.000000,-0.000000,-0.000000
220.617555,0.000000,0.000000,-0.000000,-0.000000
220.650626,0.000000,-0.000000,-0.000000,-0.000000
220.683697,-0.000000,-0.000000,0.000000,-0.000000
220.716768,-0.000000,-0.000000,0.000000,-0.000000
220.749839,-0.000000,-0.000000,0.000000,0.000000
220.782910,-0.000000,-0.000000,0.000000,0.000000
220.815981,-0.000000,0.000000,0.000000,0.000000
220.849052,0.000000,0.000000,-0.000000,0.000000
220.882124,0.000000,0.000000,-0.000000,0.000000
220.915195,0.000000,0.000000,-0.000000,-0.000000
220.948266,0.000000,0.000000,-0.000000,-0.000000
220.981337,0.000000,-0.000000,-0.000000,-0.000000
221.014408,-0.000000,-0.000000,0.000000,-0.000000
221.047479,-0.000000,-0.000000,0.000000,-0.000000
221.080550,-0.000000,-0.000000,0.000000,0.000000
221.113622,-0.000000,-0.000000,0.000000,0.000000
221.146693,-0.000000,0.000000,0.000000,0.000000
221.179764,0.000000,0.000000,-0.000000,0.000000
221.212835,0.000000,0.000000,-0.000000,0.000000
221.245906,0.000000,0.000000,-0.000000,-0.000000
221.278977,0.000000,0.000000,-0.000000,-0.000000
221.312048,0.000000,-0.000000,-0.000000,-0.000000
221.345120,-0.000000,-0.000000,0.000000,-0.000000
221.378191,-0.000000,-0.000000,0.000000,-0.000000
221.411262,-0.000000,-0.000000,0.000000,0.000000
221.444333,-0.000000,-0.000000,0.000000,0.000000
221.477404,-0.000000,0.000000,0.000000,0.000000
221.510475,0.000000,0.000000,-0.000000,0.000000
221.543546,0.000000,0.000000,-0.000000,0.000000
221.576617,0.000000,0.000000,-0.000000,-0.000000
221.609689,0.000000,0.000000,-0.000000,-0.000000
221.642760,0.000000,-0.000000,-0.000000,-0.000000
221.675831,-0.000000,-0.000000,0.000000,-0.000000
221.708902,-0.000000,-0.000000,0.000000,-0.000000
221.741973,-0.000000,-0.000000,0.000000,0.000000
221.775044,-0.000000,-0.000000,0.000000,0.000000
221.808115,-0.000000,0.000000,0.000000,0.000000
221.841187,0.000000,0.000000,-0.000000,0.000000
221.874258,0.000000,0.000000,-0.000000,0.000000
221.907329,0.000000,0.000000,-0.000000,-0.000000
221.940400,0.000000,0.000000,-0.000000,-0.000000
221.973471,0.000000,-0.000000,-0.000000,-0.000000
222.006542,-0.000000,-0.000000,0.000000,-0.000000
222.039613,-0.000000,-0.000000,0.000000,-0.000000
222.072685,-0.000000,-0.000000,0.000000,0.000000
222.105756,-0.000000,-0.000000,0.000000,0.000000
222.138827,-0.000000,0.000000,0.000000,0.000000
222.171898,0.000000,0.000000,-0.000000,0.000000
222.204969,0.000000,0.000000,-0.000000,0.000000
222.238040,0.000000,0.000000,-0.000000,-0.000000
222.271111,0.000000,0.000000,-0.000000,-0.000000
222.304183,0.000000,-0.000000,-0.000000,-0.000000
222.337254,-0.000000,-0.000000,0.000000,-0.000000
222.370325,-0.000000,-0.000000,0.000000,-0.000000
222.403396,-0.000000,-0.000000,0.000000,0.000000
222.436467,-0.000000,-0.000000,0.000000,0.000000
222.469538,-0.000000,0.000000,0.000000,0.000000
222.502609,0.000000,0.000000,-0.000000,0.000000
222.535680,0.000000,0.000000,-0.000000,0.000000
222.568752,0.000000,0.000000,-0.000000,-0.000000
222.601823,0.000000,0.000000,-0.000000,-0.000000
222.634894,0.000000,-0.000000,-0.000000,-0.000000
222.667965,-0.000000,-0.000000,0.000000,-0.000000
222.701036,-0.000000,-0.000000,0.000000,-0.000000
222.734107,-0.000000,-0.000000,0.000000,0.000000
222.767178,-0.000000,-0.000000,0.000000,0.000000
222.800250,-0.000000,0.000000,0.000000,0.000000
222.833321,0.000000,0.000000,-0.000000,0.000000
222.866392,0.000000,0.000000,-0.000000,0.000000
222.899463,0.000000,0.000000,-0.000000,-0.000000
222.932534,0.000000,0.000000,-0.000000,-0.000000
222.965605,0.000000,-0.000000,-0.000000,-0.000000
222.998676,-0.000000,-0.000000,0.000000,-0.000000
223.031748,-0.000000,-0.000000,0.000000,-0.000000
223.064819,-0.000000,-0.000000,0.000000,0.000000
223.097890,-0.000000,-0.000000,0.000000,0.000000
223.130961,-0.000000,0.000000,0.000000,0.000000
223.164032,0.000000,0.000000,-0.000000,0.000000
223.197103,0.000000,0.000000,-0.000000,0.000000
223.230174,0.000000,0.000000,-0.000000,-0.000000
223.263245,0.000000,0.000000,-0.000000,-0.000000
223.296317,0.000000,-0.000000,-0.000000,-0.000000
223.329388,-0.000000,-0.000000,0.000000,-0.000000
223.362459,-0.000000,-0.000000,0.000000,-0.000000
223.395530,-0.000000,-0.000000,0.000000,0.000000
223.428601,-0.000000,-0.000000,0.000000,0.000000
223.461672,-0.000000,0.000000,0.000000,0.000000
223.494743,0.000000,0.000000,-0.000000,0.000000
223.527815,0.000000,0.000000,-0.000000,0.000000
223.560886,0.000000,0.000000,-0.000000,-0.000000
223.593957,0.000000,0.000000,-0.000000,-0.000000
223.627028,0.000000,-0.000000,-0.000000,-0.000000
223.660099,-0.000000,-0.000000,0.000000,-0.000000
223.693170,-0.000000,-0.000000,0.000000,-0.000000
223.726241,-0.000000,-0.000000,0.000000,0.000000
223.759313,-0.000000,-0.000000,0.000000,0.000000
223.792384,-0.000000,0.000000,0.000000,0.000000
223.825455,0.000000,0.000000,-0.000000,0.000000
223.858526,0.000000,0.000000,-0.000000,0.000000
223.891597,0.000000,0.000000,-0.000000,-0.000000
223.924668,0.000000,0.000000,-0.000000,-0.000000
223.957739,0.000000,-0.000000,-0.000000,-0.000000
223.990810,-0.000000,-0.000000,0.000000,-0.000000
224.023882,-0.000000,-0.000000,0.000000,-0.000000
224.056953,-0.000000,-0.000000,0.000000,0.000000
224.090024,-0.000000,-0.000000,0.000000,0.000000
224.123095,-0.000000,0.000000,0.000000,0.000000
224.156166,0.000000,0.000000,-0.000000,0.000000
224.189237,0.000000,0.000000,-0.000000,0.000000
224.222308,0.000000,0.000000,-0.000000,-0.000000
224.255380,0.000000,0.000000,-0.000000,-0.000000
224.288451,0.000000,-0.000000,-0.000000,-0.000000
224.321522,-0.000000,-0.000000,0.000000,-0.000000
224.354593,-0.000000,-0.000000,0.000000,-0.000000
224.387664,-0.000000,-0.000000,0.000000,0.000000
224.420735,-0.000000,-0.000000,0.000000,0.000000
224.453806,-0.000000,0.000000,0.000000,0.000000
224.486878,0.000000,0.000000,-0.000000,0.000000
224.519949,0.000000,0.000000,-0.000000,0.000000
224.553020,0.000000,0.000000,-0.000000,-0.000000
224.586091,0.000000,0.000000,-0.000000,-0.000000
224.619162,0.000000,-0.000000,-0.000000,-0.000000
224.652233,-0.000000,-0.000000,0.000000,-0.000000
224.685304,-0.000000,-0.000000,0.000000,-0.000000
224.718376,-0.000000,-0.000000,0.000000,0.000000
224.751447,-0.000000,-0.000000,0.000000,0.000000
224.784518,-0.000000,0.000000,0.000000,0.000000
224.817589,0.000000,0.000000,-0.000000,0.000000
224.850660,0.000000,0.000000,-0.000000,0.000000
224.883731,0.000000,0.000000,-0.000000,-0.000000
224.916802,0.000000,0.000000,-0.000000,-0.000000
224.949873,0.000000,-0.000000,-0.000000,-0.000000
224.982945,-0.000000,-0.000000,0.000000,-0.000000
225.016016,-0.000000,-0.000000,0.000000,-0.000000
225.049087,-0.000000,-0.000000,0.000000,0.000000
225.082158,-0.000000,-0.000000,0.000000,0.000000
225.115229,-0.000000,0.000000,0.000000,0.000000
225.148300,0.000000,0.000000,-0.000000,0.000000
225.181371,0.000000,0.000000,-0.000000,0.000000
225.214443,0.000000,0.000000,-0.000000,-0.000000
225.247514,0.000000,0.000000,-0.000000,-0.000000
225.280585,0.000000,-0.000000,-0.000000,-0.000000
225.313656,-0.000000,-0.000000,0.000000,-0.000000
225.346727,-0.000000,-0.000000,0.000000,-0.000000
225.379798,-0.000000,-0.000000,0.000000,0.000000
225.412869,-0.000000,-0.000000,0.000000,0.000000
225.445941,-0.000000,0.000000,0.000000,0.000000
225.479012,0.000000,0.000000,-0.000000,0.000000
225.512083,0.000000,0.000000,-0.000000,0.000000
225.545154,0.000000,0.000000,-0.000000,-0.000000
225.578225,0.000000,0.000000,-0.000000,-0.000000
225.611296,0.000000,-0.000000,-0.000000,-0.000000
225.644367,-0.000000,-0.000000,0.000000,-0.000000
225.677438,-0.000000,-0.000000,0.000000,-0.000000
225.710510,-0.000000,-0.000000,0.000000,0.000000
225.743581,-0.000000,-0.000000,0.000000,0.000000
225.776652,-0.000000,0.000000,0.000000,0.000000
225.809723,0.000000,0.000000,-0.000000,0.000000
225.842794,0.000000,0.000000,-0.000000,0.000000
225.875865,0.000000,0.000000,-0.000000,-0.000000
225.908936,0.000000,0.000000,-0.000000,-0.000000
225.942008,0.000000,-0.000000,-0.000000,-0.000000
225.975079,-0.000000,-0.000000,0.000000,-0.000000
226.008150,-0.000000,-0.000000,0.000000,-0.000000
226.041221,-0.000000,-0.000000,0.000000,0.000000
226.074292,-0.000000,-0.000000,0.000000,0.000000
226.107363,-0.000000,0.000000,0.000000,0.000000
226.140434,0.000000,0.000000,-0.000000,0.000000
226.173506,0.000000,0.000000,-0.000000,0.000000
226.206577,0.000000,0.000000,-0.000000,-0.000000
226.239648,0.000000,0.000000,-0.000000,-0.000000
226.272719,0.000000,-0.000000,-0.000000,-0.000000
226.305790,-0.000000,-0.000000,0.000000,-0.000000
226.338861,-0.000000,-0.000000,0.000000,-0.000000
226.371932,-0.000000,-0.000000,0.000000,0.000000
226.405003,-0.000000,-0.000000,0.000000,0.000000
226.438075,-0.000000,0.000000,0.000000,0.000000
226.471146,0.000000,0.000000,-0.000000,0.000000
226.504217,0.000000,0.000000,-0.000000,0.000000
226.537288,0.000000,0.000000,-0.000000,-0.000000
226.570359,0.000000,0.000000,-0.000000,-0.000000
226.603430,0.000000,-0.000000,-0.000000,-0.000000
226.636501,-0.000000,-0.000000,0.000000,-0.000000
226.669573,-0.000000,-0.000000,0.000000,-0.000000
226.702644,-0.000000,-0.000000,0.000000,0.000000
226.735715,-0.000000,-0.000000,0.000000,0.000000
226.768786,-0.000000,0.000000,0.000000,0.000000
226.801857,0.000000,0.000000,-0.000000,0.000000
226.834928,0.000000,0.000000,-0.000000,0.000000
226.867999,0.000000,0.000000,-0.000000,-0.000000
226.901071,0.000000,0.000000,-0.000000,-0.000000
226.934142,0.000000,-0.000000,-0.000000,-0.000000
226.967213,-0.000000,-0.000000,0.000000,-0.000000
227.000284,-0.000000,-0.000000,0.000000,-0.000000
227.033355,-0.000000,-0.000000,0.000000,0.000000
227.066426,-0.000000,-0.000000,0.000000,0.000000
227.099497,-0.000000,0.000000,0.000000,0.000000
227.132569,0.000000,0.000000,-0.000000,0.000000
227.165640,0.000000,0.000000,-0.000000,0.000000
227.198711,0.000000,0.000000,-0.000000,-0.000000
227.231782,0.000000,0.000000,-0.000000,-0.000000
227.264853,0.000000,-0.000000,-0.000000,-0.000000
227.297924,-0.000000,-0.000000,0.000000,-0.000000
227.330995,-0.000000,-0.000000,0.000000,-0.000000
227.364066,-0.000000,-0.000000,0.000000,0.000000
227.397138,-0.000000,-0.000000,0.000000,0.000000
227.430209,-0.000000,0.000000,0.000000,0.000000
227.463280,0.000000,0.000000,-0.000000,0.000000
227.496351,0.000000,0.000000,-0.000000,0.000000
227.529422,0.000000,0.000000,-0.000000,-0.000000
227.562493,0.000000,0.000000,-0.000000,-0.000000
227.595564,0.000000,-0.000000,-0.000000,-0.000000
227.628636,-0.000000,-0.000000,0.000000,-0.000000
227.661707,-0.000000,-0.000000,0.000000,-0.000000
227.694778,-0.000000,-0.000000,0.000000,0.000000
227.727849,-0.000000,-0.000000,0.000000,0.000000
227.760920,-0.000000,0.000000,0.000000,0.000000
227.793991,0.000000,0.000000,-0.000000,0.000000
227.827062,0.000000,0.000000,-0.000000,0.000000
227.860134,0.000000,0.000000,-0.000000,-0.000000
227.893205,0.000000,0.000000,-0.000000,-0.000000
227.926276,0.000000,-0.000000,-0.000000,-0.000000
227.959347,-0.000000,-0.000000,0.000000,-0.000000
227.992418,-0.000000,-0.000000,0.000000,-0.000000
228.025489,-0.000000,-0.000000,0.000000,0.000000
228.058560,-0.000000,-0.000000,0.000000,0.000000
228.091631,-0.000000,0.000000,0.000000,0.000000
228.124703,0.000000,0.000000,-0.000000,0.000000
228.157774,0.000000,0.000000,-0.000000,0.000000
228.190845,0.000000,0.000000,-0.000000,-0.000000
228.223916,0.000000,0.000000,-0.000000,-0.000000
228.256987,0.000000,-0.000000,-0.000000,-0.000000
228.290058,-0.000000,-0.000000,0.000000,-0.000000
228.323129,-0.000000,-0.000000,0.000000,-0.000000
228.356201,-0.000000,-0.000000,0.000000,0.000000
228.389272,-0.000000,-0.000000,0.000000,0.000000
228.422343,-0.000000,0.000000,0.000000,0.000000
228.455414,0.000000,0.000000,-0.000000,0.000000
228.488485,0.000000,0.000000,-0.000000,0.000000
228.521556,0.000000,0.000000,-0.000000,-0.000000
228.554627,0.000000,0.000000,-0.000000,-0.000000
228.587699,0.000000,-0.000000,-0.000000,-0.000000
228.620770,-0.000000,-0.000000,0.000000,-0.000000
228.653841,-0.000000,-0.000000,0.000000,-0.000000
228.686912,-0.000000,-0.000000,0.000000,0.000000
228.719983,-0.000000,-0.000000,0.000000,0.000000
228.753054,-0.000000,0.000000,0.000000,0.000000
228.786125,0.000000,0.000000,-0.000000,0.000000
228.819196,0.000000,0.000000,-0.000000,0.000000
228.852268,0.000000,0.000000,-0.000000,-0.000000
228.885339,0.000000,0.000000,-0.000000,-0.000000
228.918410,0.000000,-0.000000,-0.000000,-0.000000
228.951481,-0.000000,-0.000000,0.000000,-0.000000
228.984552,-0.000000,-0.000000,0.000000,-0.000000
229.017623,-0.000000,-0.000000,0.000000,0.000000
229.050694,-0.000000,-0.000000,0.000000,0.000000
229.083766,-0.000000,0.000000,0.000000,0.000000
229.116837,0.000000,0.000000,-0.000000,0.000000
229.149908,0.000000,0.000000,-0.000000,0.000000
229.182979,0.000000,0.000000,-0.000000,-0.000000
229.216050,0.000000,0.000000,-0.000000,-0.000000
229.249121,0.000000,-0.000000,-0.000000,-0.000000
229.282192,-0.000000,-0.000000,0.000000,-0.000000
229.315264,-0.000000,-0.000000,0.000000,-0.000000
229.348335,-0.000000,-0.000000,0.000000,0.000000
229.381406,-0.000000,-0.000000,0.000000,0.000000
229.414477,-0.000000,0.000000,0.000000,0.000000
229.447548,0.000000,0.000000,-0.000000,0.000000
229.480619,0.000000,0.000000,-0.000000,0.000000
229.513690,0.000000,0.000000,-0.000000,-0.000000
229.546761,0.000000,0.000000,-0.000000,-0.000000
229.579833,0.000000,-0.000000,-0.000000,-0.000000
229.612904,-0.000000,-0.000000,0.000000,-0.000000
229.645975,-0.000000,-0.000000,0.000000,-0.000000
229.679046,-0.000000,-0.000000,0.000000,0.000000
229.712117,-0.000000,-0.000000,0.000000,0.000000
229.745188,-0.000000,0.000000,0.000000,0.000000
229.778259,0.000000,0.000000,-0.000000,0.000000
229.811331,0.000000,0.000000,-0.000000,0.000000
229.844402,0.000000,0.000000,-0.000000,-0.000000
229.877473,0.000000,0.000000,-0.000000,-0.000000
229.910544,0.000000,-0.000000,-0.000000,-0.000000
229.943615,-0.000000,-0.000000,0.000000,-0.000000
229.976686,-0.000000,-0.000000,0.000000,-0.000000
230.009757,-0.000000,-0.000000,0.000000,0.000000
230.042829,-0.000000,-0.000000,0.000000,0.000000
230.075900,-0.000000,0.000000,0.000000,0.000000
230.108971,0.000000,0.000000,-0.000000,0.000000
230.142042,0.000000,0.000000,-0.000000,0.000000
230.175113,0.000000,0.000000,-0.000000,-0.000000
230.208184,0.000000,0.000000,-0.000000,-0.000000
230.241255,0.000000,-0.000000,-0.000000,-0.000000
230.274327,-0.000000,-0.000000,0.000000,-0.000000
230.307398,-0.000000,-0.000000,0.000000,-0.000000
230.340469,-0.000000,-0.000000,0.000000,0.000000
230.373540,-0.000000,-0.000000,0.000000,0.000000
230.406611,-0.000000,0.000000,0.000000,0.000000
230.439682,0.000000,0.000000,-0.000000,0.000000
230.472753,0.000000,0.000000,-0.000000,0.000000
230.505824,0.000000,0.000000,-0.000000,-0.000000
230.538896,0.000000,0.000000,-0.000000,-0.000000
230.571967,0.000000,-0.000000,-0.000000,-0.000000
230.605038,-0.000000,-0.000000,0.000000,-0.000000
230.638109,-0.000000,-0.000000,0.000000,-0.000000
230.671180,-0.000000,-0.000000,0.000000,0.000000
230.704251,-0.000000,-0.000000,0.000000,0.000000
230.737322,-0.000000,0.000000,0.000000,0.000000
230.770394,0.000000,0.000000,-0.000000,0.000000
230.803465,0.000000,0.000000,-0.000000,0.000000
230.836536,0.000000,0.000000,-0.000000,-0.000000
230.869607,0.000000,0.000000,-0.000000,-0.000000
230.902678,0.000000,-0.000000,-0.000000,-0.000000
230.935749,-0.000000,-0.000000,0.000000,-0.000000
230.968820,-0.000000,-0.000000,0.000000,-0.000000
231.001892,-0.000000,-0.000000,0.000000,0.000000
231.034963,-0.000000,-0.000000,0.000000,0.000000
231.068034,-0.000000,0.000000,0.000000,0.000000
231.101105,0.000000,0.000000,-0.000000,0.000000
231.134176,0.000000,0.000000,-0.000000,0.000000
231.167247,0.000000,0.000000,-0.000000,-0.000000
231.200318,0.000000,0.000000,-0.000000,-0.000000
231.233389,0.000000,-0.000000,-0.000000,-0.000000
231.266461,-0.000000,-0.000000,0.000000,-0.000000
231.299532,-0.000000,-0.000000,0.000000,-0.000000
231.332603,-0.000000,-0.000000,0.000000,0.000000
231.365674,-0.000000,-0.000000,0.000000,0.000000
231.398745,-0.000000,0.000000,0.000000,0.000000
231.431816,0.000000,0.000000,-0.000000,0.000000
231.464887,0.000000,0.000000,-0.000000,0.000000
231.497959,0.000000,0.000000,-0.000000,-0.000000
231.531030,0.000000,0.000000,-0.000000,-0.000000
231.564101,0.000000,-0.000000,-0.000000,-0.000000
231.597172,-0.000000,-0.000000,0.000000,-0.000000
231.630243,-0.000000,-0.000000,0.000000,-0.000000
231.663314,-0.000000,-0.000000,0.000000,0.000000
231.696385,-0.000000,-0.000000,0.000000,0.000000
231.729457,-0.000000,0.000000,0.000000,0.000000
231.762528,0.000000,0.000000,-0.000000,0.000000
231.795599,0.000000,0.000000,-0.000000,0.000000
231.828670,0.000000,0.000000,-0.000000,-0.000000
231.861741,0.000000,0.000000,-0.000000,-0.000000
231.894812,0.000000,-0.000000,-0.000000,-0.000000
231.927883,-0.000000,-0.000000,0.000000,-0.000000
231.960954,-0.000000,-0.000000,0.000000,-0.000000
231.994026,-0.000000,-0.000000,0.000000,0.000000
232.027097,-0.000000,-0.000000,0.000000,0.000000
232.060168,-0.000000,0.000000,0.000000,0.000000
232.093239,0.000000,0.000000,-0.000000,0.000000
232.126310,0.000000,0.000000,-0.000000,0.000000
232.159381,0.000000,0.000000,-0.000000,-0.000000
232.192452,0.000000,0.000000,-0.000000,-0.000000
232.225524,0.000000,-0.000000,-0.000000,-0.000000
232.258595,-0.000000,-0.000000,0.000000,-0.000000
232.291666,-0.000000,-0.000000,0.000000,-0.000000
232.324737,-0.000000,-0.000000,0.000000,0.000000
232.357808,-0.000000,-0.000000,0.000000,0.000000
232.390879,-0.000000,0.000000,0.000000,0.000000
232.423950,0.000000,0.000000,-0.000000,0.000000
232.457022,0.000000,0.000000,-0.000000,0.000000
232.490093,0.000000,0.000000,-0.000000,-0.000000
232.523164,0.000000,0.000000,-0.000000,-0.000000
232.556235,0.000000,-0.000000,-0.000000,-0.000000
232.589306,-0.000000,-0.000000,0.000000,-0.000000
232.622377,-0.000000,-0.000000,0.000000,-0.000000
232.655448,-0.000000,-0.000000,0.000000,0.000000
232.688520,-0.000000,-0.000000,0.000000,0.000000
232.721591,-0.000000,0.000000,0.000000,0.000000
232.754662,0.000000,0.000000,-0.000000,0.000000
232.787733,0.000000,0.000000,-0.000000,0.000000
232.820804,0.000000,0.000000,-0.000000,-0.000000
232.853875,0.000000,0.000000,-0.000000,-0.000000
232.886946,0.000000,-0.000000,-0.000000,-0.000000
232.920017,-0.000000,-0.000000,0.000000,-0.000000
232.953089,-0.000000,-0.000000,0.000000,-0.000000
232.986160,-0.000000,-0.000000,0.000000,0.000000
233.019231,-0.000000,-0.000000,0.000000,0.000000
233.052302,-0.000000,0.000000,0.000000,0.000000
233.085373,0.000000,0.000000,-0.000000,0.000000
233.118444,0.000000,0.000000,-0.000000,0.000000
233.151515,0.000000,0.000000,-0.000000,-0.000000
233.184587,0.000000,0.000000,-0.000000,-0.000000
233.217658,0.000000,-0.000000,-0.000000,-0.000000
233.250729,-0.000000,-0.000000,0.000000,-0.000000
233.283800,-0.000000,-0.000000,0.000000,-0.000000
233.316871,-0.000000,-0.000000,0.000000,0.000000
233.349942,-0.000000,-0.000000,0.000000,0.000000
233.383013,-0.000000,0.000000,0.000000,0.000000
233.416085,0.000000,0.000000,-0.000000,0.000000
233.449156,0.000000,0.000000,-0.000000,0.000000
233.482227,0.000000,0.000000,-0.000000,-0.000000
233.515298,0.000000,0.000000,-0.000000,-0.000000
233.548369,0.000000,-0.000000,-0.000000,-0.000000
233.581440,-0.000000,-0.000000,0.000000,-0.000000
233.614511,-0.000000,-0.000000,0.000000,-0.000000
233.647582,-0.000000,-0.000000,0.000000,0.000000
233.680654,-0.000000,-0.000000,0.000000,0.000000
233.713725,-0.000000,0.000000,0.000000,0.000000
233.746796,0.000000,0.000000,-0.000000,0.000000
233.779867,0.000000,0.000000,-0.000000,0.000000
233.812938,0.000000,0.000000,-0.000000,-0.000000
233.846009,0.000000,0.000000,-0.000000,-0.000000
233.879080,0.000000,-0.000000,-0.000000,-0.000000
233.912152,-0.000000,-0.000000,0.000000,-0.000000
233.945223,-0.000000,-0.000000,0.000000,-0.000000
233.978294,-0.000000,-0.000000,0.000000,0.000000
234.011365,-0.000000,-0.000000,0.000000,0.000000
234.044436,-0.000000,0.000000,0.000000,0.000000
234.077507,0.000000,0.000000,-0.000000,0.000000
234.110578,0.000000,0.000000,-0.000000,0.000000
234.143650,0.000000,0.000000,-0.000000,-0.000000
234.176721,0.000000,0.000000,-0.000000,-0.000000
234.209792,0.000000,-0.000000,-0.000000,-0.000000
234.242863,-0.000000,-0.000000,0.000000,-0.000000
234.275934,-0.000000,-0.000000,0.000000,-0.000000
234.309005,-0.000000,-0.000000,0.000000,0.000000
234.342076,-0.000000,-0.000000,0.000000,0.000000
234.375147,-0.000000,0.000000,0.000000,0.000000
234.408219,0.000000,0.000000,-0.000000,0.000000
234.441290,0.000000,0.000000,-0.000000,0.000000
234.474361,0.000000,0.000000,-0.000000,-0.000000
234.507432,0.000000,0.000000,-0.000000,-0.000000
234.540503,0.000000,-0.000000,-0.000000,-0.000000
234.573574,-0.000000,-0.000000,0.000000,-0.000000
234.606645,-0.000000,-0.000000,0.000000,-0.000000
234.639717,-0.000000,-0.000000,0.000000,0.000000
234.672788,-0.000000,-0.000000,0.000000,0.000000
234.705859,-0.000000,0.000000,0.000000,0.000000
234.738930,0.000000,0.000000,-0.000000,0.000000
234.772001,0.000000,0.000000,-0.000000,0.000000
234.805072,0.000000,0.000000,-0.000000,-0.000000
234.838143,0.000000,0.000000,-0.000000,-0.000000
234.871215,0.000000,-0.000000,-0.000000,-0.000000
234.904286,-0.000000,-0.000000,0.000000,-0.000000
234.937357,-0.000000,-0.000000,0.000000,-0.000000
234.970428,-0.000000,-0.000000,0.000000,0.000000
235.003499,-0.000000,-0.000000,0.000000,0.000000
235.036570,-0.000000,0.000000,0.000000,0.000000
235.069641,0.000000,0.000000,-0.000000,0.000000
235.102713,0.000000,0.000000,-0.000000,0.000000
235.135784,0.000000,0.000000,-0.000000,-0.000000
235.168855,0.000000,0.000000,-0.000000,-0.000000
235.201926,0.000000,-0.000000,-0.000000,-0.000000
235.234997,-0.000000,-0.000000,0.000000,-0.000000
235.268068,-0.000000,-0.000000,0.000000,-0.000000
235.301139,-0.000000,-0.000000,0.000000,0.000000
235.334210,-0.000000,-0.000000,0.000000,0.000000
235.367282,-0.000000,0.000000,0.000000,0.000000
235.400353,0.000000,0.000000,-0.000000,0.000000
235.433424,0.000000,0.000000,-0.000000,0.000000
235.466495,0.000000,0.000000,-0.000000,-0.000000
235.499566,0.000000,0.000000,-0.000000,-0.000000
235.532637,0.000000,-0.000000,-0.000000,-0.000000
235.565708,-0.000000,-0.000000,0.000000,-0.000000
235.598780,-0.000000,-0.000000,0.000000,-0.000000
235.631851,-0.000000,-0.000000,0.000000,0.000000
235.664922,-0.000000,-0.000000,0.000000,0.000000
235.697993,-0.000000,0.000000,0.000000,0.000000
235.731064,0.000000,0.000000,-0.000000,0.000000
235.764135,0.000000,0.000000,-0.000000,0.000000
235.797206,0.000000,0.000000,-0.000000,-0.000000
235.830278,0.000000,0.000000,-0.000000,-0.000000
235.863349,0.000000,-0.000000,-0.000000,-0.000000
235.896420,-0.000000,-0.000000,0.000000,-0.000000
235.929491,-0.000000,-0.000000,0.000000,-0.000000
235.962562,-0.000000,-0.000000,0.000000,0.000000
235.995633,-0.000000,-0.000000,0.000000,0.000000
236.028704,-0.000000,0.000000,0.000000,0.000000
236.061775,0.000000,0.000000,-0.000000,0.000000
236.094847,0.000000,0.000000,-0.000000,0.000000
236.127918,0.000000,0.000000,-0.000000,-0.000000
236.160989,0.000000,0.000000,-0.000000,-0.000000
236.194060,0.000000,-0.000000,-0.000000,-0.000000
236.227131,-0.000000,-0.000000,0.000000,-0.000000
236.260202,-0.000000,-0.000000,0.000000,-0.000000
236.293273,-0.000000,-0.000000,0.000000,0.000000
236.326345,-0.000000,-0.000000,0.000000,0.000000
236.359416,-0.000000,0.000000,0.000000,0.000000
236.392487,0.000000,0.000000,-0.000000,0.000000
236.425558,0.000000,0.000000,-0.000000,0.000000
236.458629,0.000000,0.000000,-0.000000,-0.000000
236.491700,0.000000,0.000000,-0.000000,-0.000000
236.524771,0.000000,-0.000000,-0.000000,-0.000000
236.557843,-0.000000,-0.000000,0.000000,-0.000000
236.590914,-0.000000,-0.000000,0.000000,-0.000000
236.623985,-0.000000,-0.000000,0.000000,0.000000
236.657056,-0.000000,-0.000000,0.000000,0.000000
236.690127,-0.000000,0.000000,0.000000,0.000000
236.723198,0.000000,0.000000,-0.000000,0.000000
236.756269,0.000000,0.000000,-0.000000,0.000000
236.789340,0.000000,0.000000,-0.000000,-0.000000
236.822412,0.000000,0.000000,-0.000000,-0.000000
236.855483,0.000000,-0.000000,-0.000000,-0.000000
236.888554,-0.000000,-0.000000,0.000000,-0.000000
236.921625,-0.000000,-0.000000,0.000000,-0.000000
236.954696,-0.000000,-0.000000,0.000000,0.000000
236.987767,-0.000000,-0.000000,0.000000,0.000000
237.020838,-0.000000,0.000000,0.000000,0.000000
237.053910,0.000000,0.000000,-0.000000,0.000000
237.086981,0.000000,0.000000,-0.000000,0.000000
237.120052,0.000000,0.000000,-0.000000,-0.000000
237.153123,0.000000,0.000000,-0.000000,-0.000000
237.186194,0.000000,-0.000000,-0.000000,-0.000000
237.219265,-0.000000,-0.000000,0.000000,-0.000000
237.252336,-0.000000,-0.000000,0.000000,-0.000000
237.285408,-0.000000,-0.000000,0.000000,0.000000
237.318479,-0.000000,-0.000000,0.000000,0.000000
237.351550,-0.000000,0.000000,0.000000,0.000000
237.384621,0.000000,0.000000,-0.000000,0.000000
237.417692,0.000000,0.000000,-0.000000,0.000000
237.450763,0.000000,0.000000,-0.000000,-0.000000
237.483834,0.000000,0.000000,-0.000000,-0.000000
237.516906,0.000000,-0.000000,-0.000000,-0.000000
237.549977,-0.000000,-0.000000,0.000000,-0.000000
237.583048,-0.000000,-0.000000,0.000000,-0.000000
237.616119,-0.000000,-0.000000,0.000000,0.000000
237.649190,-0.000000,-0.000000,0.000000,0.000000
237.682261,-0.000000,0.000000,0.000000,0.000000
237.715332,0.000000,0.000000,-0.000000,0.000000
237.748403,0.000000,0.000000,-0.000000,0.000000
237.781475,0.000000,0.000000,-0.000000,-0.000000
237.814546,0.000000,0.000000,-0.000000,-0.000000
237.847617,0.000000,-0.000000,-0.000000,-0.000000
237.880688,-0.000000,-0.000000,0.000000,-0.000000
237.913759,-0.000000,-0.000000,0.000000,-0.000000
237.946830,-0.000000,-0.000000,0.000000,0.000000
237.979901,-0.000000,-0.000000,0.000000,0.000000
238.012973,-0.000000,0.000000,0.000000,0.000000
238.046044,0.000000,0.000000,-0.000000,0.000000
238.079115,0.000000,0.000000,-0.000000,0.000000
238.112186,0.000000,0.000000,-0.000000,-0.000000
238.145257,0.000000,0.000000,-0.000000,-0.000000
238.178328,0.000000,-0.000000,-0.000000,-0.000000
238.211399,-0.000000,-0.000000,0.000000,-0.000000
238.244471,-0.000000,-0.000000,0.000000,-0.000000
238.277542,-0.000000,-0.000000,0.000000,0.000000
238.310613,-0.000000,-0.000000,0.000000,0.000000
238.343684,-0.000000,0.000000,0.000000,0.000000
238.376755,0.000000,0.000000,-0.000000,0.000000
238.409826,0.000000,0.000000,-0.000000,0.000000
238.442897,0.000000,0.000000,-0.000000,-0.000000
238.475968,0.000000,0.000000,-0.000000,-0.000000
238.509040,0.000000,-0.000000,-0.000000,-0.000000
238.542111,-0.000000,-0.000000,0.000000,-0.000000
238.575182,-0.000000,-0.000000,0.000000,-0.000000
238.608253,-0.000000,-0.000000,0.000000,0.000000
238.641324,-0.000000,-0.000000,0.000000,0.000000
238.674395,-0.000000,0.000000,0.000000,0.000000
238.707466,0.000000,0.000000,-0.000000,0.000000
238.740538,0.000000,0.000000,-0.000000,0.000000
238.773609,0.000000,0.000000,-0.000000,-0.000000
238.806680,0.000000,0.000000,-0.000000,-0.000000
238.839751,0.000000,-0.000000,-0.000000,-0.000000
238.872822,-0.000000,-0.000000,0.000000,-0.000000
238.905893,-0.000000,-0.000000,0.000000,-0.000000
238.938964,-0.000000,-0.000000,0.000000,0.000000
238.972036,-0.000000,-0.000000,0.000000,0.000000
239.005107,-0.000000,0.000000,0.000000,0.000000
239.038178,0.000000,0.000000,-0.000000,0.000000
239.071249,0.000000,0.000000,-0.000000,0.000000
239.104320,0.000000,0.000000,-0.000000,-0.000000
239.137391,0.000000,0.000000,-0.000000,-0.000000
239.170462,0.000000,-0.000000,-0.000000,-0.000000
239.203533,-0.000000,-0.000000,0.000000,-0.000000
239.236605,-0.000000,-0.000000,0.000000,-0.000000
239.269676,-0.000000,-0.000000,0.000000,0.000000
239.302747,-0.000000,-0.000000,0.000000,0.000000
239.335818,-0.000000,0.000000,0.000000,0.000000
239.368889,0.000000,0.000000,-0.000000,0.000000
239.401960,0.000000,0.000000,-0.000000,0.000000
239.435031,0.000000,0.000000,-0.000000,-0.000000
239.468103,0.000000,0.000000,-0.000000,-0.000000
239.501174,0.000000,-0.000000,-0.000000,-0.000000
239.534245,-0.000000,-0.000000,0.000000,-0.000000
239.567316,-0.000000,-0.000000,0.000000,-0.000000
239.600387,-0.000000,-0.000000,0.000000,0.000000
239.633458,-0.000000,-0.000000,0.000000,0.000000
239.666529,-0.000000,0.000000,0.000000,0.000000
239.699601,0.000000,0.000000,-0.000000,0.000000
239.732672,0.000000,0.000000,-0.000000,0.000000
239.765743,0.000000,0.000000,-0.000000,-0.000000
239.798814,0.000000,0.000000,-0.000000,-0.000000
239.831885,0.000000,-0.000000,-0.000000,-0.000000
239.864956,-0.000000,-0.000000,0.000000,-0.000000
239.898027,-0.000000,-0.000000,0.000000,-0.000000
239.931098,-0.000000,-0.000000,0.000000,0.000000
239.964170,-0.000000,-0.000000,0.000000,0.000000
239.997241,-0.000000,0.000000,0.000000,0.000000
240.030312,0.000000,0.000000,-0.000000,0.000000
240.063383,0.000000,0.000000,-0.000000,0.000000
240.096454,0.000000,0.000000,-0.000000,-0.000000
240.129525,0.000000,0.000000,-0.000000,-0.000000
240.162596,0.000000,-0.000000,-0.000000,-0.000000
240.195668,-0.000000,-0.000000,0.000000,-0.000000
240.228739,-0.000000,-0.000000,0.000000,-0.000000
240.261810,-0.000000,-0.000000,0.000000,0.000000
240.294881,-0.000000,-0.000000,0.000000,0.000000
240.327952,-0.000000,0.000000,0.000000,0.000000
240.361023,0.000000,0.000000,-0.000000,0.000000
240.394094,0.000000,0.000000,-0.000000,0.000000
240.427166,0.000000,0.000000,-0.000000,-0.000000
240.460237,0.000000,0.000000,-0.000000,-0.000000
240.493308,0.000000,-0.000000,-0.000000,-0.000000
240.526379,-0.000000,-0.000000,0.000000,-0.000000
240.559450,-0.000000,-0.000000,0.000000,-0.000000
240.592521,-0.000000,-0.000000,0.000000,0.000000
240.625592,-0.000000,-0.000000,0.000000,0.000000
240.658664,-0.000000,0.000000,0.000000,0.000000
240.691735,0.000000,0.000000,-0.000000,0.000000
240.724806,0.000000,0.000000,-0.000000,0.000000
240.757877,0.000000,0.000000,-0.000000,-0.000000
240.790948,0.000000,0.000000,-0.000000,-0.000000
240.824019,0.000000,-0.000000,-0.000000,-0.000000
240.857090,-0.000000,-0.000000,0.000000,-0.000000
240.890161,-0.000000,-0.000000,0.000000,-0.000000
240.923233,-0.000000,-0.000000,0.000000,0.000000
240.956304,-0.000000,-0.000000,0.000000,0.000000
240.989375,-0.000000,0.000000,0.000000,0.000000
241.022446,0.000000,0.000000,-0.000000,0.000000
241.055517,0.000000,0.000000,-0.000000,0.000000
241.088588,0.000000,0.000000,-0.000000,-0.000000
241.121659,0.000000,0.000000,-0.000000,-0.000000
241.154731,0.000000,-0.000000,-0.000000,-0.000000
241.187802,-0.000000,-0.000000,0.000000,-0.000000
241.220873,-0.000000,-0.000000,0.000000,-0.000000
241.253944,-0.000000,-0.000000,0.000000,0.000000
241.287015,-0.000000,-0.000000,0.000000,0.000000
241.320086,-0.000000,0.000000,0.000000,0.000000
241.353157,0.000000,0.000000,-0.000000,0.000000
241.386229,0.000000,0.000000,-0.000000,0.000000
241.419300,0.000000,0.000000,-0.000000,-0.000000
241.452371,0.000000,0.000000,-0.000000,-0.000000
241.485442,0.000000,-0.000000,-0.000000,-0.000000
241.518513,-0.000000,-0.000000,0.000000,-0.000000
241.551584,-0.000000,-0.000000,0.000000,-0.000000
241.584655,-0.000000,-0.000000,0.000000,0.000000
241.617726,-0.000000,-0.000000,0.000000,0.000000
241.650798,-0.000000,0.000000,0.000000,0.000000
241.683869,0.000000,0.000000,-0.000000,0.000000
241.716940,0.000000,0.000000,-0.000000,0.000000
241.750011,0.000000,0.000000,-0.000000,0.000000
241.783082,0.000000,0.000000,-0.000000,-0.000000
241.816153,0.000000,-0.000000,-0.000000,-0.000000
241.849224,-0.000000,-0.000000,0.000000,-0.000000
241.882296,-0.000000,-0.000000,0.000000,-0.000000
241.915367,-0.000000,-0.000000,0.000000,-0.000000
241.948438,-0.000000,-0.000000,0.000000,0.000000
241.981509,-0.000000,0.000000,0.000000,0.000000
242.014580,0.000000,0.000000,-0.000000,0.000000
242.047651,0.000000,0.000000,-0.000000,0.000000
242.080722,0.000000,0.000000,-0.000000,0.000000
242.113794,0.000000,0.000000,-0.000000,-0.000000
242.146865,0.000000,-0.000000,-0.000000,-0.000000
242.179936,-0.000000,-0.000000,0.000000,-0.000000
242.213007,-0.000000,-0.000000,0.000000,-0.000000
242.246078,-0.000000,-0.000000,0.000000,-0.000000
242.279149,-0.000000,-0.000000,0.000000,0.000000
242.312220,-0.000000,0.000000,0.000000,0.000000
242.345291,0.000000,0.000000,-0.000000,0.000000
242.378363,0.000000,0.000000,-0.000000,0.000000
242.411434,0.000000,0.000000,-0.000000,0.000000
242.444505,0.000000,0.000000,-0.000000,-0.000000
242.477576,0.000000,-0.000000,-0.000000,-0.000000
242.510647,-0.000000,-0.000000,0.000000,-0.000000
242.543718,-0.000000,-0.000000,0.000000,-0.000000
242.576789,-0.000000,-0.000000,0.000000,-0.000000
242.609861,-0.000000,-0.000000,0.000000,0.000000
242.642932,-0.000000,0.000000,0.000000,0.000000
242.676003,0.000000,0.000000,-0.000000,0.000000
242.709074,0.000000,0.000000,-0.000000,0.000000
242.742145,0.000000,0.000000,-0.000000,0.000000
242.775216,0.000000,0.000000,-0.000000,-0.000000
242.808287,0.000000,-0.000000,-0.000000,-0.000000
242.841359,-0.000000,-0.000000,0.000000,-0.000000
242.874430,-0.000000,-0.000000,0.000000,-0.000000
242.907501,-0.000000,-0.000000,0.000000,-0.000000
242.940572,-0.000000,-0.000000,0.000000,0.000000
242.973643,-0.000000,0.000000,0.000000,0.000000
243.006714,0.000000,0.000000,-0.000000,0.000000
243.039785,0.000000,0.000000,-0.000000,0.000000
243.072857,0.000000,0.000000,-0.000000,0.000000
243.105928,0.000000,0.000000,-0.000000,-0.000000
243.138999,0.000000,-0.000000,-0.000000,-0.000000
243.172070,-0.000000,-0.000000,0.000000,-0.000000
243.205141,-0.000000,-0.000000,0.000000,-0.000000
243.238212,-0.000000,-0.000000,0.000000,-0.000000
243.271283,-0.000000,-0.000000,0.000000,0.000000
243.304354,-0.000000,0.000000,0.000000,0.000000
243.337426,0.000000,0.000000,-0.000000,0.000000
243.370497,0.000000,0.000000,-0.000000,0.000000
243.403568,0.000000,0.000000,-0.000000,0.000000
243.436639,0.000000,0.000000,-0.000000,-0.000000
243.469710,0.000000,-0.000000,-0.000000,-0.000000
243.502781,-0.000000,-0.000000,0.000000,-0.000000
243.535852,-0.000000,-0.000000,0.000000,-0.000000
243.568924,-0.000000,-0.000000,0.000000,-0.000000
243.601995,-0.000000,-0.000000,0.000000,0.000000
243.635066,-0.000000,0.000000,0.000000,0.000000
243.668137,0.000000,0.000000,-0.000000,0.000000
243.701208,0.000000,0.000000,-0.000000,0.000000
243.734279,0.000000,0.000000,-0.000000,0.000000
243.767350,0.000000,0.000000,-0.000000,-0.000000
243.800422,0.000000,-0.000000,-0.000000,-0.000000
243.833493,-0.000000,-0.000000,0.000000,-0.000000
243.866564,-0.000000,-0.000000,0.000000,-0.000000
243.899635,-0.000000,-0.000000,0.000000,-0.000000
243.932706,-0.000000,-0.000000,0.000000,0.000000
243.965777,-0.000000,0.000000,0.000000,0.000000
243.998848,0.000000,0.000000,-0.000000,0.000000
244.031919,0.000000,0.000000,-0.000000,0.000000
244.064991,0.000000,0.000000,-0.000000,0.000000
244.098062,0.000000,0.000000,-0.000000,-0.000000
244.131133,0.000000,-0.000000,-0.000000,-0.000000
244.164204,-0.000000,-0.000000,0.000000,-0.000000
244.197275,-0.000000,-0.000000,0.000000,-0.000000
244.230346,-0.000000,-0.000000,0.000000,-0.000000
244.263417,-0.000000,-0.000000,0.000000,0.000000
244.296489,-0.000000,0.000000,0.000000,0.000000
244.329560,0.000000,0.000000,-0.000000,0.000000
244.362631,0.000000,0.000000,-0.000000,0.000000
244.395702,0.000000,0.000000,-0.000000,0.000000
244.428773,0.000000,0.000000,-0.000000,-0.000000
244.461844,0.000000,-0.000000,-0.000000,-0.000000
244.494915,-0.000000,-0.000000,0.000000,-0.000000
244.527987,-0.000000,-0.000000,0.000000,-0.000000
244.561058,-0.000000,-0.000000,0.000000,-0.000000
244.594129,-0.000000,-0.000000,0.000000,0.000000
244.627200,-0.000000,0.000000,0.000000,0.000000
244.660271,0.000000,0.000000,-0.000000,0.000000
244.693342,0.000000,0.000000,-0.000000,0.000000
244.726413,0.000000,0.000000,-0.000000,0.000000
244.759484,0.000000,0.000000,-0.000000,-0.000000
244.792556,0.000000,-0.000000,-0.000000,-0.000000
244.825627,-0.000000,-0.000000,0.000000,-0.000000
244.858698,-0.000000,-0.000000,0.000000,-0.000000
244.891769,-0.000000,-0.000000,0.000000,-0.000000
244.924840,-0.000000,-0.000000,0.000000,0.000000
244.957911,-0.000000,0.000000,0.000000,0.000000
244.990982,0.000000,0.000000,-0.000000,0.000000
245.024054,0.000000,0.000000,-0.000000,0.000000
245.057125,0.000000,0.000000,-0.000000,0.000000
245.090196,0.000000,0.000000,-0.000000,-0.000000
245.123267,0.000000,-0.000000,-0.000000,-0.000000
245.156338,-0.000000,-0.000000,0.000000,-0.000000
245.189409,-0.000000,-0.000000,0.000000,-0.000000
245.222480,-0.000000,-0.000000,0.000000,-0.000000
245.255552,-0.000000,-0.000000,0.000000,0.000000
245.288623,-0.000000,0.000000,0.000000,0.000000
245.321694,0.000000,0.000000,-0.000000,0.000000
245.354765,0.000000,0.000000,-0.000000,0.000000
245.387836,0.000000,0.000000,-0.000000,0.000000
245.420907,0.000000,0.000000,-0.000000,-0.000000
245.453978,0.000000,-0.000000,-0.000000,-0.000000
245.487050,-0.000000,-0.000000,0.000000,-0.000000
245.520121,-0.000000,-0.000000,0.000000,-0.000000
245.553192,-0.000000,-0.000000,0.000000,-0.000000
245.586263,-0.000000,-0.000000,0.000000,0.000000
245.619334,-0.000000,0.000000,0.000000,0.000000
245.652405,0.000000,0.000000,-0.000000,0.000000
245.685476,0.000000,0.000000,-0.000000,0.000000
245.718547,0.000000,0.000000,-0.000000,0.000000
245.751619,0.000000,0.000000,-0.000000,-0.000000
245.784690,0.000000,-0.000000,-0.000000,-0.000000
245.817761,-0.000000,-0.000000,0.000000,-0.000000
245.850832,-0.000000,-0.000000,0.000000,-0.000000
245.883903,-0.000000,-0.000000,0.000000,-0.000000
245.916974,-0.000000,-0.000000,0.000000,0.000000
245.950045,-0.000000,0.000000,0.000000,0.000000
245.983117,0.000000,0.000000,-0.000000,0.000000
246.016188,0.000000,0.000000,-0.000000,0.000000
246.049259,0.000000,0.000000,-0.000000,0.000000
246.082330,0.000000,0.000000,-0.000000,-0.000000
246.115401,0.000000,-0.000000,-0.000000,-0.000000
246.148472,-0.000000,-0.000000,0.000000,-0.000000
246.181543,-0.000000,-0.000000,0.000000,-0.000000
246.214615,-0.000000,-0.000000,0.000000,-0.000000
246.247686,-0.000000,-0.000000,0.000000,0.000000
246.280757,-0.000000,0.000000,0.000000,0.000000
246.313828,0.000000,0.000000,-0.000000,0.000000
246.346899,0.000000,0.000000,-0.000000,0.000000
246.379970,0.000000,0.000000,-0.000000,0.000000
246.413041,0.000000,0.000000,-0.000000,-0.000000
246.446112,0.000000,-0.000000,-0.000000,-0.000000
246.479184,-0.000000,-0.000000,0.000000,-0.000000
246.512255,-0.000000,-0.000000,0.000000,-0.000000
246.545326,-0.000000,-0.000000,0.000000,-0.000000
246.578397,-0.000000,-0.000000,0.000000,0.000000
246.611468,-0.000000,0.000000,0.000000,0.000000
246.644539,0.000000,0.000000,-0.000000,0.000000
246.677610,0.000000,0.000000,-0.000000,0.000000
246.710682,0.000000,0.000000,-0.000000,0.000000
246.743753,0.000000,0.000000,-0.000000,-0.000000
246.776824,0.000000,-0.000000,-0.000000,-0.000000
246.809895,-0.000000,-0.000000,0.000000,-0.000000
246.842966,-0.000000,-0.000000,0.000000,-0.000000
246.876037,-0.000000,-0.000000,0.000000,-0.000000
246.909108,-0.000000,-0.000000,0.000000,0.000000
246.942180,-0.000000,0.000000,0.000000,0.000000
246.975251,0.000000,0.000000,-0.000000,0.000000
247.008322,0.000000,0.000000,-0.000000,0.000000
247.041393,0.000000,0.000000,-0.000000,0.000000
247.074464,0.000000,0.000000,-0.000000,-0.000000
247.107535,0.000000,-0.000000,-0.000000,-0.000000
247.140606,-0.000000,-0.000000,0.000000,-0.000000
247.173677,-0.000000,-0.000000,0.000000,-0.000000
247.206749,-0.000000,-0.000000,0.000000,-0.000000
247.239820,-0.000000,-0.000000,0.000000,0.000000
247.272891,-0.000000,0.000000,0.000000,0.000000
247.305962,0.000000,0.000000,-0.000000,0.000000
247.339033,0.000000,0.000000,-0.000000,0.000000
247.372104,0.000000,0.000000,-0.000000,0.000000
247.405175,0.000000,0.000000,-0.000000,-0.000000
247.438247,0.000000,-0.000000,-0.000000,-0.000000
247.471318,-0.000000,-0.000000,0.000000,-0.000000
247.504389,-0.000000,-0.000000,0.000000,-0.000000
247.537460,-0.000000,-0.000000,0.000000,-0.000000
247.570531,-0.000000,-0.000000,0.000000,0.000000
247.603602,-0.000000,0.000000,0.000000,0.000000
247.636673,0.000000,0.000000,-0.000000,0.000000
247.669745,0.000000,0.000000,-0.000000,0.000000
247.702816,0.000000,0.000000,-0.000000,0.000000
247.735887,0.000000,0.000000,-0.000000,-0.000000
247.768958,0.000000,-0.000000,-0.000000,-0.000000
247.802029,-0.000000,-0.000000,0.000000,-0.000000
247.835100,-0.000000,-0.000000,0.000000,-0.000000
247.868171,-0.000000,-0.000000,0.000000,-0.000000
247.901243,-0.000000,-0.000000,0.000000,0.000000
247.934314,-0.000000,0.000000,0.000000,0.000000
247.967385,0.000000,0.000000,-0.000000,0.000000
248.000456,0.000000,0.000000,-0.000000,0.000000
248.033527,0.000000,0.000000,-0.000000,0.000000
248.066598,0.000000,0.000000,-0.000000,-0.000000
248.099669,0.000000,-0.000000,-0.000000,-0.000000
248.132740,-0.000000,-0.000000,0.000000,-0.000000
248.165812,-0.000000,-0.000000,0.000000,-0.000000
248.198883,-0.000000,-0.000000,0.000000,-0.000000
248.231954,-0.000000,-0.000000,0.000000,0.000000
248.265025,-0.000000,0.000000,0.000000,0.000000
248.298096,0.000000,0.000000,-0.000000,0.000000
248.331167,0.000000,0.000000,-0.000000,0.000000
248.364238,0.000000,0.000000,-0.000000,0.000000
248.397310,0.000000,0.000000,-0.000000,-0.000000
248.430381,0.000000,-0.000000,-0.000000,-0.000000
248.463452,-0.000000,-0.000000,0.000000,-0.000000
248.496523,-0.000000,-0.000000,0.000000,-0.000000
248.529594,-0.000000,-0.000000,0.000000,-0.000000
248.562665,-0.000000,-0.000000,0.000000,0.000000
248.595736,-0.000000,0.000000,0.000000,0.000000
248.628808,0.000000,0.000000,-0.000000,0.000000
248.661879,0.000000,0.000000,-0.000000,0.000000
248.694950,0.000000,0.000000,-0.000000,0.000000
248.728021,0.000000,0.000000,-0.000000,-0.000000
248.761092,0.000000,-0.000000,-0.000000,-0.000000
248.794163,-0.000000,-0.000000,0.000000,-0.000000
248.827234,-0.000000,-0.000000,0.000000,-0.000000
248.860305,-0.000000,-0.000000,0.000000,-0.000000
248.893377,-0.000000,-0.000000,0.000000,0.000000
248.926448,-0.000000,0.000000,0.000000,0.000000
248.959519,0.000000,0.000000,-0.000000,0.000000
248.992590,0.000000,0.000000,-0.000000,0.000000
249.025661,0.000000,0.000000,-0.000000,0.000000
249.058732,0.000000,0.000000,-0.000000,-0.000000
249.091803,0.000000,-0.000000,-0.000000,-0.000000
249.124875,-0.000000,-0.000000,0.000000,-0.000000
249.157946,-0.000000,-0.000000,0.000000,-0.000000
249.191017,-0.000000,-0.000000,0.000000,-0.000000
249.224088,-0.000000,-0.000000,0.000000,0.000000
249.257159,-0.000000,0.000000,0.000000,0.000000
249.290230,0.000000,0.000000,-0.000000,0.000000
249.323301,0.000000,0.000000,-0.000000,0.000000
249.356373,0.000000,0.000000,-0.000000,0.000000
249.389444,0.000000,0.000000,-0.000000,-0.000000
249.422515,0.000000,-0.000000,-0.000000,-0.000000
249.455586,-0.000000,-0.000000,0.000000,-0.000000
249.488657,-0.000000,-0.000000,0.000000,-0.000000
249.521728,-0.000000,-0.000000,0.000000,-0.000000
249.554799,-0.000000,-0.000000,0.000000,0.000000
249.587870,-0.000000,0.000000,0.000000,0.000000
249.620942,0.000000,0.000000,-0.000000,0.000000
249.654013,0.000000,0.000000,-0.000000,0.000000
249.687084,0.000000,0.000000,-0.000000,0.000000
249.720155,0.000000,0.000000,-0.000000,-0.000000
249.753226,0.000000,-0.000000,-0.000000,-0.000000
249.786297,-0.000000,-0.000000,0.000000,-0.000000
249.819368,-0.000000,-0.000000,0.000000,-0.000000
249.852440,-0.000000,-0.000000,0.000000,-0.000000
249.885511,-0.000000,-0.000000,0.000000,0.000000
249.918582,-0.000000,0.000000,0.000000,0.000000
249.951653,0.000000,0.000000,-0.000000,0.000000
249.984724,0.000000,0.000000,-0.000000,0.000000
250.017795,0.000000,0.000000,-0.000000,0.000000
250.050866,0.000000,0.000000,-0.000000,-0.000000
250.083938,0.000000,-0.000000,-0.000000,-0.000000
250.117009,-0.000000,-0.000000,0.000000,-0.000000
250.150080,-0.000000,-0.000000,0.000000,-0.000000
250.183151,-0.000000,-0.000000,0.000000,-0.000000
250.216222,-0.000000,-0.000000,0.000000,0.000000
250.249293,-0.000000,0.000000,0.000000,0.000000
250.282364,0.000000,0.000000,-0.000000,0.000000
250.315435,0.000000,0.000000,-0.000000,0.000000
250.348507,0.000000,0.000000,-0.000000,0.000000
250.381578,0.000000,0.000000,-0.000000,-0.000000
250.414649,0.000000,-0.000000,-0.000000,-0.000000
250.447720,-0.000000,-0.000000,0.000000,-0.000000
250.480791,-0.000000,-0.000000,0.000000,-0.000000
250.513862,-0.000000,-0.000000,0.000000,-0.000000
250.546933,-0.000000,-0.000000,0.000000,0.000000
250.580005,-0.000000,0.000000,0.000000,0.000000
250.613076,0.000000,0.000000,-0.000000,0.000000
250.646147,0.000000,0.000000,-0.000000,0.000000
250.679218,0.000000,0.000000,-0.000000,0.000000
250.712289,0.000000,0.000000,-0.000000,-0.000000
250.745360,0.000000,-0.000000,-0.000000,-0.000000
250.778431,-0.000000,-0.000000,0.000000,-0.000000
250.811503,-0.000000,-0.000000,0.000000,-0.000000
250.844574,-0.000000,-0.000000,0.000000,-0.000000
250.877645,-0.000000,-0.000000,0.000000,0.000000
250.910716,-0.000000,0.000000,0.000000,0.000000
250.943787,0.000000,0.000000,-0.000000,0.000000
250.976858,0.000000,0.000000,-0.000000,0.000000
251.009929,0.000000,0.000000,-0.000000,0.000000
251.043001,0.000000,0.000000,-0.000000,-0.000000
251.076072,0.000000,-0.000000,-0.000000,-0.000000
251.109143,-0.000000,-0.000000,0.000000,-0.000000
251.142214,-0.000000,-0.000000,0.000000,-0.000000
251.175285,-0.000000,-0.000000,0.000000,-0.000000
251.208356,-0.000000,-0.000000,0.000000,0.000000
251.241427,-0.000000,0.000000,0.000000,0.000000
251.274498,0.000000,0.000000,-0.000000,0.000000
251.307570,0.000000,0.000000,-0.000000,0.000000
251.340641,0.000000,0.000000,-0.000000,0.000000
251.373712,0.000000,0.000000,-0.000000,-0.000000
251.406783,0.000000,-0.000000,-0.000000,-0.000000
251.439854,-0.000000,-0.000000,0.000000,-0.000000
251.472925,-0.000000,-0.000000,0.000000,-0.000000
251.505996,-0.000000,-0.000000,0.000000,-0.000000
251.539068,-0.000000,-0.000000,0.000000,0.000000
251.572139,-0.000000,0.000000,0.000000,0.000000
251.605210,0.000000,0.000000,-0.000000,0.000000
251.638281,0.000000,0.000000,-0.000000,0.000000
251.671352,0.000000,0.000000,-0.000000,0.000000
251.704423,0.000000,0.000000,-0.000000,-0.000000
251.737494,0.000000,-0.000000,-0.000000,-0.000000
251.770566,-0.000000,-0.000000,0.000000,-0.000000
251.803637,-0.000000,-0.000000,0.000000,-0.000000
251.836708,-0.000000,-0.000000,0.000000,-0.000000
251.869779,-0.000000,-0.000000,0.000000,0.000000
251.902850,-0.000000,0.000000,0.000000,0.000000
251.935921,0.000000,0.000000,-0.000000,0.000000
251.968992,0.000000,0.000000,-0.000000,0.000000
252.002063,0.000000,0.000000,-0.000000,0.000000
252.035135,0.000000,0.000000,-0.000000,-0.000000
252.068206,0.000000,-0.000000,-0.000000,-0.000000
252.101277,-0.000000,-0.000000,0.000000,-0.000000
252.134348,-0.000000,-0.000000,0.000000,-0.000000
252.167419,-0.000000,-0.000000,0.000000,-0.000000
252.200490,-0.000000,-0.000000,0.000000,0.000000
252.233561,-0.000000,0.000000,0.000000,0.000000
252.266633,0.000000,0.000000,-0.000000,0.000000
252.299704,0.000000,0.000000,-0.000000,0.000000
252.332775,0.000000,0.000000,-0.000000,0.000000
252.365846,0.000000,0.000000,-0.000000,-0.000000
252.398917,0.000000,-0.000000,-0.000000,-0.000000
252.431988,-0.000000,-0.000000,0.000000,-0.000000
252.465059,-0.000000,-0.000000,0.000000,-0.000000
252.498131,-0.000000,-0.000000,0.000000,-0.000000
252.531202,-0.000000,-0.000000,0.000000,0.000000
252.564273,-0.000000,0.000000,0.000000,0.000000
252.597344,0.000000,0.000000,-0.000000,0.000000
252.630415,0.000000,0.000000,-0.000000,0.000000
252.663486,0.000000,0.000000,-0.000000,0.000000
252.696557,0.000000,0.000000,-0.000000,-0.000000
252.729628,0.000000,-0.000000,-0.000000,-0.000000
252.762700,-0.000000,-0.000000,0.000000,-0.000000
252.795771,-0.000000,-0.000000,0.000000,-0.000000
252.828842,-0.000000,-0.000000,0.000000,-0.000000
252.861913,-0.000000,-0.000000,0.000000,0.000000
252.894984,-0.000000,0.000000,0.000000,0.000000
252.928055,0.000000,0.000000,-0.000000,0.000000
252.961126,0.000000,0.000000,-0.000000,0.000000
252.994198,0.000000,0.000000,-0.000000,0.000000
253.027269,0.000000,0.000000,-0.000000,-0.000000
253.060340,0.000000,-0.000000,-0.000000,-0.000000
253.093411,-0.000000,-0.000000,0.000000,-0.000000
253.126482,-0.000000,-0.000000,0.000000,-0.000000
253.159553,-0.000000,-0.000000,0.000000,-0.000000
253.192624,-0.000000,-0.000000,0.000000,0.000000
253.225696,-0.000000,0.000000,0.000000,0.000000
253.258767,0.000000,0.000000,-0.000000,0.000000
253.291838,0.000000,0.000000,-0.000000,0.000000
253.324909,0.000000,0.000000,-0.000000,0.000000
253.357980,0.000000,0.000000,-0.000000,-0.000000
253.391051,0.000000,-0.000000,-0.000000,-0.000000
253.424122,-0.000000,-0.000000,0.000000,-0.000000
253.457194,-0.000000,-0.000000,0.000000,-0.000000
253.490265,-0.000000,-0.000000,0.000000,-0.000000
253.523336,-0.000000,-0.000000,0.000000,0.000000
253.556407,-0.000000,0.000000,0.000000,0.000000
253.589478,0.000000,0.000000,-0.000000,0.000000
253.622549,0.000000,0.000000,-0.000000,0.000000
253.655620,0.000000,0.000000,-0.000000,0.000000
253.688691,0.000000,0.000000,-0.000000,-0.000000
253.721763,0.000000,-0.000000,-0.000000,-0.000000
253.754834,-0.000000,-0.000000,0.000000,-0.000000
253.787905,-0.000000,-0.000000,0.000000,-0.000000
253.820976,-0.000000,-0.000000,0.000000,-0.000000
253.854047,-0.000000,-0.000000,0.000000,0.000000
253.887118,-0.000000,0.000000,0.000000,0.000000
253.920189,0.000000,0.000000,-0.000000,0.000000
253.953261,0.000000,0.000000,-0.000000,0.000000
253.986332,0.000000,0.000000,-0.000000,0.000000
254.019403,0.000000,0.000000,-0.000000,-0.000000
254.052474,0.000000,-0.000000,-0.000000,-0.000000
254.085545,-0.000000,-0.000000,0.000000,-0.000000
254.118616,-0.000000,-0.000000,0.000000,-0.000000
254.151687,-0.000000,-0.000000,0.000000,-0.000000
254.184759,-0.000000,-0.000000,0.000000,0.000000
254.217830,-0.000000,0.000000,0.000000,0.000000
254.250901,0.000000,0.000000,-0.000000,0.000000
254.283972,0.000000,0.000000,-0.000000,0.000000
254.317043,0.000000,0.000000,-0.000000,0.000000
254.350114,0.000000,0.000000,-0.000000,-0.000000
254.383185,0.000000,-0.000000,-0.000000,-0.000000
254.416256,-0.000000,-0.000000,0.000000,-0.000000
254.449328,-0.000000,-0.000000,0.000000,-0.000000
254.482399,-0.000000,-0.000000,0.000000,-0.000000
254.515470,-0.000000,-0.000000,0.000000,0.000000
254.548541,-0.000000,0.000000,0.000000,0.000000
254.581612,0.000000,0.000000,-0.000000,0.000000
254.614683,0.000000,0.000000,-0.000000,0.000000
254.647754,0.000000,0.000000,-0.000000,0.000000
254.680826,0.000000,0.000000,-0.000000,-0.000000
254.713897,0.000000,-0.000000,-0.000000,-0.000000
254.746968,-0.000000,-0.000000,0.000000,-0.000000
254.780039,-0.000000,-0.000000,0.000000,-0.000000
254.813110,-0.000000,-0.000000,0.000000,-0.000000
254.846181,-0.000000,-0.000000,0.000000,0.000000
254.879252,-0.000000,0.000000,0.000000,0.000000
254.912324,0.000000,0.000000,-0.000000,0.000000
254.945395,0.000000,0.000000,-0.000000,0.000000
254.978466,0.000000,0.000000,-0.000000,0.000000
255.011537,0.000000,0.000000,-0.000000,-0.000000
255.044608,0.000000,-0.000000,-0.000000,-0.000000
255.077679,-0.000000,-0.000000,0.000000,-0.000000
255.110750,-0.000000,-0.000000,0.000000,-0.000000
255.143821,-0.000000,-0.000000,0.000000,-0.000000
255.176893,-0.000000,-0.000000,0.000000,0.000000
255.209964,-0.000000,0.000000,0.000000,0.000000
255.243035,0.000000,0.000000,-0.000000,0.000000
255.276106,0.000000,0.000000,-0.000000,0.000000
255.309177,0.000000,0.000000,-0.000000,0.000000
255.342248,0.000000,0.000000,-0.000000,-0.000000
255.375319,0.000000,-0.000000,-0.000000,-0.000000
255.408391,-0.000000,-0.000000,0.000000,-0.000000
255.441462,-0.000000,-0.000000,0.000000,-0.000000
255.474533,-0.000000,-0.000000,0.000000,-0.000000
255.507604,-0.000000,-0.000000,0.000000,0.000000
255.540675,-0.000000,0.000000,0.000000,0.000000
255.573746,0.000000,0.000000,-0.000000,0.000000
255.606817,0.000000,0.000000,-0.000000,0.000000
255.639889,0.000000,0.000000,-0.000000,0.000000
255.672960,0.000000,0.000000,-0.000000,-0.000000
255.706031,0.000000,-0.000000,-0.000000,-0.000000
255.739102,-0.000000,-0.000000,0.000000,-0.000000
255.772173,-0.000000,-0.000000,0.000000,-0.000000
255.805244,-0.000000,-0.000000,0.000000,-0.000000
255.838315,-0.000000,-0.000000,0.000000,0.000000
255.871387,-0.000000,0.000000,0.000000,0.000000
255.904458,0.000000,0.000000,-0.000000,0.000000
255.937529,0.000000,0.000000,-0.000000,0.000000
255.970600,0.000000,0.000000,-0.000000,0.000000
256.003671,0.000000,0.000000,-0.000000,-0.000000
256.036742,0.000000,-0.000000,-0.000000,-0.000000
256.069813,-0.000000,-0.000000,0.000000,-0.000000
256.102884,-0.000000,-0.000000,0.000000,-0.000000
256.135956,-0.000000,-0.000000,0.000000,-0.000000
256.169027,-0.000000,-0.000000,0.000000,0.000000
256.202098,-0.000000,0.000000,0.000000,0.000000
256.235169,0.000000,0.000000,-0.000000,0.000000
256.268240,0.000000,0.000000,-0.000000,0.000000
256.301311,0.000000,0.000000,-0.000000,0.000000
256.334382,0.000000,0.000000,-0.000000,-0.000000
256.367454,0.000000,-0.000000,-0.000000,-0.000000
256.400525,-0.000000,-0.000000,0.000000,-0.000000
256.433596,-0.000000,-0.000000,0.000000,-0.000000
256.466667,-0.000000,-0.000000,0.000000,-0.000000
256.499738,-0.000000,-0.000000,0.000000,0.000000
256.532809,-0.000000,0.000000,0.000000,0.000000
256.565880,0.000000,0.000000,-0.000000,0.000000
256.598952,0.000000,0.000000,-0.000000,0.000000
256.632023,0.000000,0.000000,-0.000000,0.000000
256.665094,0.000000,0.000000,-0.000000,-0.000000
256.698165,0.000000,-0.000000,-0.000000,-0.000000
256.731236,-0.000000,-0.000000,0.000000,-0.000000
256.764307,-0.000000,-0.000000,0.000000,-0.000000
256.797378,-0.000000,-0.000000,0.000000,-0.000000
256.830449,-0.000000,-0.000000,0.000000,0.000000
256.863521,-0.000000,0.000000,0.000000,0.000000
256.896592,0.000000,0.000000,-0.000000,0.000000
256.929663,0.000000,0.000000,-0.000000,0.000000
256.962734,0.000000,0.000000,-0.000000,0.000000
256.995805,0.000000,0.000000,-0.000000,-0.000000
257.028876,0.000000,-0.000000,-0.000000,-0.000000
257.061947,-0.000000,-0.000000,0.000000,-0.000000
257.095019,-0.000000,-0.000000,0.000000,-0.000000
257.128090,-0.000000,-0.000000,0.000000,-0.000000
257.161161,-0.000000,-0.000000,0.000000,0.000000
257.194232,-0.000000,0.000000,0.000000,0.000000
257.227303,0.000000,0.000000,-0.000000,0.000000
257.260374,0.000000,0.000000,-0.000000,0.000000
257.293445,0.000000,0.000000,-0.000000,0.000000
257.326517,0.000000,0.000000,-0.000000,-0.000000
257.359588,0.000000,-0.000000,-0.000000,-0.000000
257.392659,-0.000000,-0.000000,0.000000,-0.000000
257.425730,-0.000000,-0.000000,0.000000,-0.000000
257.458801,-0.000000,-0.000000,0.000000,-0.000000
257.491872,-0.000000,-0.000000,0.000000,0.000000
257.524943,-0.000000,0.000000,0.000000,0.000000
257.558014,0.000000,0.000000,-0.000000,0.000000
257.591086,0.000000,0.000000,-0.000000,0.000000
257.624157,0.000000,0.000000,-0.000000,0.000000
257.657228,0.000000,0.000000,-0.000000,-0.000000
257.690299,0.000000,-0.000000,-0.000000,-0.000000
257.723370,-0.000000,-0.000000,0.000000,-0.000000
257.756441,-0.000000,-0.000000,0.000000,-0.000000
257.789512,-0.000000,-0.000000,0.000000,-0.000000
257.822584,-0.000000,-0.000000,0.000000,0.000000
257.855655,-0.000000,0.000000,0.000000,0.000000
257.888726,0.000000,0.000000,-0.000000,0.000000
257.921797,0.000000,0.000000,-0.000000,0.000000
257.954868,0.000000,0.000000,-0.000000,0.000000
257.987939,0.000000,0.000000,-0.000000,-0.000000
258.021010,0.000000,-0.000000,-0.000000,-0.000000
258.054082,-0.000000,-0.000000,0.000000,-0.000000
258.087153,-0.000000,-0.000000,0.000000,-0.000000
258.120224,-0.000000,-0.000000,0.000000,-0.000000
258.153295,-0.000000,-0.000000,0.000000,0.000000
258.186366,-0.000000,0.000000,0.000000,0.000000
258.219437,0.000000,0.000000,-0.000000,0.000000
258.252508,0.000000,0.000000,-0.000000,0.000000
258.285579,0.000000,0.000000,-0.000000,0.000000
258.318651,0.000000,0.000000,-0.000000,-0.000000
258.351722,0.000000,-0.000000,-0.000000,-0.000000
258.384793,-0.000000,-0.000000,0.000000,-0.000000
258.417864,-0.000000,-0.000000,0.000000,-0.000000
258.450935,-0.000000,-0.000000,0.000000,-0.000000
258.484006,-0.000000,-0.000000,0.000000,0.000000
258.517077,-0.000000,0.000000,0.000000,0.000000
258.550149,0.000000,0.000000,-0.000000,0.000000
258.583220,0.000000,0.000000,-0.000000,0.000000
258.616291,0.000000,0.000000,-0.000000,0.000000
258.649362,0.000000,0.000000,-0.000000,-0.000000
258.682433,0.000000,-0.000000,-0.000000,-0.000000
258.715504,-0.000000,-0.000000,0.000000,-0.000000
258.748575,-0.000000,-0.000000,0.000000,-0.000000
258.781647,-0.000000,-0.000000,0.000000,-0.000000
258.814718,-0.000000,-0.000000,0.000000,0.000000
258.847789,-0.000000,0.000000,0.000000,0.000000
258.880860,0.000000,0.000000,-0.000000,0.000000
258.913931,0.000000,0.000000,-0.000000,0.000000
258.947002,0.000000,0.000000,-0.000000,0.000000
258.980073,0.000000,0.000000,-0.000000,-0.000000
259.013145,0.000000,-0.000000,-0.000000,-0.000000
259.046216,-0.000000,-0.000000,0.000000,-0.000000
259.079287,-0.000000,-0.000000,0.000000,-0.000000
259.112358,-0.000000,-0.000000,0.000000,-0.000000
259.145429,-0.000000,-0.000000,0.000000,0.000000
259.178500,-0.000000,0.000000,0.000000,0.000000
259.211571,0.000000,0.000000,-0.000000,0.000000
259.244642,0.000000,0.000000,-0.000000,0.000000
259.277714,0.000000,0.000000,-0.000000,0.000000
259.310785,0.000000,0.000000,-0.000000,-0.000000
259.343856,0.000000,-0.000000,-0.000000,-0.000000
259.376927,-0.000000,-0.000000,0.000000,-0.000000
259.409998,-0.000000,-0.000000,0.000000,-0.000000
259.443069,-0.000000,-0.000000,0.000000,-0.000000
259.476140,-0.000000,-0.000000,0.000000,0.000000
259.509212,-0.000000,0.000000,0.000000,0.000000
259.542283,0.000000,0.000000,-0.000000,0.000000
259.575354,0.000000,0.000000,-0.000000,0.000000
259.608425,0.000000,0.000000,-0.000000,0.000000
259.641496,0.000000,0.000000,-0.000000,-0.000000
259.674567,0.000000,-0.000000,-0.000000,-0.000000
259.707638,-0.000000,-0.000000,0.000000,-0.000000
259.740710,-0.000000,-0.000000,0.000000,-0.000000
259.773781,-0.000000,-0.000000,0.000000,-0.000000
259.806852,-0.000000,-0.000000,0.000000,0.000000
259.839923,-0.000000,0.000000,0.000000,0.000000
259.872994,0.000000,0.000000,-0.000000,0.000000
259.906065,0.000000,0.000000,-0.000000,0.000000
259.939136,0.000000,0.000000,-0.000000,0.000000
259.972207,0.000000,0.000000,-0.000000,-0.000000
260.005279,0.000000,-0.000000,-0.000000,-0.000000
260.038350,-0.000000,-0.000000,0.000000,-0.000000
260.071421,-0.000000,-0.000000,0.000000,-0.000000
260.104492,-0.000000,-0.000000,0.000000,-0.000000
260.137563,-0.000000,-0.000000,0.000000,0.000000
260.170634,-0.000000,0.000000,0.000000,0.000000
260.203705,0.000000,0.000000,-0.000000,0.000000
260.236777,0.000000,0.000000,-0.000000,0.000000
260.269848,0.000000,0.000000,-0.000000,0.000000
260.302919,0.000000,0.000000,-0.000000,-0.000000
260.335990,0.000000,-0.000000,-0.000000,-0.000000
260.369061,-0.000000,-0.000000,0.000000,-0.000000
260.402132,-0.000000,-0.000000,0.000000,-0.000000
260.435203,-0.000000,-0.000000,0.000000,-0.000000
260.468275,-0.000000,-0.000000,0.000000,0.000000
260.501346,-0.000000,0.000000,0.000000,0.000000
260.534417,0.000000,0.000000,-0.000000,0.000000
260.567488,0.000000,0.000000,-0.000000,0.000000
260.600559,0.000000,0.000000,-0.000000,0.000000
260.633630,0.000000,0.000000,-0.000000,-0.000000
260.666701,0.000000,-0.000000,-0.000000,-0.000000
260.699772,-0.000000,-0.000000,0.000000,-0.000000
260.732844,-0.000000,-0.000000,0.000000,-0.000000
260.765915,-0.000000,-0.000000,0.000000,-0.000000
260.798986,-0.000000,-0.000000,0.000000,0.000000
260.832057,-0.000000,0.000000,0.000000,0.000000
260.865128,0.000000,0.000000,-0.000000,0.000000
260.898199,0.000000,0.000000,-0.000000,0.000000
260.931270,0.000000,0.000000,-0.000000,0.000000
260.964342,0.000000,0.000000,-0.000000,-0.000000
260.997413,0.000000,-0.000000,-0.000000,-0.000000
261.030484,-0.000000,-0.000000,0.000000,-0.000000
261.063555,-0.000000,-0.000000,0.000000,-0.000000
261.096626,-0.000000,-0.000000,0.000000,-0.000000
261.129697,-0.000000,-0.000000,0.000000,0.000000
261.162768,-0.000000,0.000000,0.000000,0.000000
261.195840,0.000000,0.000000,-0.000000,0.000000
261.228911,0.000000,0.000000,-0.000000,0.000000
261.261982,0.000000,0.000000,-0.000000,0.000000
261.295053,0.000000,0.000000,-0.000000,-0.000000
261.328124,0.000000,-0.000000,-0.000000,-0.000000
261.361195,-0.000000,-0.000000,0.000000,-0.000000
261.394266,-0.000000,-0.000000,0.000000,-0.000000
261.427338,-0.000000,-0.000000,0.000000,-0.000000
261.460409,-0.000000,-0.000000,0.000000,0.000000
261.493480,-0.000000,0.000000,0.000000,0.000000
261.526551,0.000000,0.000000,-0.000000,0.000000
261.559622,0.000000,0.000000,-0.000000,0.000000
261.592693,0.000000,0.000000,-0.000000,0.000000
261.625764,0.000000,0.000000,-0.000000,-0.000000
261.658835,0.000000,-0.000000,-0.000000,-0.000000
261.691907,-0.000000,-0.000000,0.000000,-0.000000
261.724978,-0.000000,-0.000000,0.000000,-0.000000
261.758049,-0.000000,-0.000000,0.000000,-0.000000
261.791120,-0.000000,-0.000000,0.000000,0.000000
261.824191,-0.000000,0.000000,0.000000,0.000000
261.857262,0.000000,0.000000,-0.000000,0.000000
261.890333,0.000000,0.000000,-0.000000,0.000000
261.923405,0.000000,0.000000,-0.000000,0.000000
261.956476,0.000000,0.000000,-0.000000,-0.000000
261.989547,0.000000,-0.000000,-0.000000,-0.000000
262.022618,-0.000000,-0.000000,0.000000,-0.000000
262.055689,-0.000000,-0.000000,0.000000,-0.000000
262.088760,-0.000000,-0.000000,0.000000,-0.000000
262.121831,-0.000000,-0.000000,0.000000,0.000000
262.154903,-0.000000,0.000000,0.000000,0.000000
262.187974,0.000000,0.000000,-0.000000,0.000000
262.221045,0.000000,0.000000,-0.000000,0.000000
262.254116,0.000000,0.000000,-0.000000,0.000000
262.287187,0.000000,0.000000,-0.000000,-0.000000
262.320258,0.000000,-0.000000,-0.000000,-0.000000
262.353329,-0.000000,-0.000000,0.000000,-0.000000
262.386400,-0.000000,-0.000000,0.000000,-0.000000
262.419472,-0.000000,-0.000000,0.000000,-0.000000
262.452543,-0.000000,-0.000000,0.000000,0.000000
262.485614,-0.000000,0.000000,0.000000,0.000000
262.518685,0.000000,0.000000,-0.000000,0.000000
262.551756,0.000000,0.000000,-0.000000,0.000000
262.584827,0.000000,0.000000,-0.000000,0.000000
262.617898,0.000000,0.000000,-0.000000,-0.000000
262.650970,0.000000,-0.000000,-0.000000,-0.000000
262.684041,-0.000000,-0.000000,0.000000,-0.000000
262.717112,-0.000000,-0.000000,0.000000,-0.000000
262.750183,-0.000000,-0.000000,0.000000,-0.000000
262.783254,-0.000000,-0.000000,0.000000,0.000000
262.816325,-0.000000,0.000000,0.000000,0.000000
262.849396,0.000000,0.000000,-0.000000,0.000000
262.882468,0.000000,0.000000,-0.000000,0.000000
262.915539,0.000000,0.000000,-0.000000,0.000000
262.948610,0.000000,0.000000,-0.000000,-0.000000
262.981681,0.000000,-0.000000,-0.000000,-0.000000
263.014752,-0.000000,-0.000000,0.000000,-0.000000
263.047823,-0.000000,-0.000000,0.000000,-0.000000
263.080894,-0.000000,-0.000000,0.000000,-0.000000
263.113965,-0.000000,-0.000000,0.000000,0.000000
263.147037,-0.000000,0.000000,0.000000,0.000000
263.180108,0.000000,0.000000,-0.000000,0.000000
263.213179,0.000000,0.000000,-0.000000,0.000000
263.246250,0.000000,0.000000,-0.000000,0.000000
263.279321,0.000000,0.000000,-0.000000,-0.000000
263.312392,0.000000,-0.000000,-0.000000,-0.000000
263.345463,-0.000000,-0.000000,0.000000,-0.000000
263.378535,-0.000000,-0.000000,0.000000,-0.000000
263.411606,-0.000000,-0.000000,0.000000,-0.000000
263.444677,-0.000000,-0.000000,0.000000,0.000000
263.477748,-0.000000,0.000000,0.000000,0.000000
263.510819,0.000000,0.000000,-0.000000,0.000000
263.543890,0.000000,0.000000,-0.000000,0.000000
263.576961,0.000000,0.000000,-0.000000,0.000000
263.610033,0.000000,0.000000,-0.000000,-0.000000
263.643104,0.000000,-0.000000,-0.000000,-0.000000
263.676175,-0.000000,-0.000000,0.000000,-0.000000
263.709246,-0.000000,-0.000000,0.000000,-0.000000
263.742317,-0.000000,-0.000000,0.000000,-0.000000
263.775388,-0.000000,-0.000000,0.000000,0.000000
263.808459,-0.000000,0.000000,0.000000,0.000000
263.841531,0.000000,0.000000,-0.000000,0.000000
263.874602,0.000000,0.000000,-0.000000,0.000000
263.907673,0.000000,0.000000,-0.000000,0.000000
263.940744,0.000000,0.000000,-0.000000,-0.000000
263.973815,0.000000,-0.000000,-0.000000,-0.000000
264.006886,-0.000000,-0.000000,0.000000,-0.000000
264.039957,-0.000000,-0.000000,0.000000,-0.000000
264.073028,-0.000000,-0.000000,0.000000,-0.000000
264.106100,-0.000000,-0.000000,0.000000,0.000000
264.139171,-0.000000,0.000000,0.000000,0.000000
264.172242,0.000000,0.000000,-0.000000,0.000000
264.205313,0.000000,0.000000,-0.000000,0.000000
264.238384,0.000000,0.000000,-0.000000,0.000000
264.271455,0.000000,0.000000,-0.000000,-0.000000
264.304526,0.000000,-0.000000,-0.000000,-0.000000
264.337598,-0.000000,-0.000000,0.000000,-0.000000
264.370669,-0.000000,-0.000000,0.000000,-0.000000
264.403740,-0.000000,-0.000000,0.000000,-0.000000
264.436811,-0.000000,-0.000000,0.000000,0.000000
264.469882,-0.000000,0.000000,0.000000,0.000000
264.502953,0.000000,0.000000,-0.000000,0.000000
264.536024,0.000000,0.000000,-0.000000,0.000000
264.569096,0.000000,0.000000,-0.000000,0.000000
264.602167,0.000000,0.000000,-0.000000,-0.000000
264.635238,0.000000,-0.000000,-0.000000,-0.000000
264.668309,-0.000000,-0.000000,0.000000,-0.000000
264.701380,-0.000000,-0.000000,0.000000,-0.000000
264.734451,-0.000000,-0.000000,0.000000,-0.000000
264.767522,-0.000000,-0.000000,0.000000,0.000000
264.800593,-0.000000,0.000000,0.000000,0.000000
264.833665,0.000000,0.000000,-0.000000,0.000000
264.866736,0.000000,0.000000,-0.000000,0.000000
264.899807,0.000000,0.000000,-0.000000,0.000000
264.932878,0.000000,0.000000,-0.000000,-0.000000
264.965949,0.000000,-0.000000,-0.000000,-0.000000
264.999020,-0.000000,-0.000000,0.000000,-0.000000
265.032091,-0.000000,-0.000000,0.000000,-0.000000
265.065163,-0.000000,-0.000000,0.000000,-0.000000
265.098234,-0.000000,-0.000000,0.000000,0.000000
265.131305,-0.000000,0.000000,0.000000,0.000000
265.164376,0.000000,0.000000,-0.000000,0.000000
265.197447,0.000000,0.000000,-0.000000,0.000000
265.230518,0.000000,0.000000,-0.000000,0.000000
265.263589,0.000000,0.000000,-0.000000,-0.000000
265.296661,0.000000,-0.000000,-0.000000,-0.000000
265.329732,-0.000000,-0.000000,0.000000,-0.000000
265.362803,-0.000000,-0.000000,0.000000,-0.000000
265.395874,-0.000000,-0.000000,0.000000,-0.000000
265.428945,-0.000000,-0.000000,0.000000,0.000000
265.462016,-0.000000,0.000000,0.000000,0.000000
265.495087,0.000000,0.000000,-0.000000,0.000000
265.528158,0.000000,0.000000,-0.000000,0.000000
265.561230,0.000000,0.000000,-0.000000,0.000000
265.594301,0.000000,0.000000,-0.000000,-0.000000
265.627372,0.000000,-0.000000,-0.000000,-0.000000
265.660443,-0.000000,-0.000000,0.000000,-0.000000
265.693514,-0.000000,-0.000000,0.000000,-0.000000
265.726585,-0.000000,-0.000000,0.000000,-0.000000
265.759656,-0.000000,-0.000000,0.000000,0.000000
265.792728,-0.000000,0.000000,0.000000,0.000000
265.825799,0.000000,0.000000,-0.000000,0.000000
265.858870,0.000000,0.000000,-0.000000,0.000000
265.891941,0.000000,0.000000,-0.000000,0.000000
265.925012,0.000000,0.000000,-0.000000,-0.000000
265.958083,0.000000,-0.000000,-0.000000,-0.000000
265.991154,-0.000000,-0.000000,0.000000,-0.000000
266.024226,-0.000000,-0.000000,0.000000,-0.000000
266.057297,-0.000000,-0.000000,0.000000,-0.000000
266.090368,-0.000000,-0.000000,0.000000,0.000000
266.123439,-0.000000,0.000000,0.000000,0.000000
266.156510,0.000000,0.000000,-0.000000,0.000000
266.189581,0.000000,0.000000,-0.000000,0.000000
266.222652,0.000000,0.000000,-0.000000,0.000000
266.255724,0.000000,0.000000,-0.000000,-0.000000
266.288795,0.000000,-0.000000,-0.000000,-0.000000
266.321866,-0.000000,-0.000000,0.000000,-0.000000
266.354937,-0.000000,-0.000000,0.000000,-0.000000
266.388008,-0.000000,-0.000000,0.000000,-0.000000
266.421079,-0.000000,-0.000000,0.000000,0.000000
266.454150,-0.000000,0.000000,0.000000,0.000000
266.487221,0.000000,0.000000,-0.000000,0.000000
266.520293,0.000000,0.000000,-0.000000,0.000000
266.553364,0.000000,0.000000,-0.000000,0.000000
266.586435,0.000000,0.000000,-0.000000,-0.000000
266.619506,0.000000,-0.000000,-0.000000,-0.000000
266.652577,-0.000000,-0.000000,0.000000,-0.000000
266.685648,-0.000000,-0.000000,0.000000,-0.000000
266.718719,-0.000000,-0.000000,0.000000,-0.000000
266.751791,-0.000000,-0.000000,0.000000,0.000000
266.784862,-0.000000,0.000000,0.000000,0.000000
266.817933,0.000000,0.000000,-0.000000,0.000000
266.851004,0.000000,0.000000,-0.000000,0.000000
266.884075,0.000000,0.000000,-0.000000,0.000000
266.917146,0.000000,0.000000,-0.000000,-0.000000
266.950217,0.000000,-0.000000,-0.000000,-0.000000
266.983289,-0.000000,-0.000000,0.000000,-0.000000
267.016360,-0.000000,-0.000000,0.000000,-0.000000
267.049431,-0.000000,-0.000000,0.000000,-0.000000
267.082502,-0.000000,-0.000000,0.000000,0.000000
267.115573,-0.000000,0.000000,0.000000,0.000000
267.148644,0.000000,0.000000,-0.000000,0.000000
267.181715,0.000000,0.000000,-0.000000,0.000000
267.214786,0.000000,0.000000,-0.000000,0.000000
267.247858,0.000000,0.000000,-0.000000,-0.000000
267.280929,0.000000,-0.000000,-0.000000,-0.000000
267.314000,-0.000000,-0.000000,0.000000,-0.000000
267.347071,-0.000000,-0.000000,0.000000,-0.000000
267.380142,-0.000000,-0.000000,0.000000,-0.000000
267.413213,-0.000000,-0.000000,0.000000,0.000000
267.446284,-0.000000,0.000000,0.000000,0.000000
267.479356,0.000000,0.000000,-0.000000,0.000000
267.512427,0.000000,0.000000,-0.000000,0.000000
267.545498,0.000000,0.000000,-0.000000,0.000000
267.578569,0.000000,0.000000,-0.000000,-0.000000
267.611640,0.000000,-0.000000,-0.000000,-0.000000
267.644711,-0.000000,-0.000000,0.000000,-0.000000
267.677782,-0.000000,-0.000000,0.000000,-0.000000
267.710854,-0.000000,-0.000000,0.000000,-0.000000
267.743925,-0.000000,-0.000000,0.000000,0.000000
267.776996,-0.000000,0.000000,0.000000,0.000000
267.810067,0.000000,0.000000,-0.000000,0.000000
267.843138,0.000000,0.000000,-0.000000,0.000000
267.876209,0.000000,0.000000,-0.000000,0.000000
267.909280,0.000000,0.000000,-0.000000,-0.000000
267.942351,0.000000,-0.000000,-0.000000,-0.000000
267.975423,-0.000000,-0.000000,0.000000,-0.000000
268.008494,-0.000000,-0.000000,0.000000,-0.000000
268.041565,-0.000000,-0.000000,0.000000,-0.000000
268.074636,-0.000000,-0.000000,0.000000,0.000000
268.107707,-0.000000,0.000000,0.000000,0.000000
268.140778,0.000000,0.000000,-0.000000,0.000000
268.173849,0.000000,0.000000,-0.000000,0.000000
268.206921,0.000000,0.000000,-0.000000,0.000000
268.239992,0.000000,0.000000,-0.000000,-0.000000
268.273063,0.000000,-0.000000,-0.000000,-0.000000
268.306134,-0.000000,-0.000000,0.000000,-0.000000
268.339205,-0.000000,-0.000000,0.000000,-0.000000
268.372276,-0.000000,-0.000000,0.000000,-0.000000
268.405347,-0.000000,-0.000000,0.000000,0.000000
268.438419,-0.000000,0.000000,0.000000,0.000000
268.471490,0.000000,0.000000,-0.000000,0.000000
268.504561,0.000000,0.000000,-0.000000,0.000000
268.537632,0.000000,0.000000,-0.000000,0.000000
268.570703,0.000000,0.000000,-0.000000,-0.000000
268.603774,0.000000,-0.000000,-0.000000,-0.000000
268.636845,-0.000000,-0.000000,0.000000,-0.000000
268.669916,-0.000000,-0.000000,0.000000,-0.000000
268.702988,-0.000000,-0.000000,0.000000,-0.000000
268.736059,-0.000000,-0.000000,0.000000,0.000000
268.769130,-0.000000,0.000000,0.000000,0.000000
268.802201,0.000000,0.000000,-0.000000,0.000000
268.835272,0.000000,0.000000,-0.000000,0.000000
268.868343,0.000000,0.000000,-0.000000,0.000000
268.901414,0.000000,0.000000,-0.000000,-0.000000
268.934486,0.000000,-0.000000,-0.000000,-0.000000
268.967557,-0.000000,-0.000000,0.000000,-0.000000
269.000628,-0.000000,-0.000000,0.000000,-0.000000
269.033699,-0.000000,-0.000000,0.000000,-0.000000
269.066770,-0.000000,-0.000000,0.000000,0.000000
269.099841,-0.000000,0.000000,0.000000,0.000000
269.132912,0.000000,0.000000,-0.000000,0.000000
269.165984,0.000000,0.000000,-0.000000,0.000000
269.199055,0.000000,0.000000,-0.000000,0.000000
269.232126,0.000000,0.000000,-0.000000,-0.000000
269.265197,0.000000,-0.000000,-0.000000,-0.000000
269.298268,-0.000000,-0.000000,0.000000,-0.000000
269.331339,-0.000000,-0.000000,0.000000,-0.000000
269.364410,-0.000000,-0.000000,0.000000,-0.000000
269.397482,-0.000000,-0.000000,0.000000,0.000000
269.430553,-0.000000,0.000000,0.000000,0.000000
269.463624,0.000000,0.000000,-0.000000,0.000000
269.496695,0.000000,0.000000,-0.000000,0.000000
269.529766,0.000000,0.000000,-0.000000,0.000000
269.562837,0.000000,0.000000,-0.000000,-0.000000
269.595908,0.000000,-0.000000,-0.000000,-0.000000
269.628979,-0.000000,-0.000000,0.000000,-0.000000
269.662051,-0.000000,-0.000000,0.000000,-0.000000
269.695122,-0.000000,-0.000000,0.000000,-0.000000
269.728193,-0.000000,-0.000000,0.000000,0.000000
269.761264,-0.000000,0.000000,0.000000,0.000000
269.794335,0.000000,0.000000,-0.000000,0.000000
269.827406,0.000000,0.000000,-0.000000,0.000000
269.860477,0.000000,0.000000,-0.000000,0.000000
269.893549,0.000000,0.000000,-0.000000,-0.000000
269.926620,0.000000,-0.000000,-0.000000,-0.000000
269.959691,-0.000000,-0.000000,0.000000,-0.000000
269.992762,-0.000000,-0.000000,0.000000,-0.000000
270.025833,-0.000000,-0.000000,0.000000,-0.000000
270.058904,-0.000000,-0.000000,0.000000,0.000000
270.091975,-0.000000,0.000000,0.000000,0.000000
270.125047,0.000000,0.000000,-0.000000,0.000000
270.158118,0.000000,0.000000,-0.000000,0.000000
270.191189,0.000000,0.000000,-0.000000,0.000000
270.224260,0.000000,0.000000,-0.000000,-0.000000
270.257331,0.000000,-0.000000,-0.000000,-0.000000
270.290402,-0.000000,-0.000000,0.000000,-0.000000
270.323473,-0.000000,-0.000000,0.000000,-0.000000
270.356544,-0.000000,-0.000000,0.000000,-0.000000
270.389616,-0.000000,-0.000000,0.000000,0.000000
270.422687,-0.000000,0.000000,0.000000,0.000000
270.455758,0.000000,0.000000,-0.000000,0.000000
270.488829,0.000000,0.000000,-0.000000,0.000000
270.521900,0.000000,0.000000,-0.000000,0.000000
270.554971,0.000000,0.000000,-0.000000,-0.000000
270.588042,0.000000,-0.000000,-0.000000,-0.000000
270.621114,-0.000000,-0.000000,0.000000,-0.000000
270.654185,-0.000000,-0.000000,0.000000,-0.000000
270.687256,-0.000000,-0.000000,0.000000,-0.000000
270.720327,-0.000000,-0.000000,0.000000,0.000000
270.753398,-0.000000,0.000000,0.000000,0.000000
270.786469,0.000000,0.000000,-0.000000,0.000000
270.819540,0.000000,0.000000,-0.000000,0.000000
270.852612,0.000000,0.000000,-0.000000,0.000000
270.885683,0.000000,0.000000,-0.000000,-0.000000
270.918754,0.000000,-0.000000,-0.000000,-0.000000
270.951825,-0.000000,-0.000000,0.000000,-0.000000
270.984896,-0.000000,-0.000000,0.000000,-0.000000
271.017967,-0.000000,-0.000000,0.000000,-0.000000
271.051038,-0.000000,-0.000000,0.000000,0.000000
271.084109,-0.000000,0.000000,0.000000,0.000000
271.117181,0.000000,0.000000,-0.000000,0.000000
271.150252,0.000000,0.000000,-0.000000,0.000000
271.183323,0.000000,0.000000,-0.000000,0.000000
271.216394,0.000000,0.000000,-0.000000,-0.000000
271.249465,0.000000,-0.000000,-0.000000,-0.000000
271.282536,-0.000000,-0.000000,0.000000,-0.000000
271.315607,-0.000000,-0.000000,0.000000,-0.000000
271.348679,-0.000000,-0.000000,0.000000,-0.000000
271.381750,-0.000000,-0.000000,0.000000,0.000000
271.414821,-0.000000,0.000000,0.000000,0.000000
271.447892,0.000000,0.000000,-0.000000,0.000000
271.480963,0.000000,0.000000,-0.000000,0.000000
271.514034,0.000000,0.000000,-0.000000,0.000000
271.547105,0.000000,0.000000,-0.000000,-0.000000
271.580177,0.000000,-0.000000,-0.000000,-0.000000
271.613248,-0.000000,-0.000000,0.000000,-0.000000
271.646319,-0.000000,-0.000000,0.000000,-0.000000
271.679390,-0.000000,-0.000000,0.000000,-0.000000
271.712461,-0.000000,-0.000000,0.000000,0.000000
271.745532,-0.000000,0.000000,0.000000,0.000000
271.778603,0.000000,0.000000,-0.000000,0.000000
271.811675,0.000000,0.000000,-0.000000,0.000000
271.844746,0.000000,0.000000,-0.000000,0.000000
271.877817,0.000000,0.000000,-0.000000,-0.000000
271.910888,0.000000,-0.000000,-0.000000,-0.000000
271.943959,-0.000000,-0.000000,0.000000,-0.000000
271.977030,-0.000000,-0.000000,0.000000,-0.000000
272.010101,-0.000000,-0.000000,0.000000,-0.000000
272.043172,-0.000000,-0.000000,0.000000,0.000000
272.076244,-0.000000,0.000000,0.000000,0.000000
272.109315,0.000000,0.000000,-0.000000,0.000000
272.142386,0.000000,0.000000,-0.000000,0.000000
272.175457,0.000000,0.000000,-0.000000,0.000000
272.208528,0.000000,0.000000,-0.000000,-0.000000
272.241599,0.000000,-0.000000,-0.000000,-0.000000
272.274670,-0.000000,-0.000000,0.000000,-0.000000
272.307742,-0.000000,-0.000000,0.000000,-0.000000
272.340813,-0.000000,-0.000000,0.000000,-0.000000
272.373884,-0.000000,-0.000000,0.000000,0.000000
272.406955,-0.000000,0.000000,0.000000,0.000000
272.440026,0.000000,0.000000,-0.000000,0.000000
272.473097,0.000000,0.000000,-0.000000,0.000000
272.506168,0.000000,0.000000,-0.000000,0.000000
272.539240,0.000000,0.000000,-0.000000,-0.000000
272.572311,0.000000,-0.000000,-0.000000,-0.000000
272.605382,-0.000000,-0.000000,0.000000,-0.000000
272.638453,-0.000000,-0.000000,0.000000,-0.000000
272.671524,-0.000000,-0.000000,0.000000,-0.000000
272.704595,-0.000000,-0.000000,0.000000,0.000000
272.737666,-0.000000,0.000000,0.000000,0.000000
272.770737,0.000000,0.000000,-0.000000,0.000000
272.803809,0.000000,0.000000,-0.000000,0.000000
272.836880,0.000000,0.000000,-0.000000,0.000000
272.869951,0.000000,0.000000,-0.000000,-0.000000
272.903022,0.000000,-0.000000,-0.000000,-0.000000
272.936093,-0.000000,-0.000000,0.000000,-0.000000
272.969164,-0.000000,-0.000000,0.000000,-0.000000
273.002235,-0.000000,-0.000000,0.000000,-0.000000
273.035307,-0.000000,-0.000000,0.000000,0.000000
273.068378,-0.000000,0.000000,0.000000,0.000000
273.101449,0.000000,0.000000,-0.000000,0.000000
273.134520,0.000000,0.000000,-0.000000,0.000000
273.167591,0.000000,0.000000,-0.000000,0.000000
273.200662,0.000000,0.000000,-0.000000,-0.000000
273.233733,0.000000,-0.000000,-0.000000,-0.000000
273.266805,-0.000000,-0.000000,0.000000,-0.000000
273.299876,-0.000000,-0.000000,0.000000,-0.000000
273.332947,-0.000000,-0.000000,0.000000,-0.000000
273.366018,-0.000000,-0.000000,0.000000,0.000000
273.399089,-0.000000,0.000000,0.000000,0.000000
273.432160,0.000000,0.000000,-0.000000,0.000000
273.465231,0.000000,0.000000,-0.000000,0.000000
273.498302,0.000000,0.000000,-0.000000,0.000000
273.531374,0.000000,0.000000,-0.000000,-0.000000
273.564445,0.000000,-0.000000,-0.000000,-0.000000
273.597516,-0.000000,-0.000000,0.000000,-0.000000
273.630587,-0.000000,-0.000000,0.000000,-0.000000
273.663658,-0.000000,-0.000000,0.000000,-0.000000
273.696729,-0.000000,-0.000000,0.000000,0.000000
273.729800,-0.000000,0.000000,0.000000,0.000000
273.762872,0.000000,0.000000,-0.000000,0.000000
273.795943,0.000000,0.000000,-0.000000,0.000000
273.829014,0.000000,0.000000,-0.000000,0.000000
273.862085,0.000000,0.000000,-0.000000,-0.000000
273.895156,0.000000,-0.000000,-0.000000,-0.000000
273.928227,-0.000000,-0.000000,0.000000,-0.000000
273.961298,-0.000000,-0.000000,0.000000,-0.000000
273.994370,-0.000000,-0.000000,0.000000,-0.000000
274.027441,-0.000000,-0.000000,0.000000,0.000000
274.060512,-0.000000,0.000000,0.000000,0.000000
274.093583,0.000000,0.000000,-0.000000,0.000000
274.126654,0.000000,0.000000,-0.000000,0.000000
274.159725,0.000000,0.000000,-0.000000,0.000000
274.192796,0.000000,0.000000,-0.000000,-0.000000
274.225868,0.000000,-0.000000,-0.000000,-0.000000
274.258939,-0.000000,-0.000000,0.000000,-0.000000
274.292010,-0.000000,-0.000000,0.000000,-0.000000
274.325081,-0.000000,-0.000000,0.000000,-0.000000
274.358152,-0.000000,-0.000000,0.000000,0.000000
274.391223,-0.000000,0.000000,0.000000,0.000000
274.424294,0.000000,0.000000,-0.000000,0.000000
274.457365,0.000000,0.000000,-0.000000,0.000000
274.490437,0.000000,0.000000,-0.000000,0.000000
274.523508,0.000000,0.000000,-0.000000,-0.000000
274.556579,0.000000,-0.000000,-0.000000,-0.000000
274.589650,-0.000000,-0.000000,0.000000,-0.000000
274.622721,-0.000000,-0.000000,0.000000,-0.000000
274.655792,-0.000000,-0.000000,0.000000,-0.000000
274.688863,-0.000000,-0.000000,0.000000,0.000000
274.721935,-0.000000,0.000000,0.000000,0.000000
274.755006,0.000000,0.000000,-0.000000,0.000000
274.788077,0.000000,0.000000,-0.000000,0.000000
274.821148,0.000000,0.000000,-0.000000,0.000000
274.854219,0.000000,0.000000,-0.000000,-0.000000
274.887290,0.000000,-0.000000,-0.000000,-0.000000
274.920361,-0.000000,-0.000000,0.000000,-0.000000
274.953433,-0.000000,-0.000000,0.000000,-0.000000
274.986504,-0.000000,-0.000000,0.000000,-0.000000
275.019575,-0.000000,-0.000000,0.000000,0.000000
275.052646,-0.000000,0.000000,0.000000,0.000000
275.085717,0.000000,0.000000,-0.000000,0.000000
275.118788,0.000000,0.000000,-0.000000,0.000000
275.151859,0.000000,0.000000,-0.000000,0.000000
275.184930,0.000000,0.000000,-0.000000,-0.000000
275.218002,0.000000,-0.000000,-0.000000,-0.000000
275.251073,-0.000000,-0.000000,0.000000,-0.000000
275.284144,-0.000000,-0.000000,0.000000,-0.000000
275.317215,-0.000000,-0.000000,0.000000,-0.000000
275.350286,-0.000000,-0.000000,0.000000,0.000000
275.383357,-0.000000,0.000000,0.000000,0.000000
275.416428,0.000000,0.000000,-0.000000,0.000000
275.449500,0.000000,0.000000,-0.000000,0.000000
275.482571,0.000000,0.000000,-0.000000,0.000000
275.515642,0.000000,0.000000,-0.000000,-0.000000
275.548713,0.000000,-0.000000,-0.000000,-0.000000
275.581784,-0.000000,-0.000000,0.000000,-0.000000
275.614855,-0.000000,-0.000000,0.000000,-0.000000
275.647926,-0.000000,-0.000000,0.000000,-0.000000
275.680998,-0.000000,-0.000000,0.000000,0.000000
275.714069,-0.000000,0.000000,0.000000,0.000000
275.747140,0.000000,0.000000,-0.000000,0.000000
275.780211,0.000000,0.000000,-0.000000,0.000000
275.813282,0.000000,0.000000,-0.000000,0.000000
275.846353,0.000000,0.000000,-0.000000,-0.000000
275.879424,0.000000,-0.000000,-0.000000,-0.000000
275.912495,-0.000000,-0.000000,0.000000,-0.000000
275.945567,-0.000000,-0.000000,0.000000,-0.000000
275.978638,-0.000000,-0.000000,0.000000,-0.000000
276.011709,-0.000000,-0.000000,0.000000,0.000000
276.044780,-0.000000,0.000000,0.000000,0.000000
276.077851,0.000000,0.000000,-0.000000,0.000000
276.110922,0.000000,0.000000,-0.000000,0.000000
276.143993,0.000000,0.000000,-0.000000,0.000000
276.177065,0.000000,0.000000,-0.000000,-0.000000
276.210136,0.000000,-0.000000,-0.000000,-0.000000
276.243207,-0.000000,-0.000000,0.000000,-0.000000
276.276278,-0.000000,-0.000000,0.000000,-0.000000
276.309349,-0.000000,-0.000000,0.000000,-0.000000
276.342420,-0.000000,-0.000000,0.000000,0.000000
276.375491,-0.000000,0.000000,0.000000,0.000000
276.408563,0.000000,0.000000,-0.000000,0.000000
276.441634,0.000000,0.000000,-0.000000,0.000000
276.474705,0.000000,0.000000,-0.000000,0.000000
276.507776,0.000000,0.000000,-0.000000,-0.000000
276.540847,0.000000,-0.000000,-0.000000,-0.000000
276.573918,-0.000000,-0.000000,0.000000,-0.000000
276.606989,-0.000000,-0.000000,0.000000,-0.000000
276.640061,-0.000000,-0.000000,0.000000,-0.000000
276.673132,-0.000000,-0.000000,0.000000,0.000000
276.706203,-0.000000,0.000000,0.000000,0.000000
276.739274,0.000000,0.000000,-0.000000,0.000000
276.772345,0.000000,0.000000,-0.000000,0.000000
276.805416,0.000000,0.000000,-0.000000,0.000000
276.838487,0.000000,0.000000,-0.000000,-0.000000
276.871558,0.000000,-0.000000,-0.000000,-0.000000
276.904630,-0.000000,-0.000000,0.000000,-0.000000
276.937701,-0.000000,-0.000000,0.000000,-0.000000
276.970772,-0.000000,-0.000000,0.000000,-0.000000
277.003843,-0.000000,-0.000000,0.000000,0.000000
277.036914,-0.000000,0.000000,0.000000,0.000000
277.069985,0.000000,0.000000,-0.000000,0.000000
277.103056,0.000000,0.000000,-0.000000,0.000000
277.136128,0.000000,0.000000,-0.000000,0.000000
277.169199,0.000000,0.000000,-0.000000,-0.000000
277.202270,0.000000,-0.000000,-0.000000,-0.000000
277.235341,-0.000000,-0.000000,0.000000,-0.000000
277.268412,-0.000000,-0.000000,0.000000,-0.000000
277.301483,-0.000000,-0.000000,0.000000,-0.000000
277.334554,-0.000000,-0.000000,0.000000,0.000000
277.367626,-0.000000,0.000000,0.000000,0.000000
277.400697,0.000000,0.000000,-0.000000,0.000000
277.433768,0.000000,0.000000,-0.000000,0.000000
277.466839,0.000000,0.000000,-0.000000,0.000000
277.499910,0.000000,0.000000,-0.000000,-0.000000
277.532981,0.000000,-0.000000,-0.000000,-0.000000
277.566052,-0.000000,-0.000000,0.000000,-0.000000
277.599123,-0.000000,-0.000000,0.000000,-0.000000
277.632195,-0.000000,-0.000000,0.000000,-0.000000
277.665266,-0.000000,-0.000000,0.000000,0.000000
277.698337,-0.000000,0.000000,0.000000,0.000000
277.731408,0.000000,0.000000,-0.000000,0.000000
277.764479,0.000000,0.000000,-0.000000,0.000000
277.797550,0.000000,0.000000,-0.000000,0.000000
277.830621,0.000000,0.000000,-0.000000,-0.000000
277.863693,0.000000,-0.000000,-0.000000,-0.000000
277.896764,-0.000000,-0.000000,0.000000,-0.000000
277.929835,-0.000000,-0.000000,0.000000,-0.000000
277.962906,-0.000000,-0.000000,0.000000,-0.000000
277.995977,-0.000000,-0.000000,0.000000,0.000000
278.029048,-0.000000,0.000000,0.000000,0.000000
278.062119,0.000000,0.000000,-0.000000,0.000000
278.095191,0.000000,0.000000,-0.000000,0.000000
278.128262,0.000000,0.000000,-0.000000,0.000000
278.161333,0.000000,0.000000,-0.000000,-0.000000
278.194404,0.000000,-0.000000,-0.000000,-0.000000
278.227475,-0.000000,-0.000000,0.000000,-0.000000
278.260546,-0.000000,-0.000000,0.000000,-0.000000
278.293617,-0.000000,-0.000000,0.000000,-0.000000
278.326688,-0.000000,-0.000000,0.000000,0.000000
278.359760,-0.000000,0.000000,0.000000,0.000000
278.392831,0.000000,0.000000,-0.000000,0.000000
278.425902,0.000000,0.000000,-0.000000,0.000000
278.458973,0.000000,0.000000,-0.000000,0.000000
278.492044,0.000000,0.000000,-0.000000,-0.000000
278.525115,0.000000,-0.000000,-0.000000,-0.000000
278.558186,-0.000000,-0.000000,0.000000,-0.000000
278.591258,-0.000000,-0.000000,0.000000,-0.000000
278.624329,-0.000000,-0.000000,0.000000,-0.000000
278.657400,-0.000000,-0.000000,0.000000,0.000000
278.690471,-0.000000,0.000000,0.000000,0.000000
278.723542,0.000000,0.000000,-0.000000,0.000000
278.756613,0.000000,0.000000,-0.000000,0.000000
278.789684,0.000000,0.000000,-0.000000,0.000000
278.822756,0.000000,0.000000,-0.000000,-0.000000
278.855827,0.000000,-0.000000,-0.000000,-0.000000
278.888898,-0.000000,-0.000000,0.000000,-0.000000
278.921969,-0.000000,-0.000000,0.000000,-0.000000
278.955040,-0.000000,-0.000000,0.000000,-0.000000
278.988111,-0.000000,-0.000000,0.000000,0.000000
279.021182,-0.000000,0.000000,0.000000,0.000000
279.054253,0.000000,0.000000,-0.000000,0.000000
279.087325,0.000000,0.000000,-0.000000,0.000000
279.120396,0.000000,0.000000,-0.000000,0.000000
279.153467,0.000000,0.000000,-0.000000,-0.000000
279.186538,0.000000,-0.000000,-0.000000,-0.000000
279.219609,-0.000000,-0.000000,0.000000,-0.000000
279.252680,-0.000000,-0.000000,0.000000,-0.000000
279.285751,-0.000000,-0.000000,0.000000,-0.000000
279.318823,-0.000000,-0.000000,0.000000,0.000000
279.351894,-0.000000,0.000000,0.000000,0.000000
279.384965,0.000000,0.000000,-0.000000,0.000000
279.418036,0.000000,0.000000,-0.000000,0.000000
279.451107,0.000000,0.000000,-0.000000,0.000000
279.484178,0.000000,0.000000,-0.000000,-0.000000
279.517249,0.000000,-0.000000,-0.000000,-0.000000
279.550321,-0.000000,-0.000000,0.000000,-0.000000
279.583392,-0.000000,-0.000000,0.000000,-0.000000
279.616463,-0.000000,-0.000000,0.000000,-0.000000
279.649534,-0.000000,-0.000000,0.000000,0.000000
279.682605,-0.000000,0.000000,0.000000,0.000000
279.715676,0.000000,0.000000,-0.000000,0.000000
279.748747,0.000000,0.000000,-0.000000,0.000000
279.781819,0.000000,0.000000,-0.000000,0.000000
279.814890,0.000000,0.000000,-0.000000,-0.000000
279.847961,0.000000,-0.000000,-0.000000,-0.000000
279.881032,-0.000000,-0.000000,0.000000,-0.000000
279.914103,-0.000000,-0.000000,0.000000,-0.000000
279.947174,-0.000000,-0.000000,0.000000,-0.000000
279.980245,-0.000000,-0.000000,0.000000,0.000000
280.013316,-0.000000,0.000000,0.000000,0.000000
280.046388,0.000000,0.000000,-0.000000,0.000000
280.079459,0.000000,0.000000,-0.000000,0.000000
280.112530,0.000000,0.000000,-0.000000,0.000000
280.145601,0.000000,0.000000,-0.000000,-0.000000
280.178672,0.000000,-0.000000,-0.000000,-0.000000
280.211743,-0.000000,-0.000000,0.000000,-0.000000
280.244814,-0.000000,-0.000000,0.000000,-0.000000
280.277886,-0.000000,-0.000000,0.000000,-0.000000
280.310957,-0.000000,-0.000000,0.000000,0.000000
280.344028,-0.000000,0.000000,0.000000,0.000000
280.377099,0.000000,0.000000,-0.000000,0.000000
280.410170,0.000000,0.000000,-0.000000,0.000000
280.443241,0.000000,0.000000,-0.000000,0.000000
280.476312,0.000000,0.000000,-0.000000,-0.000000
280.509384,0.000000,-0.000000,-0.000000,-0.000000
280.542455,-0.000000,-0.000000,0.000000,-0.000000
280.575526,-0.000000,-0.000000,0.000000,-0.000000
280.608597,-0.000000,-0.000000,0.000000,-0.000000
280.641668,-0.000000,-0.000000,0.000000,0.000000
280.674739,-0.000000,0.000000,0.000000,0.000000
280.707810,0.000000,0.000000,-0.000000,0.000000
280.740881,0.000000,0.000000,-0.000000,0.000000
280.773953,0.000000,0.000000,-0.000000,0.000000
280.807024,0.000000,0.000000,-0.000000,-0.000000
280.840095,0.000000,-0.000000,-0.000000,-0.000000
280.873166,-0.000000,-0.000000,0.000000,-0.000000
280.906237,-0.000000,-0.000000,0.000000,-0.000000
280.939308,-0.000000,-0.000000,0.000000,-0.000000
280.972379,-0.000000,-0.000000,0.000000,0.000000
281.005451,-0.000000,0.000000,0.000000,0.000000
281.038522,0.000000,0.000000,-0.000000,0.000000
281.071593,0.000000,0.000000,-0.000000,0.000000
281.104664,0.000000,0.000000,-0.000000,0.000000
281.137735,0.000000,0.000000,-0.000000,-0.000000
281.170806,0.000000,-0.000000,-0.000000,-0.000000
281.203877,-0.000000,-0.000000,0.000000,-0.000000
281.236949,-0.000000,-0.000000,0.000000,-0.000000
281.270020,-0.000000,-0.000000,0.000000,-0.000000
281.303091,-0.000000,-0.000000,0.000000,0.000000
281.336162,-0.000000,0.000000,0.000000,0.000000
281.369233,0.000000,0.000000,-0.000000,0.000000
281.402304,0.000000,0.000000,-0.000000,0.000000
281.435375,0.000000,0.000000,-0.000000,0.000000
281.468446,0.000000,0.000000,-0.000000,-0.000000
281.501518,0.000000,-0.000000,-0.000000,-0.000000
281.534589,-0.000000,-0.000000,0.000000,-0.000000
281.567660,-0.000000,-0.000000,0.000000,-0.000000
281.600731,-0.000000,-0.000000,0.000000,-0.000000
281.633802,-0.000000,-0.000000,0.000000,0.000000
281.666873,-0.000000,0.000000,0.000000,0.000000
281.699944,0.000000,0.000000,-0.000000,0.000000
281.733016,0.000000,0.000000,-0.000000,0.000000
281.766087,0.000000,0.000000,-0.000000,0.000000
281.799158,0.000000,0.000000,-0.000000,-0.000000
281.832229,0.000000,-0.000000,-0.000000,-0.000000
281.865300,-0.000000,-0.000000,0.000000,-0.000000
281.898371,-0.000000,-0.000000,0.000000,-0.000000
281.931442,-0.000000,-0.000000,0.000000,-0.000000
281.964514,-0.000000,-0.000000,0.000000,0.000000
281.997585,-0.000000,0.000000,0.000000,0.000000
282.030656,0.000000,0.000000,-0.000000,0.000000
282.063727,0.000000,0.000000,-0.000000,0.000000
282.096798,0.000000,0.000000,-0.000000,0.000000
282.129869,0.000000,0.000000,-0.000000,-0.000000
282.162940,0.000000,-0.000000,-0.000000,-0.000000
282.196012,-0.000000,-0.000000,0.000000,-0.000000
282.229083,-0.000000,-0.000000,0.000000,-0.000000
282.262154,-0.000000,-0.000000,0.000000,-0.000000
282.295225,-0.000000,-0.000000,0.000000,0.000000
282.328296,-0.000000,0.000000,0.000000,0.000000
282.361367,0.000000,0.000000,-0.000000,0.000000
282.394438,0.000000,0.000000,-0.000000,0.000000
282.427509,0.000000,0.000000,-0.000000,0.000000
282.460581,0.000000,0.000000,-0.000000,-0.000000
282.493652,0.000000,-0.000000,-0.000000,-0.000000
282.526723,-0.000000,-0.000000,0.000000,-0.000000
282.559794,-0.000000,-0.000000,0.000000,-0.000000
282.592865,-0.000000,-0.000000,0.000000,-0.000000
282.625936,-0.000000,-0.000000,0.000000,0.000000
282.659007,-0.000000,0.000000,0.000000,0.000000
282.692079,0.000000,0.000000,-0.000000,0.000000
282.725150,0.000000,0.000000,-0.000000,0.000000
282.758221,0.000000,0.000000,-0.000000,0.000000
282.791292,0.000000,0.000000,-0.000000,-0.000000
282.824363,0.000000,-0.000000,-0.000000,-0.000000
282.857434,-0.000000,-0.000000,0.000000,-0.000000
282.890505,-0.000000,-0.000000,0.000000,-0.000000
282.923577,-0.000000,-0.000000,0.000000,-0.000000
282.956648,-0.000000,-0.000000,0.000000,0.000000
282.989719,-0.000000,0.000000,0.000000,0.000000
283.022790,0.000000,0.000000,-0.000000,0.000000
283.055861,0.000000,0.000000,-0.000000,0.000000
283.088932,0.000000,0.000000,-0.000000,0.000000
283.122003,0.000000,0.000000,-0.000000,-0.000000
283.155074,0.000000,-0.000000,-0.000000,-0.000000
283.188146,-0.000000,-0.000000,0.000000,-0.000000
283.221217,-0.000000,-0.000000,0.000000,-0.000000
283.254288,-0.000000,-0.000000,0.000000,-0.000000
283.287359,-0.000000,-0.000000,0.000000,0.000000
283.320430,-0.000000,0.000000,0.000000,0.000000
283.353501,0.000000,0.000000,-0.000000,0.000000
283.386572,0.000000,0.000000,-0.000000,0.000000
283.419644,0.000000,0.000000,-0.000000,0.000000
283.452715,0.000000,0.000000,-0.000000,-0.000000
283.485786,0.000000,-0.000000,-0.000000,-0.000000
283.518857,-0.000000,-0.000000,0.000000,-0.000000
283.551928,-0.000000,-0.000000,0.000000,-0.000000
283.584999,-0.000000,-0.000000,0.000000,-0.000000
283.618070,-0.000000,-0.000000,0.000000,0.000000
283.651142,-0.000000,0.000000,0.000000,0.000000
283.684213,0.000000,0.000000,-0.000000,0.000000
283.717284,0.000000,0.000000,-0.000000,0.000000
283.750355,0.000000,0.000000,-0.000000,0.000000
283.783426,0.000000,0.000000,-0.000000,-0.000000
283.816497,0.000000,-0.000000,-0.000000,-0.000000
283.849568,-0.000000,-0.000000,0.000000,-0.000000
283.882639,-0.000000,-0.000000,0.000000,-0.000000
283.915711,-0.000000,-0.000000,0.000000,-0.000000
283.948782,-0.000000,-0.000000,0.000000,0.000000
283.981853,-0.000000,0.000000,0.000000,0.000000
284.014924,0.000000,0.000000,-0.000000,0.000000
284.047995,0.000000,0.000000,-0.000000,0.000000
284.081066,0.000000,0.000000,-0.000000,0.000000
284.114137,0.000000,0.000000,-0.000000,-0.000000
284.147209,0.000000,-0.000000,-0.000000,-0.000000
284.180280,-0.000000,-0.000000,0.000000,-0.000000
284.213351,-0.000000,-0.000000,0.000000,-0.000000
284.246422,-0.000000,-0.000000,0.000000,-0.000000
284.279493,-0.000000,-0.000000,0.000000,0.000000
284.312564,-0.000000,0.000000,0.000000,0.000000
284.345635,0.000000,0.000000,-0.000000,0.000000
284.378707,0.000000,0.000000,-0.000000,0.000000
284.411778,0.000000,0.000000,-0.000000,0.000000
284.444849,0.000000,0.000000,-0.000000,-0.000000
284.477920,0.000000,-0.000000,-0.000000,-0.000000
284.510991,-0.000000,-0.000000,0.000000,-0.000000
284.544062,-0.000000,-0.000000,0.000000,-0.000000
284.577133,-0.000000,-0.000000,0.000000,-0.000000
284.610205,-0.000000,-0.000000,0.000000,0.000000
284.643276,-0.000000,0.000000,0.000000,0.000000
284.676347,0.000000,0.000000,-0.000000,0.000000
284.709418,0.000000,0.000000,-0.000000,0.000000
284.742489,0.000000,0.000000,-0.000000,0.000000
284.775560,0.000000,0.000000,-0.000000,-0.000000
284.808631,0.000000,-0.000000,-0.000000,-0.000000
284.841702,-0.000000,-0.000000,0.000000,-0.000000
284.874774,-0.000000,-0.000000,0.000000,-0.000000
284.907845,-0.000000,-0.000000,0.000000,-0.000000
284.940916,-0.000000,-0.000000,0.000000,0.000000
284.973987,-0.000000,0.000000,0.000000,0.000000
285.007058,0.000000,0.000000,-0.000000,0.000000
285.040129,0.000000,0.000000,-0.000000,0.000000
285.073200,0.000000,0.000000,-0.000000,0.000000
285.106272,0.000000,0.000000,-0.000000,-0.000000
285.139343,0.000000,-0.000000,-0.000000,-0.000000
285.172414,-0.000000,-0.000000,0.000000,-0.000000
285.205485,-0.000000,-0.000000,0.000000,-0.000000
285.238556,-0.000000,-0.000000,0.000000,-0.000000
285.271627,-0.000000,-0.000000,0.000000,0.000000
285.304698,-0.000000,0.000000,0.000000,0.000000
285.337770,0.000000,0.000000,-0.000000,0.000000
285.370841,0.000000,0.000000,-0.000000,0.000000
285.403912,0.000000,0.000000,-0.000000,0.000000
285.436983,0.000000,0.000000,-0.000000,-0.000000
285.470054,0.000000,-0.000000,-0.000000,-0.000000
285.503125,-0.000000,-0.000000,0.000000,-0.000000
285.536196,-0.000000,-0.000000,0.000000,-0.000000
285.569267,-0.000000,-0.000000,0.000000,-0.000000
285.602339,-0.000000,-0.000000,0.000000,0.000000
285.635410,-0.000000,0.000000,0.000000,0.000000
285.668481,0.000000,0.000000,-0.000000,0.000000
285.701552,0.000000,0.000000,-0.000000,0.000000
285.734623,0.000000,0.000000,-0.000000,0.000000
285.767694,0.000000,0.000000,-0.000000,-0.000000
285.800765,0.000000,-0.000000,-0.000000,-0.000000
285.833837,-0.000000,-0.000000,0.000000,-0.000000
285.866908,-0.000000,-0.000000,0.000000,-0.000000
285.899979,-0.000000,-0.000000,0.000000,-0.000000
285.933050,-0.000000,-0.000000,0.000000,0.000000
285.966121,-0.000000,0.000000,0.000000,0.000000
285.999192,0.000000,0.000000,-0.000000,0.000000
286.032263,0.000000,0.000000,-0.000000,0.000000
286.065335,0.000000,0.000000,-0.000000,0.000000
286.098406,0.000000,0.000000,-0.000000,-0.000000
286.131477,0.000000,-0.000000,-0.000000,-0.000000
286.164548,-0.000000,-0.000000,0.000000,-0.000000
286.197619,-0.000000,-0.000000,0.000000,-0.000000
286.230690,-0.000000,-0.000000,0.000000,-0.000000
286.263761,-0.000000,-0.000000,0.000000,0.000000
286.296832,-0.000000,0.000000,0.000000,0.000000
286.329904,0.000000,0.000000,-0.000000,0.000000
286.362975,0.000000,0.000000,-0.000000,0.000000
286.396046,0.000000,0.000000,-0.000000,0.000000
286.429117,0.000000,0.000000,-0.000000,-0.000000
286.462188,0.000000,-0.000000,-0.000000,-0.000000
286.495259,-0.000000,-0.000000,0.000000,-0.000000
286.528330,-0.000000,-0.000000,0.000000,-0.000000
286.561402,-0.000000,-0.000000,0.000000,-0.000000
286.594473,-0.000000,-0.000000,0.000000,0.000000
286.627544,-0.000000,0.000000,0.000000,0.000000
286.660615,0.000000,0.000000,-0.000000,0.000000
286.693686,0.000000,0.000000,-0.000000,0.000000
286.726757,0.000000,0.000000,-0.000000,0.000000
286.759828,0.000000,0.000000,-0.000000,-0.000000
286.792900,0.000000,-0.000000,-0.000000,-0.000000
286.825971,-0.000000,-0.000000,0.000000,-0.000000
286.859042,-0.000000,-0.000000,0.000000,-0.000000
286.892113,-0.000000,-0.000000,0.000000,-0.000000
286.925184,-0.000000,-0.000000,0.000000,0.000000
286.958255,-0.000000,0.000000,0.000000,0.000000
286.991326,0.000000,0.000000,-0.000000,0.000000
287.024397,0.000000,0.000000,-0.000000,0.000000
287.057469,0.000000,0.000000,-0.000000,0.000000
287.090540,0.000000,0.000000,-0.000000,-0.000000
287.123611,0.000000,-0.000000,-0.000000,-0.000000
287.156682,-0.000000,-0.000000,0.000000,-0.000000
287.189753,-0.000000,-0.000000,0.000000,-0.000000
287.222824,-0.000000,-0.000000,0.000000,-0.000000
287.255895,-0.000000,-0.000000,0.000000,0.000000
287.288967,-0.000000,0.000000,0.000000,0.000000
287.322038,0.000000,0.000000,-0.000000,0.000000
287.355109,0.000000,0.000000,-0.000000,0.000000
287.388180,0.000000,0.000000,-0.000000,0.000000
287.421251,0.000000,0.000000,-0.000000,-0.000000
287.454322,0.000000,-0.000000,-0.000000,-0.000000
287.487393,-0.000000,-0.000000,0.000000,-0.000000
287.520465,-0.000000,-0.000000,0.000000,-0.000000
287.553536,-0.000000,-0.000000,0.000000,-0.000000
287.586607,-0.000000,-0.000000,0.000000,0.000000
287.619678,-0.000000,0.000000,0.000000,0.000000
287.652749,0.000000,0.000000,-0.000000,0.000000
287.685820,0.000000,0.000000,-0.000000,0.000000
287.718891,0.000000,0.000000,-0.000000,0.000000
287.751963,0.000000,0.000000,-0.000000,-0.000000
287.785034,0.000000,-0.000000,-0.000000,-0.000000
287.818105,-0.000000,-0.000000,0.000000,-0.000000
287.851176,-0.000000,-0.000000,0.000000,-0.000000
287.884247,-0.000000,-0.000000,0.000000,-0.000000
287.917318,-0.000000,-0.000000,0.000000,0.000000
287.950389,-0.000000,0.000000,0.000000,0.000000
287.983460,0.000000,0.000000,0.000000,0.000000
288.016532,0.000000,0.000000,-0.000000,0.000000
288.049603,0.000000,0.000000,-0.000000,0.000000
288.082674,0.000000,0.000000,-0.000000,-0.000000
288.115745,0.000000,-0.000000,-0.000000,-0.000000
288.148816,-0.000000,-0.000000,-0.000000,-0.000000
288.181887,-0.000000,-0.000000,0.000000,-0.000000
288.214958,-0.000000,-0.000000,0.000000,-0.000000
288.248030,-0.000000,-0.000000,0.000000,0.000000
288.281101,-0.000000,0.000000,0.000000,0.000000
288.314172,0.000000,0.000000,0.000000,0.000000
288.347243,0.000000,0.000000,-0.000000,0.000000
288.380314,0.000000,0.000000,-0.000000,0.000000
288.413385,0.000000,0.000000,-0.000000,-0.000000
288.446456,0.000000,-0.000000,-0.000000,-0.000000
288.479528,-0.000000,-0.000000,-0.000000,-0.000000
288.512599,-0.000000,-0.000000,0.000000,-0.000000
288.545670,-0.000000,-0.000000,0.000000,-0.000000
288.578741,-0.000000,-0.000000,0.000000,0.000000
288.611812,-0.000000,0.000000,0.000000,0.000000
288.644883,0.000000,0.000000,0.000000,0.000000
288.677954,0.000000,0.000000,-0.000000,0.000000
288.711025,0.000000,0.000000,-0.000000,0.000000
288.744097,0.000000,0.000000,-0.000000,-0.000000
288.777168,0.000000,-0.000000,-0.000000,-0.000000
288.810239,-0.000000,-0.000000,-0.000000,-0.000000
288.843310,-0.000000,-0.000000,0.000000,-0.000000
288.876381,-0.000000,-0.000000,0.000000,-0.000000
288.909452,-0.000000,-0.000000,0.000000,0.000000
288.942523,-0.000000,0.000000,0.000000,0.000000
288.975595,0.000000,0.000000,0.000000,0.000000
289.008666,0.000000,0.000000,-0.000000,0.000000
289.041737,0.000000,0.000000,-0.000000,0.000000
289.074808,0.000000,0.000000,-0.000000,-0.000000
289.107879,0.000000,-0.000000,-0.000000,-0.000000
289.140950,-0.000000,-0.000000,-0.000000,-0.000000
289.174021,-0.000000,-0.000000,0.000000,-0.000000
289.207093,-0.000000,-0.000000,0.000000,-0.000000
289.240164,-0.000000,-0.000000,0.000000,0.000000
289.273235,-0.000000,0.000000,0.000000,0.000000
289.306306,0.000000,0.000000,0.000000,0.000000
289.339377,0.000000,0.000000,-0.000000,0.000000
289.372448,0.000000,0.000000,-0.000000,0.000000
289.405519,0.000000,0.000000,-0.000000,-0.000000
289.438590,0.000000,-0.000000,-0.000000,-0.000000
289.471662,-0.000000,-0.000000,-0.000000,-0.000000
289.504733,-0.000000,-0.000000,0.000000,-0.000000
289.537804,-0.000000,-0.000000,0.000000,-0.000000
289.570875,-0.000000,-0.000000,0.000000,0.000000
289.603946,-0.000000,0.000000,0.000000,0.000000
289.637017,0.000000,0.000000,0.000000,0.000000
289.670088,0.000000,0.000000,-0.000000,0.000000
289.703160,0.000000,0.000000,-0.000000,0.000000
289.736231,0.000000,0.000000,-0.000000,-0.000000
289.769302,0.000000,-0.000000,-0.000000,-0.000000
289.802373,-0.000000,-0.000000,-0.000000,-0.000000
289.835444,-0.000000,-0.000000,0.000000,-0.000000
289.868515,-0.000000,-0.000000,0.000000,-0.000000
289.901586,-0.000000,-0.000000,0.000000,0.000000
289.934658,-0.000000,0.000000,0.000000,0.000000
289.967729,0.000000,0.000000,0.000000,0.000000
290.000800,0.000000,0.000000,-0.000000,0.000000
290.033871,0.000000,0.000000,-0.000000,0.000000
290.066942,0.000000,0.000000,-0.000000,-0.000000
290.100013,0.000000,-0.000000,-0.000000,-0.000000
290.133084,-0.000000,-0.000000,-0.000000,-0.000000
290.166156,-0.000000,-0.000000,0.000000,-0.000000
290.199227,-0.000000,-0.000000,0.000000,-0.000000
290.232298,-0.000000,-0.000000,0.000000,0.000000
290.265369,-0.000000,0.000000,0.000000,0.000000
290.298440,0.000000,0.000000,0.000000,0.000000
290.331511,0.000000,0.000000,-0.000000,0.000000
290.364582,0.000000,0.000000,-0.000000,0.000000
290.397653,0.000000,0.000000,-0.000000,-0.000000
290.430725,0.000000,-0.000000,-0.000000,-0.000000
290.463796,-0.000000,-0.000000,-0.000000,-0.000000
290.496867,-0.000000,-0.000000,0.000000,-0.000000
290.529938,-0.000000,-0.000000,0.000000,-0.000000
290.563009,-0.000000,-0.000000,0.000000,0.000000
290.596080,-0.000000,0.000000,0.000000,0.000000
290.629151,0.000000,0.000000,0.000000,0.000000
290.662223,0.000000,0.000000,-0.000000,0.000000
290.695294,0.000000,0.000000,-0.000000,0.000000
290.728365,0.000000,0.000000,-0.000000,-0.000000
290.761436,0.000000,-0.000000,-0.000000,-0.000000
290.794507,-0.000000,-0.000000,-0.000000,-0.000000
290.827578,-0.000000,-0.000000,0.000000,-0.000000
290.860649,-0.000000,-0.000000,0.000000,-0.000000
290.893721,-0.000000,-0.000000,0.000000,0.000000
290.926792,-0.000000,0.000000,0.000000,0.000000
290.959863,0.000000,0.000000,0.000000,0.000000
290.992934,0.000000,0.000000,-0.000000,0.000000
291.026005,0.000000,0.000000,-0.000000,0.000000
291.059076,0.000000,0.000000,-0.000000,-0.000000
291.092147,0.000000,-0.000000,-0.000000,-0.000000
291.125218,-0.000000,-0.000000,-0.000000,-0.000000
291.158290,-0.000000,-0.000000,0.000000,-0.000000
291.191361,-0.000000,-0.000000,0.000000,-0.000000
291.224432,-0.000000,-0.000000,0.000000,0.000000
291.257503,-0.000000,0.000000,0.000000,0.000000
291.290574,0.000000,0.000000,0.000000,0.000000
291.323645,0.000000,0.000000,-0.000000,0.000000
291.356716,0.000000,0.000000,-0.000000,0.000000
291.389788,0.000000,0.000000,-0.000000,-0.000000
291.422859,0.000000,-0.000000,-0.000000,-0.000000
291.455930,-0.000000,-0.000000,-0.000000,-0.000000
291.489001,-0.000000,-0.000000,0.000000,-0.000000
291.522072,-0.000000,-0.000000,0.000000,-0.000000
291.555143,-0.000000,-0.000000,0.000000,0.000000
291.588214,-0.000000,0.000000,0.000000,0.000000
291.621286,0.000000,0.000000,0.000000,0.000000
291.654357,0.000000,0.000000,-0.000000,0.000000
291.687428,0.000000,0.000000,-0.000000,0.000000
291.720499,0.000000,0.000000,-0.000000,-0.000000
291.753570,0.000000,-0.000000,-0.000000,-0.000000
291.786641,-0.000000,-0.000000,-0.000000,-0.000000
291.819712,-0.000000,-0.000000,0.000000,-0.000000
291.852783,-0.000000,-0.000000,0.000000,-0.000000
291.885855,-0.000000,-0.000000,0.000000,0.000000
291.918926,-0.000000,0.000000,0.000000,0.000000
291.951997,0.000000,0.000000,0.000000,0.000000
291.985068,0.000000,0.000000,-0.000000,0.000000
292.018139,0.000000,0.000000,-0.000000,0.000000
292.051210,0.000000,0.000000,-0.000000,-0.000000
292.084281,0.000000,-0.000000,-0.000000,-0.000000
292.117353,-0.000000,-0.000000,-0.000000,-0.000000
292.150424,-0.000000,-0.000000,0.000000,-0.000000
292.183495,-0.000000,-0.000000,0.000000,-0.000000
292.216566,-0.000000,-0.000000,0.000000,0.000000
292.249637,-0.000000,0.000000,0.000000,0.000000
292.282708,0.000000,0.000000,0.000000,0.000000
292.315779,0.000000,0.000000,-0.000000,0.000000
292.348851,0.000000,0.000000,-0.000000,0.000000
292.381922,0.000000,0.000000,-0.000000,-0.000000
292.414993,0.000000,-0.000000,-0.000000,-0.000000
292.448064,-0.000000,-0.000000,-0.000000,-0.000000
292.481135,-0.000000,-0.000000,0.000000,-0.000000
292.514206,-0.000000,-0.000000,0.000000,-0.000000
292.547277,-0.000000,-0.000000,0.000000,0.000000
292.580349,-0.000000,0.000000,0.000000,0.000000
292.613420,0.000000,0.000000,0.000000,0.000000
292.646491,0.000000,0.000000,-0.000000,0.000000
292.679562,0.000000,0.000000,-0.000000,0.000000
292.712633,0.000000,0.000000,-0.000000,-0.000000
292.745704,0.000000,-0.000000,-0.000000,-0.000000
292.778775,-0.000000,-0.000000,-0.000000,-0.000000
292.811846,-0.000000,-0.000000,0.000000,-0.000000
292.844918,-0.000000,-0.000000,0.000000,-0.000000
292.877989,-0.000000,-0.000000,0.000000,0.000000
292.911060,-0.000000,0.000000,0.000000,0.000000
292.944131,0.000000,0.000000,0.000000,0.000000
292.977202,0.000000,0.000000,-0.000000,0.000000
293.010273,0.000000,0.000000,-0.000000,0.000000
293.043344,0.000000,0.000000,-0.000000,-0.000000
293.076416,0.000000,-0.000000,-0.000000,-0.000000
293.109487,-0.000000,-0.000000,-0.000000,-0.000000
293.142558,-0.000000,-0.000000,0.000000,-0.000000
293.175629,-0.000000,-0.000000,0.000000,-0.000000
293.208700,-0.000000,-0.000000,0.000000,0.000000
293.241771,-0.000000,0.000000,0.000000,0.000000
293.274842,0.000000,0.000000,0.000000,0.000000
293.307914,0.000000,0.000000,-0.000000,0.000000
293.340985,0.000000,0.000000,-0.000000,0.000000
293.374056,0.000000,0.000000,-0.000000,-0.000000
293.407127,0.000000,-0.000000,-0.000000,-0.000000
293.440198,-0.000000,-0.000000,-0.000000,-0.000000
293.473269,-0.000000,-0.000000,0.000000,-0.000000
293.506340,-0.000000,-0.000000,0.000000,-0.000000
293.539411,-0.000000,-0.000000,0.000000,0.000000
293.572483,-0.000000,0.000000,0.000000,0.000000
293.605554,0.000000,0.000000,0.000000,0.000000
293.638625,0.000000,0.000000,-0.000000,0.000000
293.671696,0.000000,0.000000,-0.000000,0.000000
293.704767,0.000000,0.000000,-0.000000,-0.000000
293.737838,0.000000,-0.000000,-0.000000,-0.000000
293.770909,-0.000000,-0.000000,-0.000000,-0.000000
293.803981,-0.000000,-0.000000,0.000000,-0.000000
293.837052,-0.000000,-0.000000,0.000000,-0.000000
293.870123,-0.000000,-0.000000,0.000000,0.000000
293.903194,-0.000000,0.000000,0.000000,0.000000
293.936265,0.000000,0.000000,0.000000,0.000000
293.969336,0.000000,0.000000,-0.000000,0.000000
294.002407,0.000000,0.000000,-0.000000,0.000000
294.035479,0.000000,0.000000,-0.000000,-0.000000
294.068550,0.000000,-0.000000,-0.000000,-0.000000
294.101621,-0.000000,-0.000000,-0.000000,-0.000000
294.134692,-0.000000,-0.000000,0.000000,-0.000000
294.167763,-0.000000,-0.000000,0.000000,-0.000000
294.200834,-0.000000,-0.000000,0.000000,0.000000
294.233905,-0.000000,0.000000,0.000000,0.000000
294.266976,0.000000,0.000000,0.000000,0.000000
294.300048,0.000000,0.000000,-0.000000,0.000000
294.333119,0.000000,0.000000,-0.000000,0.000000
294.366190,0.000000,0.000000,-0.000000,-0.000000
294.399261,0.000000,-0.000000,-0.000000,-0.000000
294.432332,-0.000000,-0.000000,-0.000000,-0.000000
294.465403,-0.000000,-0.000000,0.000000,-0.000000
294.498474,-0.000000,-0.000000,0.000000,-0.000000
294.531546,-0.000000,-0.000000,0.000000,0.000000
294.564617,-0.000000,0.000000,0.000000,0.000000
294.597688,0.000000,0.000000,0.000000,0.000000
294.630759,0.000000,0.000000,-0.000000,0.000000
294.663830,0.000000,0.000000,-0.000000,0.000000
294.696901,0.000000,0.000000,-0.000000,-0.000000
294.729972,0.000000,-0.000000,-0.000000,-0.000000
294.763044,-0.000000,-0.000000,-0.000000,-0.000000
294.796115,-0.000000,-0.000000,0.000000,-0.000000
294.829186,-0.000000,-0.000000,0.000000,-0.000000
294.862257,-0.000000,-0.000000,0.000000,0.000000
294.895328,-0.000000,0.000000,0.000000,0.000000
294.928399,0.000000,0.000000,0.000000,0.000000
294.961470,0.000000,0.000000,-0.000000,0.000000
294.994542,0.000000,0.000000,-0.000000,0.000000
295.027613,0.000000,0.000000,-0.000000,-0.000000
295.060684,0.000000,-0.000000,-0.000000,-0.000000
295.093755,-0.000000,-0.000000,-0.000000,-0.000000
295.126826,-0.000000,-0.000000,0.000000,-0.000000
295.159897,-0.000000,-0.000000,0.000000,-0.000000
295.192968,-0.000000,-0.000000,0.000000,0.000000
295.226039,-0.000000,0.000000,0.000000,0.000000
295.259111,0.000000,0.000000,0.000000,0.000000
295.292182,0.000000,0.000000,-0.000000,0.000000
295.325253,0.000000,0.000000,-0.000000,0.000000
295.358324,0.000000,0.000000,-0.000000,-0.000000
295.391395,0.000000,-0.000000,-0.000000,-0.000000
295.424466,-0.000000,-0.000000,-0.000000,-0.000000
295.457537,-0.000000,-0.000000,0.000000,-0.000000
295.490609,-0.000000,-0.000000,0.000000,-0.000000
295.523680,-0.000000,-0.000000,0.000000,0.000000
295.556751,-0.000000,0.000000,0.000000,0.000000
295.589822,0.000000,0.000000,0.000000,0.000000
295.622893,0.000000,0.000000,-0.000000,0.000000
295.655964,0.000000,0.000000,-0.000000,0.000000
295.689035,0.000000,0.000000,-0.000000,-0.000000
295.722107,0.000000,-0.000000,-0.000000,-0.000000
295.755178,-0.000000,-0.000000,-0.000000,-0.000000
295.788249,-0.000000,-0.000000,0.000000,-0.000000
295.821320,-0.000000,-0.000000,0.000000,-0.000000
295.854391,-0.000000,-0.000000,0.000000,0.000000
295.887462,-0.000000,0.000000,0.000000,0.000000
295.920533,0.000000,0.000000,0.000000,0.000000
295.953604,0.000000,0.000000,-0.000000,0.000000
295.986676,0.000000,0.000000,-0.000000,0.000000
296.019747,0.000000,0.000000,-0.000000,-0.000000
296.052818,0.000000,-0.000000,-0.000000,-0.000000
296.085889,-0.000000,-0.000000,-0.000000,-0.000000
296.118960,-0.000000,-0.000000,0.000000,-0.000000
296.152031,-0.000000,-0.000000,0.000000,-0.000000
296.185102,-0.000000,-0.000000,0.000000,0.000000
296.218174,-0.000000,0.000000,0.000000,0.000000
296.251245,0.000000,0.000000,0.000000,0.000000
296.284316,0.000000,0.000000,-0.000000,0.000000
296.317387,0.000000,0.000000,-0.000000,0.000000
296.350458,0.000000,0.000000,-0.000000,-0.000000
296.383529,0.000000,-0.000000,-0.000000,-0.000000
296.416600,-0.000000,-0.000000,-0.000000,-0.000000
296.449672,-0.000000,-0.000000,0.000000,-0.000000
296.482743,-0.000000,-0.000000,0.000000,-0.000000
296.515814,-0.000000,-0.000000,0.000000,0.000000
296.548885,-0.000000,0.000000,0.000000,0.000000
296.581956,0.000000,0.000000,0.000000,0.000000
296.615027,0.000000,0.000000,-0.000000,0.000000
296.648098,0.000000,0.000000,-0.000000,0.000000
296.681169,0.000000,0.000000,-0.000000,-0.000000
296.714241,0.000000,-0.000000,-0.000000,-0.000000
296.747312,-0.000000,-0.000000,-0.000000,-0.000000
296.780383,-0.000000,-0.000000,0.000000,-0.000000
296.813454,-0.000000,-0.000000,0.000000,-0.000000
296.846525,-0.000000,-0.000000,0.000000,0.000000
296.879596,-0.000000,0.000000,0.000000,0.000000
296.912667,0.000000,0.000000,0.000000,0.000000
296.945739,0.000000,0.000000,-0.000000,0.000000
296.978810,0.000000,0.000000,-0.000000,0.000000
297.011881,0.000000,0.000000,-0.000000,-0.000000
297.044952,0.000000,-0.000000,-0.000000,-0.000000
297.078023,-0.000000,-0.000000,-0.000000,-0.000000
297.111094,-0.000000,-0.000000,0.000000,-0.000000
297.144165,-0.000000,-0.000000,0.000000,-0.000000
297.177237,-0.000000,-0.000000,0.000000,0.000000
297.210308,-0.000000,0.000000,0.000000,0.000000
297.243379,0.000000,0.000000,0.000000,0.000000
297.276450,0.000000,0.000000,-0.000000,0.000000
297.309521,0.000000,0.000000,-0.000000,0.000000
297.342592,0.000000,0.000000,-0.000000,-0.000000
297.375663,0.000000,-0.000000,-0.000000,-0.000000
297.408734,-0.000000,-0.000000,-0.000000,-0.000000
297.441806,-0.000000,-0.000000,0.000000,-0.000000
297.474877,-0.000000,-0.000000,0.000000,-0.000000
297.507948,-0.000000,-0.000000,0.000000,0.000000
297.541019,-0.000000,0.000000,0.000000,0.000000
297.574090,0.000000,0.000000,0.000000,0.000000
297.607161,0.000000,0.000000,-0.000000,0.000000
297.640232,0.000000,0.000000,-0.000000,0.000000
297.673304,0.000000,0.000000,-0.000000,-0.000000
297.706375,0.000000,-0.000000,-0.000000,-0.000000
297.739446,-0.000000,-0.000000,-0.000000,-0.000000
297.772517,-0.000000,-0.000000,0.000000,-0.000000
297.805588,-0.000000,-0.000000,0.000000,-0.000000
297.838659,-0.000000,-0.000000,0.000000,0.000000
297.871730,-0.000000,0.000000,0.000000,0.000000
297.904802,0.000000,0.000000,0.000000,0.000000
297.937873,0.000000,0.000000,-0.000000,0.000000
297.970944,0.000000,0.000000,-0.000000,0.000000
298.004015,0.000000,0.000000,-0.000000,-0.000000
298.037086,0.000000,-0.000000,-0.000000,-0.000000
298.070157,-0.000000,-0.000000,-0.000000,-0.000000
298.103228,-0.000000,-0.000000,0.000000,-0.000000
298.136300,-0.000000,-0.000000,0.000000,-0.000000
298.169371,-0.000000,-0.000000,0.000000,0.000000
298.202442,-0.000000,0.000000,0.000000,0.000000
298.235513,0.000000,0.000000,0.000000,0.000000
298.268584,0.000000,0.000000,-0.000000,0.000000
298.301655,0.000000,0.000000,-0.000000,0.000000
298.334726,0.000000,0.000000,-0.000000,-0.000000
298.367797,0.000000,-0.000000,-0.000000,-0.000000
298.400869,-0.000000,-0.000000,-0.000000,-0.000000
298.433940,-0.000000,-0.000000,0.000000,-0.000000
298.467011,-0.000000,-0.000000,0.000000,-0.000000
298.500082,-0.000000,-0.000000,0.000000,0.000000
298.533153,-0.000000,0.000000,0.000000,0.000000
298.566224,0.000000,0.000000,0.000000,0.000000
298.599295,0.000000,0.000000,-0.000000,0.000000
298.632367,0.000000,0.000000,-0.000000,0.000000
298.665438,0.000000,0.000000,-0.000000,-0.000000
298.698509,0.000000,-0.000000,-0.000000,-0.000000
298.731580,-0.000000,-0.000000,-0.000000,-0.000000
298.764651,-0.000000,-0.000000,0.000000,-0.000000
298.797722,-0.000000,-0.000000,0.000000,-0.000000
298.830793,-0.000000,-0.000000,0.000000,0.000000
298.863865,-0.000000,0.000000,0.000000,0.000000
298.896936,0.000000,0.000000,0.000000,0.000000
298.930007,0.000000,0.000000,-0.000000,0.000000
298.963078,0.000000,0.000000,-0.000000,0.000000
298.996149,0.000000,0.000000,-0.000000,-0.000000
299.029220,0.000000,-0.000000,-0.000000,-0.000000
299.062291,-0.000000,-0.000000,-0.000000,-0.000000
299.095362,-0.000000,-0.000000,0.000000,-0.000000
299.128434,-0.000000,-0.000000,0.000000,-0.000000
299.161505,-0.000000,-0.000000,0.000000,0.000000
299.194576,-0.000000,0.000000,0.000000,0.000000
299.227647,0.000000,0.000000,0.000000,0.000000
299.260718,0.000000,0.000000,-0.000000,0.000000
299.293789,0.000000,0.000000,-0.000000,0.000000
299.326860,0.000000,0.000000,-0.000000,-0.000000
299.359932,0.000000,-0.000000,-0.000000,-0.000000
299.393003,-0.000000,-0.000000,-0.000000,-0.000000
299.426074,-0.000000,-0.000000,0.000000,-0.000000
299.459145,-0.000000,-0.000000,0.000000,-0.000000
299.492216,-0.000000,-0.000000,0.000000,0.000000
299.525287,-0.000000,0.000000,0.000000,0.000000
299.558358,0.000000,0.000000,0.000000,0.000000
299.591430,0.000000,0.000000,-0.000000,0.000000
299.624501,0.000000,0.000000,-0.000000,0.000000
299.657572,0.000000,0.000000,-0.000000,-0.000000
299.690643,0.000000,-0.000000,-0.000000,-0.000000
299.723714,-0.000000,-0.000000,-0.000000,-0.000000
299.756785,-0.000000,-0.000000,0.000000,-0.000000
299.789856,-0.000000,-0.000000,0.000000,-0.000000
299.822927,-0.000000,-0.000000,0.000000,0.000000
299.855999,-0.000000,0.000000,0.000000,0.000000
299.889070,0.000000,0.000000,0.000000,0.000000
299.922141,0.000000,0.000000,-0.000000,0.000000
299.955212,0.000000,0.000000,-0.000000,0.000000
299.988283,0.000000,0.000000,-0.000000,-0.000000
300.021354,0.000000,-0.000000,-0.000000,-0.000000
300.054425,-0.000000,-0.000000,-0.000000,-0.000000
300.087497,-0.000000,-0.000000,0.000000,-0.000000
300.120568,-0.000000,-0.000000,0.000000,-0.000000
300.153639,-0.000000,-0.000000,0.000000,0.000000
300.186710,-0.000000,0.000000,0.000000,0.000000
300.219781,0.000000,0.000000,0.000000,0.000000
300.252852,0.000000,0.000000,-0.000000,0.000000
300.285923,0.000000,0.000000,-0.000000,0.000000
300.318995,0.000000,0.000000,-0.000000,-0.000000
300.352066,0.000000,-0.000000,-0.000000,-0.000000
300.385137,-0.000000,-0.000000,-0.000000,-0.000000
300.418208,-0.000000,-0.000000,0.000000,-0.000000
300.451279,-0.000000,-0.000000,0.000000,-0.000000
300.484350,-0.000000,-0.000000,0.000000,0.000000
300.517421,-0.000000,0.000000,0.000000,0.000000
300.550493,0.000000,0.000000,0.000000,0.000000
300.583564,0.000000,0.000000,-0.000000,0.000000
300.616635,0.000000,0.000000,-0.000000,0.000000
300.649706,0.000000,0.000000,-0.000000,-0.000000
300.682777,0.000000,-0.000000,-0.000000,-0.000000
300.715848,-0.000000,-0.000000,-0.000000,-0.000000
300.748919,-0.000000,-0.000000,0.000000,-0.000000
300.781990,-0.000000,-0.000000,0.000000,-0.000000
300.815062,-0.000000,-0.000000,0.000000,0.000000
300.848133,-0.000000,0.000000,0.000000,0.000000
300.881204,0.000000,0.000000,0.000000,0.000000
300.914275,0.000000,0.000000,-0.000000,0.000000
300.947346,0.000000,0.000000,-0.000000,0.000000
300.980417,0.000000,0.000000,-0.000000,-0.000000
301.013488,0.000000,-0.000000,-0.000000,-0.000000
301.046560,-0.000000,-0.000000,-0.000000,-0.000000
301.079631,-0.000000,-0.000000,0.000000,-0.000000
301.112702,-0.000000,-0.000000,0.000000,-0.000000
301.145773,-0.000000,-0.000000,0.000000,0.000000
301.178844,-0.000000,0.000000,0.000000,0.000000
301.211915,0.000000,0.000000,0.000000,0.000000
301.244986,0.000000,0.000000,-0.000000,0.000000
301.278058,0.000000,0.000000,-0.000000,0.000000
301.311129,0.000000,0.000000,-0.000000,-0.000000
301.344200,0.000000,-0.000000,-0.000000,-0.000000
301.377271,-0.000000,-0.000000,-0.000000,-0.000000
301.410342,-0.000000,-0.000000,0.000000,-0.000000
301.443413,-0.000000,-0.000000,0.000000,-0.000000
301.476484,-0.000000,-0.000000,0.000000,0.000000
301.509555,-0.000000,0.000000,0.000000,0.000000
301.542627,0.000000,0.000000,0.000000,0.000000
301.575698,0.000000,0.000000,-0.000000,0.000000
301.608769,0.000000,0.000000,-0.000000,0.000000
301.641840,0.000000,0.000000,-0.000000,-0.000000
301.674911,0.000000,-0.000000,-0.000000,-0.000000
301.707982,-0.000000,-0.000000,-0.000000,-0.000000
301.741053,-0.000000,-0.000000,0.000000,-0.000000
301.774125,-0.000000,-0.000000,0.000000,-0.000000
301.807196,-0.000000,-0.000000,0.000000,0.000000
301.840267,-0.000000,0.000000,0.000000,0.000000
301.873338,0.000000,0.000000,0.000000,0.000000
301.906409,0.000000,0.000000,-0.000000,0.000000
301.939480,0.000000,0.000000,-0.000000,0.000000
301.972551,0.000000,0.000000,-0.000000,-0.000000
302.005623,0.000000,-0.000000,-0.000000,-0.000000
302.038694,-0.000000,-0.000000,-0.000000,-0.000000
302.071765,-0.000000,-0.000000,0.000000,-0.000000
302.104836,-0.000000,-0.000000,0.000000,-0.000000
302.137907,-0.000000,-0.000000,0.000000,0.000000
302.170978,-0.000000,0.000000,0.000000,0.000000
302.204049,0.000000,0.000000,0.000000,0.000000
302.237120,0.000000,0.000000,-0.000000,0.000000
302.270192,0.000000,0.000000,-0.000000,0.000000
302.303263,0.000000,0.000000,-0.000000,-0.000000
302.336334,0.000000,-0.000000,-0.000000,-0.000000
302.369405,-0.000000,-0.000000,-0.000000,-0.000000
302.402476,-0.000000,-0.000000,0.000000,-0.000000
302.435547,-0.000000,-0.000000,0.000000,-0.000000
302.468618,-0.000000,-0.000000,0.000000,0.000000
302.501690,-0.000000,0.000000,0.000000,0.000000
302.534761,0.000000,0.000000,0.000000,0.000000
302.567832,0.000000,0.000000,-0.000000,0.000000
302.600903,0.000000,0.000000,-0.000000,0.000000
302.633974,0.000000,0.000000,-0.000000,-0.000000
302.667045,0.000000,-0.000000,-0.000000,-0.000000
302.700116,-0.000000,-0.000000,-0.000000,-0.000000
302.733188,-0.000000,-0.000000,0.000000,-0.000000
302.766259,-0.000000,-0.000000,0.000000,-0.000000
302.799330,-0.000000,-0.000000,0.000000,0.000000
302.832401,-0.000000,0.000000,0.000000,0.000000
302.865472,0.000000,0.000000,0.000000,0.000000
302.898543,0.000000,0.000000,-0.000000,0.000000
302.931614,0.000000,0.000000,-0.000000,0.000000
302.964686,0.000000,0.000000,-0.000000,-0.000000
302.997757,0.000000,-0.000000,-0.000000,-0.000000
303.030828,-0.000000,-0.000000,-0.000000,-0.000000
303.063899,-0.000000,-0.000000,0.000000,-0.000000
303.096970,-0.000000,-0.000000,0.000000,-0.000000
303.130041,-0.000000,-0.000000,0.000000,0.000000
303.163112,-0.000000,0.000000,0.000000,0.000000
303.196183,0.000000,0.000000,0.000000,0.000000
303.229255,0.000000,0.000000,-0.000000,0.000000
303.262326,0.000000,0.000000,-0.000000,0.000000
303.295397,0.000000,0.000000,-0.000000,-0.000000
303.328468,0.000000,-0.000000,-0.000000,-0.000000
303.361539,-0.000000,-0.000000,-0.000000,-0.000000
303.394610,-0.000000,-0.000000,0.000000,-0.000000
303.427681,-0.000000,-0.000000,0.000000,-0.000000
303.460753,-0.000000,-0.000000,0.000000,0.000000
303.493824,-0.000000,0.000000,0.000000,0.000000
303.526895,0.000000,0.000000,0.000000,0.000000
303.559966,0.000000,0.000000,-0.000000,0.000000
303.593037,0.000000,0.000000,-0.000000,0.000000
303.626108,0.000000,0.000000,-0.000000,-0.000000
303.659179,0.000000,-0.000000,-0.000000,-0.000000
303.692251,-0.000000,-0.000000,-0.000000,-0.000000
303.725322,-0.000000,-0.000000,0.000000,-0.000000
303.758393,-0.000000,-0.000000,0.000000,-0.000000
303.791464,-0.000000,-0.000000,0.000000,0.000000
303.824535,-0.000000,0.000000,0.000000,0.000000
303.857606,0.000000,0.000000,0.000000,0.000000
303.890677,0.000000,0.000000,-0.000000,0.000000
303.923748,0.000000,0.000000,-0.000000,0.000000
303.956820,0.000000,0.000000,-0.000000,-0.000000
303.989891,0.000000,-0.000000,-0.000000,-0.000000
304.022962,-0.000000,-0.000000,-0.000000,-0.000000
304.056033,-0.000000,-0.000000,0.000000,-0.000000
304.089104,-0.000000,-0.000000,0.000000,-0.000000
304.122175,-0.000000,-0.000000,0.000000,0.000000
304.155246,-0.000000,0.000000,0.000000,0.000000
304.188318,0.000000,0.000000,0.000000,0.000000
304.221389,0.000000,0.000000,-0.000000,0.000000
304.254460,0.000000,0.000000,-0.000000,0.000000
304.287531,0.000000,0.000000,-0.000000,-0.000000
304.320602,0.000000,-0.000000,-0.000000,-0.000000
304.353673,-0.000000,-0.000000,-0.000000,-0.000000
304.386744,-0.000000,-0.000000,0.000000,-0.000000
304.419816,-0.000000,-0.000000,0.000000,-0.000000
304.452887,-0.000000,-0.000000,0.000000,0.000000
304.485958,-0.000000,0.000000,0.000000,0.000000
304.519029,0.000000,0.000000,0.000000,0.000000
304.552100,0.000000,0.000000,-0.000000,0.000000
304.585171,0.000000,0.000000,-0.000000,0.000000
304.618242,0.000000,0.000000,-0.000000,-0.000000
304.651313,0.000000,-0.000000,-0.000000,-0.000000
304.684385,-0.000000,-0.000000,-0.000000,-0.000000
304.717456,-0.000000,-0.000000,0.000000,-0.000000
304.750527,-0.000000,-0.000000,0.000000,-0.000000
304.783598,-0.000000,-0.000000,0.000000,0.000000
304.816669,-0.000000,0.000000,0.000000,0.000000
304.849740,0.000000,0.000000,0.000000,0.000000
304.882811,0.000000,0.000000,-0.000000,0.000000
304.915883,0.000000,0.000000,-0.000000,0.000000
304.948954,0.000000,0.000000,-0.000000,-0.000000
304.982025,0.000000,-0.000000,-0.000000,-0.000000
305.015096,-0.000000,-0.000000,-0.000000,-0.000000
305.048167,-0.000000,-0.000000,0.000000,-0.000000
305.081238,-0.000000,-0.000000,0.000000,-0.000000
305.114309,-0.000000,-0.000000,0.000000,0.000000
305.147381,-0.000000,0.000000,0.000000,0.000000
305.180452,0.000000,0.000000,0.000000,0.000000
305.213523,0.000000,0.000000,-0.000000,0.000000
305.246594,0.000000,0.000000,-0.000000,0.000000
305.279665,0.000000,0.000000,-0.000000,-0.000000
305.312736,0.000000,-0.000000,-0.000000,-0.000000
305.345807,-0.000000,-0.000000,-0.000000,-0.000000
305.378879,-0.000000,-0.000000,0.000000,-0.000000
305.411950,-0.000000,-0.000000,0.000000,-0.000000
305.445021,-0.000000,-0.000000,0.000000,0.000000
305.478092,-0.000000,0.000000,0.000000,0.000000
305.511163,0.000000,0.000000,0.000000,0.000000
305.544234,0.000000,0.000000,-0.000000,0.000000
305.577305,0.000000,0.000000,-0.000000,0.000000
305.610376,0.000000,0.000000,-0.000000,-0.000000
305.643448,0.000000,-0.000000,-0.000000,-0.000000
305.676519,-0.000000,-0.000000,-0.000000,-0.000000
305.709590,-0.000000,-0.000000,0.000000,-0.000000
305.742661,-0.000000,-0.000000,0.000000,-0.000000
305.775732,-0.000000,-0.000000,0.000000,0.000000
305.808803,-0.000000,0.000000,0.000000,0.000000
305.841874,0.000000,0.000000,0.000000,0.000000
305.874946,0.000000,0.000000,-0.000000,0.000000
305.908017,0.000000,0.000000,-0.000000,0.000000
305.941088,0.000000,0.000000,-0.000000,-0.000000
305.974159,0.000000,-0.000000,-0.000000,-0.000000
306.007230,-0.000000,-0.000000,-0.000000,-0.000000
306.040301,-0.000000,-0.000000,0.000000,-0.000000
306.073372,-0.000000,-0.000000,0.000000,-0.000000
306.106444,-0.000000,-0.000000,0.000000,0.000000
306.139515,-0.000000,0.000000,0.000000,0.000000
306.172586,0.000000,0.000000,0.000000,0.000000
306.205657,0.000000,0.000000,-0.000000,0.000000
306.238728,0.000000,0.000000,-0.000000,0.000000
306.271799,0.000000,0.000000,-0.000000,-0.000000
306.304870,0.000000,-0.000000,-0.000000,-0.000000
306.337941,-0.000000,-0.000000,-0.000000,-0.000000
306.371013,-0.000000,-0.000000,0.000000,-0.000000
306.404084,-0.000000,-0.000000,0.000000,-0.000000
306.437155,-0.000000,-0.000000,0.000000,0.000000
306.470226,-0.000000,0.000000,0.000000,0.000000
306.503297,0.000000,0.000000,0.000000,0.000000
306.536368,0.000000,0.000000,-0.000000,0.000000
306.569439,0.000000,0.000000,-0.000000,0.000000
306.602511,0.000000,0.000000,-0.000000,-0.000000
306.635582,0.000000,-0.000000,-0.000000,-0.000000
306.668653,-0.000000,-0.000000,-0.000000,-0.000000
306.701724,-0.000000,-0.000000,0.000000,-0.000000
306.734795,-0.000000,-0.000000,0.000000,-0.000000
306.767866,-0.000000,-0.000000,0.000000,0.000000
306.800937,-0.000000,0.000000,0.000000,0.000000
306.834009,0.000000,0.000000,0.000000,0.000000
306.867080,0.000000,0.000000,-0.000000,0.000000
306.900151,0.000000,0.000000,-0.000000,0.000000
306.933222,0.000000,0.000000,-0.000000,-0.000000
306.966293,0.000000,-0.000000,-0.000000,-0.000000
306.999364,-0.000000,-0.000000,-0.000000,-0.000000
307.032435,-0.000000,-0.000000,0.000000,-0.000000
307.065506,-0.000000,-0.000000,0.000000,-0.000000
307.098578,-0.000000,-0.000000,0.000000,0.000000
307.131649,-0.000000,0.000000,0.000000,0.000000
307.164720,0.000000,0.000000,0.000000,0.000000
307.197791,0.000000,0.000000,-0.000000,0.000000
307.230862,0.000000,0.000000,-0.000000,0.000000
307.263933,0.000000,0.000000,-0.000000,-0.000000
307.297004,0.000000,-0.000000,-0.000000,-0.000000
307.330076,-0.000000,-0.000000,-0.000000,-0.000000
307.363147,-0.000000,-0.000000,0.000000,-0.000000
307.396218,-0.000000,-0.000000,0.000000,-0.000000
307.429289,-0.000000,-0.000000,0.000000,0.000000
307.462360,-0.000000,0.000000,0.000000,0.000000
307.495431,0.000000,0.000000,0.000000,0.000000
307.528502,0.000000,0.000000,-0.000000,0.000000
307.561574,0.000000,0.000000,-0.000000,0.000000
307.594645,0.000000,0.000000,-0.000000,-0.000000
307.627716,0.000000,-0.000000,-0.000000,-0.000000
307.660787,-0.000000,-0.000000,-0.000000,-0.000000
307.693858,-0.000000,-0.000000,0.000000,-0.000000
307.726929,-0.000000,-0.000000,0.000000,-0.000000
307.760000,-0.000000,-0.000000,0.000000,0.000000
307.793071,-0.000000,0.000000,0.000000,0.000000
307.826143,0.000000,0.000000,0.000000,0.000000
307.859214,0.000000,0.000000,-0.000000,0.000000
307.892285,0.000000,0.000000,-0.000000,0.000000
307.925356,0.000000,0.000000,-0.000000,-0.000000
307.958427,0.000000,-0.000000,-0.000000,-0.000000
307.991498,-0.000000,-0.000000,-0.000000,-0.000000
308.024569,-0.000000,-0.000000,0.000000,-0.000000
308.057641,-0.000000,-0.000000,0.000000,-0.000000
308.090712,-0.000000,-0.000000,0.000000,0.000000
308.123783,-0.000000,0.000000,0.000000,0.000000
308.156854,0.000000,0.000000,0.000000,0.000000
308.189925,0.000000,0.000000,-0.000000,0.000000
308.222996,0.000000,0.000000,-0.000000,0.000000
308.256067,0.000000,0.000000,-0.000000,-0.000000
308.289139,0.000000,-0.000000,-0.000000,-0.000000
308.322210,-0.000000,-0.000000,-0.000000,-0.000000
308.355281,-0.000000,-0.000000,0.000000,-0.000000
308.388352,-0.000000,-0.000000,0.000000,-0.000000
308.421423,-0.000000,-0.000000,0.000000,0.000000
308.454494,-0.000000,0.000000,0.000000,0.000000
308.487565,0.000000,0.000000,0.000000,0.000000
308.520637,0.000000,0.000000,-0.000000,0.000000
308.553708,0.000000,0.000000,-0.000000,0.000000
308.586779,0.000000,0.000000,-0.000000,-0.000000
308.619850,0.000000,-0.000000,-0.000000,-0.000000
308.652921,-0.000000,-0.000000,-0.000000,-0.000000
308.685992,-0.000000,-0.000000,0.000000,-0.000000
308.719063,-0.000000,-0.000000,0.000000,-0.000000
308.752134,-0.000000,-0.000000,0.000000,0.000000
308.785206,-0.000000,0.000000,0.000000,0.000000
308.818277,0.000000,0.000000,0.000000,0.000000
308.851348,0.000000,0.000000,-0.000000,0.000000
308.884419,0.000000,0.000000,-0.000000,0.000000
308.917490,0.000000,0.000000,-0.000000,-0.000000
308.950561,0.000000,-0.000000,-0.000000,-0.000000
308.983632,-0.000000,-0.000000,-0.000000,-0.000000
309.016704,-0.000000,-0.000000,0.000000,-0.000000
309.049775,-0.000000,-0.000000,0.000000,-0.000000
309.082846,-0.000000,-0.000000,0.000000,0.000000
309.115917,-0.000000,0.000000,0.000000,0.000000
309.148988,0.000000,0.000000,0.000000,0.000000
309.182059,0.000000,0.000000,-0.000000,0.000000
309.215130,0.000000,0.000000,-0.000000,0.000000
309.248202,0.000000,0.000000,-0.000000,-0.000000
309.281273,0.000000,-0.000000,-0.000000,-0.000000
309.314344,-0.000000,-0.000000,-0.000000,-0.000000
309.347415,-0.000000,-0.000000,0.000000,-0.000000
309.380486,-0.000000,-0.000000,0.000000,-0.000000
309.413557,-0.000000,-0.000000,0.000000,0.000000
309.446628,-0.000000,0.000000,0.000000,0.000000
309.479699,0.000000,0.000000,0.000000,0.000000
309.512771,0.000000,0.000000,-0.000000,0.000000
309.545842,0.000000,0.000000,-0.000000,0.000000
309.578913,0.000000,0.000000,-0.000000,-0.000000
309.611984,0.000000,-0.000000,-0.000000,-0.000000
309.645055,-0.000000,-0.000000,-0.000000,-0.000000
309.678126,-0.000000,-0.000000,0.000000,-0.000000
309.711197,-0.000000,-0.000000,0.000000,-0.000000
309.744269,-0.000000,-0.000000,0.000000,0.000000
309.777340,-0.000000,0.000000,0.000000,0.000000
309.810411,0.000000,0.000000,0.000000,0.000000
309.843482,0.000000,0.000000,-0.000000,0.000000
309.876553,0.000000,0.000000,-0.000000,0.000000
309.909624,0.000000,0.000000,-0.000000,-0.000000
309.942695,0.000000,-0.000000,-0.000000,-0.000000
309.975767,-0.000000,-0.000000,-0.000000,-0.000000
310.008838,-0.000000,-0.000000,0.000000,-0.000000
310.041909,-0.000000,-0.000000,0.000000,-0.000000
310.074980,-0.000000,-0.000000,0.000000,0.000000
310.108051,-0.000000,0.000000,0.000000,0.000000
310.141122,0.000000,0.000000,0.000000,0.000000
310.174193,0.000000,0.000000,-0.000000,0.000000
310.207264,0.000000,0.000000,-0.000000,0.000000
310.240336,0.000000,0.000000,-0.000000,-0.000000
310.273407,0.000000,-0.000000,-0.000000,-0.000000
310.306478,-0.000000,-0.000000,-0.000000,-0.000000
310.339549,-0.000000,-0.000000,0.000000,-0.000000
310.372620,-0.000000,-0.000000,0.000000,-0.000000
310.405691,-0.000000,-0.000000,0.000000,0.000000
310.438762,-0.000000,0.000000,0.000000,0.000000
310.471834,0.000000,0.000000,0.000000,0.000000
310.504905,0.000000,0.000000,-0.000000,0.000000
310.537976,0.000000,0.000000,-0.000000,0.000000
310.571047,0.000000,0.000000,-0.000000,-0.000000
310.604118,0.000000,-0.000000,-0.000000,-0.000000
310.637189,-0.000000,-0.000000,-0.000000,-0.000000
310.670260,-0.000000,-0.000000,0.000000,-0.000000
310.703332,-0.000000,-0.000000,0.000000,-0.000000
310.736403,-0.000000,-0.000000,0.000000,0.000000
310.769474,-0.000000,0.000000,0.000000,0.000000
310.802545,0.000000,0.000000,0.000000,0.000000
310.835616,0.000000,0.000000,-0.000000,0.000000
310.868687,0.000000,0.000000,-0.000000,0.000000
310.901758,0.000000,0.000000,-0.000000,-0.000000
310.934830,0.000000,-0.000000,-0.000000,-0.000000
310.967901,-0.000000,-0.000000,-0.000000,-0.000000
311.000972,-0.000000,-0.000000,0.000000,-0.000000
311.034043,-0.000000,-0.000000,0.000000,-0.000000
311.067114,-0.000000,-0.000000,0.000000,0.000000
311.100185,-0.000000,0.000000,0.000000,0.000000
311.133256,0.000000,0.000000,0.000000,0.000000
311.166327,0.000000,0.000000,-0.000000,0.000000
311.199399,0.000000,0.000000,-0.000000,0.000000
311.232470,0.000000,0.000000,-0.000000,-0.000000
311.265541,0.000000,-0.000000,-0.000000,-0.000000
311.298612,-0.000000,-0.000000,-0.000000,-0.000000
311.331683,-0.000000,-0.000000,0.000000,-0.000000
311.364754,-0.000000,-0.000000,0.000000,-0.000000
311.397825,-0.000000,-0.000000,0.000000,0.000000
311.430897,-0.000000,0.000000,0.000000,0.000000
311.463968,0.000000,0.000000,0.000000,0.000000
311.497039,0.000000,0.000000,-0.000000,0.000000
311.530110,0.000000,0.000000,-0.000000,0.000000
311.563181,0.000000,0.000000,-0.000000,-0.000000
311.596252,0.000000,-0.000000,-0.000000,-0.000000
311.629323,-0.000000,-0.000000,-0.000000,-0.000000
311.662395,-0.000000,-0.000000,0.000000,-0.000000
311.695466,-0.000000,-0.000000,0.000000,-0.000000
311.728537,-0.000000,-0.000000,0.000000,0.000000
311.761608,-0.000000,0.000000,0.000000,0.000000
311.794679,0.000000,0.000000,0.000000,0.000000
311.827750,0.000000,0.000000,-0.000000,0.000000
311.860821,0.000000,0.000000,-0.000000,0.000000
311.893892,0.000000,0.000000,-0.000000,-0.000000
311.926964,0.000000,-0.000000,-0.000000,-0.000000
311.960035,-0.000000,-0.000000,-0.000000,-0.000000
311.993106,-0.000000,-0.000000,0.000000,-0.000000
312.026177,-0.000000,-0.000000,0.000000,-0.000000
312.059248,-0.000000,-0.000000,0.000000,0.000000
312.092319,-0.000000,0.000000,0.000000,0.000000
312.125390,0.000000,0.000000,0.000000,0.000000
312.158462,0.000000,0.000000,-0.000000,0.000000
312.191533,0.000000,0.000000,-0.000000,0.000000
312.224604,0.000000,0.000000,-0.000000,-0.000000
312.257675,0.000000,-0.000000,-0.000000,-0.000000
312.290746,-0.000000,-0.000000,-0.000000,-0.000000
312.323817,-0.000000,-0.000000,0.000000,-0.000000
312.356888,-0.000000,-0.000000,0.000000,-0.000000
312.389960,-0.000000,-0.000000,0.000000,0.000000
312.423031,-0.000000,0.000000,0.000000,0.000000
312.456102,0.000000,0.000000,0.000000,0.000000
312.489173,0.000000,0.000000,-0.000000,0.000000
312.522244,0.000000,0.000000,-0.000000,0.000000
312.555315,0.000000,0.000000,-0.000000,-0.000000
312.588386,0.000000,-0.000000,-0.000000,-0.000000
312.621457,-0.000000,-0.000000,-0.000000,-0.000000
312.654529,-0.000000,-0.000000,0.000000,-0.000000
312.687600,-0.000000,-0.000000,0.000000,-0.000000
312.720671,-0.000000,-0.000000,0.000000,0.000000
312.753742,-0.000000,0.000000,0.000000,0.000000
312.786813,0.000000,0.000000,0.000000,0.000000
312.819884,0.000000,0.000000,-0.000000,0.000000
312.852955,0.000000,0.000000,-0.000000,0.000000
312.886027,0.000000,0.000000,-0.000000,-0.000000
312.919098,0.000000,-0.000000,-0.000000,-0.000000
312.952169,-0.000000,-0.000000,-0.000000,-0.000000
312.985240,-0.000000,-0.000000,0.000000,-0.000000
313.018311,-0.000000,-0.000000,0.000000,-0.000000
313.051382,-0.000000,-0.000000,0.000000,0.000000
313.084453,-0.000000,0.000000,0.000000,0.000000
313.117525,0.000000,0.000000,0.000000,0.000000
313.150596,0.000000,0.000000,-0.000000,0.000000
313.183667,0.000000,0.000000,-0.000000,0.000000
313.216738,0.000000,0.000000,-0.000000,-0.000000
313.249809,0.000000,-0.000000,-0.000000,-0.000000
313.282880,-0.000000,-0.000000,-0.000000,-0.000000
313.315951,-0.000000,-0.000000,0.000000,-0.000000
313.349023,-0.000000,-0.000000,0.000000,-0.000000
313.382094,-0.000000,-0.000000,0.000000,0.000000
313.415165,-0.000000,0.000000,0.000000,0.000000
313.448236,0.000000,0.000000,0.000000,0.000000
313.481307,0.000000,0.000000,-0.000000,0.000000
313.514378,0.000000,0.000000,-0.000000,0.000000
313.547449,0.000000,0.000000,-0.000000,-0.000000
313.580520,0.000000,-0.000000,-0.000000,-0.000000
313.613592,-0.000000,-0.000000,-0.000000,-0.000000
313.646663,-0.000000,-0.000000,0.000000,-0.000000
313.679734,-0.000000,-0.000000,0.000000,-0.000000
313.712805,-0.000000,-0.000000,0.000000,0.000000
313.745876,-0.000000,0.000000,0.000000,0.000000
313.778947,0.000000,0.000000,0.000000,0.000000
313.812018,0.000000,0.000000,-0.000000,0.000000
313.845090,0.000000,0.000000,-0.000000,0.000000
313.878161,0.000000,0.000000,-0.000000,-0.000000
313.911232,0.000000,-0.000000,-0.000000,-0.000000
313.944303,-0.000000,-0.000000,-0.000000,-0.000000
313.977374,-0.000000,-0.000000,0.000000,-0.000000
314.010445,-0.000000,-0.000000,0.000000,-0.000000
314.043516,-0.000000,-0.000000,0.000000,0.000000
314.076588,-0.000000,0.000000,0.000000,0.000000
314.109659,0.000000,0.000000,0.000000,0.000000
314.142730,0.000000,0.000000,-0.000000,0.000000


==> anc/figS6/fig_a.csv <==
t_tot t_0,4pi eta=0.05,4pi eta=0.1,4pi eta=0.2,4pi eta=0.3
5.000000,0.007038,0.006267,0.004898,0.003637
5.500000,0.012507,0.011270,0.009566,0.008716
6.000000,0.009470,0.008628,0.007569,0.007205
6.500000,0.007484,0.006919,0.006302,0.006267
7.000000,0.006144,0.005807,0.005537,0.005740
7.500000,0.001769,0.001284,0.001418,0.003036
8.000000,0.008246,0.005714,0.002130,0.000995
8.500000,0.008487,0.005907,0.002426,0.000916
9.000000,0.004266,0.003019,0.001621,0.001819
9.500000,0.002227,0.001825,0.002054,0.003020
10.000000,0.001908,0.001615,0.001963,0.002981
10.500000,0.002155,0.001770,0.002024,0.003005
11.000000,0.004265,0.003106,0.002559,0.003219
11.500000,0.002066,0.001787,0.002084,0.003048
12.000000,0.000295,0.000416,0.001622,0.002892
12.500000,0.000890,0.000492,0.001521,0.002861
13.000000,0.000437,0.000518,0.001636,0.002892
13.500000,0.001222,0.001158,0.001797,0.002932
14.000000,0.001262,0.001177,0.001801,0.002932
14.500000,0.001784,0.001408,0.001846,0.002941
15.000000,0.002481,0.001704,0.001899,0.002950
15.500000,0.001500,0.001317,0.001839,0.002941
16.000000,0.000480,0.000882,0.001778,0.002932
16.500000,0.000474,0.000830,0.001770,0.002931
17.000000,0.001235,0.001170,0.001807,0.002934
17.500000,0.001190,0.001158,0.001806,0.002934
18.000000,0.001508,0.001247,0.001812,0.002934
18.500000,0.002022,0.001384,0.001822,0.002935
19.000000,0.002002,0.001380,0.001822,0.002935


==> anc/figS6/fig_b.csv <==
t_tot t_0,4pi eta=0.2,4pi eta=0.4,4pi eta=0.6,4pi eta=1.1
5.000000,0.000754,0.001390,0.002035,0.003665
5.500000,0.000788,0.001415,0.002052,0.003670
6.000000,0.000790,0.001417,0.002052,0.003670
6.500000,0.000774,0.001402,0.002044,0.003669
7.000000,0.000766,0.001403,0.002045,0.003668
7.500000,0.000780,0.001405,0.002045,0.003668
8.000000,0.000788,0.001412,0.002048,0.003668
8.500000,0.000749,0.001398,0.002043,0.003668
9.000000,0.000805,0.001413,0.002047,0.003668
9.500000,0.000757,0.001401,0.002044,0.003668
10.000000,0.000721,0.001395,0.002043,0.003667
10.500000,0.000920,0.001424,0.002048,0.003667
11.000000,0.001188,0.001398,0.002043,0.003667
11.500000,0.000760,0.001403,0.002044,0.003667
12.000000,0.000775,0.001404,0.002044,0.003667
12.500000,0.000767,0.001403,0.002044,0.003666
13.000000,0.000767,0.001403,0.002044,0.003666
13.500000,0.000767,0.001403,0.002043,0.003666
14.000000,0.000766,0.001403,0.002043,0.003666
14.500000,0.000765,0.001403,0.002043,0.003666
15.000000,0.000755,0.001402,0.002043,0.003665
15.500000,0.000763,0.001402,0.002043,0.003665
16.000000,0.001055,0.001402,0.002042,0.003665
16.500000,0.000762,0.001402,0.002042,0.003665
17.000000,0.000765,0.001402,0.002042,0.003665
17.500000,0.000765,0.001402,0.002042,0.003664
18.000000,0.000765,0.001401,0.002042,0.003664
18.500000,0.000765,0.001401,0.002042,0.003664
19.000000,0.000764,0.001401,0.002041,0.003664


==> anc/figS7/fig_a.csv <==
t_tot t_0,4pi eta=0.2,4pi eta=0.4,4pi eta=0.6,4pi eta=1.0
5.000000,0.000075,0.000152,0.000221,0.000352
5.500000,0.000075,0.000152,0.000221,0.000352
6.000000,0.000075,0.000152,0.000221,0.000352
6.500000,0.000075,0.000152,0.000221,0.000352
7.000000,0.000075,0.000152,0.000221,0.000352
7.500000,0.000075,0.000152,0.000221,0.000352
8.000000,0.000075,0.000152,0.000221,0.000352
8.500000,0.000075,0.000152,0.000221,0.000352
9.000000,0.000075,0.000152,0.000221,0.000352
9.500000,0.000075,0.000152,0.000221,0.000352
10.000000,0.000075,0.000152,0.000221,0.000352
10.500000,0.000075,0.000152,0.000221,0.000352
11.000000,0.000075,0.000152,0.000221,0.000352
11.500000,0.000075,0.000152,0.000221,0.000352
12.000000,0.000075,0.000152,0.000221,0.000352
12.500000,0.000075,0.000152,0.000221,0.000352
13.000000,0.000075,0.000152,0.000221,0.000352
13.500000,0.000075,0.000152,0.000221,0.000352
14.000000,0.000075,0.000152,0.000221,0.000352
14.500000,0.000075,0.000152,0.000221,0.000352
15.000000,0.000075,0.000152,0.000221,0.000352
15.500000,0.000075,0.000152,0.000221,0.000352
16.000000,0.000075,0.000152,0.000221,0.000352
16.500000,0.000075,0.000152,0.000221,0.000352
17.000000,0.000075,0.000152,0.000221,0.000352
17.500000,0.000075,0.000152,0.000221,0.000352
18.000000,0.000075,0.000152,0.000221,0.000352
18.500000,0.000075,0.000152,0.000221,0.000352
19.000000,0.000075,0.000152,0.000221,0.000352


==> anc/figS7/fig_b.csv <==
t_tot t_0,4pi eta=0.2,4pi eta=0.4,4pi eta=0.6,4pi eta=1.0
5.000000,0.010457,0.010393,0.010376,0.010470
5.500000,0.010457,0.010393,0.010376,0.010470
6.000000,0.010457,0.010393,0.010376,0.010470
6.500000,0.010457,0.010393,0.010376,0.010470
7.000000,0.010457,0.010393,0.010376,0.010470
7.500000,0.010457,0.010393,0.010376,0.010470
8.000000,0.010457,0.010393,0.010376,0.010470
8.500000,0.010457,0.010393,0.010376,0.010470
9.000000,0.010457,0.010393,0.010376,0.010470
9.500000,0.010457,0.010393,0.010376,0.010470
10.000000,0.010457,0.010393,0.010376,0.010470
10.500000,0.010457,0.010393,0.010376,0.010470
11.000000,0.010457,0.010393,0.010376,0.010470
11.500000,0.010457,0.010393,0.010376,0.010470
12.000000,0.010457,0.010393,0.010376,0.010470
12.500000,0.010457,0.010393,0.010376,0.010470
13.000000,0.010457,0.010393,0.010376,0.010470
13.500000,0.010457,0.010393,0.010376,0.010470
14.000000,0.010457,0.010393,0.010376,0.010470
14.500000,0.010457,0.010393,0.010376,0.010470
15.000000,0.010457,0.010393,0.010376,0.010470
15.500000,0.010457,0.010393,0.010376,0.010470
16.000000,0.010457,0.010393,0.010376,0.010470
16.500000,0.010457,0.010393,0.010376,0.010470
17.000000,0.010457,0.010393,0.010376,0.010470
17.500000,0.010457,0.010393,0.010376,0.010470
18.000000,0.010457,0.010393,0.010376,0.010470
18.500000,0.010457,0.010393,0.010376,0.010470
19.000000,0.010457,0.010393,0.010376,0.010470


==> anc/figS8/fig_a.csv <==
T/t_0,eps=10^{-9},"eps=10^{-9}, error bars",eps=10^{-8},"eps=10^{-8}, error bars",eps=10^{-7},"eps=10^{-7}, error bars"
0.200000,0.475416,0.012095,0.472966,0.011535,0.463546,0.013397
0.220000,0.485787,0.010860,0.480792,0.009213,0.473256,0.010123
0.250000,0.470190,0.007980,0.466901,0.007439,0.455439,0.010866
0.330000,0.458753,0.004673,0.450791,0.003049,0.447897,0.003923
0.400000,0.430872,0.002619,0.429037,0.002213,0.446588,0.008395


==> anc/figS8/fig_b.csv <==
T/t_0,J^E,"J^E, error bars",J^E_{e-ph},"J^E_{e-ph}, error bars"
0.200000,0.475416,0.012095,0.212848,0.015176
0.220000,0.485787,0.010860,0.229967,0.015211
0.250000,0.470190,0.007980,0.232442,0.012337
0.330000,0.458753,0.004673,0.239163,0.007651
0.400000,0.430872,0.002619,0.222957,0.003471


==> anc/figS9/fig_a.csv <==
T/t_0,L=10,"L=10, error bars",L=8,L=6
0.400000,0.020332,0.002131,0.019870,0.014262
0.500000,0.025202,0.001400,0.024431,0.017492


==> anc/figS9/fig_b.csv <==
T/t_0,L=22,"L=22, error bars",L=20,L=18,L=16
0.200000,0.475416,0.012095,0.427618,0.375703,0.321849
0.220000,0.485787,0.010860,0.440251,0.391214,0.339126
0.250000,0.470190,0.007980,0.430875,0.388099,0.340713
0.330000,0.458753,0.004673,0.431369,0.399230,0.362710
0.400000,0.430872,0.002619,0.409306,0.383979,0.355096

